One-Loop QCD Corrections to $\bar{B}\to X_c \ell \bar{\nu}_\ell$ in and Beyond the Standard Model

We compute one-loop QCD corrections to the triple differential width of the inclusive decay $\bar{B} \to X_c \ell \bar{\nu}_\ell$ including contributions from all relevant dimension-six operators in the Weak Effective Theory (WET), at leading power in heavy quark expansion. Furthermore we derive for the first time up to order $\mathcal{O}(\alpha_s)$ analytic expressions for the first three moments of the distribution in the lepton energy, hadronic invariant mass and dilepton invariant mass, in the presence of beyond the Standard Model contributions from the WET.

==> anc/README.txt <==
Ancillary files for "One-Loop QCD Corrections to B→Xcℓ¯ν in and Beyond the Standard Model"
by Alexandre Carvunis, Gael Finauri
v1: 22/01/2026

The folder "wi_as" contains the results for the 16 structure functions w_i at NLO. The prefactor \alpha_s C_F/(4\pi) is omitted.
They can be combined with the tree level w_i provided in the ancillary files of 2507.22123

The folder "Results_CentralMoms" contains the mathematica files for the central moments in the on-shell scheme defined in (4.8).
The only difference is that the expressions in the mathematica files are dimensionless, they have been normalized by appropriate powers of mb.
Gamma.m is the total width normalized by the factor Gamma0 defined in (4.2).
The new physics parameters are named according to Section 4.2 (aVR stands for aR, ...)

Notation:
mb = b quark mass in the on-shell scheme;
mc = c quark mass in the on-shell scheme;
\[Rho] = mc^2/mb^2;
q2= q^2/mb^2; 
u = ((mb v-q)^2-mc^2)/mb]^2, defined in (2.10);
t = auxiliary variable, function of q2 and \[Rho]. Defined in (3.10);
I1[u], I2[0], I4[0] = integrals given in (3.15);
CVL,CVR,CS,CP,CT = Weak effective Hamiltonian Wilson coefficients (dimensionless);
\[CapitalLambda]bh = (mB-mb)/mb;
Ec = Elcut/mb;
\[Alpha]s = alpha_s with four active flavours;
\[Mu] = renormalization scale of the WET Wilson coefficients in MSbar;
v = mc/mb, used in the q2 moments with lower cut on q2, no confusion should arise with the B meson four-velocity;
tc = lower cut on the variable t, defined in (4.6);


==> anc/Results_CentralMoms/Gamma.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]] + 
 aVR^2*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) - 
 12*aT^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
 4*aVR*c\[Delta]VR*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
   6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
 aS^2*(1/2 + 2*Sqrt[\[Rho]] - 4*\[Rho] + 18*\[Rho]^(3/2) - 18*\[Rho]^(5/2) + 
   4*\[Rho]^3 - 2*\[Rho]^(7/2) - \[Rho]^4/2 + 
   6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
 aP^2*(1/2 - 2*Sqrt[\[Rho]] - 4*\[Rho] - 18*\[Rho]^(3/2) + 18*\[Rho]^(5/2) + 
   4*\[Rho]^3 + 2*\[Rho]^(7/2) - \[Rho]^4/2 - 
   6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
 \[Alpha]s*((4*aVR*c\[Delta]VR*Sqrt[\[Rho]]*(-60 + 6*Pi^2 - 460*\[Rho] - 
      18*Pi^2*\[Rho] + 192*Pi^2*\[Rho]^(3/2) + 460*\[Rho]^2 - 
      18*Pi^2*\[Rho]^2 + 60*\[Rho]^3 + 6*Pi^2*\[Rho]^3 + 44*Log[1 - \[Rho]] + 
      108*\[Rho]*Log[1 - \[Rho]] - 108*\[Rho]^2*Log[1 - \[Rho]] - 
      44*\[Rho]^3*Log[1 - \[Rho]] - 9*Log[\[Rho]] - 267*\[Rho]*Log[\[Rho]] - 
      159*\[Rho]^2*Log[\[Rho]] + 35*\[Rho]^3*Log[\[Rho]] - 
      768*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
      24*Log[1 - \[Rho]]*Log[\[Rho]] + 216*\[Rho]*Log[1 - \[Rho]]*
       Log[\[Rho]] + 384*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
      216*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 24*\[Rho]^3*Log[1 - \[Rho]]*
       Log[\[Rho]] - 54*\[Rho]*Log[\[Rho]]^2 - 108*\[Rho]^2*Log[\[Rho]]^2 + 
      6*\[Rho]^3*Log[\[Rho]]^2 - 1536*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]] - 
      12*(3 - 9*\[Rho] - 32*\[Rho]^(3/2) - 9*\[Rho]^2 + 3*\[Rho]^3)*
       PolyLog[2, \[Rho]]))/(9*Pi) - 
   (-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 192*Pi^2*\[Rho]^2 - 
     384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 
     68*Log[1 - \[Rho]] - 256*\[Rho]*Log[1 - \[Rho]] + 
     256*\[Rho]^3*Log[1 - \[Rho]] - 68*\[Rho]^4*Log[1 - \[Rho]] + 
     240*\[Rho]*Log[\[Rho]] + 1080*\[Rho]^2*Log[\[Rho]] - 
     16*\[Rho]^3*Log[\[Rho]] + 68*\[Rho]^4*Log[\[Rho]] + 
     1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
     1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
     48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
      Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
     768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
     48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*Log[\[Rho]]^2 + 
     12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*(1 + \[Rho])*
      PolyLog[2, Sqrt[\[Rho]]] - 24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 
       32*\[Rho]^(5/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]])/(18*Pi) - 
   (aVR^2*(-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 
      192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 
      75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
      256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
      68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
      1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
      68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
       Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
      48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
       Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
      768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
      48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*Log[\[Rho]]^2 + 
      12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*(1 + \[Rho])*
       PolyLog[2, Sqrt[\[Rho]]] - 24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 
        32*\[Rho]^(5/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]]))/(18*Pi) + 
   aP^2*(-((Log[\[Mu]^2/mb^2]*(-1 + 4*Sqrt[\[Rho]] + 8*\[Rho] + 
         36*\[Rho]^(3/2) - 36*\[Rho]^(5/2) - 8*\[Rho]^3 - 4*\[Rho]^(7/2) + 
         \[Rho]^4 + 12*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*
          Log[\[Rho]]))/Pi) - (-63 + 6*Pi^2 + 360*Sqrt[\[Rho]] - 
       24*Pi^2*Sqrt[\[Rho]] + 794*\[Rho] + 24*Pi^2*\[Rho] + 
       4648*\[Rho]^(3/2) - 312*Pi^2*\[Rho]^(3/2) - 552*Pi^2*\[Rho]^2 - 
       4648*\[Rho]^(5/2) - 312*Pi^2*\[Rho]^(5/2) - 794*\[Rho]^3 + 
       24*Pi^2*\[Rho]^3 - 360*\[Rho]^(7/2) - 24*Pi^2*\[Rho]^(7/2) + 
       63*\[Rho]^4 + 6*Pi^2*\[Rho]^4 + 38*Log[1 - \[Rho]] - 
       176*Sqrt[\[Rho]]*Log[1 - \[Rho]] - 16*\[Rho]*Log[1 - \[Rho]] - 
       432*\[Rho]^(3/2)*Log[1 - \[Rho]] + 432*\[Rho]^(5/2)*Log[1 - \[Rho]] + 
       16*\[Rho]^3*Log[1 - \[Rho]] + 176*\[Rho]^(7/2)*Log[1 - \[Rho]] - 
       38*\[Rho]^4*Log[1 - \[Rho]] + 36*Sqrt[\[Rho]]*Log[\[Rho]] + 
       120*\[Rho]*Log[\[Rho]] + 2292*\[Rho]^(3/2)*Log[\[Rho]] + 
       1068*\[Rho]^2*Log[\[Rho]] + 2508*\[Rho]^(5/2)*Log[\[Rho]] + 
       248*\[Rho]^3*Log[\[Rho]] - 68*\[Rho]^(7/2)*Log[\[Rho]] + 
       20*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
        Log[\[Rho]] + 3072*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
       24*Log[1 - \[Rho]]*Log[\[Rho]] + 96*Sqrt[\[Rho]]*Log[1 - \[Rho]]*
        Log[\[Rho]] - 96*\[Rho]*Log[1 - \[Rho]]*Log[\[Rho]] - 
       1632*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
       2832*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 1632*\[Rho]^(5/2)*
        Log[1 - \[Rho]]*Log[\[Rho]] - 96*\[Rho]^3*Log[1 - \[Rho]]*
        Log[\[Rho]] + 96*\[Rho]^(7/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
       24*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 216*\[Rho]^(3/2)*
        Log[\[Rho]]^2 + 216*\[Rho]^2*Log[\[Rho]]^2 + 
       24*\[Rho]^3*Log[\[Rho]]^2 - 24*\[Rho]^(7/2)*Log[\[Rho]]^2 + 
       6*\[Rho]^4*Log[\[Rho]]^2 + 3072*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
        PolyLog[2, Sqrt[\[Rho]]] - 12*(3 - 12*Sqrt[\[Rho]] + 12*\[Rho] + 
         100*\[Rho]^(3/2) + 236*\[Rho]^2 + 100*\[Rho]^(5/2) + 12*\[Rho]^3 - 
         12*\[Rho]^(7/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]])/(18*Pi)) + 
   aS^2*((Log[\[Mu]^2/mb^2]*(1 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 
        36*\[Rho]^(3/2) - 36*\[Rho]^(5/2) + 8*\[Rho]^3 - 4*\[Rho]^(7/2) - 
        \[Rho]^4 + 12*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
         Log[\[Rho]]))/Pi - (-63 + 6*Pi^2 - 360*Sqrt[\[Rho]] + 
       24*Pi^2*Sqrt[\[Rho]] + 794*\[Rho] + 24*Pi^2*\[Rho] - 
       4648*\[Rho]^(3/2) - 456*Pi^2*\[Rho]^(3/2) + 984*Pi^2*\[Rho]^2 + 
       4648*\[Rho]^(5/2) - 456*Pi^2*\[Rho]^(5/2) - 794*\[Rho]^3 + 
       24*Pi^2*\[Rho]^3 + 360*\[Rho]^(7/2) + 24*Pi^2*\[Rho]^(7/2) + 
       63*\[Rho]^4 + 6*Pi^2*\[Rho]^4 + 38*Log[1 - \[Rho]] + 
       176*Sqrt[\[Rho]]*Log[1 - \[Rho]] - 16*\[Rho]*Log[1 - \[Rho]] + 
       432*\[Rho]^(3/2)*Log[1 - \[Rho]] - 432*\[Rho]^(5/2)*Log[1 - \[Rho]] + 
       16*\[Rho]^3*Log[1 - \[Rho]] - 176*\[Rho]^(7/2)*Log[1 - \[Rho]] - 
       38*\[Rho]^4*Log[1 - \[Rho]] - 36*Sqrt[\[Rho]]*Log[\[Rho]] + 
       120*\[Rho]*Log[\[Rho]] - 2292*\[Rho]^(3/2)*Log[\[Rho]] + 
       1068*\[Rho]^2*Log[\[Rho]] - 2508*\[Rho]^(5/2)*Log[\[Rho]] + 
       248*\[Rho]^3*Log[\[Rho]] + 68*\[Rho]^(7/2)*Log[\[Rho]] + 
       20*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
        Log[\[Rho]] - 3072*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
       24*Log[1 - \[Rho]]*Log[\[Rho]] - 96*Sqrt[\[Rho]]*Log[1 - \[Rho]]*
        Log[\[Rho]] - 96*\[Rho]*Log[1 - \[Rho]]*Log[\[Rho]] + 
       96*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
       240*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 96*\[Rho]^(5/2)*
        Log[1 - \[Rho]]*Log[\[Rho]] - 96*\[Rho]^3*Log[1 - \[Rho]]*
        Log[\[Rho]] - 96*\[Rho]^(7/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
       24*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] - 216*\[Rho]^(3/2)*
        Log[\[Rho]]^2 + 216*\[Rho]^2*Log[\[Rho]]^2 + 
       24*\[Rho]^3*Log[\[Rho]]^2 + 24*\[Rho]^(7/2)*Log[\[Rho]]^2 + 
       6*\[Rho]^4*Log[\[Rho]]^2 + 3072*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
        PolyLog[2, Sqrt[\[Rho]]] - 12*(3 + 12*Sqrt[\[Rho]] + 12*\[Rho] + 
         28*\[Rho]^(3/2) - 20*\[Rho]^2 + 28*\[Rho]^(5/2) + 12*\[Rho]^3 + 
         12*\[Rho]^(7/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]])/(18*Pi)) + 
   aT^2*((8*Log[\[Mu]^2/mb^2]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
        12*\[Rho]^2*Log[\[Rho]]))/Pi - 
     (4*(-111 + 18*Pi^2 + 1310*\[Rho] - 24*Pi^2*\[Rho] - 
        384*Pi^2*\[Rho]^(3/2) + 168*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 
        1310*\[Rho]^3 - 24*Pi^2*\[Rho]^3 + 111*\[Rho]^4 + 18*Pi^2*\[Rho]^4 + 
        98*Log[1 - \[Rho]] - 496*\[Rho]*Log[1 - \[Rho]] + 
        496*\[Rho]^3*Log[1 - \[Rho]] - 98*\[Rho]^4*Log[1 - \[Rho]] + 
        360*\[Rho]*Log[\[Rho]] + 1380*\[Rho]^2*Log[\[Rho]] - 
        280*\[Rho]^3*Log[\[Rho]] + 116*\[Rho]^4*Log[\[Rho]] + 
        1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        72*Log[1 - \[Rho]]*Log[\[Rho]] + 96*\[Rho]*Log[1 - \[Rho]]*
         Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
        1584*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(5/2)*
         Log[1 - \[Rho]]*Log[\[Rho]] + 96*\[Rho]^3*Log[1 - \[Rho]]*
         Log[\[Rho]] - 72*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 
        648*\[Rho]^2*Log[\[Rho]]^2 - 24*\[Rho]^3*Log[\[Rho]]^2 + 
        18*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*(1 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] - 12*(9 - 12*\[Rho] + 64*\[Rho]^(3/2) + 
          84*\[Rho]^2 + 64*\[Rho]^(5/2) - 12*\[Rho]^3 + 9*\[Rho]^4)*
         PolyLog[2, \[Rho]]))/(9*Pi)))


==> anc/Results_CentralMoms/Hc1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
\[CapitalLambda]bh^2 + \[Rho] + 
 (\[Alpha]s*(16*aVR^2*c\[Delta]VR^2*\[Rho]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
     ((273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 5100*\[Rho]^3 + 
        75*\[Rho]^4 - 2873*\[Rho]^5 + 192*Ec^6*(-88 + 1275*\[Rho]) + 
        64*Ec^5*(-54 - 7425*\[Rho] + 1250*\[Rho]^2) - 
        80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 1080*\[Rho]^3) - 
        40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 6060*\[Rho]^3 + 
          1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 101900*\[Rho]^2 + 
          57600*\[Rho]^3 - 8100*\[Rho]^4 + 2873*\[Rho]^5) + 
        4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 13800*\[Rho]^3 - 
          2325*\[Rho]^4 + 2873*\[Rho]^5))/(450*(1 - 2*Ec)^2) + 
      4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + \[Rho]^2))*
       Log[1 - 2*Ec]^2 + (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 
         30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 - 160*Ec^5*(36 + \[Rho]) + 
         80*Ec^4*(45 + 32*\[Rho]) - 40*Ec^3*(18 + 109*\[Rho] + 60*\[Rho]^2) - 
         4*Ec*(45 + 170*\[Rho] + 150*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4) + 
         4*Ec^2*(45 + 680*\[Rho] + 630*\[Rho]^2 + 90*\[Rho]^3 + 14*\[Rho]^4))*
        Log[\[Rho]])/(15*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*
       ((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 16*Ec^5*(-319 + 640*\[Rho] + 
            40*\[Rho]^2) - 160*Ec^4*(-19 + 43*\[Rho] + 64*\[Rho]^2) + 
          20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 112*\[Rho]^3 + 
            17*\[Rho]^4) - 2*(24 - 45*\[Rho] + 730*\[Rho]^2 - 630*\[Rho]^3 + 
            75*\[Rho]^4) - 4*Ec^2*(223 - 490*\[Rho] + 5960*\[Rho]^2 - 
            460*\[Rho]^3 + 295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 
            9740*\[Rho]^2 - 4000*\[Rho]^3 + 685*\[Rho]^4))/
         (15*(1 - 2*Ec)^2) - 4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - 
          Ec*(18 + 8*\[Rho] + \[Rho]^2))*Log[\[Rho]])) + 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
     ((273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 5100*\[Rho]^3 + 
        75*\[Rho]^4 - 2873*\[Rho]^5 + 192*Ec^6*(-88 + 1275*\[Rho]) + 
        64*Ec^5*(-54 - 7425*\[Rho] + 1250*\[Rho]^2) - 
        80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 1080*\[Rho]^3) - 
        40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 6060*\[Rho]^3 + 
          1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 101900*\[Rho]^2 + 
          57600*\[Rho]^3 - 8100*\[Rho]^4 + 2873*\[Rho]^5) + 
        4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 13800*\[Rho]^3 - 
          2325*\[Rho]^4 + 2873*\[Rho]^5))/(450*(1 - 2*Ec)^2) + 
      4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + \[Rho]^2))*
       Log[1 - 2*Ec]^2 + (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 
         30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 - 160*Ec^5*(36 + \[Rho]) + 
         80*Ec^4*(45 + 32*\[Rho]) - 40*Ec^3*(18 + 109*\[Rho] + 60*\[Rho]^2) - 
         4*Ec*(45 + 170*\[Rho] + 150*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4) + 
         4*Ec^2*(45 + 680*\[Rho] + 630*\[Rho]^2 + 90*\[Rho]^3 + 14*\[Rho]^4))*
        Log[\[Rho]])/(15*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*
       ((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 16*Ec^5*(-319 + 640*\[Rho] + 
            40*\[Rho]^2) - 160*Ec^4*(-19 + 43*\[Rho] + 64*\[Rho]^2) + 
          20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 112*\[Rho]^3 + 
            17*\[Rho]^4) - 2*(24 - 45*\[Rho] + 730*\[Rho]^2 - 630*\[Rho]^3 + 
            75*\[Rho]^4) - 4*Ec^2*(223 - 490*\[Rho] + 5960*\[Rho]^2 - 
            460*\[Rho]^3 + 295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 
            9740*\[Rho]^2 - 4000*\[Rho]^3 + 685*\[Rho]^4))/
         (15*(1 - 2*Ec)^2) - 4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - 
          Ec*(18 + 8*\[Rho] + \[Rho]^2))*Log[\[Rho]]) + 
      aVR*c\[Delta]VR*((4*Sqrt[\[Rho]]*(3 + 672*Ec^5 + 128*\[Rho] + 
           108*\[Rho]^2 - 192*\[Rho]^3 - 47*\[Rho]^4 - 
           16*Ec^4*(57 + 88*\[Rho]) + 16*Ec^3*(21 + 284*\[Rho] + 
             54*\[Rho]^2) + 24*Ec^2*(1 - 124*\[Rho] + 18*\[Rho]^2 + 
             44*\[Rho]^3) + Ec*(-30 + 272*\[Rho] - 648*\[Rho]^2 - 
             528*\[Rho]^3 + 94*\[Rho]^4)))/(-9 + 18*Ec) + 
        32*\[Rho]^(3/2)*(1 - 8*Ec^3 + 6*\[Rho] + \[Rho]^2 + 
          6*Ec^2*(2 + \[Rho]) - 6*Ec*(1 + 2*\[Rho]))*Log[1 - 2*Ec]^2 - 
        (16*\[Rho]^(3/2)*(-4 + 80*Ec^4 - 18*\[Rho] - 12*\[Rho]^2 - \[Rho]^3 - 
           16*Ec^3*(10 + 9*\[Rho]) + 12*Ec^2*(7 + 18*\[Rho] + \[Rho]^2) + 
           2*Ec*(-2 - 18*\[Rho] + 6*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
         (-3 + 6*Ec) + Log[1 - 2*Ec]*
         ((-16*Sqrt[\[Rho]]*(1 + 48*Ec^5 - 22*\[Rho] + 18*\[Rho]^2 + 
             38*\[Rho]^3 - 104*Ec^4*(1 + 2*\[Rho]) + 
             4*Ec^3*(19 + 122*\[Rho] + 27*\[Rho]^2) + 
             Ec*(-2 + 158*\[Rho] + 36*\[Rho]^2 - 70*\[Rho]^3) + 
             6*Ec^2*(-3 - 70*\[Rho] - 33*\[Rho]^2 + 2*\[Rho]^3)))/
           (-3 + 6*Ec) - 32*\[Rho]^(3/2)*(1 - 8*Ec^3 + 6*\[Rho] + \[Rho]^2 + 
            6*Ec^2*(2 + \[Rho]) - 6*Ec*(1 + 2*\[Rho]))*Log[\[Rho]])) + 
      aT^2*((2*(903 - 384*Ec^7 + 14325*\[Rho] - 40900*\[Rho]^2 + 
           23100*\[Rho]^3 + 11325*\[Rho]^4 - 8753*\[Rho]^5 + 
           192*Ec^6*(532 + 8475*\[Rho]) + 64*Ec^5*(-4794 - 34425*\[Rho] + 
             28550*\[Rho]^2) + 80*Ec^4*(4671 + 4515*\[Rho] - 13360*\[Rho]^2 + 
             4800*\[Rho]^3) - 40*Ec^3*(5871 - 15360*\[Rho] + 25660*\[Rho]^2 - 
             5820*\[Rho]^3 + 3285*\[Rho]^4) - 4*Ec^2*(-19938 + 58725*\[Rho] - 
             187700*\[Rho]^2 + 125400*\[Rho]^3 - 37800*\[Rho]^4 + 
             8753*\[Rho]^5) + 4*Ec*(-3423 - 5775*\[Rho] - 4400*\[Rho]^2 + 
             24600*\[Rho]^3 - 18075*\[Rho]^4 + 8753*\[Rho]^5)))/
         (225*(1 - 2*Ec)^2) - 16*\[Rho]^2*(48*Ec^2 - 32*Ec^3 + 
          Ec*\[Rho]*(12 + \[Rho]) - 8*(1 + 3*\[Rho]))*Log[1 - 2*Ec]^2 + 
        (8*\[Rho]*(135 + 20160*Ec^6 - 10*\[Rho] - 390*\[Rho]^2 + 
           165*\[Rho]^3 + 44*\[Rho]^4 + 160*Ec^5*(-216 + 65*\[Rho]) - 
           80*Ec^4*(-243 + 154*\[Rho] + 24*\[Rho]^2) - 
           40*Ec^3*(90 - 65*\[Rho] + 84*\[Rho]^2) - 
           4*Ec*(135 + 110*\[Rho] - 30*\[Rho]^2 + 165*\[Rho]^3 + 
             44*\[Rho]^4) + 4*Ec^2*(135 + 350*\[Rho] + 870*\[Rho]^2 + 
             180*\[Rho]^3 + 44*\[Rho]^4))*Log[\[Rho]])/(15*(1 - 2*Ec)^2) + 
        Log[1 - 2*Ec]*((4*(-168 - 1584*Ec^5 + 570*\[Rho] - 3020*\[Rho]^2 + 
             60*(49 + 4/(1 - 2*Ec))*\[Rho]^3 - (30*(15 - 60*Ec + 68*Ec^2)*
               \[Rho]^4)/(1 - 2*Ec)^2 - 160*Ec^4*(-24 + 67*\[Rho]) - 
             40*Ec^3*(57 - 192*\[Rho] + 152*\[Rho]^2) + 
             480*Ec^2*(-1 + 6*\[Rho] + \[Rho]^2 + 2*\[Rho]^3) + 
             5*Ec*(153 - 632*\[Rho] + 1428*\[Rho]^2 + 408*\[Rho]^3 + 83*
                \[Rho]^4)))/15 + 16*\[Rho]^2*(48*Ec^2 - 32*Ec^3 + 
            Ec*\[Rho]*(12 + \[Rho]) - 8*(1 + 3*\[Rho]))*Log[\[Rho]])) + 
      aVR^2*((273 + 8064*Ec^5 + 5325*\[Rho] - 7900*\[Rho]^2 + 5100*\[Rho]^3 + 
          75*\[Rho]^4 - 2873*\[Rho]^5 + 720*Ec^4*(-3 + 305*\[Rho]) + 
          160*Ec^3*(-69 - 705*\[Rho] + 1070*\[Rho]^2) + 
          120*Ec^2*(81 - 255*\[Rho] + 1010*\[Rho]^2 + 210*\[Rho]^3) - 
          120*Ec*(24 - 45*\[Rho] + 730*\[Rho]^2 - 630*\[Rho]^3 + 
            75*\[Rho]^4))/450 + 8*\[Rho]^2*(4 + 4*Ec^3 + 6*\[Rho] - 
          3*Ec*(3 + 2*\[Rho]))*Log[1 - 2*Ec]^2 + 
        (2*\[Rho]*(45 + 2160*Ec^4 + 50*\[Rho] + 600*Ec^2*\[Rho] - 
           30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 + 
           160*Ec^3*(-9 + 2*\[Rho]) - 240*Ec*\[Rho]*(2 + 3*\[Rho]))*
          Log[\[Rho]])/15 + Log[1 - 2*Ec]*(-16/5 - (288*Ec^5)/5 + 6*\[Rho] - 
          (292*\[Rho]^2)/3 - 160*Ec^2*\[Rho]^2 + 84*\[Rho]^3 - 10*\[Rho]^4 - 
          32*Ec^4*(-4 + 11*\[Rho]) - (16*Ec^3*(15 - 54*\[Rho] + 16*\[Rho]^2))/
           3 + 2*Ec*(7 - 20*\[Rho] + 148*\[Rho]^2 + 20*\[Rho]^3 + 
            5*\[Rho]^4) + 8*\[Rho]^2*(-4 - 4*Ec^3 - 6*\[Rho] + 
            Ec*(9 + 6*\[Rho]))*Log[\[Rho]])) + aS*aT*c\[Delta]S*
       ((4*Ec*(2 + 160*Ec^6 - 24*\[Rho] - 72*\[Rho]^2 + 88*\[Rho]^3 + 
           6*\[Rho]^4 + 16*Ec^5*(-19 + 156*\[Rho]) + 
           80*Ec^4*(3 - 50*\[Rho] + 18*\[Rho]^2) + 
           8*Ec^3*(-15 + 306*\[Rho] - 18*\[Rho]^2 + 34*\[Rho]^3) + 
           Ec*(-15 + 176*\[Rho] + 612*\[Rho]^2 - 528*\[Rho]^3 - 5*\[Rho]^4) + 
           2*Ec^2*(25 - 396*\[Rho] - 612*\[Rho]^2 + 284*\[Rho]^3 + 
             39*\[Rho]^4)))/(3*(1 - 2*Ec)^2) + 8*\[Rho]^2*
         (6 + 24*Ec^2 + 4*\[Rho] + Ec*(-24 - 12*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec]^2 + (16*Ec*\[Rho]*(96*Ec^5 - 24*Ec^4*(6 + \[Rho]) - 
           2*\[Rho]*(3 + 2*\[Rho]) + Ec*\[Rho]*(42 + 24*\[Rho] - \[Rho]^2) + 
           8*Ec^3*(9 + 12*\[Rho] + 2*\[Rho]^2) - 2*Ec^2*(6 + 51*\[Rho] + 
             20*\[Rho]^2))*Log[\[Rho]])/(1 - 2*Ec)^2 + 
        Log[1 - 2*Ec]*((-2*(-2 + 576*Ec^7 + Ec^5*(2032 - 6400*\[Rho]) + 
             24*\[Rho] + 72*\[Rho]^2 - 88*\[Rho]^3 - 6*\[Rho]^4 + 
             64*Ec^6*(-27 + 52*\[Rho]) + 64*Ec^4*(-19 + 79*\[Rho] + 45*
                \[Rho]^2 + 6*\[Rho]^3) - 4*Ec^2*(23 - 200*\[Rho] - 792*
                \[Rho]^2 + 184*\[Rho]^3 + 5*\[Rho]^4) + 
             Ec*(17 - 200*\[Rho] - 828*\[Rho]^2 + 520*\[Rho]^3 + 11*
                \[Rho]^4) - 4*Ec^3*(-103 + 584*\[Rho] + 1260*\[Rho]^2 + 24*
                \[Rho]^3 + 13*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          8*\[Rho]^2*(6 + 24*Ec^2 + 4*\[Rho] + Ec*(-24 - 12*\[Rho] + 
              \[Rho]^2))*Log[\[Rho]])) + aP*aT*c\[Delta]P*
       ((-4*Ec*(2 + 160*Ec^6 - 24*\[Rho] - 72*\[Rho]^2 + 88*\[Rho]^3 + 
           6*\[Rho]^4 + 16*Ec^5*(-19 + 156*\[Rho]) + 
           80*Ec^4*(3 - 50*\[Rho] + 18*\[Rho]^2) + 
           8*Ec^3*(-15 + 306*\[Rho] - 18*\[Rho]^2 + 34*\[Rho]^3) + 
           Ec*(-15 + 176*\[Rho] + 612*\[Rho]^2 - 528*\[Rho]^3 - 5*\[Rho]^4) + 
           2*Ec^2*(25 - 396*\[Rho] - 612*\[Rho]^2 + 284*\[Rho]^3 + 
             39*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 8*\[Rho]^2*
         (6 + 24*Ec^2 + 4*\[Rho] + Ec*(-24 - 12*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec]^2 - (16*Ec*\[Rho]*(96*Ec^5 - 24*Ec^4*(6 + \[Rho]) - 
           2*\[Rho]*(3 + 2*\[Rho]) + Ec*\[Rho]*(42 + 24*\[Rho] - \[Rho]^2) + 
           8*Ec^3*(9 + 12*\[Rho] + 2*\[Rho]^2) - 2*Ec^2*(6 + 51*\[Rho] + 
             20*\[Rho]^2))*Log[\[Rho]])/(1 - 2*Ec)^2 + 
        Log[1 - 2*Ec]*((2*(-2 + 576*Ec^7 + Ec^5*(2032 - 6400*\[Rho]) + 
             24*\[Rho] + 72*\[Rho]^2 - 88*\[Rho]^3 - 6*\[Rho]^4 + 
             64*Ec^6*(-27 + 52*\[Rho]) + 64*Ec^4*(-19 + 79*\[Rho] + 45*
                \[Rho]^2 + 6*\[Rho]^3) - 4*Ec^2*(23 - 200*\[Rho] - 792*
                \[Rho]^2 + 184*\[Rho]^3 + 5*\[Rho]^4) + 
             Ec*(17 - 200*\[Rho] - 828*\[Rho]^2 + 520*\[Rho]^3 + 11*
                \[Rho]^4) - 4*Ec^3*(-103 + 584*\[Rho] + 1260*\[Rho]^2 + 24*
                \[Rho]^3 + 13*\[Rho]^4)))/(3*(1 - 2*Ec)^2) + 
          8*\[Rho]^2*(6 + 24*Ec^2 + 4*\[Rho] + Ec*(-24 - 12*\[Rho] + 
              \[Rho]^2))*Log[\[Rho]])) + 
      aS^2*((63 + 11136*Ec^7 + 150*Sqrt[\[Rho]] + 2325*\[Rho] + 
          6400*\[Rho]^(3/2) + 3100*\[Rho]^2 + 5400*\[Rho]^(5/2) - 
          900*\[Rho]^3 - 9600*\[Rho]^(7/2) - 3675*\[Rho]^4 - 
          2350*\[Rho]^(9/2) - 913*\[Rho]^5 + 64*Ec^6*
           (-434 - 650*Sqrt[\[Rho]] + 2025*\[Rho]) + 
          64*Ec^5*(276 + 750*Sqrt[\[Rho]] - 3725*\[Rho] - 3200*\[Rho]^(3/2) + 
            250*\[Rho]^2) - 80*Ec^4*(-91 - 130*Sqrt[\[Rho]] - 1515*\[Rho] - 
            640*\[Rho]^(3/2) - 1480*\[Rho]^2 + 3240*\[Rho]^(5/2) + 
            600*\[Rho]^3) - 40*Ec^3*(341 + 920*Sqrt[\[Rho]] + 120*\[Rho] - 
            4480*\[Rho]^(3/2) + 7460*\[Rho]^2 - 5760*\[Rho]^(5/2) - 
            1940*\[Rho]^3 + 2560*\[Rho]^(7/2) + 495*\[Rho]^4) - 
          4*Ec^2*(-1548 - 4650*Sqrt[\[Rho]] - 475*\[Rho] + 
            22400*\[Rho]^(3/2) - 53500*\[Rho]^2 + 3600*\[Rho]^(5/2) + 
            17400*\[Rho]^3 - 28800*\[Rho]^(7/2) + 250*\[Rho]^4 + 
            2350*\[Rho]^(9/2) + 913*\[Rho]^5) + 
          4*Ec*(-283 - 850*Sqrt[\[Rho]] - 2175*\[Rho] - 1600*\[Rho]^(3/2) - 
            13600*\[Rho]^2 - 7200*\[Rho]^(5/2) + 5800*\[Rho]^3 - 
            3200*\[Rho]^(7/2) + 2625*\[Rho]^4 + 2350*\[Rho]^(9/2) + 
            913*\[Rho]^5))/(300*(1 - 2*Ec)^2) - 2*\[Rho]^2*
         (4*(-3 + 9*Sqrt[\[Rho]] - 4*\[Rho] + 2*\[Rho]^(3/2)) + 
          Ec*(24 - 48*Sqrt[\[Rho]] + 12*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 + 
        (\[Rho]*(15 + 960*Ec^6 + 40*Sqrt[\[Rho]] + 70*\[Rho] + 
           180*\[Rho]^(3/2) + 90*\[Rho]^2 + 120*\[Rho]^(5/2) + 45*\[Rho]^3 + 
           10*\[Rho]^(7/2) + 4*\[Rho]^4 - 160*Ec^5*(12 + 8*Sqrt[\[Rho]] + 
             5*\[Rho]) - 80*Ec^4*(-15 - 16*Sqrt[\[Rho]] - 22*\[Rho] + 
             12*\[Rho]^(3/2)) + 40*Ec^3*(-6 - 8*Sqrt[\[Rho]] - 53*\[Rho] + 
             96*\[Rho]^(3/2) - 28*\[Rho]^2 + 8*\[Rho]^(5/2)) - 
           4*Ec*(15 + 40*Sqrt[\[Rho]] + 130*\[Rho] + 170*\[Rho]^2 + 
             80*\[Rho]^(5/2) + 45*\[Rho]^3 + 10*\[Rho]^(7/2) + 4*\[Rho]^4) + 
           4*Ec^2*(15 + 40*Sqrt[\[Rho]] + 370*\[Rho] - 600*\[Rho]^(3/2) + 
             390*\[Rho]^2 + 50*\[Rho]^3 + 10*\[Rho]^(7/2) + 4*\[Rho]^4))*
          Log[\[Rho]])/(5*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*
         (-22/15 - (72*Ec^5)/5 + Ec^4*(32 + 32*Sqrt[\[Rho]] - 
            (208*\[Rho])/3) - (14*Sqrt[\[Rho]])/3 + \[Rho] + 
          32*\[Rho]^(3/2) - 70*\[Rho]^2 + 96*Ec^2*(-1 + Sqrt[\[Rho]])*
           \[Rho]^2 - 12*\[Rho]^(5/2) + (74/3 + 8/(1 - 2*Ec))*\[Rho]^3 + 
          (-208/3 + 16/(-1 + 2*Ec))*\[Rho]^(7/2) - 
          ((7 - 28*Ec + 36*Ec^2)*\[Rho]^4)/(1 - 2*Ec)^2 + 
          (4*Ec^3*(-17 - 32*Sqrt[\[Rho]] + 48*\[Rho] + 96*\[Rho]^(3/2) + 
             24*\[Rho]^2))/3 + Ec*(11/2 + 16*Sqrt[\[Rho]] - (28*\[Rho])/3 - 
            96*\[Rho]^(3/2) + 174*\[Rho]^2 - 240*\[Rho]^(5/2) + 36*\[Rho]^3 + 
            (11*\[Rho]^4)/6) + 2*\[Rho]^2*(4*(-3 + 9*Sqrt[\[Rho]] - 
              4*\[Rho] + 2*\[Rho]^(3/2)) + Ec*(24 - 48*Sqrt[\[Rho]] + 
              12*\[Rho] + \[Rho]^2))*Log[\[Rho]])) + 
      aP^2*((63 + 11136*Ec^7 - 150*Sqrt[\[Rho]] + 2325*\[Rho] - 
          6400*\[Rho]^(3/2) + 3100*\[Rho]^2 - 5400*\[Rho]^(5/2) - 
          900*\[Rho]^3 + 9600*\[Rho]^(7/2) - 3675*\[Rho]^4 + 
          2350*\[Rho]^(9/2) - 913*\[Rho]^5 + 64*Ec^6*
           (-434 + 650*Sqrt[\[Rho]] + 2025*\[Rho]) + 
          64*Ec^5*(276 - 750*Sqrt[\[Rho]] - 3725*\[Rho] + 3200*\[Rho]^(3/2) + 
            250*\[Rho]^2) - 80*Ec^4*(-91 + 130*Sqrt[\[Rho]] - 1515*\[Rho] + 
            640*\[Rho]^(3/2) - 1480*\[Rho]^2 - 3240*\[Rho]^(5/2) + 
            600*\[Rho]^3) - 40*Ec^3*(341 - 920*Sqrt[\[Rho]] + 120*\[Rho] + 
            4480*\[Rho]^(3/2) + 7460*\[Rho]^2 + 5760*\[Rho]^(5/2) - 
            1940*\[Rho]^3 - 2560*\[Rho]^(7/2) + 495*\[Rho]^4) - 
          4*Ec^2*(-1548 + 4650*Sqrt[\[Rho]] - 475*\[Rho] - 
            22400*\[Rho]^(3/2) - 53500*\[Rho]^2 - 3600*\[Rho]^(5/2) + 
            17400*\[Rho]^3 + 28800*\[Rho]^(7/2) + 250*\[Rho]^4 - 
            2350*\[Rho]^(9/2) + 913*\[Rho]^5) + 
          4*Ec*(-283 + 850*Sqrt[\[Rho]] - 2175*\[Rho] + 1600*\[Rho]^(3/2) - 
            13600*\[Rho]^2 + 7200*\[Rho]^(5/2) + 5800*\[Rho]^3 + 
            3200*\[Rho]^(7/2) + 2625*\[Rho]^4 - 2350*\[Rho]^(9/2) + 
            913*\[Rho]^5))/(300*(1 - 2*Ec)^2) - 2*\[Rho]^2*
         (-4*(3 + 9*Sqrt[\[Rho]] + 4*\[Rho] + 2*\[Rho]^(3/2)) + 
          Ec*(24 + 48*Sqrt[\[Rho]] + 12*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 + 
        (\[Rho]*(15 + 960*Ec^6 - 40*Sqrt[\[Rho]] + 70*\[Rho] - 
           180*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*\[Rho]^(5/2) + 45*\[Rho]^3 - 
           10*\[Rho]^(7/2) + 4*\[Rho]^4 - 160*Ec^5*(12 - 8*Sqrt[\[Rho]] + 
             5*\[Rho]) + 80*Ec^4*(15 - 16*Sqrt[\[Rho]] + 22*\[Rho] + 
             12*\[Rho]^(3/2)) - 40*Ec^3*(6 - 8*Sqrt[\[Rho]] + 53*\[Rho] + 
             96*\[Rho]^(3/2) + 28*\[Rho]^2 + 8*\[Rho]^(5/2)) - 
           4*Ec*(15 - 40*Sqrt[\[Rho]] + 130*\[Rho] + 170*\[Rho]^2 - 
             80*\[Rho]^(5/2) + 45*\[Rho]^3 - 10*\[Rho]^(7/2) + 4*\[Rho]^4) + 
           4*Ec^2*(15 - 40*Sqrt[\[Rho]] + 370*\[Rho] + 600*\[Rho]^(3/2) + 
             390*\[Rho]^2 + 50*\[Rho]^3 - 10*\[Rho]^(7/2) + 4*\[Rho]^4))*
          Log[\[Rho]])/(5*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*
         (-22/15 - (72*Ec^5)/5 + (14*Sqrt[\[Rho]])/3 + \[Rho] - 
          32*\[Rho]^(3/2) - 70*\[Rho]^2 + 12*\[Rho]^(5/2) + 
          (74/3 + 8/(1 - 2*Ec))*\[Rho]^3 + (208/3 + 16/(1 - 2*Ec))*
           \[Rho]^(7/2) - ((7 - 28*Ec + 36*Ec^2)*\[Rho]^4)/(1 - 2*Ec)^2 - 
          (16*Ec^4*(-6 + 6*Sqrt[\[Rho]] + 13*\[Rho]))/3 + 
          (4*Ec^3*(-17 + 32*Sqrt[\[Rho]] + 48*\[Rho] - 96*\[Rho]^(3/2) + 
             24*\[Rho]^2))/3 - 96*Ec^2*(\[Rho]^2 + \[Rho]^(5/2)) + 
          Ec*(11/2 - 16*Sqrt[\[Rho]] - (28*\[Rho])/3 + 96*\[Rho]^(3/2) + 
            174*\[Rho]^2 + 240*\[Rho]^(5/2) + 36*\[Rho]^3 + 
            (11*\[Rho]^4)/6) + 2*\[Rho]^2*(-4*(3 + 9*Sqrt[\[Rho]] + 
              4*\[Rho] + 2*\[Rho]^(3/2)) + Ec*(24 + 48*Sqrt[\[Rho]] + 
              12*\[Rho] + \[Rho]^2))*Log[\[Rho]]))) - 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     (((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
            4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
          12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
          (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
          (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
          3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
          4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
          (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
          (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
          (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
        (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
           4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
           32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
           128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
           16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
           36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
           192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
           48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
           96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
           32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
           16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
           4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
            (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
           12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Rho]]))/(2*(1 - 2*Ec)^2))*
       ((273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 5100*\[Rho]^3 + 
          75*\[Rho]^4 - 2873*\[Rho]^5 + 192*Ec^6*(-88 + 1275*\[Rho]) + 
          64*Ec^5*(-54 - 7425*\[Rho] + 1250*\[Rho]^2) - 
          80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 1080*\[Rho]^3) - 
          40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 6060*\[Rho]^3 + 
            1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 101900*\[Rho]^2 + 
            57600*\[Rho]^3 - 8100*\[Rho]^4 + 2873*\[Rho]^5) + 
          4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 13800*\[Rho]^3 - 
            2325*\[Rho]^4 + 2873*\[Rho]^5))/(450*(1 - 2*Ec)^2) + 
        4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec]^2 + (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 
           30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 - 160*Ec^5*(36 + \[Rho]) + 
           80*Ec^4*(45 + 32*\[Rho]) - 40*Ec^3*(18 + 109*\[Rho] + 
             60*\[Rho]^2) - 4*Ec*(45 + 170*\[Rho] + 150*\[Rho]^2 + 
             75*\[Rho]^3 + 14*\[Rho]^4) + 4*Ec^2*(45 + 680*\[Rho] + 
             630*\[Rho]^2 + 90*\[Rho]^3 + 14*\[Rho]^4))*Log[\[Rho]])/
         (15*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*
         ((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 16*Ec^5*
             (-319 + 640*\[Rho] + 40*\[Rho]^2) - 160*Ec^4*(-19 + 43*\[Rho] + 
              64*\[Rho]^2) + 20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 
              112*\[Rho]^3 + 17*\[Rho]^4) - 2*(24 - 45*\[Rho] + 
              730*\[Rho]^2 - 630*\[Rho]^3 + 75*\[Rho]^4) - 
            4*Ec^2*(223 - 490*\[Rho] + 5960*\[Rho]^2 - 460*\[Rho]^3 + 
              295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 9740*\[Rho]^2 - 
              4000*\[Rho]^3 + 685*\[Rho]^4))/(15*(1 - 2*Ec)^2) - 
          4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + \[Rho]^2))*
           Log[\[Rho]])) + 4*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
           2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
        6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       ((273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 5100*\[Rho]^3 + 
          75*\[Rho]^4 - 2873*\[Rho]^5 + 192*Ec^6*(-88 + 1275*\[Rho]) + 
          64*Ec^5*(-54 - 7425*\[Rho] + 1250*\[Rho]^2) - 
          80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 1080*\[Rho]^3) - 
          40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 6060*\[Rho]^3 + 
            1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 101900*\[Rho]^2 + 
            57600*\[Rho]^3 - 8100*\[Rho]^4 + 2873*\[Rho]^5) + 
          4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 13800*\[Rho]^3 - 
            2325*\[Rho]^4 + 2873*\[Rho]^5))/(450*(1 - 2*Ec)^2) + 
        4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec]^2 + (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 
           30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 - 160*Ec^5*(36 + \[Rho]) + 
           80*Ec^4*(45 + 32*\[Rho]) - 40*Ec^3*(18 + 109*\[Rho] + 
             60*\[Rho]^2) - 4*Ec*(45 + 170*\[Rho] + 150*\[Rho]^2 + 
             75*\[Rho]^3 + 14*\[Rho]^4) + 4*Ec^2*(45 + 680*\[Rho] + 
             630*\[Rho]^2 + 90*\[Rho]^3 + 14*\[Rho]^4))*Log[\[Rho]])/
         (15*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*
         ((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 16*Ec^5*
             (-319 + 640*\[Rho] + 40*\[Rho]^2) - 160*Ec^4*(-19 + 43*\[Rho] + 
              64*\[Rho]^2) + 20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 
              112*\[Rho]^3 + 17*\[Rho]^4) - 2*(24 - 45*\[Rho] + 
              730*\[Rho]^2 - 630*\[Rho]^3 + 75*\[Rho]^4) - 
            4*Ec^2*(223 - 490*\[Rho] + 5960*\[Rho]^2 - 460*\[Rho]^3 + 
              295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 9740*\[Rho]^2 - 
              4000*\[Rho]^3 + 685*\[Rho]^4))/(15*(1 - 2*Ec)^2) - 
          4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + \[Rho]^2))*
           Log[\[Rho]]) + aVR*c\[Delta]VR*
         ((4*Sqrt[\[Rho]]*(3 + 672*Ec^5 + 128*\[Rho] + 108*\[Rho]^2 - 
             192*\[Rho]^3 - 47*\[Rho]^4 - 16*Ec^4*(57 + 88*\[Rho]) + 
             16*Ec^3*(21 + 284*\[Rho] + 54*\[Rho]^2) + 
             24*Ec^2*(1 - 124*\[Rho] + 18*\[Rho]^2 + 44*\[Rho]^3) + 
             Ec*(-30 + 272*\[Rho] - 648*\[Rho]^2 - 528*\[Rho]^3 + 94*
                \[Rho]^4)))/(-9 + 18*Ec) + 32*\[Rho]^(3/2)*
           (1 - 8*Ec^3 + 6*\[Rho] + \[Rho]^2 + 6*Ec^2*(2 + \[Rho]) - 
            6*Ec*(1 + 2*\[Rho]))*Log[1 - 2*Ec]^2 - 
          (16*\[Rho]^(3/2)*(-4 + 80*Ec^4 - 18*\[Rho] - 12*\[Rho]^2 - 
             \[Rho]^3 - 16*Ec^3*(10 + 9*\[Rho]) + 12*Ec^2*(7 + 18*\[Rho] + 
               \[Rho]^2) + 2*Ec*(-2 - 18*\[Rho] + 6*\[Rho]^2 + \[Rho]^3))*
            Log[\[Rho]])/(-3 + 6*Ec) + Log[1 - 2*Ec]*
           ((-16*Sqrt[\[Rho]]*(1 + 48*Ec^5 - 22*\[Rho] + 18*\[Rho]^2 + 38*
                \[Rho]^3 - 104*Ec^4*(1 + 2*\[Rho]) + 4*Ec^3*(19 + 
                 122*\[Rho] + 27*\[Rho]^2) + Ec*(-2 + 158*\[Rho] + 
                 36*\[Rho]^2 - 70*\[Rho]^3) + 6*Ec^2*(-3 - 70*\[Rho] - 
                 33*\[Rho]^2 + 2*\[Rho]^3)))/(-3 + 6*Ec) - 
            32*\[Rho]^(3/2)*(1 - 8*Ec^3 + 6*\[Rho] + \[Rho]^2 + 
              6*Ec^2*(2 + \[Rho]) - 6*Ec*(1 + 2*\[Rho]))*Log[\[Rho]]))))))/
  (3*Pi*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^3) + 
 (\[CapitalLambda]bh*
   ((1 + \[Rho])*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^4 + 
    (16*aVR^2*c\[Delta]VR^2*\[Alpha]s*\[Rho]*
      (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
           2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
        6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
      (3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
       (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
       (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
        (2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 18*\[Rho]^2*(1 + \[Rho])*
        (Log[1 - 2*Ec] - Log[\[Rho]]))*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/Pi - 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^3*
     (3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
      (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
      (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
       (2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 - 
      (32*aP*aT*c\[Delta]P*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
      (32*aS*aT*c\[Delta]S*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
      18*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]) + 
      (aS^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 768*Ec^6 - 
         896*Ec^7 + 384*Ec^8 - 5*Sqrt[\[Rho]] + 30*Ec*Sqrt[\[Rho]] - 
         60*Ec^2*Sqrt[\[Rho]] + 40*Ec^3*Sqrt[\[Rho]] + 80*Ec^4*Sqrt[\[Rho]] - 
         480*Ec^5*Sqrt[\[Rho]] + 960*Ec^6*Sqrt[\[Rho]] - 
         640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 
         120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
         960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] - 140*\[Rho]^(3/2) + 
         960*Ec*\[Rho]^(3/2) - 2280*Ec^2*\[Rho]^(3/2) + 
         2000*Ec^3*\[Rho]^(3/2) - 480*Ec^4*\[Rho]^(3/2) + 
         960*Ec^5*\[Rho]^(3/2) - 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
         600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
         240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 + 360*Ec*\[Rho]^(5/2) - 
         1800*Ec^2*\[Rho]^(5/2) + 2640*Ec^3*\[Rho]^(5/2) - 
         480*Ec^4*\[Rho]^(5/2) - 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
         360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
         320*Ec^4*\[Rho]^3 + 140*\[Rho]^(7/2) - 720*Ec*\[Rho]^(7/2) + 
         1080*Ec^2*\[Rho]^(7/2) - 240*Ec^3*\[Rho]^(7/2) - 
         320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
         180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 + 
         5*\[Rho]^(9/2) - 30*Ec*\[Rho]^(9/2) + 60*Ec^2*\[Rho]^(9/2) - 
         40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 
         8*Ec^3*\[Rho]^5 - 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 
           3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec] + 
         60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - 
           \[Rho]^(3/2) + \[Rho]^2)*Log[\[Rho]]))/(5*(-1 + 2*Ec)^3) + 
      (aP^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 768*Ec^6 - 
         896*Ec^7 + 384*Ec^8 + 5*Sqrt[\[Rho]] - 30*Ec*Sqrt[\[Rho]] + 
         60*Ec^2*Sqrt[\[Rho]] - 40*Ec^3*Sqrt[\[Rho]] - 80*Ec^4*Sqrt[\[Rho]] + 
         480*Ec^5*Sqrt[\[Rho]] - 960*Ec^6*Sqrt[\[Rho]] + 
         640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 
         120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
         960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 140*\[Rho]^(3/2) - 
         960*Ec*\[Rho]^(3/2) + 2280*Ec^2*\[Rho]^(3/2) - 
         2000*Ec^3*\[Rho]^(3/2) + 480*Ec^4*\[Rho]^(3/2) - 
         960*Ec^5*\[Rho]^(3/2) + 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
         600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
         240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 - 360*Ec*\[Rho]^(5/2) + 
         1800*Ec^2*\[Rho]^(5/2) - 2640*Ec^3*\[Rho]^(5/2) + 
         480*Ec^4*\[Rho]^(5/2) + 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
         360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
         320*Ec^4*\[Rho]^3 - 140*\[Rho]^(7/2) + 720*Ec*\[Rho]^(7/2) - 
         1080*Ec^2*\[Rho]^(7/2) + 240*Ec^3*\[Rho]^(7/2) + 
         320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
         180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 - 
         5*\[Rho]^(9/2) + 30*Ec*\[Rho]^(9/2) - 60*Ec^2*\[Rho]^(9/2) + 
         40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 
         8*Ec^3*\[Rho]^5 + 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 
           3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec] - 
         60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + 
           \[Rho]^(3/2) + \[Rho]^2)*Log[\[Rho]]))/(5*(-1 + 2*Ec)^3) - 
      (16*aT^2*(-1 + 60*Ec^4 - 88*Ec^5 + 5*(3 - 32*Ec^4)*\[Rho] - 
         (40*(2 + Ec*(-7 + Ec*(3 + Ec*(2 + 5*Ec))))*\[Rho]^2)/(-1 + 2*Ec) - 
         (40*(2 + (-1 + Ec)*Ec*(5 + 2*Ec*(3 + Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         (5*(3 + 2*Ec*(-9 + 2*(-3 + Ec)^2*Ec))*\[Rho]^4)/(-1 + 2*Ec)^3 + 
         \[Rho]^5 + 60*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + Log[\[Rho]])))/
       5 - (6*aVR^2*(-((-1 + 2*Ec + \[Rho])*(1 + 16*Ec^4*(-5 + 8*Ec) + 
            2*(-7 + Ec + 2*Ec^2 + 4*Ec^3 + 88*Ec^4)*\[Rho] + 
            2*(-47 + Ec*(47 + 36*Ec*(1 + Ec)))*\[Rho]^2 + 
            2*(7 + Ec)*(-1 + 2*Ec)*\[Rho]^3 + (1 - 2*Ec)*\[Rho]^4)) + 
         60*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
           Log[\[Rho]])))/(-20 + 40*Ec) - 8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
       (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
            8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
             (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
             (1 + \[Rho]*(28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + 
                \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]])) - 
      (aVR*c\[Delta]VR*\[Alpha]s*((4*Sqrt[\[Rho]]*(3 + 672*Ec^5 + 
            128*\[Rho] + 108*\[Rho]^2 - 192*\[Rho]^3 - 47*\[Rho]^4 - 
            16*Ec^4*(57 + 88*\[Rho]) + 16*Ec^3*(21 + 284*\[Rho] + 
              54*\[Rho]^2) + 24*Ec^2*(1 - 124*\[Rho] + 18*\[Rho]^2 + 
              44*\[Rho]^3) + Ec*(-30 + 272*\[Rho] - 648*\[Rho]^2 - 
              528*\[Rho]^3 + 94*\[Rho]^4)))/(-9 + 18*Ec) + 
         32*\[Rho]^(3/2)*(1 - 8*Ec^3 + 6*\[Rho] + \[Rho]^2 + 
           6*Ec^2*(2 + \[Rho]) - 6*Ec*(1 + 2*\[Rho]))*Log[1 - 2*Ec]^2 - 
         (16*\[Rho]^(3/2)*(-4 + 80*Ec^4 - 18*\[Rho] - 12*\[Rho]^2 - 
            \[Rho]^3 - 16*Ec^3*(10 + 9*\[Rho]) + 12*Ec^2*(7 + 18*\[Rho] + 
              \[Rho]^2) + 2*Ec*(-2 - 18*\[Rho] + 6*\[Rho]^2 + \[Rho]^3))*
           Log[\[Rho]])/(-3 + 6*Ec) + Log[1 - 2*Ec]*
          ((-16*Sqrt[\[Rho]]*(1 + 48*Ec^5 - 22*\[Rho] + 18*\[Rho]^2 + 
              38*\[Rho]^3 - 104*Ec^4*(1 + 2*\[Rho]) + 4*Ec^3*(19 + 
                122*\[Rho] + 27*\[Rho]^2) + Ec*(-2 + 158*\[Rho] + 
                36*\[Rho]^2 - 70*\[Rho]^3) + 6*Ec^2*(-3 - 70*\[Rho] - 
                33*\[Rho]^2 + 2*\[Rho]^3)))/(-3 + 6*Ec) - 
           32*\[Rho]^(3/2)*(1 - 8*Ec^3 + 6*\[Rho] + \[Rho]^2 + 
             6*Ec^2*(2 + \[Rho]) - 6*Ec*(1 + 2*\[Rho]))*Log[\[Rho]])))/
       (3*Pi) - (\[Alpha]s*((273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 
           5100*\[Rho]^3 + 75*\[Rho]^4 - 2873*\[Rho]^5 + 
           192*Ec^6*(-88 + 1275*\[Rho]) + 64*Ec^5*(-54 - 7425*\[Rho] + 
             1250*\[Rho]^2) - 80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 
             1080*\[Rho]^3) - 40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 
             6060*\[Rho]^3 + 1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 
             101900*\[Rho]^2 + 57600*\[Rho]^3 - 8100*\[Rho]^4 + 
             2873*\[Rho]^5) + 4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 
             13800*\[Rho]^3 - 2325*\[Rho]^4 + 2873*\[Rho]^5))/
          (450*(1 - 2*Ec)^2) + 4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - 
           Ec*(18 + 8*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 + 
         (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 30*\[Rho]^2 + 75*\[Rho]^3 + 
            14*\[Rho]^4 - 160*Ec^5*(36 + \[Rho]) + 80*Ec^4*(45 + 32*\[Rho]) - 
            40*Ec^3*(18 + 109*\[Rho] + 60*\[Rho]^2) - 
            4*Ec*(45 + 170*\[Rho] + 150*\[Rho]^2 + 75*\[Rho]^3 + 
              14*\[Rho]^4) + 4*Ec^2*(45 + 680*\[Rho] + 630*\[Rho]^2 + 
              90*\[Rho]^3 + 14*\[Rho]^4))*Log[\[Rho]])/(15*(1 - 2*Ec)^2) + 
         Log[1 - 2*Ec]*((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 
             16*Ec^5*(-319 + 640*\[Rho] + 40*\[Rho]^2) - 
             160*Ec^4*(-19 + 43*\[Rho] + 64*\[Rho]^2) + 
             20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 112*\[Rho]^3 + 17*
                \[Rho]^4) - 2*(24 - 45*\[Rho] + 730*\[Rho]^2 - 630*\[Rho]^3 + 
               75*\[Rho]^4) - 4*Ec^2*(223 - 490*\[Rho] + 5960*\[Rho]^2 - 460*
                \[Rho]^3 + 295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 9740*
                \[Rho]^2 - 4000*\[Rho]^3 + 685*\[Rho]^4))/(15*(1 - 2*Ec)^2) - 
           4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + \[Rho]^
                2))*Log[\[Rho]])))/(3*Pi) - 
      (\[Alpha]s*(aT^2*((2*(903 - 384*Ec^7 + 14325*\[Rho] - 40900*\[Rho]^2 + 
              23100*\[Rho]^3 + 11325*\[Rho]^4 - 8753*\[Rho]^5 + 
              192*Ec^6*(532 + 8475*\[Rho]) + 64*Ec^5*(-4794 - 34425*\[Rho] + 
                28550*\[Rho]^2) + 80*Ec^4*(4671 + 4515*\[Rho] - 
                13360*\[Rho]^2 + 4800*\[Rho]^3) - 40*Ec^3*(5871 - 
                15360*\[Rho] + 25660*\[Rho]^2 - 5820*\[Rho]^3 + 
                3285*\[Rho]^4) - 4*Ec^2*(-19938 + 58725*\[Rho] - 
                187700*\[Rho]^2 + 125400*\[Rho]^3 - 37800*\[Rho]^4 + 
                8753*\[Rho]^5) + 4*Ec*(-3423 - 5775*\[Rho] - 4400*\[Rho]^2 + 
                24600*\[Rho]^3 - 18075*\[Rho]^4 + 8753*\[Rho]^5)))/
            (225*(1 - 2*Ec)^2) - 16*\[Rho]^2*(48*Ec^2 - 32*Ec^3 + 
             Ec*\[Rho]*(12 + \[Rho]) - 8*(1 + 3*\[Rho]))*Log[1 - 2*Ec]^2 + 
           (8*\[Rho]*(135 + 20160*Ec^6 - 10*\[Rho] - 390*\[Rho]^2 + 
              165*\[Rho]^3 + 44*\[Rho]^4 + 160*Ec^5*(-216 + 65*\[Rho]) - 
              80*Ec^4*(-243 + 154*\[Rho] + 24*\[Rho]^2) - 40*Ec^3*(90 - 
                65*\[Rho] + 84*\[Rho]^2) - 4*Ec*(135 + 110*\[Rho] - 
                30*\[Rho]^2 + 165*\[Rho]^3 + 44*\[Rho]^4) + 4*Ec^2*(135 + 
                350*\[Rho] + 870*\[Rho]^2 + 180*\[Rho]^3 + 44*\[Rho]^4))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*
            ((4*(-168 - 1584*Ec^5 + 570*\[Rho] - 3020*\[Rho]^2 + 
                60*(49 + 4/(1 - 2*Ec))*\[Rho]^3 - (30*(15 - 60*Ec + 68*Ec^2)*
                  \[Rho]^4)/(1 - 2*Ec)^2 - 160*Ec^4*(-24 + 67*\[Rho]) - 
                40*Ec^3*(57 - 192*\[Rho] + 152*\[Rho]^2) + 480*Ec^2*
                 (-1 + 6*\[Rho] + \[Rho]^2 + 2*\[Rho]^3) + 
                5*Ec*(153 - 632*\[Rho] + 1428*\[Rho]^2 + 408*\[Rho]^3 + 
                  83*\[Rho]^4)))/15 + 16*\[Rho]^2*(48*Ec^2 - 32*Ec^3 + Ec*
                \[Rho]*(12 + \[Rho]) - 8*(1 + 3*\[Rho]))*Log[\[Rho]])) + 
         aVR^2*((273 + 8064*Ec^5 + 5325*\[Rho] - 7900*\[Rho]^2 + 
             5100*\[Rho]^3 + 75*\[Rho]^4 - 2873*\[Rho]^5 + 
             720*Ec^4*(-3 + 305*\[Rho]) + 160*Ec^3*(-69 - 705*\[Rho] + 1070*
                \[Rho]^2) + 120*Ec^2*(81 - 255*\[Rho] + 1010*\[Rho]^2 + 210*
                \[Rho]^3) - 120*Ec*(24 - 45*\[Rho] + 730*\[Rho]^2 - 630*
                \[Rho]^3 + 75*\[Rho]^4))/450 + 8*\[Rho]^2*(4 + 4*Ec^3 + 
             6*\[Rho] - 3*Ec*(3 + 2*\[Rho]))*Log[1 - 2*Ec]^2 + 
           (2*\[Rho]*(45 + 2160*Ec^4 + 50*\[Rho] + 600*Ec^2*\[Rho] - 
              30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 + 160*Ec^3*(-9 + 
                2*\[Rho]) - 240*Ec*\[Rho]*(2 + 3*\[Rho]))*Log[\[Rho]])/15 + 
           Log[1 - 2*Ec]*(-16/5 - (288*Ec^5)/5 + 6*\[Rho] - 
             (292*\[Rho]^2)/3 - 160*Ec^2*\[Rho]^2 + 84*\[Rho]^3 - 
             10*\[Rho]^4 - 32*Ec^4*(-4 + 11*\[Rho]) - 
             (16*Ec^3*(15 - 54*\[Rho] + 16*\[Rho]^2))/3 + 
             2*Ec*(7 - 20*\[Rho] + 148*\[Rho]^2 + 20*\[Rho]^3 + 5*\[Rho]^4) + 
             8*\[Rho]^2*(-4 - 4*Ec^3 - 6*\[Rho] + Ec*(9 + 6*\[Rho]))*
              Log[\[Rho]])) + aS*aT*c\[Delta]S*
          ((4*Ec*(2 + 160*Ec^6 - 24*\[Rho] - 72*\[Rho]^2 + 88*\[Rho]^3 + 
              6*\[Rho]^4 + 16*Ec^5*(-19 + 156*\[Rho]) + 80*Ec^4*(3 - 
                50*\[Rho] + 18*\[Rho]^2) + 8*Ec^3*(-15 + 306*\[Rho] - 
                18*\[Rho]^2 + 34*\[Rho]^3) + Ec*(-15 + 176*\[Rho] + 
                612*\[Rho]^2 - 528*\[Rho]^3 - 5*\[Rho]^4) + 2*Ec^2*(25 - 
                396*\[Rho] - 612*\[Rho]^2 + 284*\[Rho]^3 + 39*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) + 8*\[Rho]^2*(6 + 24*Ec^2 + 4*\[Rho] + 
             Ec*(-24 - 12*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 + 
           (16*Ec*\[Rho]*(96*Ec^5 - 24*Ec^4*(6 + \[Rho]) - 2*\[Rho]*(3 + 
                2*\[Rho]) + Ec*\[Rho]*(42 + 24*\[Rho] - \[Rho]^2) + 
              8*Ec^3*(9 + 12*\[Rho] + 2*\[Rho]^2) - 2*Ec^2*(6 + 51*\[Rho] + 
                20*\[Rho]^2))*Log[\[Rho]])/(1 - 2*Ec)^2 + 
           Log[1 - 2*Ec]*((-2*(-2 + 576*Ec^7 + Ec^5*(2032 - 6400*\[Rho]) + 
                24*\[Rho] + 72*\[Rho]^2 - 88*\[Rho]^3 - 6*\[Rho]^4 + 
                64*Ec^6*(-27 + 52*\[Rho]) + 64*Ec^4*(-19 + 79*\[Rho] + 
                  45*\[Rho]^2 + 6*\[Rho]^3) - 4*Ec^2*(23 - 200*\[Rho] - 
                  792*\[Rho]^2 + 184*\[Rho]^3 + 5*\[Rho]^4) + 
                Ec*(17 - 200*\[Rho] - 828*\[Rho]^2 + 520*\[Rho]^3 + 
                  11*\[Rho]^4) - 4*Ec^3*(-103 + 584*\[Rho] + 1260*\[Rho]^2 + 
                  24*\[Rho]^3 + 13*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
             8*\[Rho]^2*(6 + 24*Ec^2 + 4*\[Rho] + Ec*(-24 - 12*\[Rho] + 
                 \[Rho]^2))*Log[\[Rho]])) + aP*aT*c\[Delta]P*
          ((-4*Ec*(2 + 160*Ec^6 - 24*\[Rho] - 72*\[Rho]^2 + 88*\[Rho]^3 + 
              6*\[Rho]^4 + 16*Ec^5*(-19 + 156*\[Rho]) + 80*Ec^4*(3 - 
                50*\[Rho] + 18*\[Rho]^2) + 8*Ec^3*(-15 + 306*\[Rho] - 
                18*\[Rho]^2 + 34*\[Rho]^3) + Ec*(-15 + 176*\[Rho] + 
                612*\[Rho]^2 - 528*\[Rho]^3 - 5*\[Rho]^4) + 2*Ec^2*(25 - 
                396*\[Rho] - 612*\[Rho]^2 + 284*\[Rho]^3 + 39*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - 8*\[Rho]^2*(6 + 24*Ec^2 + 4*\[Rho] + 
             Ec*(-24 - 12*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 - 
           (16*Ec*\[Rho]*(96*Ec^5 - 24*Ec^4*(6 + \[Rho]) - 2*\[Rho]*(3 + 
                2*\[Rho]) + Ec*\[Rho]*(42 + 24*\[Rho] - \[Rho]^2) + 
              8*Ec^3*(9 + 12*\[Rho] + 2*\[Rho]^2) - 2*Ec^2*(6 + 51*\[Rho] + 
                20*\[Rho]^2))*Log[\[Rho]])/(1 - 2*Ec)^2 + 
           Log[1 - 2*Ec]*((2*(-2 + 576*Ec^7 + Ec^5*(2032 - 6400*\[Rho]) + 
                24*\[Rho] + 72*\[Rho]^2 - 88*\[Rho]^3 - 6*\[Rho]^4 + 
                64*Ec^6*(-27 + 52*\[Rho]) + 64*Ec^4*(-19 + 79*\[Rho] + 
                  45*\[Rho]^2 + 6*\[Rho]^3) - 4*Ec^2*(23 - 200*\[Rho] - 
                  792*\[Rho]^2 + 184*\[Rho]^3 + 5*\[Rho]^4) + 
                Ec*(17 - 200*\[Rho] - 828*\[Rho]^2 + 520*\[Rho]^3 + 
                  11*\[Rho]^4) - 4*Ec^3*(-103 + 584*\[Rho] + 1260*\[Rho]^2 + 
                  24*\[Rho]^3 + 13*\[Rho]^4)))/(3*(1 - 2*Ec)^2) + 
             8*\[Rho]^2*(6 + 24*Ec^2 + 4*\[Rho] + Ec*(-24 - 12*\[Rho] + 
                 \[Rho]^2))*Log[\[Rho]])) + 
         aS^2*((63 + 11136*Ec^7 + 150*Sqrt[\[Rho]] + 2325*\[Rho] + 
             6400*\[Rho]^(3/2) + 3100*\[Rho]^2 + 5400*\[Rho]^(5/2) - 
             900*\[Rho]^3 - 9600*\[Rho]^(7/2) - 3675*\[Rho]^4 - 
             2350*\[Rho]^(9/2) - 913*\[Rho]^5 + 64*Ec^6*(-434 - 650*
                Sqrt[\[Rho]] + 2025*\[Rho]) + 64*Ec^5*(276 + 750*
                Sqrt[\[Rho]] - 3725*\[Rho] - 3200*\[Rho]^(3/2) + 250*
                \[Rho]^2) - 80*Ec^4*(-91 - 130*Sqrt[\[Rho]] - 1515*\[Rho] - 
               640*\[Rho]^(3/2) - 1480*\[Rho]^2 + 3240*\[Rho]^(5/2) + 600*
                \[Rho]^3) - 40*Ec^3*(341 + 920*Sqrt[\[Rho]] + 120*\[Rho] - 
               4480*\[Rho]^(3/2) + 7460*\[Rho]^2 - 5760*\[Rho]^(5/2) - 1940*
                \[Rho]^3 + 2560*\[Rho]^(7/2) + 495*\[Rho]^4) - 
             4*Ec^2*(-1548 - 4650*Sqrt[\[Rho]] - 475*\[Rho] + 22400*
                \[Rho]^(3/2) - 53500*\[Rho]^2 + 3600*\[Rho]^(5/2) + 17400*
                \[Rho]^3 - 28800*\[Rho]^(7/2) + 250*\[Rho]^4 + 2350*
                \[Rho]^(9/2) + 913*\[Rho]^5) + 4*Ec*(-283 - 850*
                Sqrt[\[Rho]] - 2175*\[Rho] - 1600*\[Rho]^(3/2) - 13600*
                \[Rho]^2 - 7200*\[Rho]^(5/2) + 5800*\[Rho]^3 - 3200*
                \[Rho]^(7/2) + 2625*\[Rho]^4 + 2350*\[Rho]^(9/2) + 913*
                \[Rho]^5))/(300*(1 - 2*Ec)^2) - 2*\[Rho]^2*
            (4*(-3 + 9*Sqrt[\[Rho]] - 4*\[Rho] + 2*\[Rho]^(3/2)) + 
             Ec*(24 - 48*Sqrt[\[Rho]] + 12*\[Rho] + \[Rho]^2))*
            Log[1 - 2*Ec]^2 + (\[Rho]*(15 + 960*Ec^6 + 40*Sqrt[\[Rho]] + 
              70*\[Rho] + 180*\[Rho]^(3/2) + 90*\[Rho]^2 + 120*\[Rho]^(5/2) + 
              45*\[Rho]^3 + 10*\[Rho]^(7/2) + 4*\[Rho]^4 - 160*Ec^5*(12 + 
                8*Sqrt[\[Rho]] + 5*\[Rho]) - 80*Ec^4*(-15 - 16*Sqrt[\[Rho]] - 
                22*\[Rho] + 12*\[Rho]^(3/2)) + 40*Ec^3*(-6 - 8*Sqrt[\[Rho]] - 
                53*\[Rho] + 96*\[Rho]^(3/2) - 28*\[Rho]^2 + 8*\[Rho]^(5/2)) - 
              4*Ec*(15 + 40*Sqrt[\[Rho]] + 130*\[Rho] + 170*\[Rho]^2 + 
                80*\[Rho]^(5/2) + 45*\[Rho]^3 + 10*\[Rho]^(7/2) + 
                4*\[Rho]^4) + 4*Ec^2*(15 + 40*Sqrt[\[Rho]] + 370*\[Rho] - 
                600*\[Rho]^(3/2) + 390*\[Rho]^2 + 50*\[Rho]^3 + 
                10*\[Rho]^(7/2) + 4*\[Rho]^4))*Log[\[Rho]])/
            (5*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*(-22/15 - (72*Ec^5)/5 + 
             Ec^4*(32 + 32*Sqrt[\[Rho]] - (208*\[Rho])/3) - (14*Sqrt[\[Rho]])/
              3 + \[Rho] + 32*\[Rho]^(3/2) - 70*\[Rho]^2 + 
             96*Ec^2*(-1 + Sqrt[\[Rho]])*\[Rho]^2 - 12*\[Rho]^(5/2) + 
             (74/3 + 8/(1 - 2*Ec))*\[Rho]^3 + (-208/3 + 16/(-1 + 2*Ec))*
              \[Rho]^(7/2) - ((7 - 28*Ec + 36*Ec^2)*\[Rho]^4)/(1 - 2*Ec)^2 + 
             (4*Ec^3*(-17 - 32*Sqrt[\[Rho]] + 48*\[Rho] + 96*\[Rho]^(3/2) + 
                24*\[Rho]^2))/3 + Ec*(11/2 + 16*Sqrt[\[Rho]] - (28*\[Rho])/
                3 - 96*\[Rho]^(3/2) + 174*\[Rho]^2 - 240*\[Rho]^(5/2) + 36*
                \[Rho]^3 + (11*\[Rho]^4)/6) + 2*\[Rho]^2*
              (4*(-3 + 9*Sqrt[\[Rho]] - 4*\[Rho] + 2*\[Rho]^(3/2)) + Ec*
                (24 - 48*Sqrt[\[Rho]] + 12*\[Rho] + \[Rho]^2))*
              Log[\[Rho]])) + aP^2*((63 + 11136*Ec^7 - 150*Sqrt[\[Rho]] + 
             2325*\[Rho] - 6400*\[Rho]^(3/2) + 3100*\[Rho]^2 - 
             5400*\[Rho]^(5/2) - 900*\[Rho]^3 + 9600*\[Rho]^(7/2) - 
             3675*\[Rho]^4 + 2350*\[Rho]^(9/2) - 913*\[Rho]^5 + 
             64*Ec^6*(-434 + 650*Sqrt[\[Rho]] + 2025*\[Rho]) + 
             64*Ec^5*(276 - 750*Sqrt[\[Rho]] - 3725*\[Rho] + 3200*
                \[Rho]^(3/2) + 250*\[Rho]^2) - 80*Ec^4*(-91 + 130*
                Sqrt[\[Rho]] - 1515*\[Rho] + 640*\[Rho]^(3/2) - 1480*
                \[Rho]^2 - 3240*\[Rho]^(5/2) + 600*\[Rho]^3) - 
             40*Ec^3*(341 - 920*Sqrt[\[Rho]] + 120*\[Rho] + 4480*
                \[Rho]^(3/2) + 7460*\[Rho]^2 + 5760*\[Rho]^(5/2) - 1940*
                \[Rho]^3 - 2560*\[Rho]^(7/2) + 495*\[Rho]^4) - 
             4*Ec^2*(-1548 + 4650*Sqrt[\[Rho]] - 475*\[Rho] - 22400*
                \[Rho]^(3/2) - 53500*\[Rho]^2 - 3600*\[Rho]^(5/2) + 17400*
                \[Rho]^3 + 28800*\[Rho]^(7/2) + 250*\[Rho]^4 - 2350*
                \[Rho]^(9/2) + 913*\[Rho]^5) + 4*Ec*(-283 + 850*
                Sqrt[\[Rho]] - 2175*\[Rho] + 1600*\[Rho]^(3/2) - 13600*
                \[Rho]^2 + 7200*\[Rho]^(5/2) + 5800*\[Rho]^3 + 3200*
                \[Rho]^(7/2) + 2625*\[Rho]^4 - 2350*\[Rho]^(9/2) + 913*
                \[Rho]^5))/(300*(1 - 2*Ec)^2) - 2*\[Rho]^2*
            (-4*(3 + 9*Sqrt[\[Rho]] + 4*\[Rho] + 2*\[Rho]^(3/2)) + 
             Ec*(24 + 48*Sqrt[\[Rho]] + 12*\[Rho] + \[Rho]^2))*
            Log[1 - 2*Ec]^2 + (\[Rho]*(15 + 960*Ec^6 - 40*Sqrt[\[Rho]] + 
              70*\[Rho] - 180*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*\[Rho]^(5/2) + 
              45*\[Rho]^3 - 10*\[Rho]^(7/2) + 4*\[Rho]^4 - 160*Ec^5*(12 - 
                8*Sqrt[\[Rho]] + 5*\[Rho]) + 80*Ec^4*(15 - 16*Sqrt[\[Rho]] + 
                22*\[Rho] + 12*\[Rho]^(3/2)) - 40*Ec^3*(6 - 8*Sqrt[\[Rho]] + 
                53*\[Rho] + 96*\[Rho]^(3/2) + 28*\[Rho]^2 + 8*\[Rho]^(5/2)) - 
              4*Ec*(15 - 40*Sqrt[\[Rho]] + 130*\[Rho] + 170*\[Rho]^2 - 
                80*\[Rho]^(5/2) + 45*\[Rho]^3 - 10*\[Rho]^(7/2) + 
                4*\[Rho]^4) + 4*Ec^2*(15 - 40*Sqrt[\[Rho]] + 370*\[Rho] + 
                600*\[Rho]^(3/2) + 390*\[Rho]^2 + 50*\[Rho]^3 - 
                10*\[Rho]^(7/2) + 4*\[Rho]^4))*Log[\[Rho]])/
            (5*(1 - 2*Ec)^2) + Log[1 - 2*Ec]*(-22/15 - (72*Ec^5)/5 + 
             (14*Sqrt[\[Rho]])/3 + \[Rho] - 32*\[Rho]^(3/2) - 70*\[Rho]^2 + 
             12*\[Rho]^(5/2) + (74/3 + 8/(1 - 2*Ec))*\[Rho]^3 + 
             (208/3 + 16/(1 - 2*Ec))*\[Rho]^(7/2) - ((7 - 28*Ec + 36*Ec^2)*
               \[Rho]^4)/(1 - 2*Ec)^2 - (16*Ec^4*(-6 + 6*Sqrt[\[Rho]] + 
                13*\[Rho]))/3 + (4*Ec^3*(-17 + 32*Sqrt[\[Rho]] + 48*\[Rho] - 
                96*\[Rho]^(3/2) + 24*\[Rho]^2))/3 - 96*Ec^2*
              (\[Rho]^2 + \[Rho]^(5/2)) + Ec*(11/2 - 16*Sqrt[\[Rho]] - 
               (28*\[Rho])/3 + 96*\[Rho]^(3/2) + 174*\[Rho]^2 + 240*
                \[Rho]^(5/2) + 36*\[Rho]^3 + (11*\[Rho]^4)/6) + 
             2*\[Rho]^2*(-4*(3 + 9*Sqrt[\[Rho]] + 4*\[Rho] + 
                 2*\[Rho]^(3/2)) + Ec*(24 + 48*Sqrt[\[Rho]] + 12*\[Rho] + 
                 \[Rho]^2))*Log[\[Rho]]))))/(3*Pi) + 
      (aVR*c\[Delta]VR*\[Alpha]s*(16*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
           8*Ec*(1 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((4*Sqrt[\[Rho]]*(21 + 704*Ec^6 + 496*\[Rho] + 36*\[Rho]^2 - 
              148*\[Rho]^3 - 2*\[Rho]^4 + 704*Ec^5*(-1 + 2*\[Rho]) + 
              16*Ec^4*(11 + 98*\[Rho] + 60*\[Rho]^2) - 32*Ec^3*(8 + 
                301*\[Rho] + 198*\[Rho]^2 + \[Rho]^3) + Ec^2*(340 + 
                9736*\[Rho] + 6288*\[Rho]^2 - 120*\[Rho]^3 - 8*\[Rho]^4) + 
              4*Ec*(-37 - 934*\[Rho] - 438*\[Rho]^2 + 102*\[Rho]^3 + 
                2*\[Rho]^4)))/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*
            (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*Log[2*Ec]) + 
         16*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
           32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
           32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 16*Sqrt[\[Rho]]*
          ((1 - 2*Ec)^4 - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             \[Rho]^2)/(1 - 2*Ec)^2 + 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 + \[Rho]) - (12*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
             (1 + \[Rho]))/(1 - 2*Ec) - 4*(1 + \[Rho])*((1 - 2*Ec)^3 + 
             \[Rho]^(3/2)) + 6*((1 - 2*Ec)^2 - \[Rho])*(1 + 5*\[Rho] + 
             \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         4*\[Rho]^(3/2)*(-18 - 108*\[Rho] - 38*\[Rho]^2 + \[Rho]^3)*
          Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-4*Sqrt[\[Rho]]*(1216*Ec^6 + 64*Ec^5*(-13 + 44*\[Rho]) + 
              16*Ec^4*(25 + 316*\[Rho] + 180*\[Rho]^2) + 32*Ec^3*(-21 - 
                374*\[Rho] - 18*\[Rho]^2 + 34*\[Rho]^3) + 5*(-5 - 32*\[Rho] + 
                32*\[Rho]^3 + 5*\[Rho]^4) + 4*Ec^2*(77 + 1532*\[Rho] - 
                756*\[Rho]^2 - 428*\[Rho]^3 + 25*\[Rho]^4) - 
              4*Ec*(-7 + 140*\[Rho] - 324*\[Rho]^2 - 44*\[Rho]^3 + 
                25*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
           (8*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
              52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
              16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 
                41*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 
                54*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 
                398*\[Rho] - 6*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*
             Log[\[Rho]])/(1 - 2*Ec)^2) - (64*Ec*Sqrt[\[Rho]]*
           (8*Ec^5 + 8*Ec^4*(-1 + 2*\[Rho]) - 3*\[Rho]*(5 + 9*\[Rho] + 
              \[Rho]^2) - 4*Ec^2*\[Rho]*(23 + 27*\[Rho] + \[Rho]^2) + 
            3*Ec*\[Rho]*(23 + 35*\[Rho] + 3*\[Rho]^2) + 
            2*Ec^3*(1 + 10*\[Rho] + 6*\[Rho]^2))*PolyLog[2, 2*Ec])/
          (1 - 2*Ec)^2 - 2048*\[Rho]^2*(1 + \[Rho])*PolyLog[2, 
           Sqrt[\[Rho]]] + (32*Sqrt[\[Rho]]*(3 + 64*Ec^6 + 68*\[Rho] + 
            32*\[Rho]^(3/2) + 9*\[Rho]^2 + 32*\[Rho]^(5/2) - 16*\[Rho]^3 + 
            64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) - 
            32*Ec^3*(1 + 32*\[Rho] + 18*\[Rho]^2) + 4*Ec^2*(11 + 278*\[Rho] + 
              32*\[Rho]^(3/2) + 147*\[Rho]^2 + 32*\[Rho]^(5/2) - 
              6*\[Rho]^3) + 4*Ec*(-5 - 116*\[Rho] - 32*\[Rho]^(3/2) - 
              45*\[Rho]^2 - 32*\[Rho]^(5/2) + 12*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         32*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
           32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
           32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*(1 + Sqrt[\[Rho]])^6*
          Sqrt[\[Rho]]*(1 - 6*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
         16*Sqrt[\[Rho]]*(4 + 66*\[Rho] - 18*\[Rho]^2 - 18*\[Rho]^3 + 
           \[Rho]^4 + 8*Ec*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((8*Sqrt[\[Rho]]*(4 + 128*Ec^6 - 224*Ec^5*\[Rho] + 
              (403 + 120*Pi^2)*\[Rho] + 24*(17 + 9*Pi^2)*\[Rho]^2 + 
              3*(7 + 8*Pi^2)*\[Rho]^3 + 8*Ec^4*(30 + 550*\[Rho] + 
                129*\[Rho]^2) - 8*Ec^3*(69 + (1243 + 96*Pi^2)*\[Rho] + 
                (618 + 96*Pi^2)*\[Rho]^2 + 3*\[Rho]^3) - 2*Ec*(39 + 
                16*(95 + 21*Pi^2)*\[Rho] + 6*(235 + 88*Pi^2)*\[Rho]^2 + 
                16*(8 + 3*Pi^2)*\[Rho]^3) + 2*Ec^2*(174 + 8*(523 + 78*Pi^2)*
                 \[Rho] + 51*(61 + 16*Pi^2)*\[Rho]^2 + 16*(14 + 3*Pi^2)*
                 \[Rho]^3)))/(3*(1 - 2*Ec)^2) + 32*Sqrt[\[Rho]]*
            (\[Rho]*(-42 + 32*Sqrt[\[Rho]] - 15*\[Rho] + 32*\[Rho]^(3/2) + 6*
                \[Rho]^2 + 96*Ec*(1 + \[Rho])) - ((1 - 2*Ec)^6 + 2*\[Rho]^3 + 
               4*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]^2*
                (1 + \[Rho]) + 6*(1 - 2*Ec)^4*(1 + 5*\[Rho] + \[Rho]^2))/
              (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           32*Sqrt[\[Rho]]*(-(1 - 2*Ec)^4 + \[Rho]^2 + 
             (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
             4*(1 - 2*Ec)^3*(1 + \[Rho]) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]*(1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]) - 
             (6*(2 - 4*Ec + 2*Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
              (-1 + 2*Ec) - 6*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(1 + 5*\[Rho] + 
               \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (16*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
              52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
              16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 
                41*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 
                54*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 
                398*\[Rho] - 6*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 + 
           (8*Sqrt[\[Rho]]*(-5 - 192*Ec^6 - 93*\[Rho] + 99*\[Rho]^2 + 
              71*\[Rho]^3 - 192*Ec^5*(-1 + 2*\[Rho]) - 48*Ec^4*(1 + 
                8*\[Rho] + 5*\[Rho]^2) + 16*Ec^3*(4 + 150*\[Rho] + 
                99*\[Rho]^2) + 4*Ec*(9 + 201*\[Rho] + 3*\[Rho]^2 - 
                59*\[Rho]^3) + 4*Ec^2*(-21 - 573*\[Rho] - 288*\[Rho]^2 + 
                41*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
             8*Ec*(1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
            (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((2*Sqrt[\[Rho]]*(-9 + 576*Ec^6 - 816*\[Rho] - 2064*\[Rho]^2 - 
              496*\[Rho]^3 + 41*\[Rho]^4 + 192*Ec^5*(-3 + 20*\[Rho]) + 
              48*Ec^4*(3 - 86*\[Rho] + 20*\[Rho]^2) + 32*Ec^3*\[Rho]*(243 + 
                498*\[Rho] + 74*\[Rho]^2) + 4*Ec*(9 + 1224*\[Rho] + 
                3504*\[Rho]^2 + 928*\[Rho]^3 - 41*\[Rho]^4) + 
              4*Ec^2*(-9 - 2466*\[Rho] - 6996*\[Rho]^2 - 1726*\[Rho]^3 + 
                41*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^2*(1 + \[Rho])*
            Log[1 - Sqrt[\[Rho]]] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*
            (1 - 6*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
           768*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
            (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
            (1 + 5*\[Rho] + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
          (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
           8*Ec*(1 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
          (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (2*Sqrt[\[Rho]]*
           (-69 - 128*Ec^6*(-7 + 2*Pi^2) - 1954*\[Rho] + 1954*\[Rho]^3 + 
            69*\[Rho]^4 + 6*Pi^2*(1 - 8*\[Rho] + 128*\[Rho]^(3/2) - 
              48*\[Rho]^2 + 128*\[Rho]^(5/2) - 8*\[Rho]^3 + \[Rho]^4) - 
            64*Ec^5*(7 - 91*\[Rho] + Pi^2*(-4 + 8*\[Rho])) - 
            16*Ec^4*(39 + 500*\[Rho] - 157*\[Rho]^2 + 4*Pi^2*(1 + 10*\[Rho] + 
                6*\[Rho]^2)) + 16*Ec^3*(65 + (29 + 8*Pi^2)*\[Rho]^3 + 
              \[Rho]^2*(773 + 216*Pi^2 - 576*Zeta[3]) + 2*\[Rho]*(609 + 
                92*Pi^2 - 288*Zeta[3])) + 1440*\[Rho]*Zeta[3] + 
            2592*\[Rho]^2*Zeta[3] + 288*\[Rho]^3*Zeta[3] - 
            4*Ec*(-102 + 69*\[Rho]^4 + 6*Pi^2*(1 - 28*\[Rho] + 
                128*\[Rho]^(3/2) - 84*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                12*\[Rho]^3 + \[Rho]^4) + 3*\[Rho]^3*(629 + 96*Zeta[3]) + 
              11*\[Rho]^2*(-91 + 288*Zeta[3]) + \[Rho]*(-2945 + 
                2016*Zeta[3])) + 4*Ec^2*(-226 + 69*\[Rho]^4 + 
              6*Pi^2*(1 - 100*\[Rho] + 128*\[Rho]^(3/2) - 188*\[Rho]^2 + 
                128*\[Rho]^(5/2) - 20*\[Rho]^3 + \[Rho]^4) + 
              4*\[Rho]^3*(415 + 72*Zeta[3]) + 6*\[Rho]*(-1009 + 
                624*Zeta[3]) + \[Rho]^2*(-3705 + 4896*Zeta[3]))))/
          (3*(1 - 2*Ec)^2)))/(3*Pi) + 
      (\[Alpha]s*((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
            24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
          ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
             18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 
             4224*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 840*
                \[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 20*
                \[Rho]^3) + 240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
               532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 30930*
                \[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
             12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
               530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
               260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
            (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
             45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
               \[Rho]^2))*Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 
           64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
           (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
           (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
           (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
              3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
             (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/
              (-1 + 2*Ec)^3) + 16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - 
             (141*\[Rho]^3)/(1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
           (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
            (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
           144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
            ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
            (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
             \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
           (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
          Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
            9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
          ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 
             15000*\[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 
             384*Ec^7*(-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
               1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 19500*
                \[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 59835*\[Rho] + 
               14340*\[Rho]^2 - 7540*\[Rho]^3 + 250*\[Rho]^4) + 
             6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 51600*\[Rho]^3 - 
               2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*(-8553 - 216125*
                \[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 725*\[Rho]^4 + 
               903*\[Rho]^5) + 8*Ec^3*(-52593 - 1094825*\[Rho] - 264300*
                \[Rho]^2 + 403500*\[Rho]^3 + 775*\[Rho]^4 + 903*\[Rho]^5))/
            (225*(-1 + 2*Ec)^3) - (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
              1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
              384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
              96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
              240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
                9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 
                15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 
                9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 
                6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/
            (15*(-1 + 2*Ec)^3)) - (16*Ec*(192*Ec^7 + 
            48*Ec^6*(-11 + 5*\[Rho]) + 15*\[Rho]*(34 + 123*\[Rho] + 
              45*\[Rho]^2) - 8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 
            15*Ec*\[Rho]*(290 + 831*\[Rho] + 249*\[Rho]^2) + 
            10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 675*\[Rho]^2) + 
            12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) + 
            30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
              2*\[Rho]^4))*PolyLog[2, 2*Ec])/(15*(-1 + 2*Ec)^3) - 
         (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
           PolyLog[2, Sqrt[\[Rho]]])/15 + (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 
            240*\[Rho]^(3/2) - 1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 
            2295*\[Rho]^3 - 240*\[Rho]^(7/2) + 90*\[Rho]^4 + 
            384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-3 + 725*\[Rho] + 
              60*\[Rho]^2) + 96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
            240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
            8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
              1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
            12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
              1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
              60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
              3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
         (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
            1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
            240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
            64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
            96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
            240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
            8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 
              22125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 
              240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 9325*\[Rho] + 
              240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
              1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 60*\[Rho]^4) - 
            6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 3105*\[Rho]^2 + 
              1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 240*\[Rho]^(7/2) + 
              80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
          (15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 
            194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/
          15 + (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + 
           (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
           32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
           16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
          ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
              910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
              480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*(-1065 - 
                20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
              6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
                903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 
                274365*\[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
              8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 
                6850*\[Rho]^3 + 903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
           (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
             Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
             (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
              9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*
            (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
            (-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*(17 + 8*Ec^2 + 45*
                \[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*
            (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
             1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
             6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
             128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
             192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 5*(5033 + 
                 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 240*Ec^4*
              (-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 6*(10883 + 4320*Pi^2)*
                \[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 17*\[Rho]^4) - 
             24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*
                \[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
             24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 5*
                (91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 200*
                (4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
            (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                 5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                  (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                 20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*
                  \[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*
                  \[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
              \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 
                1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 
                  6*\[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
           ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/
              (1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*(1 + \[Rho]) - 
             288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
             576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(1 + \[Rho]) + 
             8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
               \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
             (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
             384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
             32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
              (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
              (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
              (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*
               \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 
              5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 
              9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 
                725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 
                10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 
                86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 
                11790*\[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
              12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
                125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 
                2100*\[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
             Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
           (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
              75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-23 + 
                725*\[Rho] + 80*\[Rho]^2) + 32*Ec^5*(209 + 5325*\[Rho] + 
                2385*\[Rho]^2 + 5*\[Rho]^3) + 8*Ec^3*(929 + 25225*\[Rho] + 
                23005*\[Rho]^2 + 975*\[Rho]^3) + Ec*(574 + 19190*\[Rho] + 
                12780*\[Rho]^2 - 9920*\[Rho]^3 - 400*\[Rho]^4) + 
              80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 151*\[Rho]^3 + 
                \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 
                2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
            (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
             45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
               \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
             123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
             123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
             45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
               \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
           24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
           45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
           24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
          (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
           24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 
           51351*\[Rho] - 278258*\[Rho]^2 + 278258*\[Rho]^3 + 
           51351*\[Rho]^4 - 1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 
             960*\[Rho]^(3/2) + 960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 
             960*\[Rho]^3 - 960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
           384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
           244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
           324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
             10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 
               19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 2880*
                \[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
             \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*\[Rho]^3*
              (1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
           32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 1110*
                \[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 33600*Zeta[3]) - 
             \[Rho]^2*(13807 + 129600*Zeta[3])) + 
           8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
             10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*
                \[Rho]^2 - 14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*
                \[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) - 
             1050*\[Rho]*(-29 + 2112*Zeta[3]) - 5*\[Rho]^3*(703 + 116640*
                Zeta[3]) - 25*\[Rho]^2*(-47009 + 144288*Zeta[3])) + 
           16*Ec^4*(9165 + 5211*\[Rho]^4 + 300*Pi^2*(1 - 789*\[Rho] - 1098*
                \[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4) + 135*\[Rho]*
              (1339 + 8640*Zeta[3]) + \[Rho]^3*(-98785 + 86400*Zeta[3]) + 
             5*\[Rho]^2*(-52883 + 233280*Zeta[3])) + 
           2*Ec*(-8190 - 162564*\[Rho]^4 + 5265*\[Rho]^5 + 
             30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 7800*\[Rho]^2 - 
               14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*
                \[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(1158778 - 3434400*
                Zeta[3]) - 10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 
             3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
           32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
             3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
          (450*(-1 + 2*Ec)^3)))/(3*Pi) + 
      (\[Alpha]s*(aS*aT*c\[Delta]S*(-32*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
             3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((4*(2816*Ec^8 + 5632*Ec^7*(-1 + \[Rho]) + 4224*Ec^6*
                 (1 + \[Rho]^2) - 128*Ec^5*(19 + 369*\[Rho] + 288*\[Rho]^2 + 
                  2*\[Rho]^3) - 96*Ec^3*(24 + 800*\[Rho] + 677*\[Rho]^2 + 
                  3*\[Rho]^3) + 16*Ec^4*(163 + 5708*\[Rho] + 4776*\[Rho]^2 + 
                  172*\[Rho]^3 - 2*\[Rho]^4) + 16*Ec*(-16 - 467*\[Rho] - 
                  216*\[Rho]^2 + 215*\[Rho]^3 + 9*\[Rho]^4) - 
                3*(-8 - 224*\[Rho] + 6*\[Rho]^2 + 232*\[Rho]^3 + 
                  9*\[Rho]^4) - 8*Ec^2*(-136 - 4194*\[Rho] - 3090*\[Rho]^2 + 
                  576*\[Rho]^3 + 27*\[Rho]^4)))/(-1 + 2*Ec)^3 + 
             192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
               2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
           (64*Ec^4*(-1 + 2*Ec + \[Rho])^4*Log[\[Mu]^2/mb^2])/(-1 + 2*Ec)^3 + 
           (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
              84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
              256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*(2 + 
                58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*(-17 - 
                468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*\[Rho]^4))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec)^3 + 
           (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
              84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
              256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*(2 + 
                58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*(-17 - 
                468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*\[Rho]^4))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec)^3 + 
           Log[1 - 2*Ec - \[Rho]]*((-32*Ec*(608*Ec^7 + 128*Ec^6*
                 (-8 + 11*\[Rho]) + 96*Ec^5*(8 + 8*\[Rho] + 15*\[Rho]^2) + 
                32*Ec^4*(-20 - 267*\[Rho] - 99*\[Rho]^2 + 17*\[Rho]^3) + 
                9*(-1 - 28*\[Rho] + 28*\[Rho]^3 + \[Rho]^4) + 36*Ec^2*
                 (-9 - 204*\[Rho] - 36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) - 
                3*Ec*(-29 - 724*\[Rho] - 72*\[Rho]^2 + 452*\[Rho]^3 + 
                  13*\[Rho]^4) + 2*Ec^3*(295 + 5960*\[Rho] + 1476*\[Rho]^2 - 
                  880*\[Rho]^3 + 25*\[Rho]^4)))/(3*(-1 + 2*Ec)^3) - 
             (16*(3 + 128*Ec^8 + 256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
                84*\[Rho]^3 - 3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 
                64*Ec^5*(-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 
                96*Ec^3*(-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 
                8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + 
                  \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 
                  67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 
                  63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*Log[\[Rho]])/
              (-1 + 2*Ec)^3) - (128*Ec*(16*Ec^7 + 32*Ec^6*(-1 + \[Rho]) + 
              24*Ec^5*(1 + \[Rho]^2) - 9*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 
              12*Ec^2*\[Rho]*(20 + 41*\[Rho] + 8*\[Rho]^2) + 3*Ec*\[Rho]*(
                25 + 63*\[Rho] + 17*\[Rho]^2) - 8*Ec^4*(1 + 27*\[Rho] + 
                33*\[Rho]^2 + \[Rho]^3) + Ec^3*(1 + 356*\[Rho] + 
                570*\[Rho]^2 + 64*\[Rho]^3 - \[Rho]^4))*PolyLog[2, 2*Ec])/
            (-1 + 2*Ec)^3 + (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
              84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + 
                \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 
              160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 
                85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 
                55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
              8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                3*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec)^3 + (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
              84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + 
                \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 
              160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 
                85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 
                55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
              8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                3*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec)^3 - 16*(-1 + \[Rho])*(16*Ec^2*(1 + 10*\[Rho] + \[Rho]^
                2) + 2*Ec*(-7 - 123*\[Rho] - 51*\[Rho]^2 + \[Rho]^3) + 
             3*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((9984*Ec^8 + 2048*Ec^7*(-7 + 3*\[Rho]) + 384*Ec^6*
                (29 + 192*\[Rho] + 56*\[Rho]^2) - 256*Ec^5*(62 + 
                 (951 + 96*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                 19*\[Rho]^3) + 3*(-1 + 16*(1 + 24*Pi^2)*\[Rho] + 
                 36*(3 + 32*Pi^2)*\[Rho]^2 + 16*(-5 + 24*Pi^2)*\[Rho]^3 - 
                 43*\[Rho]^4) - 192*Ec^3*(52 + (873 + 384*Pi^2)*\[Rho] + 
                 7*(85 + 96*Pi^2)*\[Rho]^2 + (151 + 96*Pi^2)*\[Rho]^3 + 
                 6*\[Rho]^4) - 16*Ec^4*(-1116 - 8*(2263 + 528*Pi^2)*\[Rho] - 
                 60*(127 + 96*Pi^2)*\[Rho]^2 - 24*(9 + 16*Pi^2)*\[Rho]^3 + 
                 7*\[Rho]^4) + 16*Ec*(-16 - 32*(11 + 21*Pi^2)*\[Rho] - 
                 54*(11 + 32*Pi^2)*\[Rho]^2 - 16*(17 + 30*Pi^2)*\[Rho]^3 + 
                 19*\[Rho]^4) + 8*Ec^2*(329 + 12*(501 + 416*Pi^2)*\[Rho] + 
                 12*(537 + 896*Pi^2)*\[Rho]^2 + 4*(709 + 576*Pi^2)*\[Rho]^3 + 
                 69*\[Rho]^4))/(3*(-1 + 2*Ec)^3) + 
             (384*\[Rho]*(4 + 7*\[Rho] - 3*\[Rho]^2 + 8*Ec^2*(1 + \[Rho]) - 
                 4*Ec*(3 + 7*\[Rho] + \[Rho]^2)) + (32*((1 - 2*Ec)^8 - 
                  \[Rho]^4 + 4*(-1 + 2*Ec)^7*(1 + \[Rho]) + 36*(1 - 2*Ec)^5*
                   \[Rho]*(1 + \[Rho]) + 4*(1 - 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                  24*(1 - 2*Ec)^4*\[Rho]*(1 + 5*\[Rho] + \[Rho]^2) + 
                  2*(1 - 2*Ec)^6*(3 + 14*\[Rho] + 3*\[Rho]^2) - 
                  2*(1 - 2*Ec)^2*\[Rho]^2*(3 + 14*\[Rho] + 3*\[Rho]^2)))/
                (1 - 2*Ec)^3)*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
                84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
                256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                 (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                  55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                  18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                 (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                  3*\[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec)^3 + 
             (32*(3 + 128*Ec^8 + 256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
                84*\[Rho]^3 - 3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 
                64*Ec^5*(-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 
                96*Ec^3*(-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 
                8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + 
                  \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 
                  67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 
                  63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec - 
                 \[Rho]])/(-1 + 2*Ec)^3 - (4*(1536*Ec^8 + 3072*Ec^7*
                 (-1 + \[Rho]) + 2304*Ec^6*(1 + \[Rho]^2) - 128*Ec^5*
                 (10 + 198*\[Rho] + 159*\[Rho]^2 + \[Rho]^3) - 96*Ec^3*
                 (12 + 420*\[Rho] + 375*\[Rho]^2 + 7*\[Rho]^3) - 
                16*Ec^4*(-82 - 3032*\[Rho] - 2646*\[Rho]^2 - 108*\[Rho]^3 + 
                  \[Rho]^4) + 16*Ec*(-8 - 238*\[Rho] - 117*\[Rho]^2 + 
                  108*\[Rho]^3 + 5*\[Rho]^4) - 3*(-4 - 112*\[Rho] + 
                  6*\[Rho]^2 + 120*\[Rho]^3 + 5*\[Rho]^4) - 8*Ec^2*
                 (-68 - 2172*\[Rho] - 1704*\[Rho]^2 + 262*\[Rho]^3 + 
                  15*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3 + 
             192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
               2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] - 
             768*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
               2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] + 768*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*
                (1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*
              (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*
                (5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((8*Ec*\[Rho]*(2688*Ec^6 + 1824*Ec^5*(-2 + \[Rho]) + 
                32*Ec^4*(51 + 30*\[Rho] + 38*\[Rho]^2) + 9*(4 + 122*\[Rho] + 
                  124*\[Rho]^2 + 5*\[Rho]^3) + 12*Ec^2*(44 + 1162*\[Rho] + 
                  772*\[Rho]^2 + 15*\[Rho]^3) + 8*Ec^3*(-78 - 1398*\[Rho] - 
                  676*\[Rho]^2 + 19*\[Rho]^3) - 3*Ec*(80 + 2202*\[Rho] + 
                  1888*\[Rho]^2 + 65*\[Rho]^3)))/(3*(-1 + 2*Ec)^3) + 
             384*(-1 + 2*Ec)*\[Rho]*(-3 - 7*\[Rho] - \[Rho]^2 + 4*Ec*
                (1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             384*\[Rho]*(2*\[Rho]*(1 + \[Rho]) + (1 - 2*Ec)*(3 + 7*\[Rho] + 
                 \[Rho]^2 - 4*Ec*(1 + \[Rho])))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 768*\[Rho]^2*(1 + \[Rho])*PolyLog[2, 
               Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
               3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 384*\[Rho]*
            (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
             2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           1536*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
             2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*
            (-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
             2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] + 384*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
             3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - (2*(128*Ec^8*(-49 + 8*Pi^2) + 
              64*Ec^7*(199 + 32*Pi^2*(-1 + \[Rho]) - 408*\[Rho]) + 
              16*Ec^6*(-617 + 1680*\[Rho] - 1492*\[Rho]^2 + 96*Pi^2*
                 (1 + \[Rho]^2)) + Ec^2*(-29 - 391*\[Rho]^4 + 36*\[Rho]^2*
                 (39 + 336*Pi^2 - 3584*Zeta[3]) + 32*\[Rho]*(-37 + 150*Pi^2 - 
                  1872*Zeta[3]) + 64*\[Rho]^3*(20 + 51*Pi^2 - 432*Zeta[3])) - 
              1728*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2)*Zeta[3] - 
              16*Ec^5*(-227 + 488*\[Rho]^3 + 32*Pi^2*(1 + 27*\[Rho] + 
                  33*\[Rho]^2 + \[Rho]^3) - 8*\[Rho]*(83 + 288*Zeta[3]) - 
                8*\[Rho]^2*(263 + 288*Zeta[3])) + 3*Ec*(1 + 43*\[Rho]^4 - 
                36*\[Rho]^2*(3 + 16*Pi^2 - 384*Zeta[3]) - 16*\[Rho]*
                 (1 + 12*Pi^2 - 336*Zeta[3]) + \[Rho]^3*(80 - 192*Pi^2 + 
                  3840*Zeta[3])) - 8*Ec^4*(88 + 101*\[Rho]^4 + 
                8*Pi^2*(-1 - 356*\[Rho] - 570*\[Rho]^2 - 64*\[Rho]^3 + 
                  \[Rho]^4) + 264*\[Rho]*(11 + 48*Zeta[3]) + 8*\[Rho]^3*
                 (-187 + 144*Zeta[3]) + 4*\[Rho]^2*(479 + 4320*Zeta[3])) + 
              4*Ec^3*(31 + 9*\[Rho]^4 - 48*\[Rho]*(-51 + 80*Pi^2 - 
                  576*Zeta[3]) - 32*\[Rho]^3*(59 + 48*Pi^2 - 216*Zeta[3]) + 
                \[Rho]^2*(180 - 7872*Pi^2 + 48384*Zeta[3]))))/
            (3*(-1 + 2*Ec)^3)) + aP*aT*c\[Delta]P*
          (32*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
             2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*((-4*(2816*Ec^8 + 5632*Ec^7*(-1 + \[Rho]) + 
                4224*Ec^6*(1 + \[Rho]^2) - 128*Ec^5*(19 + 369*\[Rho] + 
                  288*\[Rho]^2 + 2*\[Rho]^3) - 96*Ec^3*(24 + 800*\[Rho] + 
                  677*\[Rho]^2 + 3*\[Rho]^3) + 16*Ec^4*(163 + 5708*\[Rho] + 
                  4776*\[Rho]^2 + 172*\[Rho]^3 - 2*\[Rho]^4) + 
                16*Ec*(-16 - 467*\[Rho] - 216*\[Rho]^2 + 215*\[Rho]^3 + 
                  9*\[Rho]^4) - 3*(-8 - 224*\[Rho] + 6*\[Rho]^2 + 
                  232*\[Rho]^3 + 9*\[Rho]^4) - 8*Ec^2*(-136 - 4194*\[Rho] - 
                  3090*\[Rho]^2 + 576*\[Rho]^3 + 27*\[Rho]^4)))/
              (-1 + 2*Ec)^3 - 192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*
                (1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              Log[2*Ec]) - (64*Ec^4*(-1 + 2*Ec + \[Rho])^4*Log[\[Mu]^2/mb^2])/
            (-1 + 2*Ec)^3 - (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
              84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + 
                \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 
              160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 
                85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 
                55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
              8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                3*\[Rho]^4))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
            (-1 + 2*Ec)^3 - (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
              84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + 
                \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 
              160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 
                85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 
                55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
              8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                3*\[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
            (-1 + 2*Ec)^3 + Log[1 - 2*Ec - \[Rho]]*
            ((32*Ec*(608*Ec^7 + 128*Ec^6*(-8 + 11*\[Rho]) + 96*Ec^5*
                 (8 + 8*\[Rho] + 15*\[Rho]^2) + 32*Ec^4*(-20 - 267*\[Rho] - 
                  99*\[Rho]^2 + 17*\[Rho]^3) + 9*(-1 - 28*\[Rho] + 
                  28*\[Rho]^3 + \[Rho]^4) + 36*Ec^2*(-9 - 204*\[Rho] - 
                  36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) - 3*Ec*(-29 - 
                  724*\[Rho] - 72*\[Rho]^2 + 452*\[Rho]^3 + 13*\[Rho]^4) + 
                2*Ec^3*(295 + 5960*\[Rho] + 1476*\[Rho]^2 - 880*\[Rho]^3 + 
                  25*\[Rho]^4)))/(3*(-1 + 2*Ec)^3) + (16*(3 + 128*Ec^8 + 
                256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 84*\[Rho]^3 - 
                3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 64*Ec^5*
                 (-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 96*Ec^3*
                 (-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 
                8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + 
                  \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 
                  67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 
                  63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*Log[\[Rho]])/
              (-1 + 2*Ec)^3) + (128*Ec*(16*Ec^7 + 32*Ec^6*(-1 + \[Rho]) + 
              24*Ec^5*(1 + \[Rho]^2) - 9*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 
              12*Ec^2*\[Rho]*(20 + 41*\[Rho] + 8*\[Rho]^2) + 3*Ec*\[Rho]*(
                25 + 63*\[Rho] + 17*\[Rho]^2) - 8*Ec^4*(1 + 27*\[Rho] + 
                33*\[Rho]^2 + \[Rho]^3) + Ec^3*(1 + 356*\[Rho] + 
                570*\[Rho]^2 + 64*\[Rho]^3 - \[Rho]^4))*PolyLog[2, 2*Ec])/
            (-1 + 2*Ec)^3 - (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
              84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + 
                \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 
              160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 
                85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 
                55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
              8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                3*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec)^3 - (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
              84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + 
                \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 
              160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 
                85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 
                55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
              8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                3*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec)^3 + 16*(-1 + \[Rho])*(16*Ec^2*(1 + 10*\[Rho] + \[Rho]^
                2) + 2*Ec*(-7 - 123*\[Rho] - 51*\[Rho]^2 + \[Rho]^3) + 
             3*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            (-1/3*(9984*Ec^8 + 2048*Ec^7*(-7 + 3*\[Rho]) + 384*Ec^6*
                 (29 + 192*\[Rho] + 56*\[Rho]^2) - 256*Ec^5*(62 + 
                  (951 + 96*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                  19*\[Rho]^3) + 3*(-1 + 16*(1 + 24*Pi^2)*\[Rho] + 
                  36*(3 + 32*Pi^2)*\[Rho]^2 + 16*(-5 + 24*Pi^2)*\[Rho]^3 - 
                  43*\[Rho]^4) - 192*Ec^3*(52 + (873 + 384*Pi^2)*\[Rho] + 
                  7*(85 + 96*Pi^2)*\[Rho]^2 + (151 + 96*Pi^2)*\[Rho]^3 + 
                  6*\[Rho]^4) - 16*Ec^4*(-1116 - 8*(2263 + 528*Pi^2)*\[Rho] - 
                  60*(127 + 96*Pi^2)*\[Rho]^2 - 24*(9 + 16*Pi^2)*\[Rho]^3 + 
                  7*\[Rho]^4) + 16*Ec*(-16 - 32*(11 + 21*Pi^2)*\[Rho] - 
                  54*(11 + 32*Pi^2)*\[Rho]^2 - 16*(17 + 30*Pi^2)*\[Rho]^3 + 
                  19*\[Rho]^4) + 8*Ec^2*(329 + 12*(501 + 416*Pi^2)*\[Rho] + 
                  12*(537 + 896*Pi^2)*\[Rho]^2 + 4*(709 + 576*Pi^2)*
                   \[Rho]^3 + 69*\[Rho]^4))/(-1 + 2*Ec)^3 + 
             (384*\[Rho]*(-4 - 7*\[Rho] + 3*\[Rho]^2 - 8*Ec^2*(1 + \[Rho]) + 
                 4*Ec*(3 + 7*\[Rho] + \[Rho]^2)) + (32*(-(1 - 2*Ec)^8 + 
                  \[Rho]^4 + 4*(1 - 2*Ec)^7*(1 + \[Rho]) + 36*(-1 + 2*Ec)^5*
                   \[Rho]*(1 + \[Rho]) + 4*(-1 + 2*Ec)*\[Rho]^3*
                   (1 + \[Rho]) + 24*(1 - 2*Ec)^4*\[Rho]*(1 + 5*\[Rho] + 
                    \[Rho]^2) - 2*(1 - 2*Ec)^6*(3 + 14*\[Rho] + 3*\[Rho]^2) + 
                  2*(1 - 2*Ec)^2*\[Rho]^2*(3 + 14*\[Rho] + 3*\[Rho]^2)))/
                (1 - 2*Ec)^3)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
             (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
                84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
                256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                 (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                  55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                  18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                 (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                  3*\[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec)^3 - 
             (32*(3 + 128*Ec^8 + 256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
                84*\[Rho]^3 - 3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 
                64*Ec^5*(-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 
                96*Ec^3*(-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 
                8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + 
                  \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 
                  67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 
                  63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec - 
                 \[Rho]])/(-1 + 2*Ec)^3 + (4*(1536*Ec^8 + 3072*Ec^7*
                 (-1 + \[Rho]) + 2304*Ec^6*(1 + \[Rho]^2) - 128*Ec^5*
                 (10 + 198*\[Rho] + 159*\[Rho]^2 + \[Rho]^3) - 96*Ec^3*
                 (12 + 420*\[Rho] + 375*\[Rho]^2 + 7*\[Rho]^3) - 
                16*Ec^4*(-82 - 3032*\[Rho] - 2646*\[Rho]^2 - 108*\[Rho]^3 + 
                  \[Rho]^4) + 16*Ec*(-8 - 238*\[Rho] - 117*\[Rho]^2 + 
                  108*\[Rho]^3 + 5*\[Rho]^4) - 3*(-4 - 112*\[Rho] + 
                  6*\[Rho]^2 + 120*\[Rho]^3 + 5*\[Rho]^4) - 8*Ec^2*
                 (-68 - 2172*\[Rho] - 1704*\[Rho]^2 + 262*\[Rho]^3 + 
                  15*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3 - 
             192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
               2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] - 
             768*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
               2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] + 768*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*
                (1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
              (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*
                (5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-8*Ec*\[Rho]*(2688*Ec^6 + 1824*Ec^5*(-2 + \[Rho]) + 
                32*Ec^4*(51 + 30*\[Rho] + 38*\[Rho]^2) + 9*(4 + 122*\[Rho] + 
                  124*\[Rho]^2 + 5*\[Rho]^3) + 12*Ec^2*(44 + 1162*\[Rho] + 
                  772*\[Rho]^2 + 15*\[Rho]^3) + 8*Ec^3*(-78 - 1398*\[Rho] - 
                  676*\[Rho]^2 + 19*\[Rho]^3) - 3*Ec*(80 + 2202*\[Rho] + 
                  1888*\[Rho]^2 + 65*\[Rho]^3)))/(3*(-1 + 2*Ec)^3) - 
             384*(1 - 2*Ec)*\[Rho]*(3 + 7*\[Rho] + \[Rho]^2 - 4*Ec*
                (1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             384*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
               2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 768*\[Rho]^2*(1 + \[Rho])*PolyLog[2, 
               Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
               3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 384*\[Rho]*
            (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
             2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           1536*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
             2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
             3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*
            (-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
             2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (2*(128*Ec^8*(-49 + 8*Pi^2) + 64*Ec^7*(199 + 32*Pi^2*
                 (-1 + \[Rho]) - 408*\[Rho]) + 16*Ec^6*(-617 + 1680*\[Rho] - 
                1492*\[Rho]^2 + 96*Pi^2*(1 + \[Rho]^2)) + Ec^2*(-29 - 
                391*\[Rho]^4 + 36*\[Rho]^2*(39 + 336*Pi^2 - 3584*Zeta[3]) + 
                32*\[Rho]*(-37 + 150*Pi^2 - 1872*Zeta[3]) + 64*\[Rho]^3*
                 (20 + 51*Pi^2 - 432*Zeta[3])) - 1728*\[Rho]*(1 + 3*\[Rho] + 
                \[Rho]^2)*Zeta[3] - 16*Ec^5*(-227 + 488*\[Rho]^3 + 
                32*Pi^2*(1 + 27*\[Rho] + 33*\[Rho]^2 + \[Rho]^3) - 
                8*\[Rho]*(83 + 288*Zeta[3]) - 8*\[Rho]^2*(263 + 
                  288*Zeta[3])) + 3*Ec*(1 + 43*\[Rho]^4 - 36*\[Rho]^2*
                 (3 + 16*Pi^2 - 384*Zeta[3]) - 16*\[Rho]*(1 + 12*Pi^2 - 
                  336*Zeta[3]) + \[Rho]^3*(80 - 192*Pi^2 + 3840*Zeta[3])) - 
              8*Ec^4*(88 + 101*\[Rho]^4 + 8*Pi^2*(-1 - 356*\[Rho] - 
                  570*\[Rho]^2 - 64*\[Rho]^3 + \[Rho]^4) + 264*\[Rho]*
                 (11 + 48*Zeta[3]) + 8*\[Rho]^3*(-187 + 144*Zeta[3]) + 
                4*\[Rho]^2*(479 + 4320*Zeta[3])) + 4*Ec^3*(31 + 9*\[Rho]^4 - 
                48*\[Rho]*(-51 + 80*Pi^2 - 576*Zeta[3]) - 32*\[Rho]^3*
                 (59 + 48*Pi^2 - 216*Zeta[3]) + \[Rho]^2*(180 - 7872*Pi^2 + 
                  48384*Zeta[3]))))/(3*(-1 + 2*Ec)^3)) + 
         aS^2*(-8*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
             4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*
                \[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*((18 + 8448*Ec^8 + 210*Sqrt[\[Rho]] - 2030*
                \[Rho] + 4600*\[Rho]^(3/2) - 4210*\[Rho]^2 - 180*
                \[Rho]^(5/2) + 1780*\[Rho]^3 - 1480*\[Rho]^(7/2) + 115*
                \[Rho]^4 - 20*\[Rho]^(9/2) - 4*\[Rho]^5 + 2816*Ec^7*
                (-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 1408*Ec^6*
                (12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2) - 2112*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                 10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 80*Ec^4*
                (19 + 86*Sqrt[\[Rho]] - 902*\[Rho] + 2628*\[Rho]^(3/2) - 
                 2856*\[Rho]^2 + 1692*\[Rho]^(5/2) - 372*\[Rho]^3 + 
                 8*\[Rho]^(7/2) + 2*\[Rho]^4) - 24*Ec^2*(-29 - 
                 265*Sqrt[\[Rho]] + 2665*\[Rho] - 6890*\[Rho]^(3/2) + 
                 7320*\[Rho]^2 - 3700*\[Rho]^(5/2) + 590*\[Rho]^3 + 
                 390*\[Rho]^(7/2) - 35*\[Rho]^4 + 10*\[Rho]^(9/2) + 
                 2*\[Rho]^5) + 16*Ec^3*(-69 - 585*Sqrt[\[Rho]] + 
                 6515*\[Rho] - 17830*\[Rho]^(3/2) + 19180*\[Rho]^2 - 
                 11280*\[Rho]^(5/2) + 2780*\[Rho]^3 + 130*\[Rho]^(7/2) + 
                 10*\[Rho]^4 + 10*\[Rho]^(9/2) + 2*\[Rho]^5) + 4*Ec*
                (-47 - 475*Sqrt[\[Rho]] + 4585*\[Rho] - 11160*\[Rho]^(3/2) + 
                 11310*\[Rho]^2 - 3630*\[Rho]^(5/2) - 970*\[Rho]^3 + 
                 1760*\[Rho]^(7/2) - 150*\[Rho]^4 + 30*\[Rho]^(9/2) + 
                 6*\[Rho]^5))/(5*(-1 + 2*Ec)^3) + 48*\[Rho]*
              (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
               \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                 4*\[Rho]^(3/2) + \[Rho]^2))*Log[2*Ec]) + 
           ((12*(-1 + 2*Ec)^5)/5 + 8*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^4 + 
             32*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (24*(-1 + Sqrt[\[Rho]])^
                4*\[Rho]^2)/(-1 + 2*Ec) + (32*\[Rho]^(5/2))/5 + 
             (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 8*(1 - 2*Ec)^4*(1 - Sqrt[\[Rho]] + 
               \[Rho]) - 24*\[Rho]^2*(1 - Sqrt[\[Rho]] + \[Rho]) + 
             (16*\[Rho]^3*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
             96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 4*Sqrt[\[Rho]] + 5*
                \[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 48*Sqrt[\[Rho]]*
              (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 
               3*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + ((-24*(-1 + Sqrt[\[Rho]])^4*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho]^(3/2))/(1 - 2*Ec) - 4*\[Rho]^(5/2) + 
             (4*\[Rho]^4)/(-1 + 2*Ec)^3 + (16*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + 
                \[Rho])*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
             8*(-1 + Sqrt[\[Rho]])^4*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
             8*(1 - Sqrt[\[Rho]] + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
             96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 4*Sqrt[\[Rho]] + 5*
                \[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 48*Sqrt[\[Rho]]*
              (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 
               3*\[Rho]^(3/2) + \[Rho]^2) - (12*((1 - 2*Ec)^5 + 
                \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (36*\[Rho]^(3/2) - 72*\[Rho]^2 + 108*\[Rho]^(5/2) - 64*\[Rho]^3 + 
             4*\[Rho]^(7/2) - 2*\[Rho]^4 - 2*\[Rho]^(9/2) - (2*\[Rho]^5)/5)*
            Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(6/5 + (288*Ec^5)/5 + 
             6*Sqrt[\[Rho]] - 18*\[Rho] + 168*\[Rho]^(3/2) + 
             (-114 + 18/(1 - 2*Ec))*\[Rho]^2 + (144*Ec*\[Rho]^(5/2))/
              (-1 + 2*Ec) + (48*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
             (24*(7 - 24*Ec + 18*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 + 
             (6*(-3 + 17*Ec - 30*Ec^2 + 12*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
             6*\[Rho]^(9/2) - (6*\[Rho]^5)/5 + 48*Ec^4*(-1 - 2*Sqrt[\[Rho]] + 
               2*\[Rho]) - 72*Ec^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*
                \[Rho]) + 48*Ec^3*(-4*\[Rho]^(3/2) + \[Rho]^2) - 
             6*Ec*\[Rho]^(3/2)*(24 - 18*Sqrt[\[Rho]] + 48*\[Rho] - 8*
                \[Rho]^(3/2) + 8*\[Rho]^2 + \[Rho]^(5/2)) + 
             72*\[Rho]*(Sqrt[\[Rho]] - \[Rho] + 3*\[Rho]^(3/2) - \[Rho]^2 + 
               \[Rho]^(5/2))*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(-107 + 33408*Ec^8 - 625*Sqrt[\[Rho]] + 125*\[Rho] - 
                4000*\[Rho]^(3/2) + 1000*\[Rho]^2 - 1000*\[Rho]^3 + 
                4000*\[Rho]^(7/2) - 125*\[Rho]^4 + 625*\[Rho]^(9/2) + 
                107*\[Rho]^5 + 128*Ec^7*(-569 - 475*Sqrt[\[Rho]] + 
                  475*\[Rho]) + 64*Ec^6*(879 + 1125*Sqrt[\[Rho]] - 
                  625*\[Rho] - 2200*\[Rho]^(3/2) + 550*\[Rho]^2) - 
                96*Ec^5*(211 + 425*Sqrt[\[Rho]] - 1225*\[Rho] + 
                  1900*\[Rho]^(3/2) - 2200*\[Rho]^2 + 1500*\[Rho]^(5/2)) - 
                40*Ec^4*(-179 - 1090*Sqrt[\[Rho]] + 7810*\[Rho] - 
                  18120*\[Rho]^(3/2) + 13260*\[Rho]^2 - 2520*\[Rho]^(5/2) - 
                  2440*\[Rho]^3 + 1360*\[Rho]^(7/2) + 125*\[Rho]^4) - 
                6*Ec*(-77 - 325*Sqrt[\[Rho]] - 2375*\[Rho] + 1000*
                   \[Rho]^(3/2) - 1600*\[Rho]^2 - 5400*\[Rho]^(5/2) + 
                  4200*\[Rho]^3 + 600*\[Rho]^(7/2) + 25*\[Rho]^4 + 
                  625*\[Rho]^(9/2) + 107*\[Rho]^5) + 12*Ec^2*(18 + 
                  525*Sqrt[\[Rho]] - 8925*\[Rho] + 15100*\[Rho]^(3/2) - 
                  10300*\[Rho]^2 - 11700*\[Rho]^(5/2) + 11800*\[Rho]^3 - 
                  4300*\[Rho]^(7/2) + 200*\[Rho]^4 + 625*\[Rho]^(9/2) + 
                  107*\[Rho]^5) - 8*Ec^3*(433 + 4025*Sqrt[\[Rho]] - 
                  35525*\[Rho] + 75700*\[Rho]^(3/2) - 51100*\[Rho]^2 - 
                  17100*\[Rho]^(5/2) + 27900*\[Rho]^3 - 14100*\[Rho]^(7/2) + 
                  325*\[Rho]^4 + 625*\[Rho]^(9/2) + 107*\[Rho]^5)))/
              (75*(-1 + 2*Ec)^3) - (4*(4 + 384*Ec^8 + 35*Sqrt[\[Rho]] - 
                245*\[Rho] + 580*\[Rho]^(3/2) - 280*\[Rho]^2 - 
                360*\[Rho]^(5/2) + 500*\[Rho]^3 - 260*\[Rho]^(7/2) + 
                20*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5 + 128*Ec^7*
                 (-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*(12 + 
                  15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                  5*\[Rho]^2) - 96*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                  10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                40*Ec^4*(-3 - 18*Sqrt[\[Rho]] + 138*\[Rho] - 
                  348*\[Rho]^(3/2) + 270*\[Rho]^2 - 84*\[Rho]^(5/2) - 
                  20*\[Rho]^3 + 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*
                 (19 + 155*Sqrt[\[Rho]] - 1165*\[Rho] + 2810*\[Rho]^(3/2) - 
                  1910*\[Rho]^2 + 150*\[Rho]^(5/2) + 570*\[Rho]^3 - 
                  270*\[Rho]^(7/2) + 5*\[Rho]^4 + 5*\[Rho]^(9/2) + 
                  \[Rho]^5) + 12*Ec^2*(9 + 75*Sqrt[\[Rho]] - 535*\[Rho] + 
                  1270*\[Rho]^(3/2) - 780*\[Rho]^2 - 190*\[Rho]^(5/2) + 
                  500*\[Rho]^3 - 250*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                  5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*(17 + 145*Sqrt[\[Rho]] - 
                  1015*\[Rho] + 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 - 
                  900*\[Rho]^(5/2) + 1480*\[Rho]^3 - 760*\[Rho]^(7/2) + 
                  55*\[Rho]^4 + 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/
              (5*(-1 + 2*Ec)^3)) - (32*Ec*(48*Ec^7 + 16*Ec^6*(-7 - 
                5*Sqrt[\[Rho]] + 5*\[Rho]) + 8*Ec^5*(12 + 15*Sqrt[\[Rho]] - 
                5*\[Rho] - 20*\[Rho]^(3/2) + 5*\[Rho]^2) - 15*\[Rho]*(-1 + 
                5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
                \[Rho]^(5/2)) + 15*Ec*\[Rho]*(-7 + 33*Sqrt[\[Rho]] - 
                50*\[Rho] + 53*\[Rho]^(3/2) - 22*\[Rho]^2 + 5*\[Rho]^(5/2)) - 
              12*Ec^4*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 10*\[Rho]^(3/2) - 
                20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 10*Ec^2*\[Rho]*(-26 + 
                115*Sqrt[\[Rho]] - 163*\[Rho] + 159*\[Rho]^(3/2) - 
                59*\[Rho]^2 + 11*\[Rho]^(5/2)) + 5*Ec^3*(1 + 2*Sqrt[\[Rho]] - 
                50*\[Rho] + 204*\[Rho]^(3/2) - 270*\[Rho]^2 + 
                228*\[Rho]^(5/2) - 68*\[Rho]^3 + 8*\[Rho]^(7/2) + \[Rho]^4))*
             PolyLog[2, 2*Ec])/(5*(-1 + 2*Ec)^3) - 
           (256*\[Rho]^(3/2)*(5 - 20*Sqrt[\[Rho]] + 22*\[Rho] - 
              20*\[Rho]^(3/2) + 5*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/5 - 
           (8*(3 - 96*Ec^5 + 30*Sqrt[\[Rho]] - 250*\[Rho] + 600*\[Rho]^
                (3/2) + 30*(-8 + (1 - 2*Ec)^(-1))*\[Rho]^2 + 
              (-142 + 120/(-1 + 2*Ec))*\[Rho]^(5/2) + (10*(57 - 200*Ec + 
                 164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(3 - 10*Ec + 7*Ec^2)*
                \[Rho]^(7/2))/(1 - 2*Ec)^2 - (5*(3 - 16*Ec + 24*Ec^2)*
                \[Rho]^4)/(-1 + 2*Ec)^3 - 80*Ec^3*\[Rho]*(2 - 
                4*Sqrt[\[Rho]] + \[Rho]) - 80*Ec^4*(-1 - 2*Sqrt[\[Rho]] + 
                2*\[Rho]) + 120*Ec^2*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                2*\[Rho]^(3/2)) + 10*Ec*(-1 - 8*Sqrt[\[Rho]] + 68*\[Rho] - 
                192*\[Rho]^(3/2) + 186*\[Rho]^2 - 120*\[Rho]^(5/2) + 
                24*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
           (8*(-3 + 96*Ec^5 - 30*Sqrt[\[Rho]] + 250*\[Rho] - 
              760*\[Rho]^(3/2) + (880 + 30/(-1 + 2*Ec))*\[Rho]^2 + 
              (-562 + 120/(1 - 2*Ec))*\[Rho]^(5/2) + (10*(7 - 56*Ec + 
                 92*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(-1 + 2*Ec + Ec^2)*
                \[Rho]^(7/2))/(1 - 2*Ec)^2 + (5*(3 - 16*Ec + 24*Ec^2)*
                \[Rho]^4)/(-1 + 2*Ec)^3 + 80*Ec^3*\[Rho]*(2 - 
                4*Sqrt[\[Rho]] + \[Rho]) + 80*Ec^4*(-1 - 2*Sqrt[\[Rho]] + 
                2*\[Rho]) - 120*Ec^2*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                2*\[Rho]^(3/2)) - 10*Ec*(-1 - 8*Sqrt[\[Rho]] + 68*\[Rho] - 
                192*\[Rho]^(3/2) + 186*\[Rho]^2 - 120*\[Rho]^(5/2) + 
                24*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
           (4*(1 + Sqrt[\[Rho]])^8*(1 - 3*Sqrt[\[Rho]] + \[Rho])*
             PolyLog[2, \[Rho]])/5 + (4 + 32*Sqrt[\[Rho]] - 192*\[Rho] + 
             528*\[Rho]^(3/2) - 240*\[Rho]^2 - 144*\[Rho]^(5/2) + 
             384*\[Rho]^3 - 144*\[Rho]^(7/2) + 20*\[Rho]^4 + 8*\[Rho]^(9/2) + 
             (8*\[Rho]^5)/5 + 8*Ec*(-1 - 8*Sqrt[\[Rho]] + 44*\[Rho] - 72*
                \[Rho]^(3/2) + 72*\[Rho]^(5/2) - 44*\[Rho]^3 + 8*
                \[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[\[Rho]]*((Sqrt[\[Rho]]*(-225 + 5760*Ec^7*(-5 + 
                  12*Sqrt[\[Rho]]) + 1230*Sqrt[\[Rho]] - 33900*\[Rho] + 
                33840*\[Rho]^(3/2) - 94800*\[Rho]^2 + 39040*\[Rho]^(5/2) - 
                38500*\[Rho]^3 + 2330*\[Rho]^(7/2) + 575*\[Rho]^4 + 
                124*\[Rho]^(9/2) + 960*Ec^6*(45 - 100*Sqrt[\[Rho]] - 
                  80*\[Rho] + 17*\[Rho]^(3/2)) + 480*Ec^5*(-45 + 
                  84*Sqrt[\[Rho]] + 330*\[Rho] + 78*\[Rho]^(3/2) - 
                  40*\[Rho]^2 + 2*\[Rho]^(5/2)) - 80*Ec^4*(-45 + 
                  60*Sqrt[\[Rho]] + 6690*\[Rho] - 4668*\[Rho]^(3/2) + 
                  10740*\[Rho]^2 - 2890*\[Rho]^(5/2) + 1120*\[Rho]^3 + 
                  77*\[Rho]^(7/2)) - 6*Ec*(-225 + 1190*Sqrt[\[Rho]] - 
                  42500*\[Rho] + 45150*\[Rho]^(3/2) - 118800*\[Rho]^2 + 
                  50420*\[Rho]^(5/2) - 43900*\[Rho]^3 + 2685*\[Rho]^(7/2) + 
                  575*\[Rho]^4 + 124*\[Rho]^(9/2)) - 8*Ec^3*(-225 + 
                  990*Sqrt[\[Rho]] - 116550*\[Rho] + 118980*\[Rho]^(3/2) - 
                  276000*\[Rho]^2 + 103770*\[Rho]^(5/2) - 66750*\[Rho]^3 + 
                  3275*\[Rho]^(7/2) + 575*\[Rho]^4 + 124*\[Rho]^(9/2)) + 
                6*Ec^2*(-450 + 2220*Sqrt[\[Rho]] - 120300*\[Rho] + 
                  130550*\[Rho]^(3/2) - 322200*\[Rho]^2 + 134340*\[Rho]^
                    (5/2) - 102900*\[Rho]^3 + 6165*\[Rho]^(7/2) + 
                  1150*\[Rho]^4 + 248*\[Rho]^(9/2))))/(75*(-1 + 2*Ec)^3) - 
             (128*\[Rho]^(3/2)*(5 - 20*Sqrt[\[Rho]] + 22*\[Rho] - 
                20*\[Rho]^(3/2) + 5*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/5 + 
             (4*(1 + Sqrt[\[Rho]])^8*(1 - 3*Sqrt[\[Rho]] + \[Rho])*Log[
                1 - \[Rho]])/5 + 96*(-1 + 2*Ec)*\[Rho]*(1 - 4*Sqrt[\[Rho]] + 
               5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 
               8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*
                (1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 96*\[Rho]^(3/2)*
              (1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 3*\[Rho]^(3/2) + \[Rho]^2)*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 48*\[Rho]*
              (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
               \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[1 - 2*Ec]*((779 + 33024*Ec^8 + 3400*Sqrt[\[Rho]] - 40*
                (623 + 240*Pi^2)*\[Rho] + 3200*(83 + 15*Pi^2)*\[Rho]^(3/2) - 
               20*(10373 + 3840*Pi^2)*\[Rho]^2 + 9600*(35 + 9*Pi^2)*
                \[Rho]^(5/2) - 240*(319 + 160*Pi^2)*\[Rho]^3 + 4800*
                (13 + 2*Pi^2)*\[Rho]^(7/2) + 1905*\[Rho]^4 - 1024*Ec^7*
                (-26 - 50*Sqrt[\[Rho]] + 165*\[Rho]) + 128*Ec^6*
                (-1519 - 3200*Sqrt[\[Rho]] + 4700*\[Rho] - 400*\[Rho]^(3/2) + 
                 280*\[Rho]^2) - 768*Ec^5*(-234 - 425*Sqrt[\[Rho]] - 
                 530*\[Rho] + 4250*\[Rho]^(3/2) - 1760*\[Rho]^2 + 
                 850*\[Rho]^(5/2) + 10*\[Rho]^3) + 80*Ec^4*
                (4 + 3720*Sqrt[\[Rho]] - 80*(365 + 24*Pi^2)*\[Rho] + 
                 240*(551 + 32*Pi^2)*\[Rho]^(3/2) - 12*(6057 + 800*Pi^2)*
                  \[Rho]^2 + 240*(259 + 32*Pi^2)*\[Rho]^(5/2) - 
                 80*(55 + 24*Pi^2)*\[Rho]^3 + 480*\[Rho]^(7/2) + 
                 11*\[Rho]^4) + 16*Ec*(-624 - 3125*Sqrt[\[Rho]] + 
                 25*(697 + 192*Pi^2)*\[Rho] - 600*(239 + 38*Pi^2)*
                  \[Rho]^(3/2) + 30*(3623 + 1160*Pi^2)*\[Rho]^2 - 
                 300*(537 + 124*Pi^2)*\[Rho]^(5/2) + 7800*(5 + 2*Pi^2)*
                  \[Rho]^3 - 200*(137 + 18*Pi^2)*\[Rho]^(7/2) + 
                 110*\[Rho]^4) + 64*Ec^3*(-1248 - 7800*Sqrt[\[Rho]] + 
                 50*(781 + 96*Pi^2)*\[Rho] - 50*(4073 + 408*Pi^2)*
                  \[Rho]^(3/2) + 920*(143 + 30*Pi^2)*\[Rho]^2 - 
                 450*(327 + 56*Pi^2)*\[Rho]^(5/2) + 350*(73 + 24*Pi^2)*
                  \[Rho]^3 - 50*(241 + 24*Pi^2)*\[Rho]^(7/2) + 
                 735*\[Rho]^4) - 24*Ec^2*(-1877 - 10200*Sqrt[\[Rho]] + 
                 120*(419 + 80*Pi^2)*\[Rho] - 200*(1627 + 216*Pi^2)*
                  \[Rho]^(3/2) + 960*(242 + 65*Pi^2)*\[Rho]^2 - 
                 600*(511 + 104*Pi^2)*\[Rho]^(5/2) + 2400*(29 + 10*Pi^2)*
                  \[Rho]^3 - 200*(209 + 24*Pi^2)*\[Rho]^(7/2) + 
                 1595*\[Rho]^4))/(300*(-1 + 2*Ec)^3) - 72*\[Rho]^(3/2)*
              (1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*
              Log[\[Mu]^2/mb^2] + (8*(2*\[Rho]*(-60 + 250*Sqrt[\[Rho]] - 
                  355*\[Rho] + 251*\[Rho]^(3/2) - 115*\[Rho]^2 + 
                  10*\[Rho]^(5/2) + 120*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                    4*\[Rho]^(3/2) + \[Rho]^2)) + (3*(1 - 2*Ec)^8 + 
                  10*(1 - 2*Ec)^6*(-1 + Sqrt[\[Rho]])^4 + 30*(1 - 2*Ec)^2*
                   (-1 + Sqrt[\[Rho]])^4*\[Rho]^2 + 5*\[Rho]^4 + 
                  10*(-1 + 2*Ec)^7*(1 - Sqrt[\[Rho]] + \[Rho]) + 
                  20*(-1 + 2*Ec)*\[Rho]^3*(1 - Sqrt[\[Rho]] + \[Rho]) + 
                  60*(1 - 2*Ec)^5*(Sqrt[\[Rho]] - 3*\[Rho] + 5*\[Rho]^(3/2) - 
                    3*\[Rho]^2 + \[Rho]^(5/2)))/(1 - 2*Ec)^3)*Log[
                1 - 2*Ec - Sqrt[\[Rho]]])/5 + (8*(3*(1 - 2*Ec)^5 + 
                10*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^4 + 
                10*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + 
                (30*(-1 + 2*Ec - Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^4*
                  \[Rho]^(3/2))/(-1 + 2*Ec) + 8*\[Rho]^(5/2) + (5*\[Rho]^4)/
                 (1 - 2*Ec)^3 - 10*(1 - 2*Ec)^4*(1 - Sqrt[\[Rho]] + \[Rho]) + 
                10*\[Rho]^2*(1 - Sqrt[\[Rho]] + \[Rho]) - (20*\[Rho]^2*
                  (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 - Sqrt[\[Rho]] + \[Rho]))/
                 (1 - 2*Ec)^2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                 (1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + 
                  \[Rho]^2) + 60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(Sqrt[\[Rho]] - 
                  3*\[Rho] + 5*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^(5/2)))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/5 + (8*(4 + 384*Ec^8 + 
                35*Sqrt[\[Rho]] - 245*\[Rho] + 580*\[Rho]^(3/2) - 
                280*\[Rho]^2 - 360*\[Rho]^(5/2) + 500*\[Rho]^3 - 
                260*\[Rho]^(7/2) + 20*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5 + 
                128*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*
                 (12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                  5*\[Rho]^2) - 96*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                  10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                40*Ec^4*(-3 - 18*Sqrt[\[Rho]] + 138*\[Rho] - 
                  348*\[Rho]^(3/2) + 270*\[Rho]^2 - 84*\[Rho]^(5/2) - 
                  20*\[Rho]^3 + 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*
                 (19 + 155*Sqrt[\[Rho]] - 1165*\[Rho] + 2810*\[Rho]^(3/2) - 
                  1910*\[Rho]^2 + 150*\[Rho]^(5/2) + 570*\[Rho]^3 - 
                  270*\[Rho]^(7/2) + 5*\[Rho]^4 + 5*\[Rho]^(9/2) + 
                  \[Rho]^5) + 12*Ec^2*(9 + 75*Sqrt[\[Rho]] - 535*\[Rho] + 
                  1270*\[Rho]^(3/2) - 780*\[Rho]^2 - 190*\[Rho]^(5/2) + 
                  500*\[Rho]^3 - 250*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                  5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*(17 + 145*Sqrt[\[Rho]] - 
                  1015*\[Rho] + 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 - 
                  900*\[Rho]^(5/2) + 1480*\[Rho]^3 - 760*\[Rho]^(7/2) + 
                  55*\[Rho]^4 + 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(5*(-1 + 2*Ec)^3) - 
             ((8 + 4608*Ec^8 + 100*Sqrt[\[Rho]] - 1020*\[Rho] + 
                1500*\[Rho]^(3/2) - 1230*\[Rho]^2 - 1980*\[Rho]^(5/2) + 
                1600*\[Rho]^3 - 1060*\[Rho]^(7/2) + 75*\[Rho]^4 + 
                1536*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 768*Ec^6*
                 (12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                  5*\[Rho]^2) - 1152*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                  10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 
                32*Ec^3*(-17 - 145*Sqrt[\[Rho]] + 1695*\[Rho] - 
                  4185*\[Rho]^(3/2) + 4770*\[Rho]^2 - 2295*\[Rho]^(5/2) + 
                  620*\[Rho]^3 + 115*\[Rho]^(7/2)) + 80*Ec^4*(10 + 
                  44*Sqrt[\[Rho]] - 476*\[Rho] + 1320*\[Rho]^(3/2) - 
                  1506*\[Rho]^2 + 840*\[Rho]^(5/2) - 208*\[Rho]^3 + 
                  \[Rho]^4) + 24*Ec^2*(14 + 130*Sqrt[\[Rho]] - 1370*\[Rho] + 
                  2970*\[Rho]^(3/2) - 3330*\[Rho]^2 + 870*\[Rho]^(5/2) - 
                  20*\[Rho]^3 - 350*\[Rho]^(7/2) + 25*\[Rho]^4) - 
                8*Ec*(11 + 115*Sqrt[\[Rho]] - 1165*\[Rho] + 2145*\[Rho]^
                    (3/2) - 2220*\[Rho]^2 - 525*\[Rho]^(5/2) + 730*\[Rho]^3 - 
                  675*\[Rho]^(7/2) + 50*\[Rho]^4))*Log[\[Rho]])/
              (5*(-1 + 2*Ec)^3) + 48*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
               9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*
                (1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
              PolyLog[2, 2*Ec] - 192*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
               9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*
                (1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]*
              (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
               \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 96*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*
                \[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*
                (1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 96*\[Rho]*
            (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
             \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*
                \[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 8*\[Rho] - 9*\[Rho]^(3/2) + 
             4*\[Rho]^2 - \[Rho]^(5/2) - 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*
                \[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 
             8*\[Rho] - 9*\[Rho]^(3/2) + 4*\[Rho]^2 - \[Rho]^(5/2) - 
             2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^
                2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           96*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
             4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*
                \[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] - (651 + 128*Ec^8*(-1273 + 120*Pi^2) + 
             4875*Sqrt[\[Rho]] - 17213*\[Rho] + 178100*\[Rho]^(3/2) - 
             108104*\[Rho]^2 + 108104*\[Rho]^3 - 178100*\[Rho]^(7/2) + 
             17213*\[Rho]^4 - 4875*\[Rho]^(9/2) - 651*\[Rho]^5 - 
             60*Pi^2*(1 + 5*Sqrt[\[Rho]] + 5*\[Rho] - 200*\[Rho]^(3/2) + 800*
                \[Rho]^2 - 944*\[Rho]^(5/2) + 800*\[Rho]^3 - 200*
                \[Rho]^(7/2) + 5*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5) + 
             64*Ec^7*(6419 + 6350*Sqrt[\[Rho]] - 7394*\[Rho] + 80*Pi^2*
                (-7 - 5*Sqrt[\[Rho]] + 5*\[Rho])) + 16*Ec^6*(-24083 - 40100*
                Sqrt[\[Rho]] + 46556*\[Rho] + 55600*\[Rho]^(3/2) - 18556*
                \[Rho]^2 + 160*Pi^2*(12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 
                 20*\[Rho]^(3/2) + 5*\[Rho]^2)) - 16*Ec^5*(-9103 - 18050*
                Sqrt[\[Rho]] + 25494*\[Rho] + 88000*\[Rho]^(3/2) - 4468*
                \[Rho]^2 - 31900*\[Rho]^(5/2) + 1748*\[Rho]^3 + 240*Pi^2*
                (3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 10*\[Rho]^(3/2) - 
                 20*\[Rho]^2 + 10*\[Rho]^(5/2))) + 14400*\[Rho]*Zeta[3] - 
             72000*\[Rho]^(3/2)*Zeta[3] + 115200*\[Rho]^2*Zeta[3] - 
             129600*\[Rho]^(5/2)*Zeta[3] + 57600*\[Rho]^3*Zeta[3] - 
             14400*\[Rho]^(7/2)*Zeta[3] + 8*Ec^4*(1480 + 11050*Sqrt[\[Rho]] + 
               20200*\[Rho]^(7/2) + 2711*\[Rho]^4 + 200*Pi^2*
                (1 + 2*Sqrt[\[Rho]] - 50*\[Rho] + 204*\[Rho]^(3/2) - 
                 270*\[Rho]^2 + 228*\[Rho]^(5/2) - 68*\[Rho]^3 + 
                 8*\[Rho]^(7/2) + \[Rho]^4) + 90*\[Rho]*(-159 + 
                 320*Zeta[3]) - 300*\[Rho]^(5/2)*(-679 + 384*Zeta[3]) - 200*
                \[Rho]^(3/2)*(-1999 + 576*Zeta[3]) + 20*\[Rho]^3*
                (-1963 + 1440*Zeta[3]) + 80*\[Rho]^2*(-1973 + 
                 1800*Zeta[3])) + 4*Ec^3*(-9497 - 45950*Sqrt[\[Rho]] - 32359*
                \[Rho]^4 + 9750*\[Rho]^(9/2) + 1302*\[Rho]^5 + 40*Pi^2*
                (3 + 15*Sqrt[\[Rho]] + 535*\[Rho] - 2900*\[Rho]^(3/2) + 
                 5660*\[Rho]^2 - 6012*\[Rho]^(5/2) + 3580*\[Rho]^3 - 
                 820*\[Rho]^(7/2) + 15*\[Rho]^4 + 15*\[Rho]^(9/2) + 
                 3*\[Rho]^5) + 163200*\[Rho]^(3/2)*(-8 + 3*Zeta[3]) + 2400*
                \[Rho]^(7/2)*(95 + 12*Zeta[3]) - 3200*\[Rho]^2*(-241 + 
                 207*Zeta[3]) - 450*\[Rho]*(-241 + 256*Zeta[3]) + 100*
                \[Rho]^(5/2)*(-8761 + 6048*Zeta[3]) - 20*\[Rho]^3*
                (1807 + 10080*Zeta[3])) - Ec^2*(-20097 - 116900*
                Sqrt[\[Rho]] - 212947*\[Rho]^4 + 58500*\[Rho]^(9/2) + 7812*
                \[Rho]^5 + 240*Pi^2*(3 + 15*Sqrt[\[Rho]] + 155*\[Rho] - 
                 1260*\[Rho]^(3/2) + 3400*\[Rho]^2 - 3892*\[Rho]^(5/2) + 
                 2840*\[Rho]^3 - 700*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                 15*\[Rho]^(9/2) + 3*\[Rho]^5) + \[Rho]^2*(2513140 - 
                 2246400*Zeta[3]) + \[Rho]*(356892 - 345600*Zeta[3]) + 800*
                \[Rho]^(7/2)*(2233 + 216*Zeta[3]) + 400*\[Rho]^(3/2)*
                (-9905 + 3888*Zeta[3]) + 200*\[Rho]^(5/2)*(-10135 + 
                 11232*Zeta[3]) - 40*\[Rho]^3*(21643 + 21600*Zeta[3])) + 
             Ec*(-5541 - 37650*Sqrt[\[Rho]] - 106039*\[Rho]^4 + 29250*
                \[Rho]^(9/2) + 3906*\[Rho]^5 + 120*Pi^2*(3 + 
                 15*Sqrt[\[Rho]] + 55*\[Rho] - 800*\[Rho]^(3/2) + 
                 2720*\[Rho]^2 - 3192*\[Rho]^(5/2) + 2560*\[Rho]^3 - 
                 640*\[Rho]^(7/2) + 15*\[Rho]^4 + 15*\[Rho]^(9/2) + 
                 3*\[Rho]^5) + \[Rho]^2*(864228 - 835200*Zeta[3]) + 400*
                \[Rho]^(7/2)*(2503 + 216*Zeta[3]) + 1600*\[Rho]^(3/2)*
                (-857 + 342*Zeta[3]) - 240*\[Rho]^3*(2383 + 1560*Zeta[3]) + 
               200*\[Rho]^(5/2)*(-1865 + 4464*Zeta[3]) - 2*\[Rho]*
                (-64171 + 57600*Zeta[3])))/(150*(-1 + 2*Ec)^3)) + 
         aP^2*(8*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
             4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*
                \[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*((18 + 8448*Ec^8 - 210*Sqrt[\[Rho]] - 2030*
                \[Rho] - 4600*\[Rho]^(3/2) - 4210*\[Rho]^2 + 180*
                \[Rho]^(5/2) + 1780*\[Rho]^3 + 1480*\[Rho]^(7/2) + 115*
                \[Rho]^4 + 20*\[Rho]^(9/2) - 4*\[Rho]^5 + 2816*Ec^7*
                (-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 1408*Ec^6*
                (12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2) + 2112*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 80*Ec^4*
                (19 - 86*Sqrt[\[Rho]] - 902*\[Rho] - 2628*\[Rho]^(3/2) - 
                 2856*\[Rho]^2 - 1692*\[Rho]^(5/2) - 372*\[Rho]^3 - 
                 8*\[Rho]^(7/2) + 2*\[Rho]^4) - 24*Ec^2*(-29 + 
                 265*Sqrt[\[Rho]] + 2665*\[Rho] + 6890*\[Rho]^(3/2) + 
                 7320*\[Rho]^2 + 3700*\[Rho]^(5/2) + 590*\[Rho]^3 - 
                 390*\[Rho]^(7/2) - 35*\[Rho]^4 - 10*\[Rho]^(9/2) + 
                 2*\[Rho]^5) + 16*Ec^3*(-69 + 585*Sqrt[\[Rho]] + 
                 6515*\[Rho] + 17830*\[Rho]^(3/2) + 19180*\[Rho]^2 + 
                 11280*\[Rho]^(5/2) + 2780*\[Rho]^3 - 130*\[Rho]^(7/2) + 
                 10*\[Rho]^4 - 10*\[Rho]^(9/2) + 2*\[Rho]^5) + 4*Ec*
                (-47 + 475*Sqrt[\[Rho]] + 4585*\[Rho] + 11160*\[Rho]^(3/2) + 
                 11310*\[Rho]^2 + 3630*\[Rho]^(5/2) - 970*\[Rho]^3 - 
                 1760*\[Rho]^(7/2) - 150*\[Rho]^4 - 30*\[Rho]^(9/2) + 
                 6*\[Rho]^5))/(5*(-1 + 2*Ec)^3) - 48*\[Rho]*
              (1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + 
               \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                 4*\[Rho]^(3/2) + \[Rho]^2))*Log[2*Ec]) + 
           ((12*(-1 + 2*Ec)^5)/5 + 8*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^4 + 
             32*(1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (24*(1 + Sqrt[\[Rho]])^
                4*\[Rho]^2)/(-1 + 2*Ec) + (32*\[Rho]^(5/2))/5 + 
             (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 8*(1 - 2*Ec)^4*(1 + Sqrt[\[Rho]] + 
               \[Rho]) - 24*\[Rho]^2*(1 + Sqrt[\[Rho]] + \[Rho]) + 
             (16*\[Rho]^3*(1 + Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
             48*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
              (1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) - 
             96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 5*
                \[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           ((-24*(1 + Sqrt[\[Rho]])^4*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2))/
              (1 - 2*Ec) - 4*\[Rho]^(5/2) + (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 
             (16*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 + Sqrt[\[Rho]] + 
                \[Rho]))/(1 - 2*Ec)^2 - 8*(1 + Sqrt[\[Rho]])^4*
              ((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 8*(1 + Sqrt[\[Rho]] + \[Rho])*
              ((1 - 2*Ec)^4 - \[Rho]^2) + 48*((1 - 2*Ec)^2 - \[Rho])*
              Sqrt[\[Rho]]*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + 
               \[Rho]^2) + 96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
              (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2) - 
             (12*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (2*\[Rho]^(3/2)*(90 + 180*Sqrt[\[Rho]] + 270*\[Rho] + 
              160*\[Rho]^(3/2) + 10*\[Rho]^2 + 5*\[Rho]^(5/2) - 5*\[Rho]^3 + 
              \[Rho]^(7/2))*Log[\[Rho]]^2)/5 + Log[\[Mu]^2/mb^2]*
            (6/5 + (288*Ec^5)/5 - 6*Sqrt[\[Rho]] - 18*\[Rho] - 
             168*\[Rho]^(3/2) + (-114 + 18/(1 - 2*Ec))*\[Rho]^2 + 
             (144*Ec*\[Rho]^(5/2))/(1 - 2*Ec) + (48*(2 - 6*Ec + 3*Ec^2)*
               \[Rho]^3)/(1 - 2*Ec)^2 + (24*(7 - 24*Ec + 18*Ec^2)*\[Rho]^
                (7/2))/(1 - 2*Ec)^2 + (6*(-3 + 17*Ec - 30*Ec^2 + 12*Ec^3)*
               \[Rho]^4)/(-1 + 2*Ec)^3 + 6*\[Rho]^(9/2) - (6*\[Rho]^5)/5 + 
             72*Ec^2*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho]) + 
             48*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 2*\[Rho]) + 
             48*Ec^3*(4*\[Rho]^(3/2) + \[Rho]^2) - 6*Ec*\[Rho]^(3/2)*
              (-24 - 18*Sqrt[\[Rho]] - 48*\[Rho] - 8*\[Rho]^(3/2) - 8*
                \[Rho]^2 + \[Rho]^(5/2)) - 72*\[Rho]*(Sqrt[\[Rho]] + \[Rho] + 
               3*\[Rho]^(3/2) + \[Rho]^2 + \[Rho]^(5/2))*Log[\[Rho]]) + 
           Log[1 - 2*Ec - \[Rho]]*((-2*(-107 + 33408*Ec^8 + 
                625*Sqrt[\[Rho]] + 125*\[Rho] + 4000*\[Rho]^(3/2) + 
                1000*\[Rho]^2 - 1000*\[Rho]^3 - 4000*\[Rho]^(7/2) - 
                125*\[Rho]^4 - 625*\[Rho]^(9/2) + 107*\[Rho]^5 + 
                128*Ec^7*(-569 + 475*Sqrt[\[Rho]] + 475*\[Rho]) + 
                64*Ec^6*(879 - 1125*Sqrt[\[Rho]] - 625*\[Rho] + 
                  2200*\[Rho]^(3/2) + 550*\[Rho]^2) + 96*Ec^5*(-211 + 
                  425*Sqrt[\[Rho]] + 1225*\[Rho] + 1900*\[Rho]^(3/2) + 
                  2200*\[Rho]^2 + 1500*\[Rho]^(5/2)) - 40*Ec^4*(-179 + 
                  1090*Sqrt[\[Rho]] + 7810*\[Rho] + 18120*\[Rho]^(3/2) + 
                  13260*\[Rho]^2 + 2520*\[Rho]^(5/2) - 2440*\[Rho]^3 - 
                  1360*\[Rho]^(7/2) + 125*\[Rho]^4) - 6*Ec*(-77 + 
                  325*Sqrt[\[Rho]] - 2375*\[Rho] - 1000*\[Rho]^(3/2) - 
                  1600*\[Rho]^2 + 5400*\[Rho]^(5/2) + 4200*\[Rho]^3 - 
                  600*\[Rho]^(7/2) + 25*\[Rho]^4 - 625*\[Rho]^(9/2) + 
                  107*\[Rho]^5) + 12*Ec^2*(18 - 525*Sqrt[\[Rho]] - 
                  8925*\[Rho] - 15100*\[Rho]^(3/2) - 10300*\[Rho]^2 + 
                  11700*\[Rho]^(5/2) + 11800*\[Rho]^3 + 4300*\[Rho]^(7/2) + 
                  200*\[Rho]^4 - 625*\[Rho]^(9/2) + 107*\[Rho]^5) - 
                8*Ec^3*(433 - 4025*Sqrt[\[Rho]] - 35525*\[Rho] - 
                  75700*\[Rho]^(3/2) - 51100*\[Rho]^2 + 17100*\[Rho]^(5/2) + 
                  27900*\[Rho]^3 + 14100*\[Rho]^(7/2) + 325*\[Rho]^4 - 
                  625*\[Rho]^(9/2) + 107*\[Rho]^5)))/(75*(-1 + 2*Ec)^3) - 
             (4*(4 + 384*Ec^8 - 35*Sqrt[\[Rho]] - 245*\[Rho] - 
                580*\[Rho]^(3/2) - 280*\[Rho]^2 + 360*\[Rho]^(5/2) + 
                500*\[Rho]^3 + 260*\[Rho]^(7/2) + 20*\[Rho]^4 - 
                5*\[Rho]^(9/2) + \[Rho]^5 + 128*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 
                  5*\[Rho]) + 64*Ec^6*(12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 
                  20*\[Rho]^(3/2) + 5*\[Rho]^2) + 96*Ec^5*(-3 + 
                  5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 
                  10*\[Rho]^(5/2)) - 40*Ec^4*(-3 + 18*Sqrt[\[Rho]] + 
                  138*\[Rho] + 348*\[Rho]^(3/2) + 270*\[Rho]^2 + 
                  84*\[Rho]^(5/2) - 20*\[Rho]^3 - 8*\[Rho]^(7/2) + 
                  \[Rho]^4) - 8*Ec^3*(19 - 155*Sqrt[\[Rho]] - 1165*\[Rho] - 
                  2810*\[Rho]^(3/2) - 1910*\[Rho]^2 - 150*\[Rho]^(5/2) + 
                  570*\[Rho]^3 + 270*\[Rho]^(7/2) + 5*\[Rho]^4 - 
                  5*\[Rho]^(9/2) + \[Rho]^5) + 12*Ec^2*(9 - 75*Sqrt[\[Rho]] - 
                  535*\[Rho] - 1270*\[Rho]^(3/2) - 780*\[Rho]^2 + 
                  190*\[Rho]^(5/2) + 500*\[Rho]^3 + 250*\[Rho]^(7/2) + 
                  15*\[Rho]^4 - 5*\[Rho]^(9/2) + \[Rho]^5) - 
                2*Ec*(17 - 145*Sqrt[\[Rho]] - 1015*\[Rho] - 2400*\[Rho]^
                    (3/2) - 1320*\[Rho]^2 + 900*\[Rho]^(5/2) + 
                  1480*\[Rho]^3 + 760*\[Rho]^(7/2) + 55*\[Rho]^4 - 
                  15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/
              (5*(-1 + 2*Ec)^3)) - (32*Ec*(48*Ec^7 + 16*Ec^6*(-7 + 
                5*Sqrt[\[Rho]] + 5*\[Rho]) + 8*Ec^5*(12 - 15*Sqrt[\[Rho]] - 
                5*\[Rho] + 20*\[Rho]^(3/2) + 5*\[Rho]^2) + 15*\[Rho]*(1 + 
                5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + 
                \[Rho]^(5/2)) - 15*Ec*\[Rho]*(7 + 33*Sqrt[\[Rho]] + 
                50*\[Rho] + 53*\[Rho]^(3/2) + 22*\[Rho]^2 + 5*\[Rho]^(5/2)) + 
              12*Ec^4*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 
                20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 10*Ec^2*\[Rho]*(26 + 
                115*Sqrt[\[Rho]] + 163*\[Rho] + 159*\[Rho]^(3/2) + 
                59*\[Rho]^2 + 11*\[Rho]^(5/2)) + 5*Ec^3*(1 - 2*Sqrt[\[Rho]] - 
                50*\[Rho] - 204*\[Rho]^(3/2) - 270*\[Rho]^2 - 
                228*\[Rho]^(5/2) - 68*\[Rho]^3 - 8*\[Rho]^(7/2) + \[Rho]^4))*
             PolyLog[2, 2*Ec])/(5*(-1 + 2*Ec)^3) - 
           (256*\[Rho]^(3/2)*(5 + 20*Sqrt[\[Rho]] + 22*\[Rho] + 
              20*\[Rho]^(3/2) + 5*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/5 - 
           (8*(3 - 96*Ec^5 - 30*Sqrt[\[Rho]] - 250*\[Rho] - 760*\[Rho]^
                (3/2) + (-880 + 30/(1 - 2*Ec))*\[Rho]^2 + 
              (-562 + 120/(1 - 2*Ec))*\[Rho]^(5/2) - (10*(7 - 56*Ec + 
                 92*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(-1 + 2*Ec + Ec^2)*
                \[Rho]^(7/2))/(1 - 2*Ec)^2 - (5*(3 - 16*Ec + 24*Ec^2)*
                \[Rho]^4)/(-1 + 2*Ec)^3 - 80*Ec^3*\[Rho]*(2 + 
                4*Sqrt[\[Rho]] + \[Rho]) - 80*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 
                2*\[Rho]) - 120*Ec^2*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                2*\[Rho]^(3/2)) + 10*Ec*(-1 + 8*Sqrt[\[Rho]] + 68*\[Rho] + 
                192*\[Rho]^(3/2) + 186*\[Rho]^2 + 120*\[Rho]^(5/2) + 
                24*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
           (8*(-3 + 96*Ec^5 + 30*Sqrt[\[Rho]] + 250*\[Rho] + 
              600*\[Rho]^(3/2) + 30*(8 + (-1 + 2*Ec)^(-1))*\[Rho]^2 + 
              (-142 + 120/(-1 + 2*Ec))*\[Rho]^(5/2) - (10*(57 - 200*Ec + 
                 164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(3 - 10*Ec + 7*Ec^2)*
                \[Rho]^(7/2))/(1 - 2*Ec)^2 + (5*(3 - 16*Ec + 24*Ec^2)*
                \[Rho]^4)/(-1 + 2*Ec)^3 + 80*Ec^3*\[Rho]*(2 + 
                4*Sqrt[\[Rho]] + \[Rho]) + 80*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 
                2*\[Rho]) + 120*Ec^2*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                2*\[Rho]^(3/2)) - 10*Ec*(-1 + 8*Sqrt[\[Rho]] + 68*\[Rho] + 
                192*\[Rho]^(3/2) + 186*\[Rho]^2 + 120*\[Rho]^(5/2) + 
                24*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
           (4*(1 + Sqrt[\[Rho]])^6*(1 - 11*Sqrt[\[Rho]] + 56*\[Rho] - 
              11*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/5 + 
           (4 - 32*Sqrt[\[Rho]] - 192*\[Rho] - 528*\[Rho]^(3/2) - 
             240*\[Rho]^2 + 144*\[Rho]^(5/2) + 384*\[Rho]^3 + 
             144*\[Rho]^(7/2) + 20*\[Rho]^4 - 8*\[Rho]^(9/2) + 
             (8*\[Rho]^5)/5 + 8*Ec*(-1 + 8*Sqrt[\[Rho]] + 44*\[Rho] + 72*
                \[Rho]^(3/2) - 72*\[Rho]^(5/2) - 44*\[Rho]^3 - 8*
                \[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*(-1/300*(-779 - 33024*Ec^8 + 3400*Sqrt[\[Rho]] + 
                40*(623 + 240*Pi^2)*\[Rho] + 3200*(83 + 15*Pi^2)*
                 \[Rho]^(3/2) + 20*(10373 + 3840*Pi^2)*\[Rho]^2 + 
                9600*(35 + 9*Pi^2)*\[Rho]^(5/2) + 240*(319 + 160*Pi^2)*
                 \[Rho]^3 + 4800*(13 + 2*Pi^2)*\[Rho]^(7/2) - 1905*\[Rho]^4 + 
                1024*Ec^7*(-26 + 50*Sqrt[\[Rho]] + 165*\[Rho]) - 
                128*Ec^6*(-1519 + 3200*Sqrt[\[Rho]] + 4700*\[Rho] + 
                  400*\[Rho]^(3/2) + 280*\[Rho]^2) + 768*Ec^5*(-234 + 
                  425*Sqrt[\[Rho]] - 530*\[Rho] - 4250*\[Rho]^(3/2) - 
                  1760*\[Rho]^2 - 850*\[Rho]^(5/2) + 10*\[Rho]^3) - 
                80*Ec^4*(4 - 3720*Sqrt[\[Rho]] - 80*(365 + 24*Pi^2)*\[Rho] - 
                  240*(551 + 32*Pi^2)*\[Rho]^(3/2) - 12*(6057 + 800*Pi^2)*
                   \[Rho]^2 - 240*(259 + 32*Pi^2)*\[Rho]^(5/2) - 
                  80*(55 + 24*Pi^2)*\[Rho]^3 - 480*\[Rho]^(7/2) + 
                  11*\[Rho]^4) - 16*Ec*(-624 + 3125*Sqrt[\[Rho]] + 
                  25*(697 + 192*Pi^2)*\[Rho] + 600*(239 + 38*Pi^2)*
                   \[Rho]^(3/2) + 30*(3623 + 1160*Pi^2)*\[Rho]^2 + 
                  300*(537 + 124*Pi^2)*\[Rho]^(5/2) + 7800*(5 + 2*Pi^2)*
                   \[Rho]^3 + 200*(137 + 18*Pi^2)*\[Rho]^(7/2) + 
                  110*\[Rho]^4) - 64*Ec^3*(-1248 + 7800*Sqrt[\[Rho]] + 
                  50*(781 + 96*Pi^2)*\[Rho] + 50*(4073 + 408*Pi^2)*
                   \[Rho]^(3/2) + 920*(143 + 30*Pi^2)*\[Rho]^2 + 
                  450*(327 + 56*Pi^2)*\[Rho]^(5/2) + 350*(73 + 24*Pi^2)*
                   \[Rho]^3 + 50*(241 + 24*Pi^2)*\[Rho]^(7/2) + 
                  735*\[Rho]^4) + 24*Ec^2*(-1877 + 10200*Sqrt[\[Rho]] + 
                  120*(419 + 80*Pi^2)*\[Rho] + 200*(1627 + 216*Pi^2)*
                   \[Rho]^(3/2) + 960*(242 + 65*Pi^2)*\[Rho]^2 + 
                  600*(511 + 104*Pi^2)*\[Rho]^(5/2) + 2400*(29 + 10*Pi^2)*
                   \[Rho]^3 + 200*(209 + 24*Pi^2)*\[Rho]^(7/2) + 
                  1595*\[Rho]^4))/(-1 + 2*Ec)^3 + 72*\[Rho]^(3/2)*
              (1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*
              Log[\[Mu]^2/mb^2] + (8*(2*\[Rho]*(-60 - 170*Sqrt[\[Rho]] - 
                  35*\[Rho] + 101*\[Rho]^(3/2) + 205*\[Rho]^2 + 
                  70*\[Rho]^(5/2) + 120*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                    4*\[Rho]^(3/2) + \[Rho]^2)) + (3*(1 - 2*Ec)^8 + 
                  10*(1 - 2*Ec)^6*(1 + Sqrt[\[Rho]])^4 + 30*(1 - 2*Ec)^2*
                   (1 + Sqrt[\[Rho]])^4*\[Rho]^2 + 5*\[Rho]^4 + 
                  10*(-1 + 2*Ec)^7*(1 + Sqrt[\[Rho]] + \[Rho]) + 
                  20*(-1 + 2*Ec)*\[Rho]^3*(1 + Sqrt[\[Rho]] + \[Rho]) + 
                  60*(-1 + 2*Ec)^5*(Sqrt[\[Rho]] + 3*\[Rho] + 
                    5*\[Rho]^(3/2) + 3*\[Rho]^2 + \[Rho]^(5/2)))/(1 - 2*Ec)^
                  3)*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
             (8*(3*(1 - 2*Ec)^5 + 10*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^4 + 
                10*(1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (30*(-1 + 2*Ec - 
                   Sqrt[\[Rho]])*(1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2))/
                 (-1 + 2*Ec) + 8*\[Rho]^(5/2) + (5*\[Rho]^4)/(1 - 2*Ec)^3 - 
                10*(1 - 2*Ec)^4*(1 + Sqrt[\[Rho]] + \[Rho]) + 10*\[Rho]^2*
                 (1 + Sqrt[\[Rho]] + \[Rho]) - (20*\[Rho]^2*(-1 + 4*Ec - 
                   4*Ec^2 + \[Rho])*(1 + Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^
                  2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 
                  4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2) - 
                60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(Sqrt[\[Rho]] + 3*\[Rho] + 
                  5*\[Rho]^(3/2) + 3*\[Rho]^2 + \[Rho]^(5/2)))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/5 + (8*(4 + 384*Ec^8 - 
                35*Sqrt[\[Rho]] - 245*\[Rho] - 580*\[Rho]^(3/2) - 
                280*\[Rho]^2 + 360*\[Rho]^(5/2) + 500*\[Rho]^3 + 
                260*\[Rho]^(7/2) + 20*\[Rho]^4 - 5*\[Rho]^(9/2) + \[Rho]^5 + 
                128*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*
                 (12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                  5*\[Rho]^2) + 96*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                  10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                40*Ec^4*(-3 + 18*Sqrt[\[Rho]] + 138*\[Rho] + 
                  348*\[Rho]^(3/2) + 270*\[Rho]^2 + 84*\[Rho]^(5/2) - 
                  20*\[Rho]^3 - 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*
                 (19 - 155*Sqrt[\[Rho]] - 1165*\[Rho] - 2810*\[Rho]^(3/2) - 
                  1910*\[Rho]^2 - 150*\[Rho]^(5/2) + 570*\[Rho]^3 + 
                  270*\[Rho]^(7/2) + 5*\[Rho]^4 - 5*\[Rho]^(9/2) + 
                  \[Rho]^5) + 12*Ec^2*(9 - 75*Sqrt[\[Rho]] - 535*\[Rho] - 
                  1270*\[Rho]^(3/2) - 780*\[Rho]^2 + 190*\[Rho]^(5/2) + 
                  500*\[Rho]^3 + 250*\[Rho]^(7/2) + 15*\[Rho]^4 - 
                  5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*(17 - 145*Sqrt[\[Rho]] - 
                  1015*\[Rho] - 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 + 
                  900*\[Rho]^(5/2) + 1480*\[Rho]^3 + 760*\[Rho]^(7/2) + 
                  55*\[Rho]^4 - 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(5*(-1 + 2*Ec)^3) - 
             ((8 + 4608*Ec^8 - 100*Sqrt[\[Rho]] - 1020*\[Rho] - 
                1500*\[Rho]^(3/2) - 1230*\[Rho]^2 + 1980*\[Rho]^(5/2) + 
                1600*\[Rho]^3 + 1060*\[Rho]^(7/2) + 75*\[Rho]^4 + 
                1536*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 768*Ec^6*
                 (12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                  5*\[Rho]^2) + 1152*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                  10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                32*Ec^3*(17 - 145*Sqrt[\[Rho]] - 1695*\[Rho] - 
                  4185*\[Rho]^(3/2) - 4770*\[Rho]^2 - 2295*\[Rho]^(5/2) - 
                  620*\[Rho]^3 + 115*\[Rho]^(7/2)) + 80*Ec^4*(10 - 
                  44*Sqrt[\[Rho]] - 476*\[Rho] - 1320*\[Rho]^(3/2) - 
                  1506*\[Rho]^2 - 840*\[Rho]^(5/2) - 208*\[Rho]^3 + 
                  \[Rho]^4) + 24*Ec^2*(14 - 130*Sqrt[\[Rho]] - 1370*\[Rho] - 
                  2970*\[Rho]^(3/2) - 3330*\[Rho]^2 - 870*\[Rho]^(5/2) - 
                  20*\[Rho]^3 + 350*\[Rho]^(7/2) + 25*\[Rho]^4) - 
                8*Ec*(11 - 115*Sqrt[\[Rho]] - 1165*\[Rho] - 2145*\[Rho]^
                    (3/2) - 2220*\[Rho]^2 + 525*\[Rho]^(5/2) + 730*\[Rho]^3 + 
                  675*\[Rho]^(7/2) + 50*\[Rho]^4))*Log[\[Rho]])/
              (5*(-1 + 2*Ec)^3) - 48*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 
               9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*
                (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
              PolyLog[2, 2*Ec] - 192*\[Rho]*(-(Sqrt[\[Rho]]*(1 + 
                  3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2)) + 
               (-1 + 2*Ec)*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + 
                 \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             192*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 4*
                \[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 
                 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, 
               Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*
                \[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*
                (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
            ((Sqrt[\[Rho]]*(225 + 5760*Ec^7*(5 + 12*Sqrt[\[Rho]]) + 
                1230*Sqrt[\[Rho]] + 33900*\[Rho] + 33840*\[Rho]^(3/2) + 
                94800*\[Rho]^2 + 39040*\[Rho]^(5/2) + 38500*\[Rho]^3 + 
                2330*\[Rho]^(7/2) - 575*\[Rho]^4 + 124*\[Rho]^(9/2) + 
                960*Ec^6*(-45 - 100*Sqrt[\[Rho]] + 80*\[Rho] + 
                  17*\[Rho]^(3/2)) + 480*Ec^5*(45 + 84*Sqrt[\[Rho]] - 
                  330*\[Rho] + 78*\[Rho]^(3/2) + 40*\[Rho]^2 + 
                  2*\[Rho]^(5/2)) - 80*Ec^4*(45 + 60*Sqrt[\[Rho]] - 
                  6690*\[Rho] - 4668*\[Rho]^(3/2) - 10740*\[Rho]^2 - 
                  2890*\[Rho]^(5/2) - 1120*\[Rho]^3 + 77*\[Rho]^(7/2)) - 
                6*Ec*(225 + 1190*Sqrt[\[Rho]] + 42500*\[Rho] + 45150*
                   \[Rho]^(3/2) + 118800*\[Rho]^2 + 50420*\[Rho]^(5/2) + 
                  43900*\[Rho]^3 + 2685*\[Rho]^(7/2) - 575*\[Rho]^4 + 
                  124*\[Rho]^(9/2)) - 8*Ec^3*(225 + 990*Sqrt[\[Rho]] + 
                  116550*\[Rho] + 118980*\[Rho]^(3/2) + 276000*\[Rho]^2 + 
                  103770*\[Rho]^(5/2) + 66750*\[Rho]^3 + 3275*\[Rho]^(7/2) - 
                  575*\[Rho]^4 + 124*\[Rho]^(9/2)) + 6*Ec^2*(450 + 
                  2220*Sqrt[\[Rho]] + 120300*\[Rho] + 130550*\[Rho]^(3/2) + 
                  322200*\[Rho]^2 + 134340*\[Rho]^(5/2) + 102900*\[Rho]^3 + 
                  6165*\[Rho]^(7/2) - 1150*\[Rho]^4 + 248*\[Rho]^(9/2))))/
              (75*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(5 + 20*Sqrt[\[Rho]] + 
                22*\[Rho] + 20*\[Rho]^(3/2) + 5*\[Rho]^2)*Log[
                1 - Sqrt[\[Rho]]])/5 + (4*(1 + Sqrt[\[Rho]])^6*(1 - 
                11*Sqrt[\[Rho]] + 56*\[Rho] - 11*\[Rho]^(3/2) + \[Rho]^2)*Log[
                1 - \[Rho]])/5 + 96*(-1 + 2*Ec)*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 
               5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + (-96*\[Rho]^(3/2)*
                (1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) + 
               96*(-1 + 2*Ec)*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 5*
                \[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 48*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*
                \[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*
                (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           (-96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*
                \[Rho]^(3/2) + \[Rho]^2) + 96*(-1 + 2*Ec)*\[Rho]*
              (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
            PolyLog[3, 1 - 2*Ec] + 384*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 
             8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 
             2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^
                2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           384*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
             4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*
                \[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           (-96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*
                \[Rho]^(3/2) + \[Rho]^2) + 96*(-1 + 2*Ec)*\[Rho]*
              (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (651 + 128*Ec^8*(-1273 + 120*Pi^2) - 4875*Sqrt[\[Rho]] - 
             17213*\[Rho] - 178100*\[Rho]^(3/2) - 108104*\[Rho]^2 + 
             108104*\[Rho]^3 + 178100*\[Rho]^(7/2) + 17213*\[Rho]^4 + 
             4875*\[Rho]^(9/2) - 651*\[Rho]^5 - 60*Pi^2*(1 - 5*Sqrt[\[Rho]] + 
               5*\[Rho] - 120*\[Rho]^(3/2) - 480*\[Rho]^2 - 464*
                \[Rho]^(5/2) - 480*\[Rho]^3 - 120*\[Rho]^(7/2) + 5*\[Rho]^4 - 
               5*\[Rho]^(9/2) + \[Rho]^5) + 64*Ec^7*(6419 - 6350*
                Sqrt[\[Rho]] - 7394*\[Rho] + 80*Pi^2*(-7 + 5*Sqrt[\[Rho]] + 
                 5*\[Rho])) + 16*Ec^6*(-24083 + 40100*Sqrt[\[Rho]] + 46556*
                \[Rho] - 55600*\[Rho]^(3/2) - 18556*\[Rho]^2 + 160*Pi^2*
                (12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2)) + 16*Ec^5*(9103 - 18050*Sqrt[\[Rho]] - 25494*
                \[Rho] + 88000*\[Rho]^(3/2) + 4468*\[Rho]^2 - 31900*
                \[Rho]^(5/2) - 1748*\[Rho]^3 + 240*Pi^2*(-3 + 
                 5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 
                 10*\[Rho]^(5/2))) + 14400*\[Rho]*Zeta[3] + 
             72000*\[Rho]^(3/2)*Zeta[3] + 115200*\[Rho]^2*Zeta[3] + 
             129600*\[Rho]^(5/2)*Zeta[3] + 57600*\[Rho]^3*Zeta[3] + 
             14400*\[Rho]^(7/2)*Zeta[3] + 8*Ec^4*(1480 - 11050*Sqrt[\[Rho]] - 
               20200*\[Rho]^(7/2) + 2711*\[Rho]^4 + 200*Pi^2*
                (1 - 2*Sqrt[\[Rho]] - 50*\[Rho] - 204*\[Rho]^(3/2) - 
                 270*\[Rho]^2 - 228*\[Rho]^(5/2) - 68*\[Rho]^3 - 
                 8*\[Rho]^(7/2) + \[Rho]^4) + 90*\[Rho]*(-159 + 
                 320*Zeta[3]) + 300*\[Rho]^(5/2)*(-679 + 384*Zeta[3]) + 200*
                \[Rho]^(3/2)*(-1999 + 576*Zeta[3]) + 20*\[Rho]^3*
                (-1963 + 1440*Zeta[3]) + 80*\[Rho]^2*(-1973 + 
                 1800*Zeta[3])) + 4*Ec^3*(-9497 + 45950*Sqrt[\[Rho]] - 32359*
                \[Rho]^4 - 9750*\[Rho]^(9/2) + 1302*\[Rho]^5 + 40*Pi^2*
                (3 - 15*Sqrt[\[Rho]] + 535*\[Rho] + 1940*\[Rho]^(3/2) + 
                 1820*\[Rho]^2 + 1788*\[Rho]^(5/2) - 260*\[Rho]^3 - 
                 140*\[Rho]^(7/2) + 15*\[Rho]^4 - 15*\[Rho]^(9/2) + 
                 3*\[Rho]^5) - 163200*\[Rho]^(3/2)*(-8 + 3*Zeta[3]) - 2400*
                \[Rho]^(7/2)*(95 + 12*Zeta[3]) - 3200*\[Rho]^2*(-241 + 
                 207*Zeta[3]) - 450*\[Rho]*(-241 + 256*Zeta[3]) - 100*
                \[Rho]^(5/2)*(-8761 + 6048*Zeta[3]) - 20*\[Rho]^3*
                (1807 + 10080*Zeta[3])) - Ec^2*(-20097 + 116900*
                Sqrt[\[Rho]] - 212947*\[Rho]^4 - 58500*\[Rho]^(9/2) + 7812*
                \[Rho]^5 + 240*Pi^2*(3 - 15*Sqrt[\[Rho]] + 155*\[Rho] + 
                 300*\[Rho]^(3/2) - 440*\[Rho]^2 - 332*\[Rho]^(5/2) - 
                 1000*\[Rho]^3 - 260*\[Rho]^(7/2) + 15*\[Rho]^4 - 
                 15*\[Rho]^(9/2) + 3*\[Rho]^5) + \[Rho]^2*(2513140 - 
                 2246400*Zeta[3]) + \[Rho]*(356892 - 345600*Zeta[3]) - 800*
                \[Rho]^(7/2)*(2233 + 216*Zeta[3]) - 400*\[Rho]^(3/2)*
                (-9905 + 3888*Zeta[3]) - 200*\[Rho]^(5/2)*(-10135 + 
                 11232*Zeta[3]) - 40*\[Rho]^3*(21643 + 21600*Zeta[3])) - 
             Ec*(5541 - 37650*Sqrt[\[Rho]] + 106039*\[Rho]^4 + 29250*
                \[Rho]^(9/2) - 3906*\[Rho]^5 - 120*Pi^2*(3 - 
                 15*Sqrt[\[Rho]] + 55*\[Rho] - 160*\[Rho]^(3/2) - 
                 1120*\[Rho]^2 - 1032*\[Rho]^(5/2) - 1280*\[Rho]^3 - 
                 320*\[Rho]^(7/2) + 15*\[Rho]^4 - 15*\[Rho]^(9/2) + 
                 3*\[Rho]^5) + 400*\[Rho]^(7/2)*(2503 + 216*Zeta[3]) + 1600*
                \[Rho]^(3/2)*(-857 + 342*Zeta[3]) + 240*\[Rho]^3*
                (2383 + 1560*Zeta[3]) + 200*\[Rho]^(5/2)*(-1865 + 
                 4464*Zeta[3]) + 2*\[Rho]*(-64171 + 57600*Zeta[3]) + 12*
                \[Rho]^2*(-72019 + 69600*Zeta[3])))/(150*(-1 + 2*Ec)^3)) + 
         aVR^2*((-4*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
              9*\[Rho]^2)*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((141 + 25344*Ec^6 - 775*\[Rho] - 11010*\[Rho]^2 - 2490*
                \[Rho]^3 - 10*\[Rho]^4 - 18*\[Rho]^5 + 9504*Ec^5*
                (-3 + 5*\[Rho]) + 80*Ec^4*(3 - 1001*\[Rho] + 228*\[Rho]^2) - 
               160*Ec^3*(-60 - 173*\[Rho] + 336*\[Rho]^2 + 9*\[Rho]^3) - 240*
                Ec^2*(12 - 23*\[Rho] + 45*\[Rho]^2 + 57*\[Rho]^3) + 2*Ec*
                (-141 - 545*\[Rho] + 19290*\[Rho]^2 + 8070*\[Rho]^3 + 
                 10*\[Rho]^4 + 18*\[Rho]^5))/(-15 + 30*Ec) + 
             8*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*
                \[Rho]^2)*Log[2*Ec]) + (-28/5 + (1536*Ec^5)/5 + 
             (76*\[Rho])/3 - 64*\[Rho]^(3/2) + 364*\[Rho]^2 - 
             (4736*\[Rho]^(5/2))/15 + (108 + 48/(-1 + 2*Ec))*\[Rho]^3 - 
             64*\[Rho]^(7/2) + 192*Ec^4*(-1 + 3*\[Rho]) + 
             (128*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2))/3 - 32*Ec*\[Rho]*
              (-2 + 15*\[Rho] + 6*\[Rho]^2) - 32*Ec^2*(-3 + \[Rho] + 18*
                \[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (-28/5 + (1536*Ec^5)/5 + (76*\[Rho])/3 + 64*\[Rho]^(3/2) + 
             364*\[Rho]^2 + (5456/15 + 48/(-1 + 2*Ec))*\[Rho]^(5/2) + 
             (108 + 48/(-1 + 2*Ec))*\[Rho]^3 + 64*\[Rho]^(7/2) + 
             192*Ec^4*(-1 + 3*\[Rho]) + 32*Ec*\[Rho]*(2 - 15*\[Rho] + 
               (3*\[Rho]^(3/2))/(1 - 2*Ec) - 6*\[Rho]^2) + 
             (128*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2))/3 - 
             32*Ec^2*(-3 + \[Rho] + 18*\[Rho]^2))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
             Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
            (-1/225*(-903 + 235008*Ec^6 + 4625*\[Rho] + 15000*\[Rho]^2 - 
                15000*\[Rho]^3 - 4625*\[Rho]^4 + 903*\[Rho]^5 + 
                864*Ec^5*(-191 + 625*\[Rho]) + 80*Ec^4*(-699 - 3395*\[Rho] + 
                  5160*\[Rho]^2) + 120*Ec^2*(21 + 25*\[Rho] - 1230*\[Rho]^2 + 
                  270*\[Rho]^3) + 80*Ec^3*(561 - 635*\[Rho] - 870*\[Rho]^2 + 
                  1350*\[Rho]^3) + Ec*(-714 + 2150*\[Rho] + 9600*\[Rho]^2 - 
                  67200*\[Rho]^3 + 9250*\[Rho]^4 - 1806*\[Rho]^5))/(-1 + 
                2*Ec) - (2*(51 + 2304*Ec^6 - 185*\[Rho] - 1080*\[Rho]^2 + 
                1200*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5 + 864*Ec^5*
                 (-3 + 5*\[Rho]) + 80*Ec^4*(-15 - 91*\[Rho] + 36*\[Rho]^2) + 
                80*Ec^3*(30 + 20*\[Rho] - 81*\[Rho]^2 + 9*\[Rho]^3) - 
                120*Ec^2*(6 - 8*\[Rho] + 9*\[Rho]^2 + 15*\[Rho]^3) - 
                2*Ec*(51 - 65*\[Rho] - 1980*\[Rho]^2 + 660*\[Rho]^3 + 
                  5*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(-15 + 30*Ec)) - 
           (16*Ec*(288*Ec^5 + 108*Ec^4*(-3 + 5*\[Rho]) + 15*\[Rho]*(-2 + 
                15*\[Rho] + 9*\[Rho]^2) - 15*Ec*\[Rho]*(-2 + 15*\[Rho] + 
                9*\[Rho]^2) - 10*Ec^2*\[Rho]*(-38 + 51*\[Rho] + 9*\[Rho]^2) + 
              10*Ec^3*(9 - 91*\[Rho] + 12*\[Rho]^2))*PolyLog[2, 2*Ec])/
            (-15 + 30*Ec) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
             PolyLog[2, Sqrt[\[Rho]]])/15 + (8*(21 + 2304*Ec^6 - 95*\[Rho] - 
              240*\[Rho]^(3/2) - 1365*\[Rho]^2 - 1184*\[Rho]^(5/2) - 
              225*\[Rho]^3 - 240*\[Rho]^(7/2) + 864*Ec^5*(-3 + 5*\[Rho]) + 
              80*Ec^4*(-3 - 91*\[Rho] + 24*\[Rho]^2) - 80*Ec^3*(-15 - 
                29*\[Rho] + 66*\[Rho]^2) - 120*Ec^2*(3 - 5*\[Rho] + 
                12*\[Rho]^2 + 12*\[Rho]^3) + 2*Ec*(-21 - 25*\[Rho] + 
                240*\[Rho]^(3/2) + 2265*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                765*\[Rho]^3 + 240*\[Rho]^(7/2)))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(-15 + 30*Ec) + 
           (8*(21 + 2304*Ec^6 - 95*\[Rho] + 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 + 1184*\[Rho]^(5/2) - 225*\[Rho]^3 + 
              240*\[Rho]^(7/2) + 864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*(-3 - 
                91*\[Rho] + 24*\[Rho]^2) - 80*Ec^3*(-15 - 29*\[Rho] + 
                66*\[Rho]^2) - 120*Ec^2*(3 - 5*\[Rho] + 12*\[Rho]^2 + 
                12*\[Rho]^3) - 2*Ec*(21 + 25*\[Rho] + 240*\[Rho]^(3/2) - 
                2265*\[Rho]^2 + 1184*\[Rho]^(5/2) - 765*\[Rho]^3 + 
                240*\[Rho]^(7/2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-15 + 30*Ec) + (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 
              194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/
            15 + (8 - 24*\[Rho] - 200*\[Rho]^2 + 104*\[Rho]^3 + 
             (4*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 96*Ec^2*(-1 + \[Rho])^2*
              (1 + \[Rho]) - 128*Ec^3*(-1 + \[Rho]^2))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((447 + 163008*Ec^6 + 10*(-1711 + 240*Pi^2)*\[Rho] - 90*
                (1457 + 200*Pi^2)*\[Rho]^2 - 30*(1271 + 360*Pi^2)*\[Rho]^3 - 
               1485*\[Rho]^4 + 1152*Ec^5*(-92 + 165*\[Rho]) - 80*Ec^4*
                (681 + (794 + 960*Pi^2)*\[Rho] - 2136*\[Rho]^2) + 40*Ec^3*
                (888 + 4*(-301 + 600*Pi^2)*\[Rho] - 3*(-397 + 480*Pi^2)*
                  \[Rho]^2 + 531*\[Rho]^3) - 60*Ec^2*(-153 + 
                 24*(47 + 20*Pi^2)*\[Rho] + (10997 - 480*Pi^2)*\[Rho]^2 + 
                 961*\[Rho]^3 + 9*\[Rho]^4) + 4*Ec*(-1506 - 
                 80*(-238 + 15*Pi^2)*\[Rho] + 225*(621 + 40*Pi^2)*\[Rho]^2 + 
                 15*(2023 + 360*Pi^2)*\[Rho]^3 + 810*\[Rho]^4))/
              (225*(-1 + 2*Ec)) + (8*(21 - 1152*Ec^5 - 95*\[Rho] + 
                240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                45*(-9 + 4/(1 - 2*Ec))*\[Rho]^3 + 240*\[Rho]^(7/2) - 
                720*Ec^4*(-1 + 3*\[Rho]) - 160*Ec^3*(-3 - 16*\[Rho] + 
                  6*\[Rho]^2) + 120*Ec*\[Rho]*(-2 + 15*\[Rho] + 6*\[Rho]^2) + 
                120*Ec^2*(-3 + \[Rho] + 18*\[Rho]^2))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]])/15 + (8*(21 - 1152*Ec^5 - 95*\[Rho] - 
                240*\[Rho]^(3/2) - 1365*\[Rho]^2 + (-1364 + 180/(1 - 2*Ec))*
                 \[Rho]^(5/2) + 45*(-9 + 4/(1 - 2*Ec))*\[Rho]^3 - 
                240*\[Rho]^(7/2) - 720*Ec^4*(-1 + 3*\[Rho]) - 160*Ec^3*
                 (-3 - 16*\[Rho] + 6*\[Rho]^2) + 120*Ec*\[Rho]*
                 (-2 + 15*\[Rho] + (3*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                  6*\[Rho]^2) + 120*Ec^2*(-3 + \[Rho] + 18*\[Rho]^2))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/15 + (4*(51 + 2304*Ec^6 - 
                185*\[Rho] - 1080*\[Rho]^2 + 1200*\[Rho]^3 + 5*\[Rho]^4 + 
                9*\[Rho]^5 + 864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*
                 (-15 - 91*\[Rho] + 36*\[Rho]^2) + 80*Ec^3*(30 + 20*\[Rho] - 
                  81*\[Rho]^2 + 9*\[Rho]^3) - 120*Ec^2*(6 - 8*\[Rho] + 
                  9*\[Rho]^2 + 15*\[Rho]^3) - 2*Ec*(51 - 65*\[Rho] - 
                  1980*\[Rho]^2 + 660*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5))*
               Log[1 - 2*Ec - \[Rho]])/(-15 + 30*Ec) - 
             (2*(11 + 2304*Ec^6 - 65*\[Rho] - 380*\[Rho]^2 + 360*\[Rho]^3 + 
                864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*(1 - 91*\[Rho] + 
                  20*\[Rho]^2) - 40*Ec^3*(-20 - 64*\[Rho] + 119*\[Rho]^2 + 
                  3*\[Rho]^3) - 60*Ec^2*(4 - 8*\[Rho] + 9*\[Rho]^2 + 
                  19*\[Rho]^3) + 2*Ec*(-11 - 55*\[Rho] + 1010*\[Rho]^2 + 
                  120*\[Rho]^3))*Log[\[Rho]])/(-5 + 10*Ec) + 
             8*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*
                \[Rho]^2)*PolyLog[2, 2*Ec] - 32*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*
                (-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 32*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*
                (-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[2, 
               Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*
                (-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((\[Rho]*(5535 + 228960*Ec^5 + 
                97530*\[Rho] + 82530*\[Rho]^2 + 910*\[Rho]^3 + 903*\[Rho]^4 + 
                2160*Ec^4*(-39 + 86*\[Rho]) + 120*Ec^3*(-276 - 211*\[Rho] + 
                  639*\[Rho]^2) - 60*Ec^2*(-84 - 4321*\[Rho] - 
                  1703*\[Rho]^2 + 18*\[Rho]^3) - 2*Ec*(4545 + 170790*\[Rho] + 
                  143310*\[Rho]^2 + 640*\[Rho]^3 + 903*\[Rho]^4)))/
              (225*(-1 + 2*Ec)) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
                15*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
             (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
                54*\[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
             32*(-1 + 2*Ec)*\[Rho]*(-1 + 8*Ec^2 + 3*\[Rho] + Ec*
                (-2 + 6*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
             16*\[Rho]*(-2 - 32*Ec^3 - 24*Ec^2*(-1 + \[Rho]) + 15*\[Rho] + 9*
                \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             144*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             8*\[Rho]*(-2 - 32*Ec^3 - 24*Ec^2*(-1 + \[Rho]) + 15*\[Rho] + 9*
                \[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           16*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
             9*\[Rho]^2)*PolyLog[3, 1 - 2*Ec] - 64*\[Rho]*(2 + 32*Ec^3 + 
             24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 64*\[Rho]*
            (2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
            (2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (1755 + 2880*Ec^6*(-31 + 16*Pi^2) - 51351*\[Rho] - 
             278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
             1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*
                \[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*
                \[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             576*Ec^5*(185 - 1158*\[Rho] + 30*Pi^2*(-3 + 5*\[Rho])) - 
             14400*\[Rho]*Zeta[3] + 108000*\[Rho]^2*Zeta[3] + 
             64800*\[Rho]^3*Zeta[3] + 32*Ec^4*(-945 - 17514*\[Rho]^2 + 50*
                Pi^2*(9 - 91*\[Rho] + 12*\[Rho]^2) + 60*\[Rho]*
                (187 + 240*Zeta[3])) - 4*Ec^2*(-4230 + (46531 + 5400*Pi^2)*
                \[Rho]^3 + 489*\[Rho]^4 - 15*\[Rho]*(-3451 + 80*Pi^2 + 
                 2880*Zeta[3]) + 3*\[Rho]^2*(93071 + 3000*Pi^2 + 
                 14400*Zeta[3])) + 2*Ec*(-4455 - 50187*\[Rho]^4 + 1755*
                \[Rho]^5 + 30*Pi^2*(9 - 75*\[Rho] - 960*\[Rho]^(3/2) + 
                 1560*\[Rho]^2 - 4736*\[Rho]^(5/2) + 1320*\[Rho]^3 - 
                 960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 45*\[Rho]*
                (2067 + 320*Zeta[3]) - 54*\[Rho]^2*(-10703 + 2000*Zeta[3]) - 
               2*\[Rho]^3*(97277 + 32400*Zeta[3])) - 
             8*Ec^3*(1575 + 3*(5941 + 600*Pi^2)*\[Rho]^3 + \[Rho]^2*
                (-14537 + 10200*Pi^2 - 43200*Zeta[3]) + \[Rho]*(-8505 - 
                 7600*Pi^2 + 72000*Zeta[3])))/(450*(-1 + 2*Ec))) + 
         aT^2*((-64*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((8*(-492 + 92928*Ec^8 - 15620*\[Rho] - 8490*\[Rho]^2 + 
                10560*\[Rho]^3 + 445*\[Rho]^4 - 24*\[Rho]^5 + 33792*Ec^7*
                 (-6 + 5*\[Rho]) - 128*Ec^6*(-807 + 7810*\[Rho] + 
                  15*\[Rho]^2) - 768*Ec^5*(-143 - 3050*\[Rho] - 
                  540*\[Rho]^2 + 5*\[Rho]^3) + 240*Ec^4*(-759 - 
                  11920*\[Rho] - 5184*\[Rho]^2 - 380*\[Rho]^3 + 2*\[Rho]^4) + 
                24*Ec*(273 + 7215*\[Rho] + 5460*\[Rho]^2 - 1640*\[Rho]^3 - 
                  100*\[Rho]^4 + 6*\[Rho]^5) + 32*Ec^3*(3513 + 62305*\[Rho] + 
                  41325*\[Rho]^2 + 3465*\[Rho]^3 - 10*\[Rho]^4 + 
                  6*\[Rho]^5) - 24*Ec^2*(1546 + 33380*\[Rho] + 26250*
                   \[Rho]^2 - 180*\[Rho]^3 - 155*\[Rho]^4 + 12*\[Rho]^5)))/
              (15*(-1 + 2*Ec)^3) + 128*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*
                \[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + 
                 \[Rho]^2))*Log[2*Ec]) + (32*(57 + 1056*Ec^5 + 1080*\[Rho] + 
              120*\[Rho]^(3/2) + (-2370 + 90/(-1 + 2*Ec))*\[Rho]^2 + 
              1928*\[Rho]^(5/2) - (120*(14 - 47*Ec + 36*Ec^2)*\[Rho]^3)/
               (1 - 2*Ec)^2 + 120*\[Rho]^(7/2) + (15*(3 - 16*Ec + 24*Ec^2)*
                \[Rho]^4)/(-1 + 2*Ec)^3 + 240*Ec^4*(-3 + 8*\[Rho]) + 
              240*Ec^3*(-4 - 30*\[Rho] + \[Rho]^2) + 120*Ec^2*(10 + 
                84*\[Rho] + 15*\[Rho]^2) + 30*Ec*(-15 - 188*\[Rho] + 
                54*\[Rho]^2) + 40*\[Rho]*(4*(1 - 2*Ec)^3 + 9*(1 - 2*Ec)^2*
                 (1 + \[Rho]) - 9*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + 9*\[Rho] + 
                  \[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
           (32*(160*(1 - 2*Ec)^3*\[Rho] - 1800*(1 - 2*Ec + Sqrt[\[Rho]])*
               \[Rho]^2 + 145*\[Rho]^(5/2) + (15*\[Rho]^4)/(-1 + 2*Ec)^3 + 
              360*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 540*((1 - 2*Ec)^2 - 
                \[Rho])*\[Rho]*(1 + \[Rho]) - 360*\[Rho]^2*(1 + \[Rho]) - 
              (60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
               (1 - 2*Ec)^2 + 120*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) - 
              30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 - 14*\[Rho] + \[Rho]^2) + 
              360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 9*\[Rho] + 
                \[Rho]^2) - (30*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                (3 + 22*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 33*((1 - 2*Ec)^5 + 
                \[Rho]^(5/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
           (32*\[Rho]^2*(540 + 720*\[Rho] - 5*\[Rho]^2 + 3*\[Rho]^3)*
             Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*
            ((8*(-4 - 352*Ec^5 + 60*\[Rho] - 400*Ec^3*\[Rho]^2 + 
                (350 + 30/(-1 + 2*Ec))*\[Rho]^2 - (80*(4 - 13*Ec + 9*Ec^2)*
                  \[Rho]^3)/(1 - 2*Ec)^2 - (10*(-6 + 35*Ec - 66*Ec^2 + 
                   36*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 4*\[Rho]^5 - 
                40*Ec^2*\[Rho]^2*(9 + 2*\[Rho]) - 80*Ec^4*(-3 + 8*\[Rho]) + 
                10*Ec*\[Rho]^2*(-42 - 24*\[Rho] + \[Rho]^2)))/5 + 
             384*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            ((-32*(-291 + 237504*Ec^8 + 2125*\[Rho] + 6000*\[Rho]^2 - 
                6000*\[Rho]^3 - 2125*\[Rho]^4 + 291*\[Rho]^5 + 384*Ec^7*
                 (-999 + 1475*\[Rho]) + 64*Ec^6*(327 - 28025*\[Rho] + 
                  5325*\[Rho]^2) + 96*Ec^5*(3557 + 32275*\[Rho] - 
                  3450*\[Rho]^2 + 550*\[Rho]^3) - 60*Ec^4*(5007 + 
                  52260*\[Rho] + 660*\[Rho]^2 - 3840*\[Rho]^3 + 
                  125*\[Rho]^4) - 6*Ec*(-576 - 7675*\[Rho] + 6600*\[Rho]^2 + 
                  6900*\[Rho]^3 - 1900*\[Rho]^4 + 291*\[Rho]^5) - 
                8*Ec^3*(-14796 - 218725*\[Rho] - 6900*\[Rho]^2 + 
                  68100*\[Rho]^3 - 1450*\[Rho]^4 + 291*\[Rho]^5) + 
                6*Ec^2*(-4257 - 80750*\[Rho] + 9600*\[Rho]^2 + 52500*
                   \[Rho]^3 - 3275*\[Rho]^4 + 582*\[Rho]^5)))/
              (225*(-1 + 2*Ec)^3) - (32*(-51 + 4224*Ec^8 - 1970*\[Rho] - 
                240*\[Rho]^2 + 2220*\[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5 + 
                1536*Ec^7*(-6 + 5*\[Rho]) + 64*Ec^6*(-3 - 710*\[Rho] + 
                  75*\[Rho]^2) + 192*Ec^5*(96 + 650*\[Rho] - 75*\[Rho]^2 + 
                  5*\[Rho]^3) - 120*Ec^4*(195 + 1552*\[Rho] - 54*\[Rho]^2 - 
                  24*\[Rho]^3 + \[Rho]^4) - 16*Ec^3*(-873 - 9845*\[Rho] - 
                  510*\[Rho]^2 + 1320*\[Rho]^3 - 5*\[Rho]^4 + 3*\[Rho]^5) + 
                24*Ec^2*(-188 - 3140*\[Rho] - 345*\[Rho]^2 + 1145*\[Rho]^3 + 
                  10*\[Rho]^4 + 3*\[Rho]^5) - 12*Ec*(-63 - 1585*\[Rho] - 
                  210*\[Rho]^2 + 1110*\[Rho]^3 + 15*\[Rho]^4 + 3*\[Rho]^5))*
               Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
           (256*Ec*(528*Ec^7 + 192*Ec^6*(-6 + 5*\[Rho]) + 15*\[Rho]*(13 + 
                45*\[Rho] + 15*\[Rho]^2) - 8*Ec^5*(-117 + 710*\[Rho] + 
                45*\[Rho]^2) - 15*Ec*\[Rho]*(119 + 303*\[Rho] + 
                81*\[Rho]^2) + 20*Ec^2*\[Rho]*(328 + 558*\[Rho] + 
                105*\[Rho]^2) - 24*Ec^4*(14 - 500*\[Rho] - 195*\[Rho]^2 + 
                5*\[Rho]^3) + 15*Ec^3*(3 - 816*\[Rho] - 786*\[Rho]^2 - 
                72*\[Rho]^3 + \[Rho]^4))*PolyLog[2, 2*Ec])/
            (15*(-1 + 2*Ec)^3) - (2048*\[Rho]^(3/2)*(15 + 82*\[Rho] + 
              15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (64*(-57 + 8448*Ec^8 - 1960*\[Rho] - 240*\[Rho]^(3/2) - 
              1140*\[Rho]^2 - 1312*\[Rho]^(5/2) + 1320*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 45*\[Rho]^4 + 3072*Ec^7*(-6 + 5*\[Rho]) + 
              128*Ec^6*(57 - 710*\[Rho] + 15*\[Rho]^2) + 384*Ec^5*(41 + 
                575*\[Rho] + 60*\[Rho]^2) - 480*Ec^4*(48 + 592*\[Rho] + 
                183*\[Rho]^2 + 12*\[Rho]^3) + 64*Ec^3*(219 + 3280*\[Rho] + 
                30*\[Rho]^(3/2) + 1635*\[Rho]^2 + 164*\[Rho]^(5/2) + 
                45*\[Rho]^3 + 30*\[Rho]^(7/2)) - 24*Ec*(-33 - 855*\[Rho] - 
                60*\[Rho]^(3/2) - 555*\[Rho]^2 - 328*\[Rho]^(5/2) + 
                255*\[Rho]^3 - 60*\[Rho]^(7/2) + 10*\[Rho]^4) + 
              24*Ec^2*(-191 - 3730*\[Rho] - 120*\[Rho]^(3/2) - 
                2310*\[Rho]^2 - 656*\[Rho]^(5/2) + 290*\[Rho]^3 - 
                120*\[Rho]^(7/2) + 15*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
           (64*(-57 + 8448*Ec^8 - 1960*\[Rho] + 240*\[Rho]^(3/2) - 
              1140*\[Rho]^2 + 1312*\[Rho]^(5/2) + 1320*\[Rho]^3 + 
              240*\[Rho]^(7/2) + 45*\[Rho]^4 + 3072*Ec^7*(-6 + 5*\[Rho]) + 
              128*Ec^6*(57 - 710*\[Rho] + 15*\[Rho]^2) + 384*Ec^5*(41 + 
                575*\[Rho] + 60*\[Rho]^2) - 480*Ec^4*(48 + 592*\[Rho] + 
                183*\[Rho]^2 + 12*\[Rho]^3) - 64*Ec^3*(-219 - 3280*\[Rho] + 
                30*\[Rho]^(3/2) - 1635*\[Rho]^2 + 164*\[Rho]^(5/2) - 
                45*\[Rho]^3 + 30*\[Rho]^(7/2)) - 24*Ec*(-33 - 855*\[Rho] + 
                60*\[Rho]^(3/2) - 555*\[Rho]^2 + 328*\[Rho]^(5/2) + 
                255*\[Rho]^3 + 60*\[Rho]^(7/2) + 10*\[Rho]^4) + 
              24*Ec^2*(-191 - 3730*\[Rho] + 120*\[Rho]^(3/2) - 
                2310*\[Rho]^2 + 656*\[Rho]^(5/2) + 290*\[Rho]^3 + 
                120*\[Rho]^(7/2) + 15*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)])/(15*(-1 + 2*Ec)^3) + (64*(1 + Sqrt[\[Rho]])^6*
             (3 - 18*Sqrt[\[Rho]] + 58*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*
             PolyLog[2, \[Rho]])/15 - (32*(45 + 1980*\[Rho] + 600*\[Rho]^2 - 
              1860*\[Rho]^3 - 25*\[Rho]^4 - 12*\[Rho]^5 + 960*Ec^3*(-1 + 
                \[Rho]^2) + 240*Ec^2*(5 + 15*\[Rho] - 21*\[Rho]^2 + 
                \[Rho]^3) - 30*Ec*(15 + 188*\[Rho] - 144*\[Rho]^2 - 
                60*\[Rho]^3 + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + 
           Log[\[Rho]]*((16*\[Rho]*(3690 + 408960*Ec^7 + 62520*\[Rho] + 
                43320*\[Rho]^2 - 1910*\[Rho]^3 + 672*\[Rho]^4 + 1440*Ec^6*
                 (-390 + 229*\[Rho]) + 480*Ec^5*(267 - 1726*\[Rho] + 
                  226*\[Rho]^2) - 120*Ec^4*(-1410 - 19446*\[Rho] - 
                  4660*\[Rho]^2 + 149*\[Rho]^3) - 3*Ec*(8640 + 196650*
                   \[Rho] + 147020*\[Rho]^2 - 2815*\[Rho]^3 + 
                  1344*\[Rho]^4) - 4*Ec^3*(39240 + 809130*\[Rho] + 
                  434520*\[Rho]^2 - 1525*\[Rho]^3 + 1344*\[Rho]^4) + 
                3*Ec^2*(26520 + 682550*\[Rho] + 474840*\[Rho]^2 - 
                  3485*\[Rho]^3 + 2688*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
             (1024*\[Rho]^(3/2)*(15 + 82*\[Rho] + 15*\[Rho]^2)*Log[
                1 - Sqrt[\[Rho]]])/15 + (64*(1 + Sqrt[\[Rho]])^6*(3 - 
                18*Sqrt[\[Rho]] + 58*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*
               Log[1 - \[Rho]])/15 + 256*(-1 + 2*Ec)*\[Rho]*(13 + 16*Ec^2 + 
               33*\[Rho] + 3*\[Rho]^2 - 4*Ec*(7 + 3*\[Rho]))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 256*\[Rho]*
              (-12*\[Rho]*(1 + \[Rho]) + (-1 + 2*Ec)*(13 + 16*Ec^2 + 
                 33*\[Rho] + 3*\[Rho]^2 - 4*Ec*(7 + 3*\[Rho])))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 3072*\[Rho]^2*
              (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             128*\[Rho]*(13 - 32*Ec^3 + 45*\[Rho] + 15*\[Rho]^2 + 24*Ec^2*
                (3 + \[Rho]) - 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
            ((2*(2049 + 3250944*Ec^8 - 160*(467 + 780*Pi^2)*\[Rho] - 
                60*(10501 + 7200*Pi^2)*\[Rho]^2 - 240*(689 + 600*Pi^2)*
                 \[Rho]^3 + 1755*\[Rho]^4 + 3072*Ec^7*(-1723 + 1620*\[Rho]) + 
                128*Ec^6*(711 - 200*(725 + 96*Pi^2)*\[Rho] + 20280*
                   \[Rho]^2) - 768*Ec^5*(-6829 - 5*(8861 + 2400*Pi^2)*
                   \[Rho] - 5*(317 + 480*Pi^2)*\[Rho]^2 + 35*\[Rho]^3) - 
                240*Ec^4*(19012 + 1240*(119 + 48*Pi^2)*\[Rho] + 
                  228*(401 + 160*Pi^2)*\[Rho]^2 + 120*(73 + 16*Pi^2)*
                   \[Rho]^3 + 13*\[Rho]^4) + 48*Ec*(77 + 50*(499 + 528*Pi^2)*
                   \[Rho] + 30*(4091 + 2320*Pi^2)*\[Rho]^2 + 2400*
                   (15 + 8*Pi^2)*\[Rho]^3 + 470*\[Rho]^4) + 64*Ec^3*
                 (26187 + 25*(13259 + 7296*Pi^2)*\[Rho] + 45*(11533 + 
                    4800*Pi^2)*\[Rho]^2 + 225*(449 + 128*Pi^2)*\[Rho]^3 + 
                  2385*\[Rho]^4) - 24*Ec^2*(10813 + 460*(643 + 480*Pi^2)*
                   \[Rho] + 20*(43121 + 20640*Pi^2)*\[Rho]^2 + 
                  100*(2291 + 864*Pi^2)*\[Rho]^3 + 5145*\[Rho]^4)))/
              (225*(-1 + 2*Ec)^3) - 384*\[Rho]^2*(1 + \[Rho])*
              Log[\[Mu]^2/mb^2] + (64*((3*(11*(1 - 2*Ec)^8 + 600*(1 - 2*Ec)^4*
                    \[Rho]^2 + 5*\[Rho]^4 + 40*(-1 + 2*Ec)^7*(1 + \[Rho]) + 
                   180*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 20*(-1 + 2*Ec)*
                    \[Rho]^3*(1 + \[Rho]) + 10*(1 - 2*Ec)^6*(1 - 14*\[Rho] + 
                     \[Rho]^2) + 10*(1 - 2*Ec)^2*\[Rho]^2*(3 + 22*\[Rho] + 
                     3*\[Rho]^2)))/(1 - 2*Ec)^3 + 8*\[Rho]*(-110 + 160*Ec^3 + 
                  30*Sqrt[\[Rho]] - 315*\[Rho] + 164*\[Rho]^(3/2) + 
                  90*\[Rho]^2 + 30*\[Rho]^(5/2) - 60*Ec^2*(7 + 3*\[Rho]) + 
                  30*Ec*(13 + 33*\[Rho] + 3*\[Rho]^2)))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]])/15 + (64*(33*(1 - 2*Ec)^5 + 1800*(1 - 2*Ec)*
                 \[Rho]^2 + 1848*\[Rho]^(5/2) + (15*\[Rho]^4)/(1 - 2*Ec)^3 - 
                120*(1 - 2*Ec)^4*(1 + \[Rho]) - 360*((1 - 2*Ec)^2 - \[Rho])*
                 \[Rho]*(1 + \[Rho]) - 540*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                 \[Rho]*(1 + \[Rho]) + 120*\[Rho]^2*(1 + \[Rho]) + 
                (60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
                 (1 - 2*Ec)^2 - 160*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
                30*(1 - 2*Ec)^3*(1 - 14*\[Rho] + \[Rho]^2) + 30*\[Rho]^(3/2)*
                 (1 - 14*\[Rho] + \[Rho]^2) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*
                 \[Rho]*(1 + 9*\[Rho] + \[Rho]^2) + (30*(-1 + 2*Ec - 
                   Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 22*\[Rho] + 3*\[Rho]^2))/
                 (-1 + 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
             (64*(-51 + 4224*Ec^8 - 1970*\[Rho] - 240*\[Rho]^2 + 
                2220*\[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5 + 1536*Ec^7*
                 (-6 + 5*\[Rho]) + 64*Ec^6*(-3 - 710*\[Rho] + 75*\[Rho]^2) + 
                192*Ec^5*(96 + 650*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) - 
                120*Ec^4*(195 + 1552*\[Rho] - 54*\[Rho]^2 - 24*\[Rho]^3 + 
                  \[Rho]^4) - 16*Ec^3*(-873 - 9845*\[Rho] - 510*\[Rho]^2 + 
                  1320*\[Rho]^3 - 5*\[Rho]^4 + 3*\[Rho]^5) + 24*Ec^2*
                 (-188 - 3140*\[Rho] - 345*\[Rho]^2 + 1145*\[Rho]^3 + 
                  10*\[Rho]^4 + 3*\[Rho]^5) - 12*Ec*(-63 - 1585*\[Rho] - 
                  210*\[Rho]^2 + 1110*\[Rho]^3 + 15*\[Rho]^4 + 3*\[Rho]^5))*
               Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
             (8*(-84 + 16896*Ec^8 - 2600*\[Rho] + 10*\[Rho]^2 + 
                3320*\[Rho]^3 + 75*\[Rho]^4 + 6144*Ec^7*(-6 + 5*\[Rho]) - 
                256*Ec^6*(-77 + 710*\[Rho] + 5*\[Rho]^2) - 128*Ec^5*
                 (-136 - 3300*\[Rho] - 645*\[Rho]^2 + 5*\[Rho]^3) + 
                32*Ec^3*(586 + 10930*\[Rho] + 7225*\[Rho]^2 + 295*\[Rho]^3) + 
                80*Ec^4*(-378 - 6368*\[Rho] - 2934*\[Rho]^2 - 212*\[Rho]^3 + 
                  \[Rho]^4) - 16*Ec*(-69 - 1835*\[Rho] - 900*\[Rho]^2 + 
                  970*\[Rho]^3 + 25*\[Rho]^4) + 8*Ec^2*(-776 - 17280*\[Rho] - 
                  12000*\[Rho]^2 + 2170*\[Rho]^3 + 75*\[Rho]^4))*Log[\[Rho]])/
              (5*(-1 + 2*Ec)^3) + 128*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*
                \[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + 
                 \[Rho]^2))*PolyLog[2, 2*Ec] - 512*\[Rho]*(-13 + 32*Ec^3 - 45*
                \[Rho] - 15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*
                (9 + 13*\[Rho] + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] + 512*\[Rho]*(13 - 32*Ec^3 + 45*\[Rho] + 15*
                \[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 6*Ec*(9 + 13*\[Rho] + 
                 \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             256*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 24*Ec^2*
                (3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 256*\[Rho]*(-13 + 32*Ec^3 - 
             45*\[Rho] - 15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 
             6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           1024*\[Rho]*(13 - 32*Ec^3 + 45*\[Rho] + 15*\[Rho]^2 + 
             24*Ec^2*(3 + \[Rho]) - 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1024*\[Rho]*
            (13 - 32*Ec^3 + 45*\[Rho] + 15*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 
             6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] + 256*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 
             15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + 
               \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (4*(2298 + 384*Ec^8*(-793 + 440*Pi^2) - 63438*\[Rho] - 
              341704*\[Rho]^2 + 341704*\[Rho]^3 + 63438*\[Rho]^4 - 
              2298*\[Rho]^5 - 120*Pi^2*(3 - 5*\[Rho] - 240*\[Rho]^(3/2) + 
                240*\[Rho]^2 - 1312*\[Rho]^(5/2) + 240*\[Rho]^3 - 
                240*\[Rho]^(7/2) - 5*\[Rho]^4 + 3*\[Rho]^5) + 
              192*Ec^7*(3889 - 12148*\[Rho] + 320*Pi^2*(-6 + 5*\[Rho])) + 
              187200*\[Rho]*Zeta[3] + 648000*\[Rho]^2*Zeta[3] + 
              216000*\[Rho]^3*Zeta[3] - 16*Ec^6*(43869 + 82356*\[Rho]^2 + 
                160*Pi^2*(-117 + 710*\[Rho] + 45*\[Rho]^2) - 72*\[Rho]*
                 (5273 + 3200*Zeta[3])) + Ec*(-20493 - 387039*\[Rho]^4 + 
                13788*\[Rho]^5 + 240*Pi^2*(9 + 245*\[Rho] - 720*\[Rho]^
                    (3/2) + 1620*\[Rho]^2 - 3936*\[Rho]^(5/2) + 
                  1020*\[Rho]^3 - 720*\[Rho]^(7/2) - 15*\[Rho]^4 + 
                  9*\[Rho]^5) + \[Rho]^2*(2805628 - 5011200*Zeta[3]) + 
                \[Rho]*(484692 - 1900800*Zeta[3]) - 160*\[Rho]^3*
                 (11597 + 8640*Zeta[3])) + 4*Ec^3*(-32661 - 125859*\[Rho]^4 + 
                4596*\[Rho]^5 + 80*Pi^2*(9 + 6545*\[Rho] - 720*\[Rho]^(3/2) + 
                  11880*\[Rho]^2 - 3936*\[Rho]^(5/2) + 2820*\[Rho]^3 - 
                  720*\[Rho]^(7/2) - 15*\[Rho]^4 + 9*\[Rho]^5) - 
                300*\[Rho]*(-469 + 14592*Zeta[3]) - 40*\[Rho]^3*(1661 + 
                  17280*Zeta[3]) - 100*\[Rho]^2*(-28199 + 51840*Zeta[3])) - 
              16*Ec^5*(-16539 + 6648*\[Rho]^3 + 480*Pi^2*(14 - 500*\[Rho] - 
                  195*\[Rho]^2 + 5*\[Rho]^3) + 64*\[Rho]^2*(-1187 + 
                  2700*Zeta[3]) + 12*\[Rho]*(35287 + 72000*Zeta[3])) + 
              8*Ec^4*(7710 + 5061*\[Rho]^4 + 600*Pi^2*(3 - 816*\[Rho] - 
                  786*\[Rho]^2 - 72*\[Rho]^3 + \[Rho]^4) + 40*\[Rho]^3*
                 (-4639 + 2160*Zeta[3]) + 60*\[Rho]*(6529 + 44640*Zeta[3]) + 
                20*\[Rho]^2*(-36107 + 82080*Zeta[3])) + Ec^2*(73911 + 
                778197*\[Rho]^4 - 27576*\[Rho]^5 - 480*Pi^2*(9 + 
                  1175*\[Rho] - 720*\[Rho]^(3/2) + 3750*\[Rho]^2 - 
                  3936*\[Rho]^(5/2) + 1530*\[Rho]^3 - 720*\[Rho]^(7/2) - 
                  15*\[Rho]^4 + 9*\[Rho]^5) + 240*\[Rho]^3*(11923 + 
                  12960*Zeta[3]) + 24*\[Rho]*(-51683 + 331200*Zeta[3]) + 
                20*\[Rho]^2*(-425477 + 743040*Zeta[3]))))/
            (225*(-1 + 2*Ec)^3))))/(3*Pi)) - 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     ((2*\[Alpha]s*(3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
         (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
         (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
          (2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 18*\[Rho]^2*(1 + \[Rho])*
          (Log[1 - 2*Ec] - Log[\[Rho]]))*
        ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
         (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
         aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
             4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
           12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
         4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
           (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
           (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
           3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
         aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
           4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
           (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
           (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
           (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
           2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
             2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
         (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
            4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
            32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
            128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 
            32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
            64*Ec^5*\[Rho] - 36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 
            288*Ec^2*\[Rho]^(3/2) + 192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 
            72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 
            96*Ec*\[Rho]^(5/2) + 96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 
            32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
            4*\[Rho]^(7/2) - 16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + 
            \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*
             \[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
            12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
             Log[\[Rho]]))/(2*(1 - 2*Ec)^2))*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/(3*Pi) + 
      (8*aVR*c\[Delta]VR*\[Alpha]s*Sqrt[\[Rho]]*
        (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
        (aVR*c\[Delta]VR*(3/10 - 8*Ec^4 + (32*Ec^5)/5 + 
           ((-9 + 16*Ec^4)*\[Rho])/2 + (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*
             \[Rho]^2)/(-1 + 2*Ec) - 
           (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 
           18*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
          (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + 
                Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 
                2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + 
                Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/
              (-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
           8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                 (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/
              (-3 + 6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                  21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
           (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 
              3*Ec*\[Rho]*(7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*
             PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 1024*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]] - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
              Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec) - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec) - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
           32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
             6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                 \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 
                  39*\[Rho]) - 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + 
                  \[Rho]^2) + 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 
                  6*(5 + 2*Pi^2)*\[Rho]^2)))/(-3 + 6*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
                \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (24*Sqrt[\[Rho]]*(2 - 
                32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
                16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
               Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                 (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/
              (-3 + 6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
             16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
               \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
             (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
              30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 
                3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + 
                Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*
                 \[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 
              216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 
                30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
                  7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
                \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)) + 
         (3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
           (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
           (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 
           18*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]) - 
           8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*(-1/4*((-1 + 2*Ec + \[Rho])*
                (32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 8*Ec^3*\[Rho]*
                  (2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*(6 + \[Rho]*(13 + \[Rho])) + 
                 (1 + \[Rho])*(1 + \[Rho]*(28 + \[Rho])) - 2*Ec*
                  (1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
             3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[
                \[Rho]])))*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
                2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                 (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                  114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                  300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                  75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
              Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
             (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
             (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
             48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
               (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                  576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                  11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                  64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                  288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
              (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
              (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
              3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
              3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
           256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
             32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
             \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                 \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
                32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
                8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                   \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                   \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
                8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                   \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
             16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                  (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                 9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
             (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
                84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                 (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                  \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                  \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                  6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
              (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*
                Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 5*
                \[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
             128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + 
               \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
             75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*
                (2 + 3*\[Rho])) + 4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
               12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
                 32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
               \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
             2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*
                (1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
             16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
               \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*
                \[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 
                 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
                (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2))))/(3*Pi) + 
      16*aVR^2*c\[Delta]VR^2*\[Rho]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
       (3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
        (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
        (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
         (2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 18*\[Rho]^2*(1 + \[Rho])*
         (Log[1 - 2*Ec] - Log[\[Rho]]) + 
        (\[Alpha]s*(-1/450*(273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 
              5100*\[Rho]^3 + 75*\[Rho]^4 - 2873*\[Rho]^5 + 192*Ec^6*(-88 + 
                1275*\[Rho]) + 64*Ec^5*(-54 - 7425*\[Rho] + 1250*\[Rho]^2) - 
              80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 1080*\[Rho]^3) - 
              40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 6060*\[Rho]^3 + 
                1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 
                101900*\[Rho]^2 + 57600*\[Rho]^3 - 8100*\[Rho]^4 + 
                2873*\[Rho]^5) + 4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 
                13800*\[Rho]^3 - 2325*\[Rho]^4 + 2873*\[Rho]^5))/
             (1 - 2*Ec)^2 - 4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - 
             Ec*(18 + 8*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 - 
           (4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
              24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 18390*
                \[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*
                (-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
                 840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 
                 8520*\[Rho]^2 + 20*\[Rho]^3) + 240*Ec^4*(-533 - 
                 12119*\[Rho] - 8736*\[Rho]^2 - 532*\[Rho]^3 + 4*\[Rho]^4) + 
               6*Ec*(1139 + 37695*\[Rho] + 30930*\[Rho]^2 - 12930*\[Rho]^3 - 
                 710*\[Rho]^4 + 18*\[Rho]^5) - 12*Ec^2*(2819 + 83315*\[Rho] + 
                 78870*\[Rho]^2 - 4410*\[Rho]^3 - 530*\[Rho]^4 + 
                 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
                 260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 
                 18*\[Rho]^5))/(15*(-1 + 2*Ec)^3) + 8*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              Log[2*Ec]) - (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 
              30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 - 160*Ec^5*(36 + 
                \[Rho]) + 80*Ec^4*(45 + 32*\[Rho]) - 40*Ec^3*(18 + 
                109*\[Rho] + 60*\[Rho]^2) - 4*Ec*(45 + 170*\[Rho] + 
                150*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4) + 4*Ec^2*(45 + 
                680*\[Rho] + 630*\[Rho]^2 + 90*\[Rho]^3 + 14*\[Rho]^4))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) + (92/5 + (256*Ec^5)/5 + 
             64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
             (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
             (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
             (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
                3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
               (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^
                 3) + 16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - 
               (141*\[Rho]^3)/(1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
             (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
              (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
              (1 + \[Rho]) - 144*\[Rho]^2*(1 + \[Rho]) - 
             (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + 4*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
             192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
             16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 9*\[Rho] + \[Rho]^2) - 
             48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(2 + 15*\[Rho] + 2*
                \[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 
                17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
             (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
             Log[\[Rho]]^2)/15 - Log[1 - 2*Ec]*
            ((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 16*Ec^5*(-319 + 
                 640*\[Rho] + 40*\[Rho]^2) - 160*Ec^4*(-19 + 43*\[Rho] + 
                 64*\[Rho]^2) + 20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 
                 112*\[Rho]^3 + 17*\[Rho]^4) - 2*(24 - 45*\[Rho] + 
                 730*\[Rho]^2 - 630*\[Rho]^3 + 75*\[Rho]^4) - 4*Ec^2*
                (223 - 490*\[Rho] + 5960*\[Rho]^2 - 460*\[Rho]^3 + 
                 295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 9740*\[Rho]^2 - 
                 4000*\[Rho]^3 + 685*\[Rho]^4))/(15*(1 - 2*Ec)^2) - 
             4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + 
                 \[Rho]^2))*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*
                \[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*
                (-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
                 1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
                 19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 
                 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
                 250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
                 51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*
                (-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 
                 725*\[Rho]^4 + 903*\[Rho]^5) + 8*Ec^3*(-52593 - 
                 1094825*\[Rho] - 264300*\[Rho]^2 + 403500*\[Rho]^3 + 
                 775*\[Rho]^4 + 903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
             (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
                6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*
                 (-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
                96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
                240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                  2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                   \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
                12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 
                  6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
                6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                  165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^
                3)) - (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
              15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 8*Ec^5*(-63 + 
                725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*(290 + 831*\[Rho] + 
                249*\[Rho]^2) + 10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 
                675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 
                10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 
                134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
            (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
              15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) + 8*Ec^3*(1389 + 30565*\[Rho] + 
                240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) - 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) - 8*Ec^3*(-1389 - 30565*\[Rho] + 
                240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)])/(15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*
             (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
              9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
           (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + 
             (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
             32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
             16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
            ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
                910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
                480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*
                 (-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
                6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 
                  3070*\[Rho]^3 + 903*\[Rho]^4) + 12*Ec^2*(11295 + 
                  334925*\[Rho] + 274365*\[Rho]^2 + 5515*\[Rho]^3 + 
                  903*\[Rho]^4) - 8*Ec^3*(31005 + 839985*\[Rho] + 
                  541215*\[Rho]^2 + 6850*\[Rho]^3 + 903*\[Rho]^4)))/
              (225*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
                15*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
             (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
                54*\[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
             32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*
                Ec*(13 + 9*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
                (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 
                   9*\[Rho])))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             528*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
            ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 1440*
                (199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
               6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 128*Ec^6*
                (6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 192*
                Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
                 5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 240*Ec^4*
                (-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 6*(10883 + 4320*Pi^2)*
                  \[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 17*\[Rho]^4) - 24*
                Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*
                  \[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
               24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
                 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                  \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
                 200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                  \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
              (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                   5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                    (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                   20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 
                   60*(1 - 2*Ec)^4*\[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 
                   20*(1 - 2*Ec)^2*\[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/
                 (1 - 2*Ec)^3 + \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 
                  3105*\[Rho] + 1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 
                  240*\[Rho]^(5/2) - 240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*
                   (17 + 45*\[Rho] + 6*\[Rho]^2)))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/
                5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*
                (1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 
                  4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
               (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 384*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
               32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
                (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*
                 \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 
                5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 
                9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*
                 (57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
                  210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
                  318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*
                 (-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
                  5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
                  4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 
                  9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 
                  6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
             (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 
                2160*\[Rho]^3 + 75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
                64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 32*Ec^5*
                 (209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
                8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
                Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
                  400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 
                  2403*\[Rho]^2 - 151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                 (-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 2575*\[Rho]^3 + 
                  150*\[Rho]^4))*Log[\[Rho]])/(5*(-1 + 2*Ec)^3) + 
             8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*
                \[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                 \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             32*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(-34 + 32*Ec^3 - 
             123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
            (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
            (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
             24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 
             278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
             1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*
                \[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*
                \[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
             244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
             324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
               10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*
                  \[Rho]^(3/2) + 19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                 27*\[Rho]^5) + \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*
                \[Rho]^3*(1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 
                 41600*Zeta[3])) + 32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*
                (-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*
                (16991 + 33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*
                  Zeta[3])) + 8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*
                \[Rho]^5 + 10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 
                 64500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 
                 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*
                (-29 + 2112*Zeta[3]) - 5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*
                \[Rho]^2*(-47009 + 144288*Zeta[3])) + 
             16*Ec^4*(9165 + 5211*\[Rho]^4 + 300*Pi^2*(1 - 789*\[Rho] - 
                 1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4) + 135*\[Rho]*
                (1339 + 8640*Zeta[3]) + \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*
                \[Rho]^2*(-52883 + 233280*Zeta[3])) + 
             2*Ec*(-8190 - 162564*\[Rho]^4 + 5265*\[Rho]^5 + 30*Pi^2*
                (27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 7800*\[Rho]^2 - 
                 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
                 15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(1158778 - 
                 3434400*Zeta[3]) - 10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 3*
                \[Rho]*(-66439 + 388800*Zeta[3])) - 32*Ec^6*
              (40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 3*(3905 + 
                 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
            (450*(-1 + 2*Ec)^3)))/(3*Pi))) + 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
     (((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
            4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
          12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
          (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
          (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
          3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
          4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
          (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
          (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
          (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
        (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
           4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
           32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
           128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
           16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
           36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
           192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
           48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
           96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
           32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
           16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
           4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
            (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
           12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Rho]]))/(2*(1 - 2*Ec)^2))*(3/10 - 8*Ec^4 + (32*Ec^5)/5 + 
        ((-9 + 16*Ec^4)*\[Rho])/2 + (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*
          \[Rho]^2)/(-1 + 2*Ec) - (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*
          \[Rho]^3)/(1 - 2*Ec)^2 - 
        ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
         (2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 18*\[Rho]^2*(1 + \[Rho])*
         (Log[1 - 2*Ec] - Log[\[Rho]]) + 
        (\[Alpha]s*(-1/450*(273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 
              5100*\[Rho]^3 + 75*\[Rho]^4 - 2873*\[Rho]^5 + 192*Ec^6*(-88 + 
                1275*\[Rho]) + 64*Ec^5*(-54 - 7425*\[Rho] + 1250*\[Rho]^2) - 
              80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 1080*\[Rho]^3) - 
              40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 6060*\[Rho]^3 + 
                1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 
                101900*\[Rho]^2 + 57600*\[Rho]^3 - 8100*\[Rho]^4 + 
                2873*\[Rho]^5) + 4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 
                13800*\[Rho]^3 - 2325*\[Rho]^4 + 2873*\[Rho]^5))/
             (1 - 2*Ec)^2 - 4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - 
             Ec*(18 + 8*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 - 
           (4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
              24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 18390*
                \[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*
                (-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
                 840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 
                 8520*\[Rho]^2 + 20*\[Rho]^3) + 240*Ec^4*(-533 - 
                 12119*\[Rho] - 8736*\[Rho]^2 - 532*\[Rho]^3 + 4*\[Rho]^4) + 
               6*Ec*(1139 + 37695*\[Rho] + 30930*\[Rho]^2 - 12930*\[Rho]^3 - 
                 710*\[Rho]^4 + 18*\[Rho]^5) - 12*Ec^2*(2819 + 83315*\[Rho] + 
                 78870*\[Rho]^2 - 4410*\[Rho]^3 - 530*\[Rho]^4 + 
                 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
                 260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 
                 18*\[Rho]^5))/(15*(-1 + 2*Ec)^3) + 8*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              Log[2*Ec]) - (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 
              30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 - 160*Ec^5*(36 + 
                \[Rho]) + 80*Ec^4*(45 + 32*\[Rho]) - 40*Ec^3*(18 + 
                109*\[Rho] + 60*\[Rho]^2) - 4*Ec*(45 + 170*\[Rho] + 
                150*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4) + 4*Ec^2*(45 + 
                680*\[Rho] + 630*\[Rho]^2 + 90*\[Rho]^3 + 14*\[Rho]^4))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) + (92/5 + (256*Ec^5)/5 + 
             64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
             (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
             (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
             (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
                3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
               (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^
                 3) + 16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - 
               (141*\[Rho]^3)/(1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
             (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
              (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
              (1 + \[Rho]) - 144*\[Rho]^2*(1 + \[Rho]) - 
             (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + 4*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
             192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
             16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 9*\[Rho] + \[Rho]^2) - 
             48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(2 + 15*\[Rho] + 2*
                \[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 
                17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
             (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
             Log[\[Rho]]^2)/15 - Log[1 - 2*Ec]*
            ((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 16*Ec^5*(-319 + 
                 640*\[Rho] + 40*\[Rho]^2) - 160*Ec^4*(-19 + 43*\[Rho] + 
                 64*\[Rho]^2) + 20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 
                 112*\[Rho]^3 + 17*\[Rho]^4) - 2*(24 - 45*\[Rho] + 
                 730*\[Rho]^2 - 630*\[Rho]^3 + 75*\[Rho]^4) - 4*Ec^2*
                (223 - 490*\[Rho] + 5960*\[Rho]^2 - 460*\[Rho]^3 + 
                 295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 9740*\[Rho]^2 - 
                 4000*\[Rho]^3 + 685*\[Rho]^4))/(15*(1 - 2*Ec)^2) - 
             4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + 
                 \[Rho]^2))*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*
                \[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*
                (-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
                 1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
                 19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 
                 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
                 250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
                 51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*
                (-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 
                 725*\[Rho]^4 + 903*\[Rho]^5) + 8*Ec^3*(-52593 - 
                 1094825*\[Rho] - 264300*\[Rho]^2 + 403500*\[Rho]^3 + 
                 775*\[Rho]^4 + 903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
             (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
                6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*
                 (-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
                96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
                240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                  2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                   \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
                12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 
                  6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
                6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                  165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^
                3)) - (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
              15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 8*Ec^5*(-63 + 
                725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*(290 + 831*\[Rho] + 
                249*\[Rho]^2) + 10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 
                675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 
                10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 
                134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
            (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
              15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) + 8*Ec^3*(1389 + 30565*\[Rho] + 
                240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) - 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) - 8*Ec^3*(-1389 - 30565*\[Rho] + 
                240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)])/(15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*
             (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
              9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
           (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + 
             (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
             32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
             16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
            ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
                910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
                480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*
                 (-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
                6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 
                  3070*\[Rho]^3 + 903*\[Rho]^4) + 12*Ec^2*(11295 + 
                  334925*\[Rho] + 274365*\[Rho]^2 + 5515*\[Rho]^3 + 
                  903*\[Rho]^4) - 8*Ec^3*(31005 + 839985*\[Rho] + 
                  541215*\[Rho]^2 + 6850*\[Rho]^3 + 903*\[Rho]^4)))/
              (225*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
                15*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
             (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
                54*\[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
             32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*
                Ec*(13 + 9*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
                (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 
                   9*\[Rho])))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             528*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
            ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 1440*
                (199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
               6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 128*Ec^6*
                (6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 192*
                Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
                 5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 240*Ec^4*
                (-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 6*(10883 + 4320*Pi^2)*
                  \[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 17*\[Rho]^4) - 24*
                Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*
                  \[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
               24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
                 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                  \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
                 200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                  \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
              (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                   5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                    (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                   20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 
                   60*(1 - 2*Ec)^4*\[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 
                   20*(1 - 2*Ec)^2*\[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/
                 (1 - 2*Ec)^3 + \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 
                  3105*\[Rho] + 1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 
                  240*\[Rho]^(5/2) - 240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*
                   (17 + 45*\[Rho] + 6*\[Rho]^2)))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/
                5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*
                (1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 
                  4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
               (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 384*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
               32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
                (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*
                 \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 
                5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 
                9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*
                 (57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
                  210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
                  318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*
                 (-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
                  5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
                  4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 
                  9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 
                  6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
             (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 
                2160*\[Rho]^3 + 75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
                64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 32*Ec^5*
                 (209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
                8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
                Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
                  400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 
                  2403*\[Rho]^2 - 151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                 (-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 2575*\[Rho]^3 + 
                  150*\[Rho]^4))*Log[\[Rho]])/(5*(-1 + 2*Ec)^3) + 
             8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*
                \[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                 \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             32*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(-34 + 32*Ec^3 - 
             123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
            (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
            (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
             24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 
             278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
             1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*
                \[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*
                \[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
             244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
             324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
               10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*
                  \[Rho]^(3/2) + 19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                 27*\[Rho]^5) + \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*
                \[Rho]^3*(1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 
                 41600*Zeta[3])) + 32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*
                (-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*
                (16991 + 33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*
                  Zeta[3])) + 8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*
                \[Rho]^5 + 10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 
                 64500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 
                 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*
                (-29 + 2112*Zeta[3]) - 5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*
                \[Rho]^2*(-47009 + 144288*Zeta[3])) + 
             16*Ec^4*(9165 + 5211*\[Rho]^4 + 300*Pi^2*(1 - 789*\[Rho] - 
                 1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4) + 135*\[Rho]*
                (1339 + 8640*Zeta[3]) + \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*
                \[Rho]^2*(-52883 + 233280*Zeta[3])) + 
             2*Ec*(-8190 - 162564*\[Rho]^4 + 5265*\[Rho]^5 + 30*Pi^2*
                (27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 7800*\[Rho]^2 - 
                 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
                 15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(1158778 - 
                 3434400*Zeta[3]) - 10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 3*
                \[Rho]*(-66439 + 388800*Zeta[3])) - 32*Ec^6*
              (40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 3*(3905 + 
                 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
            (450*(-1 + 2*Ec)^3)))/(3*Pi)) + 4*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
           2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
        6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       (3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
        (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
        (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
         (2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 18*\[Rho]^2*(1 + \[Rho])*
         (Log[1 - 2*Ec] - Log[\[Rho]]) - 8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
         (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
              8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*(6 + 
                \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*(1 + \[Rho]*
                 (28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 
                    2*\[Rho])))))/(1 - 2*Ec)^2 + 3*\[Rho]*
           (1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]])) + 
        (\[Alpha]s*(-1/450*(273 + 3456*Ec^7 + 5325*\[Rho] - 7900*\[Rho]^2 + 
              5100*\[Rho]^3 + 75*\[Rho]^4 - 2873*\[Rho]^5 + 192*Ec^6*(-88 + 
                1275*\[Rho]) + 64*Ec^5*(-54 - 7425*\[Rho] + 1250*\[Rho]^2) - 
              80*Ec^4*(-561 - 2715*\[Rho] - 3440*\[Rho]^2 + 1080*\[Rho]^3) - 
              40*Ec^3*(1161 - 960*\[Rho] + 17140*\[Rho]^2 - 6060*\[Rho]^3 + 
                1395*\[Rho]^4) - 4*Ec^2*(-5058 + 4725*\[Rho] - 
                101900*\[Rho]^2 + 57600*\[Rho]^3 - 8100*\[Rho]^4 + 
                2873*\[Rho]^5) + 4*Ec*(-993 - 3975*\[Rho] - 14000*\[Rho]^2 + 
                13800*\[Rho]^3 - 2325*\[Rho]^4 + 2873*\[Rho]^5))/
             (1 - 2*Ec)^2 - 4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - 
             Ec*(18 + 8*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^2 - 
           (4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
              24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 18390*
                \[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*
                (-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
                 840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 
                 8520*\[Rho]^2 + 20*\[Rho]^3) + 240*Ec^4*(-533 - 
                 12119*\[Rho] - 8736*\[Rho]^2 - 532*\[Rho]^3 + 4*\[Rho]^4) + 
               6*Ec*(1139 + 37695*\[Rho] + 30930*\[Rho]^2 - 12930*\[Rho]^3 - 
                 710*\[Rho]^4 + 18*\[Rho]^5) - 12*Ec^2*(2819 + 83315*\[Rho] + 
                 78870*\[Rho]^2 - 4410*\[Rho]^3 - 530*\[Rho]^4 + 
                 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
                 260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 
                 18*\[Rho]^5))/(15*(-1 + 2*Ec)^3) + 8*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              Log[2*Ec]) - (2*\[Rho]*(45 + 2880*Ec^6 + 50*\[Rho] - 
              30*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4 - 160*Ec^5*(36 + 
                \[Rho]) + 80*Ec^4*(45 + 32*\[Rho]) - 40*Ec^3*(18 + 
                109*\[Rho] + 60*\[Rho]^2) - 4*Ec*(45 + 170*\[Rho] + 
                150*\[Rho]^2 + 75*\[Rho]^3 + 14*\[Rho]^4) + 4*Ec^2*(45 + 
                680*\[Rho] + 630*\[Rho]^2 + 90*\[Rho]^3 + 14*\[Rho]^4))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) + (92/5 + (256*Ec^5)/5 + 
             64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
             (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
             (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
             (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
                3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
               (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^
                 3) + 16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - 
               (141*\[Rho]^3)/(1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
             (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
              (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
              (1 + \[Rho]) - 144*\[Rho]^2*(1 + \[Rho]) - 
             (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + 4*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
             192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
             16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 9*\[Rho] + \[Rho]^2) - 
             48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(2 + 15*\[Rho] + 2*
                \[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 
                17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
             (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
             Log[\[Rho]]^2)/15 - Log[1 - 2*Ec]*
            ((-576*Ec^7 - 448*Ec^6*(-7 + 10*\[Rho]) + 16*Ec^5*(-319 + 
                 640*\[Rho] + 40*\[Rho]^2) - 160*Ec^4*(-19 + 43*\[Rho] + 
                 64*\[Rho]^2) + 20*Ec^3*(5 - 8*\[Rho] + 1268*\[Rho]^2 + 
                 112*\[Rho]^3 + 17*\[Rho]^4) - 2*(24 - 45*\[Rho] + 
                 730*\[Rho]^2 - 630*\[Rho]^3 + 75*\[Rho]^4) - 4*Ec^2*
                (223 - 490*\[Rho] + 5960*\[Rho]^2 - 460*\[Rho]^3 + 
                 295*\[Rho]^4) + Ec*(367 - 760*\[Rho] + 9740*\[Rho]^2 - 
                 4000*\[Rho]^3 + 685*\[Rho]^4))/(15*(1 - 2*Ec)^2) - 
             4*\[Rho]^2*(8 + 8*Ec^3 + 12*\[Rho] - Ec*(18 + 8*\[Rho] + 
                 \[Rho]^2))*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*
                \[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*
                (-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
                 1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
                 19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 
                 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
                 250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
                 51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*
                (-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 
                 725*\[Rho]^4 + 903*\[Rho]^5) + 8*Ec^3*(-52593 - 
                 1094825*\[Rho] - 264300*\[Rho]^2 + 403500*\[Rho]^3 + 
                 775*\[Rho]^4 + 903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
             (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
                6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*
                 (-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
                96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
                240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                  2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                   \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
                12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 
                  6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
                6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                  165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^
                3)) - aVR*c\[Delta]VR*((4*Sqrt[\[Rho]]*(3 + 672*Ec^5 + 
                128*\[Rho] + 108*\[Rho]^2 - 192*\[Rho]^3 - 47*\[Rho]^4 - 
                16*Ec^4*(57 + 88*\[Rho]) + 16*Ec^3*(21 + 284*\[Rho] + 
                  54*\[Rho]^2) + 24*Ec^2*(1 - 124*\[Rho] + 18*\[Rho]^2 + 
                  44*\[Rho]^3) + Ec*(-30 + 272*\[Rho] - 648*\[Rho]^2 - 
                  528*\[Rho]^3 + 94*\[Rho]^4)))/(-9 + 18*Ec) + 
             32*\[Rho]^(3/2)*(1 - 8*Ec^3 + 6*\[Rho] + \[Rho]^2 + 6*Ec^2*
                (2 + \[Rho]) - 6*Ec*(1 + 2*\[Rho]))*Log[1 - 2*Ec]^2 - 
             (16*\[Rho]^(3/2)*(-4 + 80*Ec^4 - 18*\[Rho] - 12*\[Rho]^2 - 
                \[Rho]^3 - 16*Ec^3*(10 + 9*\[Rho]) + 12*Ec^2*(7 + 18*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(-2 - 18*\[Rho] + 6*\[Rho]^2 + \[Rho]^3))*
               Log[\[Rho]])/(-3 + 6*Ec) + Log[1 - 2*Ec]*((-16*Sqrt[\[Rho]]*
                 (1 + 48*Ec^5 - 22*\[Rho] + 18*\[Rho]^2 + 38*\[Rho]^3 - 
                  104*Ec^4*(1 + 2*\[Rho]) + 4*Ec^3*(19 + 122*\[Rho] + 
                    27*\[Rho]^2) + Ec*(-2 + 158*\[Rho] + 36*\[Rho]^2 - 
                    70*\[Rho]^3) + 6*Ec^2*(-3 - 70*\[Rho] - 33*\[Rho]^2 + 
                    2*\[Rho]^3)))/(-3 + 6*Ec) - 32*\[Rho]^(3/2)*(1 - 8*Ec^3 + 
                 6*\[Rho] + \[Rho]^2 + 6*Ec^2*(2 + \[Rho]) - 
                 6*Ec*(1 + 2*\[Rho]))*Log[\[Rho]])) - 
           (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 15*\[Rho]*(34 + 
                123*\[Rho] + 45*\[Rho]^2) - 8*Ec^5*(-63 + 725*\[Rho] + 
                120*\[Rho]^2) - 15*Ec*\[Rho]*(290 + 831*\[Rho] + 
                249*\[Rho]^2) + 10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 
                675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 
                10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 
                134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
            (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
              15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) + 8*Ec^3*(1389 + 30565*\[Rho] + 
                240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) - 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) - 8*Ec^3*(-1389 - 30565*\[Rho] + 
                240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)])/(15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*
             (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
              9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
           (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + 
             (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
             32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
             16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
            ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
                910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
                480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*
                 (-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
                6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 
                  3070*\[Rho]^3 + 903*\[Rho]^4) + 12*Ec^2*(11295 + 
                  334925*\[Rho] + 274365*\[Rho]^2 + 5515*\[Rho]^3 + 
                  903*\[Rho]^4) - 8*Ec^3*(31005 + 839985*\[Rho] + 
                  541215*\[Rho]^2 + 6850*\[Rho]^3 + 903*\[Rho]^4)))/
              (225*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
                15*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
             (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
                54*\[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
             32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*
                Ec*(13 + 9*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
                (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 
                   9*\[Rho])))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             528*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
            ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 1440*
                (199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
               6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 128*Ec^6*
                (6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 192*
                Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
                 5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 240*Ec^4*
                (-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 6*(10883 + 4320*Pi^2)*
                  \[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 17*\[Rho]^4) - 24*
                Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*
                  \[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
               24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
                 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                  \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
                 200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                  \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
              (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                   5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                    (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                   20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 
                   60*(1 - 2*Ec)^4*\[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 
                   20*(1 - 2*Ec)^2*\[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/
                 (1 - 2*Ec)^3 + \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 
                  3105*\[Rho] + 1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 
                  240*\[Rho]^(5/2) - 240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*
                   (17 + 45*\[Rho] + 6*\[Rho]^2)))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/
                5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*
                (1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 
                  4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
               (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 384*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
               32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
                (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*
                 \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 
                5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 
                9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*
                 (57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
                  210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
                  318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*
                 (-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
                  5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
                  4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 
                  9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 
                  6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
             (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 
                2160*\[Rho]^3 + 75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
                64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 32*Ec^5*
                 (209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
                8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
                Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
                  400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 
                  2403*\[Rho]^2 - 151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                 (-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 2575*\[Rho]^3 + 
                  150*\[Rho]^4))*Log[\[Rho]])/(5*(-1 + 2*Ec)^3) + 
             8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*
                \[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                 \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             32*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(-34 + 32*Ec^3 - 
             123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
            (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
            (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
             24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 
             278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
             1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*
                \[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*
                \[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
             244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
             324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
               10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*
                  \[Rho]^(3/2) + 19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                 27*\[Rho]^5) + \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*
                \[Rho]^3*(1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 
                 41600*Zeta[3])) + 32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*
                (-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*
                (16991 + 33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*
                  Zeta[3])) + 8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*
                \[Rho]^5 + 10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 
                 64500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 
                 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*
                (-29 + 2112*Zeta[3]) - 5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*
                \[Rho]^2*(-47009 + 144288*Zeta[3])) + 
             16*Ec^4*(9165 + 5211*\[Rho]^4 + 300*Pi^2*(1 - 789*\[Rho] - 
                 1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4) + 135*\[Rho]*
                (1339 + 8640*Zeta[3]) + \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*
                \[Rho]^2*(-52883 + 233280*Zeta[3])) + 
             2*Ec*(-8190 - 162564*\[Rho]^4 + 5265*\[Rho]^5 + 30*Pi^2*
                (27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 7800*\[Rho]^2 - 
                 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
                 15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(1158778 - 
                 3434400*Zeta[3]) - 10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 3*
                \[Rho]*(-66439 + 388800*Zeta[3])) - 32*Ec^6*
              (40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 3*(3905 + 
                 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
            (450*(-1 + 2*Ec)^3) + aVR*c\[Delta]VR*
            (16*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
              Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((4*Sqrt[\[Rho]]*
                 (21 + 704*Ec^6 + 496*\[Rho] + 36*\[Rho]^2 - 148*\[Rho]^3 - 
                  2*\[Rho]^4 + 704*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*
                   (11 + 98*\[Rho] + 60*\[Rho]^2) - 32*Ec^3*(8 + 301*\[Rho] + 
                    198*\[Rho]^2 + \[Rho]^3) + Ec^2*(340 + 9736*\[Rho] + 
                    6288*\[Rho]^2 - 120*\[Rho]^3 - 8*\[Rho]^4) + 
                  4*Ec*(-37 - 934*\[Rho] - 438*\[Rho]^2 + 102*\[Rho]^3 + 
                    2*\[Rho]^4)))/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*
                (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*Log[2*Ec]) + 
             16*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 32*
                \[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 32*
                \[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^
                 2 + 24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 
                 15*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             16*Sqrt[\[Rho]]*((1 - 2*Ec)^4 - \[Rho]^2 - (2*(1 - 4*Ec + 
                  4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 48*(1 - 2*Ec + 
                 Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - (12*(1 - 2*Ec + 
                  Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/(1 - 2*Ec) - 4*
                (1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 6*
                ((1 - 2*Ec)^2 - \[Rho])*(1 + 5*\[Rho] + \[Rho]^2))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 4*\[Rho]^(3/2)*
              (-18 - 108*\[Rho] - 38*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]^2 + 
             Log[1 - 2*Ec - \[Rho]]*((-4*Sqrt[\[Rho]]*(1216*Ec^6 + 
                  64*Ec^5*(-13 + 44*\[Rho]) + 16*Ec^4*(25 + 316*\[Rho] + 
                    180*\[Rho]^2) + 32*Ec^3*(-21 - 374*\[Rho] - 18*\[Rho]^2 + 
                    34*\[Rho]^3) + 5*(-5 - 32*\[Rho] + 32*\[Rho]^3 + 
                    5*\[Rho]^4) + 4*Ec^2*(77 + 1532*\[Rho] - 756*\[Rho]^2 - 
                    428*\[Rho]^3 + 25*\[Rho]^4) - 4*Ec*(-7 + 140*\[Rho] - 
                    324*\[Rho]^2 - 44*\[Rho]^3 + 25*\[Rho]^4)))/
                (3*(1 - 2*Ec)^2) - (8*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 
                  116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4 + 
                  64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 
                    6*\[Rho]^2) + 32*Ec^3*(-2 - 41*\[Rho] - 9*\[Rho]^2 + 
                    \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 54*\[Rho]^2 - 
                    50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 398*\[Rho] - 
                    6*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
                (1 - 2*Ec)^2) - (64*Ec*Sqrt[\[Rho]]*(8*Ec^5 + 8*Ec^4*
                 (-1 + 2*\[Rho]) - 3*\[Rho]*(5 + 9*\[Rho] + \[Rho]^2) - 
                4*Ec^2*\[Rho]*(23 + 27*\[Rho] + \[Rho]^2) + 3*Ec*\[Rho]*
                 (23 + 35*\[Rho] + 3*\[Rho]^2) + 2*Ec^3*(1 + 10*\[Rho] + 
                  6*\[Rho]^2))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
             2048*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
             (32*Sqrt[\[Rho]]*(3 + 64*Ec^6 + 68*\[Rho] + 32*\[Rho]^(3/2) + 
                9*\[Rho]^2 + 32*\[Rho]^(5/2) - 16*\[Rho]^3 + 64*Ec^5*
                 (-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) - 
                32*Ec^3*(1 + 32*\[Rho] + 18*\[Rho]^2) + 4*Ec^2*
                 (11 + 278*\[Rho] + 32*\[Rho]^(3/2) + 147*\[Rho]^2 + 
                  32*\[Rho]^(5/2) - 6*\[Rho]^3) + 4*Ec*(-5 - 116*\[Rho] - 
                  32*\[Rho]^(3/2) - 45*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                  12*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
              (1 - 2*Ec)^2 + 32*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*
                Ec^3*\[Rho] - 32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*
                \[Rho]^2 - 32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/
                (1 - 2*Ec)^2 + 24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*
                (1 + 24*\[Rho] + 15*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*
              (1 - 6*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
             16*Sqrt[\[Rho]]*(4 + 66*\[Rho] - 18*\[Rho]^2 - 18*\[Rho]^3 + 
               \[Rho]^4 + 8*Ec*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
              ((8*Sqrt[\[Rho]]*(4 + 128*Ec^6 - 224*Ec^5*\[Rho] + 
                  (403 + 120*Pi^2)*\[Rho] + 24*(17 + 9*Pi^2)*\[Rho]^2 + 
                  3*(7 + 8*Pi^2)*\[Rho]^3 + 8*Ec^4*(30 + 550*\[Rho] + 
                    129*\[Rho]^2) - 8*Ec^3*(69 + (1243 + 96*Pi^2)*\[Rho] + 
                    (618 + 96*Pi^2)*\[Rho]^2 + 3*\[Rho]^3) - 2*Ec*
                   (39 + 16*(95 + 21*Pi^2)*\[Rho] + 6*(235 + 88*Pi^2)*
                     \[Rho]^2 + 16*(8 + 3*Pi^2)*\[Rho]^3) + 2*Ec^2*
                   (174 + 8*(523 + 78*Pi^2)*\[Rho] + 51*(61 + 16*Pi^2)*
                     \[Rho]^2 + 16*(14 + 3*Pi^2)*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) + 32*Sqrt[\[Rho]]*(\[Rho]*(-42 + 
                   32*Sqrt[\[Rho]] - 15*\[Rho] + 32*\[Rho]^(3/2) + 
                   6*\[Rho]^2 + 96*Ec*(1 + \[Rho])) - ((1 - 2*Ec)^6 + 
                   2*\[Rho]^3 + 4*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(-1 + 2*Ec)*
                    \[Rho]^2*(1 + \[Rho]) + 6*(1 - 2*Ec)^4*(1 + 5*\[Rho] + 
                     \[Rho]^2))/(1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
               32*Sqrt[\[Rho]]*(-(1 - 2*Ec)^4 + \[Rho]^2 + 
                 (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
                 4*(1 - 2*Ec)^3*(1 + \[Rho]) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*
                  \[Rho]*(1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]) - 
                 (6*(2 - 4*Ec + 2*Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
                  (-1 + 2*Ec) - 6*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                  (1 + 5*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
               (16*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
                  52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
                  16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*
                   (-2 - 41*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 
                  4*Ec*(11 + 182*\[Rho] - 54*\[Rho]^2 - 50*\[Rho]^3 + 
                    \[Rho]^4) + 4*Ec^2*(23 + 398*\[Rho] - 6*\[Rho]^2 - 
                    50*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
                (1 - 2*Ec)^2 + (8*Sqrt[\[Rho]]*(-5 - 192*Ec^6 - 93*\[Rho] + 
                  99*\[Rho]^2 + 71*\[Rho]^3 - 192*Ec^5*(-1 + 2*\[Rho]) - 
                  48*Ec^4*(1 + 8*\[Rho] + 5*\[Rho]^2) + 16*Ec^3*
                   (4 + 150*\[Rho] + 99*\[Rho]^2) + 4*Ec*(9 + 201*\[Rho] + 
                    3*\[Rho]^2 - 59*\[Rho]^3) + 4*Ec^2*(-21 - 573*\[Rho] - 
                    288*\[Rho]^2 + 41*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 
               96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
                PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(5 + 9*\[Rho] + 
                 \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + 384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
                 8*Ec*(1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*
                \[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
              ((2*Sqrt[\[Rho]]*(-9 + 576*Ec^6 - 816*\[Rho] - 2064*\[Rho]^2 - 
                  496*\[Rho]^3 + 41*\[Rho]^4 + 192*Ec^5*(-3 + 20*\[Rho]) + 
                  48*Ec^4*(3 - 86*\[Rho] + 20*\[Rho]^2) + 32*Ec^3*\[Rho]*
                   (243 + 498*\[Rho] + 74*\[Rho]^2) + 4*Ec*(9 + 1224*\[Rho] + 
                    3504*\[Rho]^2 + 928*\[Rho]^3 - 41*\[Rho]^4) + 
                  4*Ec^2*(-9 - 2466*\[Rho] - 6996*\[Rho]^2 - 1726*\[Rho]^3 + 
                    41*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^2*
                (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] - 8*(1 + Sqrt[\[Rho]])^6*
                Sqrt[\[Rho]]*(1 - 6*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
               768*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
                (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, 
                 Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + 5*\[Rho] + 
                 \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 96*
                \[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
              (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[3, 1 - 
                2*Ec] + 768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*
                (1 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
              PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
              (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (2*Sqrt[\[Rho]]*(-69 - 128*Ec^6*(-7 + 2*Pi^2) - 
                1954*\[Rho] + 1954*\[Rho]^3 + 69*\[Rho]^4 + 6*Pi^2*
                 (1 - 8*\[Rho] + 128*\[Rho]^(3/2) - 48*\[Rho]^2 + 
                  128*\[Rho]^(5/2) - 8*\[Rho]^3 + \[Rho]^4) - 64*Ec^5*
                 (7 - 91*\[Rho] + Pi^2*(-4 + 8*\[Rho])) - 16*Ec^4*
                 (39 + 500*\[Rho] - 157*\[Rho]^2 + 4*Pi^2*(1 + 10*\[Rho] + 
                    6*\[Rho]^2)) + 16*Ec^3*(65 + (29 + 8*Pi^2)*\[Rho]^3 + 
                  \[Rho]^2*(773 + 216*Pi^2 - 576*Zeta[3]) + 2*\[Rho]*
                   (609 + 92*Pi^2 - 288*Zeta[3])) + 1440*\[Rho]*Zeta[3] + 
                2592*\[Rho]^2*Zeta[3] + 288*\[Rho]^3*Zeta[3] - 
                4*Ec*(-102 + 69*\[Rho]^4 + 6*Pi^2*(1 - 28*\[Rho] + 
                    128*\[Rho]^(3/2) - 84*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                    12*\[Rho]^3 + \[Rho]^4) + 3*\[Rho]^3*(629 + 96*Zeta[3]) + 
                  11*\[Rho]^2*(-91 + 288*Zeta[3]) + \[Rho]*(-2945 + 
                    2016*Zeta[3])) + 4*Ec^2*(-226 + 69*\[Rho]^4 + 
                  6*Pi^2*(1 - 100*\[Rho] + 128*\[Rho]^(3/2) - 188*\[Rho]^2 + 
                    128*\[Rho]^(5/2) - 20*\[Rho]^3 + \[Rho]^4) + 4*\[Rho]^3*
                   (415 + 72*Zeta[3]) + 6*\[Rho]*(-1009 + 624*Zeta[3]) + 
                  \[Rho]^2*(-3705 + 4896*Zeta[3]))))/(3*(1 - 2*Ec)^2))))/
         (3*Pi)) + (\[Alpha]s*(aVR*c\[Delta]VR*(3/10 - 8*Ec^4 + (32*Ec^5)/5 + 
           ((-9 + 16*Ec^4)*\[Rho])/2 + (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*
             \[Rho]^2)/(-1 + 2*Ec) - 
           (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 
           18*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]) - 
           8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*(-1/4*((-1 + 2*Ec + \[Rho])*
                (32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 8*Ec^3*\[Rho]*
                  (2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*(6 + \[Rho]*(13 + \[Rho])) + 
                 (1 + \[Rho])*(1 + \[Rho]*(28 + \[Rho])) - 2*Ec*
                  (1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
             3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[
                \[Rho]])))*(16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 
                176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 
                2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + 
                Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/
              (-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
           8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                 (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/
              (-3 + 6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                  21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
           (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 
              3*Ec*\[Rho]*(7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*
             PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 1024*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]] - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
              Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec) - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec) - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
           32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
             6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                 \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 
                  39*\[Rho]) - 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + 
                  \[Rho]^2) + 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 
                  6*(5 + 2*Pi^2)*\[Rho]^2)))/(-3 + 6*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
                \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (24*Sqrt[\[Rho]]*(2 - 
                32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
                16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
               Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                 (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/
              (-3 + 6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
             16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
               \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
             (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
              30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 
                3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + 
                Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*
                 \[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 
              216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 
                30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
                  7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
                \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)) + 
         (3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
           (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
           (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 - 
           (32*aP*aT*c\[Delta]P*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
           (32*aS*aT*c\[Delta]S*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
           18*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]) + 
           (aS^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
              768*Ec^6 - 896*Ec^7 + 384*Ec^8 - 5*Sqrt[\[Rho]] + 
              30*Ec*Sqrt[\[Rho]] - 60*Ec^2*Sqrt[\[Rho]] + 40*Ec^3*Sqrt[
                \[Rho]] + 80*Ec^4*Sqrt[\[Rho]] - 480*Ec^5*Sqrt[\[Rho]] + 
              960*Ec^6*Sqrt[\[Rho]] - 640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 
              90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 
              80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
              640*Ec^7*\[Rho] - 140*\[Rho]^(3/2) + 960*Ec*\[Rho]^(3/2) - 
              2280*Ec^2*\[Rho]^(3/2) + 2000*Ec^3*\[Rho]^(3/2) - 
              480*Ec^4*\[Rho]^(3/2) + 960*Ec^5*\[Rho]^(3/2) - 
              1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 600*Ec*\[Rho]^2 + 
              1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
              320*Ec^6*\[Rho]^2 + 360*Ec*\[Rho]^(5/2) - 1800*Ec^2*\[Rho]^
                (5/2) + 2640*Ec^3*\[Rho]^(5/2) - 480*Ec^4*\[Rho]^(5/2) - 
              960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 360*Ec*\[Rho]^3 - 
              360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 + 
              140*\[Rho]^(7/2) - 720*Ec*\[Rho]^(7/2) + 1080*Ec^2*\[Rho]^
                (7/2) - 240*Ec^3*\[Rho]^(7/2) - 320*Ec^4*\[Rho]^(7/2) - 
              15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 180*Ec^2*\[Rho]^4 + 
              120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 + 5*\[Rho]^(9/2) - 
              30*Ec*\[Rho]^(9/2) + 60*Ec^2*\[Rho]^(9/2) - 40*Ec^3*\[Rho]^
                (9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 
              8*Ec^3*\[Rho]^5 - 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 - 
                Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*Log[
                1 - 2*Ec] + 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 
                3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*Log[\[Rho]]))/
            (5*(-1 + 2*Ec)^3) + (aP^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 
              40*Ec^4 - 288*Ec^5 + 768*Ec^6 - 896*Ec^7 + 384*Ec^8 + 
              5*Sqrt[\[Rho]] - 30*Ec*Sqrt[\[Rho]] + 60*Ec^2*Sqrt[\[Rho]] - 
              40*Ec^3*Sqrt[\[Rho]] - 80*Ec^4*Sqrt[\[Rho]] + 480*Ec^5*Sqrt[
                \[Rho]] - 960*Ec^6*Sqrt[\[Rho]] + 640*Ec^7*Sqrt[\[Rho]] + 
              15*\[Rho] - 90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 
              80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
              640*Ec^7*\[Rho] + 140*\[Rho]^(3/2) - 960*Ec*\[Rho]^(3/2) + 
              2280*Ec^2*\[Rho]^(3/2) - 2000*Ec^3*\[Rho]^(3/2) + 
              480*Ec^4*\[Rho]^(3/2) - 960*Ec^5*\[Rho]^(3/2) + 
              1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 600*Ec*\[Rho]^2 + 
              1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
              320*Ec^6*\[Rho]^2 - 360*Ec*\[Rho]^(5/2) + 1800*Ec^2*\[Rho]^
                (5/2) - 2640*Ec^3*\[Rho]^(5/2) + 480*Ec^4*\[Rho]^(5/2) + 
              960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 360*Ec*\[Rho]^3 - 
              360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 - 
              140*\[Rho]^(7/2) + 720*Ec*\[Rho]^(7/2) - 1080*Ec^2*\[Rho]^
                (7/2) + 240*Ec^3*\[Rho]^(7/2) + 320*Ec^4*\[Rho]^(7/2) - 
              15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 180*Ec^2*\[Rho]^4 + 
              120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 - 5*\[Rho]^(9/2) + 
              30*Ec*\[Rho]^(9/2) - 60*Ec^2*\[Rho]^(9/2) + 40*Ec^3*\[Rho]^
                (9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 
              8*Ec^3*\[Rho]^5 + 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 + 
                Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*Log[
                1 - 2*Ec] - 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 
                3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*Log[\[Rho]]))/
            (5*(-1 + 2*Ec)^3) - (16*aT^2*(-1 + 60*Ec^4 - 88*Ec^5 + 
              5*(3 - 32*Ec^4)*\[Rho] - (40*(2 + Ec*(-7 + Ec*(3 + 
                     Ec*(2 + 5*Ec))))*\[Rho]^2)/(-1 + 2*Ec) - 
              (40*(2 + (-1 + Ec)*Ec*(5 + 2*Ec*(3 + Ec)))*\[Rho]^3)/(1 - 2*Ec)^
                2 + (5*(3 + 2*Ec*(-9 + 2*(-3 + Ec)^2*Ec))*\[Rho]^4)/
               (-1 + 2*Ec)^3 + \[Rho]^5 + 60*\[Rho]^2*(1 + \[Rho])*(
                -Log[1 - 2*Ec] + Log[\[Rho]])))/5 - 
           (6*aVR^2*(-((-1 + 2*Ec + \[Rho])*(1 + 16*Ec^4*(-5 + 8*Ec) + 
                 2*(-7 + Ec + 2*Ec^2 + 4*Ec^3 + 88*Ec^4)*\[Rho] + 
                 2*(-47 + Ec*(47 + 36*Ec*(1 + Ec)))*\[Rho]^2 + 2*(7 + Ec)*
                  (-1 + 2*Ec)*\[Rho]^3 + (1 - 2*Ec)*\[Rho]^4)) + 
              60*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
                Log[\[Rho]])))/(-20 + 40*Ec) - 8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
            (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
                 8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
                  (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*(1 + \[Rho]*
                    (28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 
                       2*\[Rho])))))/(1 - 2*Ec)^2 + 3*\[Rho]*
              (1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]])))*
          (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
                2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                 (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                  114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                  300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                  75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
              Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
             (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
             (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
             48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
               (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                  576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                  11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                  64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                  288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
              (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
              (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
              3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
              3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
           256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
             32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
             \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                 \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
                32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
                8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                   \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                   \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
                8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                   \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
             16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                  (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                 9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
             (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
                84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                 (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                  \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                  \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                  6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
              (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*
                Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 5*
                \[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
             128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + 
               \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
             75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*
                (2 + 3*\[Rho])) + 4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
               12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
                 32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
               \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
             2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*
                (1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
             16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
               \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*
                \[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 
                 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
                (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
         (3/10 - 8*Ec^4 + (32*Ec^5)/5 + ((-9 + 16*Ec^4)*\[Rho])/2 + 
           (12*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
           (4*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - ((9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(2*(-1 + 2*Ec)^3) - (3*\[Rho]^5)/10 + 
           18*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
          (aVR^2*(8*\[Rho]^2*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
              (2*(-5 + 528*Ec^4 + 64*\[Rho] + 78*\[Rho]^2 - 240*Ec*\[Rho]^2 + 
                 2*\[Rho]^4 + 32*Ec^3*(-19 + 8*\[Rho]) - 48*Ec^2*
                  (-4 + 8*\[Rho] + \[Rho]^2)) - 48*\[Rho]^2*Log[2*Ec]) + 
             8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) - 
               12*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) + 4*
                \[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
              Log[\[Rho]] + (96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + \[Rho]) - 32*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^
                  (3/2)) + 24*((1 - 2*Ec)^4 - \[Rho]^2))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]]*Log[\[Rho]] - 2*\[Rho]^2*(36 + \[Rho]^2)*
              Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*((-2*(17 + 1296*Ec^4 - 
                  64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 32*Ec^3*
                   (-29 + 52*\[Rho]) + 24*Ec*(1 - 8*\[Rho] + 12*\[Rho]^2) + 
                  24*Ec^2*(1 - 8*\[Rho] + 24*\[Rho]^2)))/3 - 4*
                (-3 + 48*Ec^4 + 16*\[Rho] - 12*\[Rho]^2 - 24*Ec*\[Rho]^2 - 
                 \[Rho]^4 + 32*Ec^3*(-3 + 2*\[Rho]) + 24*Ec^2*(2 - 4*\[Rho] + 
                   \[Rho]^2))*Log[\[Rho]]) - 32*Ec*(-4*Ec^2 + 6*Ec^3 - 3*
                \[Rho]^2 - 3*Ec*\[Rho]^2)*PolyLog[2, 2*Ec] - 
             256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
             16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*(1 - 2*Ec)^3*(1 + \[Rho]) + 
               12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                (1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 
               12*(1 - 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                (1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*PolyLog[2, \[Rho]] - 8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 24*
                Ec^2*(-1 + \[Rho])^2 + 8*\[Rho] - \[Rho]^4)*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + Log[1 - 2*Ec]*((2*(-7 + 1104*Ec^4 + 
                  140*\[Rho] + 6*(33 + 8*Pi^2)*\[Rho]^2 + 12*\[Rho]^3 + 
                  80*Ec^3*(-11 + 10*\[Rho]) + 12*Ec^2*(4 - 16*\[Rho] + 
                    7*\[Rho]^2) - 12*Ec*(-6 + 32*\[Rho] + 29*\[Rho]^2)))/3 + 
               16*(3*\[Rho]^2 + 8*\[Rho]^(3/2)*(1 + \[Rho]) + (1 - 2*Ec)*
                  (3*(-1 + 2*Ec)^3 + 4*(1 - 2*Ec)^2*(1 + \[Rho]) - 
                   12*\[Rho]*(1 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 16*
                (-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*(1 - 2*Ec)^3*(1 + \[Rho]) + 
                 12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                  (1 + \[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8*
                (3 - 48*Ec^4 + Ec^3*(96 - 64*\[Rho]) - 16*\[Rho] + 
                 12*\[Rho]^2 + 24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*
                  (2 - 4*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec - \[Rho]] + 4*
                (1 - 144*Ec^4 - 16*\[Rho] + 12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 
                 32*Ec^3*(-5 + 2*\[Rho]) + 12*Ec^2*(-4 + 8*\[Rho] + 
                   \[Rho]^2))*Log[\[Rho]] - 48*\[Rho]^2*PolyLog[2, 2*Ec] + 
               192*\[Rho]^2*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
              ((-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 
                  270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*
                   (1 - 43*\[Rho] + \[Rho]^2)))/3 - 128*\[Rho]^(3/2)*
                (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 
                 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
               96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
                PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]^2*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]^2*PolyLog[3, 1 - 
                2*Ec] + 384*\[Rho]^2*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             384*\[Rho]^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             96*\[Rho]^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
             (75 - 48*Ec^4*(-23 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 75*
                \[Rho]^4 + 32*Ec^3*(-27 + 8*Pi^2 + 69*\[Rho]) + 8*Ec^2*
                (30 - 46*\[Rho] + (131 + 24*Pi^2)*\[Rho]^2) - 8*Ec*
                (24 - 187*\[Rho] - (245 + 24*Pi^2)*\[Rho]^2 + 5*\[Rho]^3) - 
               12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) + 576*\[Rho]^2*Zeta[3])/6) + 
           aS^2*(-4*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*
                Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 332*\[Rho] - 
                 252*\[Rho]^(3/2) + 6*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                 28*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*
                  (-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 176*Ec^4*(-5 - 
                   8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                 16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
                   456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 
                   2*\[Rho]^3) - 4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 
                   576*\[Rho]^(3/2) + 207*\[Rho]^2 + 168*\[Rho]^(5/2) - 
                   19*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
                 4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 
                   1680*\[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                   8*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
               24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                 5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
             4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 24*
                (-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 8*
                (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
               (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + (2*\[Rho]^3)/
                (1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
              Log[\[Rho]] + 4*((1 - 2*Ec)^4 + 24*(-1 + Sqrt[\[Rho]])^2*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] - (6*(-1 + Sqrt[\[Rho]])^2*
                 (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^
                2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
               6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*
                ((1 - 2*Ec)^3 + \[Rho]^(3/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] + (36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 - 4*
                \[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
              (3*(1 + 16*Ec^4 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 36*\[Rho]^(3/2) - 
                 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                 12*(-2 + (-1 + 2*Ec)^(-1))*\[Rho]^(5/2) + 
                 (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
                 4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + 
                   \[Rho]) - 4*Ec*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 
                   6*\[Rho] + \[Rho]^(3/2))) + 36*\[Rho]^(3/2)*
                (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
             Log[1 - 2*Ec - \[Rho]]*((-19 - 1216*Ec^6 - 88*Sqrt[\[Rho]] + 
                 8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) - 
                 8*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4 - 64*Ec^5*
                  (-35 - 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*(-65 - 
                   80*Sqrt[\[Rho]] - 176*\[Rho] + 360*\[Rho]^(3/2)) + 
                 32*Ec^3*(-4 - 50*Sqrt[\[Rho]] + 241*\[Rho] - 
                   216*\[Rho]^(3/2) - 45*\[Rho]^2 + 90*\[Rho]^(5/2) + 
                   11*\[Rho]^3) + Ec*(52 + 160*Sqrt[\[Rho]] + 928*\[Rho] + 
                   576*\[Rho]^(3/2) - 720*\[Rho]^2 + 576*\[Rho]^(5/2) - 
                   64*\[Rho]^3 - 352*\[Rho]^(7/2) - 76*\[Rho]^4) + 
                 4*Ec^2*(23 + 200*Sqrt[\[Rho]] - 1216*\[Rho] + 
                   432*\[Rho]^(3/2) + 540*\[Rho]^2 - 864*\[Rho]^(5/2) + 
                   40*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                (3*(1 - 2*Ec)^2) + (2*(3 - 64*Ec^6 + 20*Sqrt[\[Rho]] - 
                  76*\[Rho] + 60*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) + 12*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 - 
                  64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                  16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 
                  4*Ec^2*(11 + 68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) - 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                    118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 
                2*Ec^3*(5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 12*\[Rho]^(3/2)) + 
                3*Ec*\[Rho]*(10 - 26*Sqrt[\[Rho]] + 19*\[Rho] - 
                  6*\[Rho]^(3/2)) + 3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
                  5*\[Rho] + 2*\[Rho]^(3/2)) + 2*Ec^2*(-1 - 2*Sqrt[\[Rho]] - 
                  23*\[Rho] + 48*\[Rho]^(3/2) - 27*\[Rho]^2 + 
                  6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 256*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
              PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 
                40*\[Rho] - 32*\[Rho]^(3/2) - 35*\[Rho]^2 + 40*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                32*Ec^3*(-2*Sqrt[\[Rho]] + 19*\[Rho] - 24*\[Rho]^(3/2) + 
                  6*\[Rho]^2) + 4*Ec^2*(-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 
                  188*\[Rho]^(3/2) + 19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 
                4*Ec*(2 + 14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
                  20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             8*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 48*Ec^2*
                (-1 + Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + 
               (35 + 6/(-1 + 2*Ec))*\[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/
                (-1 + 2*Ec) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 16*Ec^3*
                (-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 4*Ec*(-1 - 6*Sqrt[\[Rho]] + 
                 27*\[Rho] - 36*\[Rho]^(3/2) + 12*\[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*(-1 + Sqrt[\[Rho]])^2*
              (1 + Sqrt[\[Rho]])^6*PolyLog[2, \[Rho]] + 
             4*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 48*\[Rho]^(3/2) + 30*
                \[Rho]^2 - 24*\[Rho]^(5/2) + 8*\[Rho]^3 + 4*\[Rho]^(7/2) + 
               \[Rho]^4 + 4*Ec*(-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 
                 9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 
                    4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] - 573*\[Rho] + 
                  267*\[Rho]^(3/2) - 627*\[Rho]^2 + 62*\[Rho]^(5/2) + 
                  17*\[Rho]^3 + 5*\[Rho]^(7/2) + 48*Ec^4*(-6 + 
                    7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(18 - 6*Sqrt[\[Rho]] + 
                    888*\[Rho] - 405*\[Rho]^(3/2) + 294*\[Rho]^2 + 
                    29*\[Rho]^(5/2)) - 2*Ec*(-18 + 57*Sqrt[\[Rho]] - 
                    1596*\[Rho] + 843*\[Rho]^(3/2) - 1536*\[Rho]^2 + 
                    151*\[Rho]^(5/2) + 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                  Ec^2*(-36 + 84*Sqrt[\[Rho]] - 5880*\[Rho] + 3114*\[Rho]^
                      (3/2) - 4224*\[Rho]^2 + 344*\[Rho]^(5/2) + 
                    68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*
                (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*
                (-1 + Sqrt[\[Rho]])^2*(1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 
               96*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*
                \[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, 
                 Sqrt[\[Rho]]/(-1 + 2*Ec)] - 24*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[1 - 2*Ec]*((-2*(8 - 192*Ec^6 + 28*Sqrt[\[Rho]] - 
                  (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) - 
                  120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) + 
                  11*\[Rho]^3 + 32*Ec^5*(5 + 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                  8*Ec^4*(55 + 148*Sqrt[\[Rho]] - 248*\[Rho] + 
                    240*\[Rho]^(3/2)) - 4*Ec^3*(181 + 596*Sqrt[\[Rho]] - 
                    (1039 + 96*Pi^2)*\[Rho] + 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                    3*(99 + 32*Pi^2)*\[Rho]^2 + 48*\[Rho]^(5/2) + 
                    5*\[Rho]^3) + Ec*(-97 - 364*Sqrt[\[Rho]] + 
                    (1127 + 288*Pi^2)*\[Rho] - 24*(211 + 32*Pi^2)*\[Rho]^
                      (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 - 12*(117 + 16*Pi^2)*
                     \[Rho]^(5/2) + 57*\[Rho]^3) - 2*Ec^2*(-203 - 
                    740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] - 
                    24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                     \[Rho]^2 - 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 36*\[Rho]^(3/2)*
                (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Mu]^2/mb^2] + 
               (8*\[Rho]*(-24 + 48*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                   52*Sqrt[\[Rho]] - 35*\[Rho] + 4*\[Rho]^(3/2)) - 
                 (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(-1 + Sqrt[\[Rho]])^2 + 
                    6*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 + 
                    2*\[Rho]^3 - 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 - 
                      3*Sqrt[\[Rho]] + 2*\[Rho])))/(1 - 2*Ec)^2)*
                Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                 2*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
                 24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
                 2*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - 
                    Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/
                  (-1 + 2*Ec) + \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                   \[Rho]^2)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                   4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 - 
                  20*Sqrt[\[Rho]] + 76*\[Rho] - 60*\[Rho]^(3/2) - 
                  60*\[Rho]^2 + 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 
                  4*\[Rho]^(7/2) - \[Rho]^4 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + 
                    \[Rho]) - 16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                    12*\[Rho]^(3/2)) - 16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 
                    53*\[Rho] - 48*\[Rho]^(3/2) - 3*\[Rho]^2 + 
                    6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 + 
                    68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                    66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                    118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (2*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 
                  6*\[Rho]^(3/2) - 36*\[Rho]^2 + 90*\[Rho]^(5/2) - 
                  10*\[Rho]^3 + 192*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                  48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^
                      (3/2)) + 12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 128*\[Rho] - 
                    106*\[Rho]^(3/2) + 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 
                  8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 198*\[Rho] + 216*\[Rho]^
                      (3/2) - 93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 + 
                    16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
                    13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2 + 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 2*Ec] - 96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 96*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*
                \[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] - 
             192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] - 192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
               6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
               Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*(-2 + 4*Ec*
                (-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*
                \[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
               4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 360*
                \[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
                 4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 
                 76*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
               32*Ec^5*(199 + 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*
                  (-2 - 2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(173 + 
                 360*Sqrt[\[Rho]] - 162*\[Rho] - 268*\[Rho]^(3/2) + 
                 30*\[Rho]^2 + 2*Pi^2*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                   12*\[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
                Zeta[3] - 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] - 
               4*Ec*(-98 - 504*Sqrt[\[Rho]] - 835*\[Rho]^3 + 
                 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 
                   4*Sqrt[\[Rho]] + 12*\[Rho] - 100*\[Rho]^(3/2) + 
                   184*\[Rho]^2 - 84*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                   1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) + 
                 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 256*\[Rho]^(3/2)*
                  (-26 + 9*Zeta[3])) + 4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 
                 794*\[Rho]^3 + 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*\[Rho] - 180*\[Rho]^(3/2) + 
                   240*\[Rho]^2 - 100*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                    Zeta[3]) + 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) + 
                 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                  (-175 + 288*Zeta[3])) + 8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 
                 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 - 
                   2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 
                   27*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
                 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                   576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
              (6*(1 - 2*Ec)^2)) + aP^2*(4*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^
                 2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
              Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 + 
                 52*Sqrt[\[Rho]] + 332*\[Rho] + 252*\[Rho]^(3/2) + 
                 6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 
                 8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 + 
                   2*Sqrt[\[Rho]] + \[Rho]) + 176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 
                   8*\[Rho] + 12*\[Rho]^(3/2)) + 16*Ec^3*(-3 - 
                   26*Sqrt[\[Rho]] - 373*\[Rho] - 456*\[Rho]^(3/2) - 
                   168*\[Rho]^2 - 6*\[Rho]^(5/2) + 2*\[Rho]^3) - 
                 4*Ec*(-13 + 100*Sqrt[\[Rho]] + 584*\[Rho] + 576*\[Rho]^
                     (3/2) + 207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*\[Rho]^3 - 
                   8*\[Rho]^(7/2) + 2*\[Rho]^4) + 4*Ec^2*(-37 + 
                   244*Sqrt[\[Rho]] + 1472*\[Rho] + 1680*\[Rho]^(3/2) + 
                   744*\[Rho]^2 - 84*\[Rho]^(5/2) + 8*\[Rho]^3 - 
                   8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 24*\[Rho]*
                (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2))*Log[2*Ec]) + 4*((1 - 2*Ec)^4 + 2*
                (-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^2*
                (-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 8*(1 + Sqrt[\[Rho]])^2*
                \[Rho]^(3/2) - 3*\[Rho]^2 + (2*\[Rho]^3)/(1 - 2*Ec)^2 - 6*
                Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + (6*(\[Rho] + \[Rho]^(3/2))^
                  2)/(-1 + 2*Ec))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             4*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + 
                 Sqrt[\[Rho]])*\[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - 
                  \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*
                Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*
                (1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + \[Rho]^(3/2)) - 
               (6*(1 - 2*Ec + Sqrt[\[Rho]])*(\[Rho] + \[Rho]^(3/2))^2)/
                ((1 - 2*Ec)*Sqrt[\[Rho]]))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] + (-36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 + 4*
                \[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
              (3*(1 + 16*Ec^4 - 4*Sqrt[\[Rho]] - 8*\[Rho] - 36*\[Rho]^(3/2) + 
                 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                 12*(2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + 
                 (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                 4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + 
                   \[Rho]) - 4*Ec*\[Rho]^(3/2)*(-12 - 3*Sqrt[\[Rho]] - 
                   6*\[Rho] + \[Rho]^(3/2))) - 36*\[Rho]^(3/2)*
                (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
             Log[1 - 2*Ec - \[Rho]]*(-1/3*(19 + 1216*Ec^6 - 88*Sqrt[\[Rho]] - 
                  8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) + 
                  8*\[Rho]^3 + 88*\[Rho]^(7/2) - 19*\[Rho]^4 + 64*Ec^5*
                   (-35 + 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*
                   (65 - 80*Sqrt[\[Rho]] + 176*\[Rho] + 360*\[Rho]^(3/2)) - 
                  32*Ec^3*(-4 + 50*Sqrt[\[Rho]] + 241*\[Rho] + 
                    216*\[Rho]^(3/2) - 45*\[Rho]^2 - 90*\[Rho]^(5/2) + 
                    11*\[Rho]^3) + 4*Ec*(-13 + 40*Sqrt[\[Rho]] - 232*\[Rho] + 
                    144*\[Rho]^(3/2) + 180*\[Rho]^2 + 144*\[Rho]^(5/2) + 
                    16*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4) - 
                  4*Ec^2*(23 - 200*Sqrt[\[Rho]] - 1216*\[Rho] - 
                    432*\[Rho]^(3/2) + 540*\[Rho]^2 + 864*\[Rho]^(5/2) + 
                    40*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                 (1 - 2*Ec)^2 - (2*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                  76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                  64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                  4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                    118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) - 
                3*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2)) + 
                3*Ec*\[Rho]*(10 + 26*Sqrt[\[Rho]] + 19*\[Rho] + 
                  6*\[Rho]^(3/2)) + 2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                  12*\[Rho]^(3/2)) + 2*Ec^2*(-1 + 2*Sqrt[\[Rho]] - 
                  23*\[Rho] - 48*\[Rho]^(3/2) - 27*\[Rho]^2 - 
                  6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 256*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
              PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 
                40*\[Rho] + 64*\[Rho]^(3/2) + 29*\[Rho]^2 - 8*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                32*Ec^3*(2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 
                  6*\[Rho]^2) + 4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 
                  220*\[Rho]^(3/2) + 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 
                4*Ec*(2 - 14*Sqrt[\[Rho]] - 67*\[Rho] - 100*\[Rho]^(3/2) - 
                  44*\[Rho]^2 + 2*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             8*(-1 + 16*Ec^4 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 32*\[Rho]^(3/2) + 
               (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + (-28 + 12/(-1 + 2*Ec))*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 16*
                Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 48*Ec^2*(\[Rho] + 
                 \[Rho]^(3/2)) - 4*Ec*(-1 + 6*Sqrt[\[Rho]] + 27*\[Rho] + 
                 36*\[Rho]^(3/2) + 12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 2*(1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*
                \[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]] + 
             4*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 48*\[Rho]^(3/2) + 30*
                \[Rho]^2 + 24*\[Rho]^(5/2) + 8*\[Rho]^3 - 4*\[Rho]^(7/2) + 
               \[Rho]^4 + 4*Ec*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 
                 9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((2*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + 
                  (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 
                  120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 
                  11*\[Rho]^3 - 32*Ec^5*(5 - 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                  8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 248*\[Rho] + 
                    240*\[Rho]^(3/2)) + 4*Ec^3*(181 - 596*Sqrt[\[Rho]] - 
                    (1039 + 96*Pi^2)*\[Rho] - 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                    3*(99 + 32*Pi^2)*\[Rho]^2 - 48*\[Rho]^(5/2) + 
                    5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + 
                    (1127 + 288*Pi^2)*\[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^
                      (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 + 12*(117 + 16*Pi^2)*
                     \[Rho]^(5/2) + 57*\[Rho]^3) + 2*Ec^2*(-203 + 
                    740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] + 
                    24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                     \[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 36*\[Rho]^(3/2)*
                (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Mu]^2/mb^2] + 
               (8*\[Rho]*(-24 + 48*Ec*(1 + Sqrt[\[Rho]])^2 - 
                   20*Sqrt[\[Rho]] + 29*\[Rho] + 28*\[Rho]^(3/2)) - 
                 (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(1 + Sqrt[\[Rho]])^2 + 
                    2*\[Rho]^3 + 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 + 
                      3*Sqrt[\[Rho]] + 2*\[Rho]) + 6*(-1 + 2*Ec)*
                     (\[Rho] + \[Rho]^(3/2))^2))/(1 - 2*Ec)^2)*
                Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                 2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^
                   2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(1 + Sqrt[\[Rho]])^
                   2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
                   (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                 \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
                  (1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                  (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec + 
                  Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                  76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                  64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                  4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                    118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (2*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 
                  6*\[Rho]^(3/2) - 36*\[Rho]^2 - 90*\[Rho]^(5/2) - 
                  10*\[Rho]^3 + 192*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                  48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 128*\[Rho] - 106*\[Rho]^
                      (3/2) - 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 8*Ec^3*
                   (-2 - 12*Sqrt[\[Rho]] - 198*\[Rho] - 216*\[Rho]^(3/2) - 
                    93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 - 16*Sqrt[\[Rho]] - 
                    100*\[Rho] - 44*\[Rho]^(3/2) - 13*\[Rho]^2 + 
                    48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^
                 2 - 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 2*Ec] + 96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(2 - 
                 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*
                \[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(9 - 96*Ec^5*(3 + 
                    4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] + 573*\[Rho] + 
                  267*\[Rho]^(3/2) + 627*\[Rho]^2 + 62*\[Rho]^(5/2) - 
                  17*\[Rho]^3 + 5*\[Rho]^(7/2) - 48*Ec^4*(-6 - 
                    7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(-18 - 6*Sqrt[\[Rho]] - 
                    888*\[Rho] - 405*\[Rho]^(3/2) - 294*\[Rho]^2 + 
                    29*\[Rho]^(5/2)) - 2*Ec*(18 + 57*Sqrt[\[Rho]] + 
                    1596*\[Rho] + 843*\[Rho]^(3/2) + 1536*\[Rho]^2 + 
                    151*\[Rho]^(5/2) - 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                  Ec^2*(36 + 84*Sqrt[\[Rho]] + 5880*\[Rho] + 3114*\[Rho]^
                      (3/2) + 4224*\[Rho]^2 + 344*\[Rho]^(5/2) - 
                    68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*
                (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*
                (1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 
                 8*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]] + 96*(-1 + 2*Ec)*
                (1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + (96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*
                  \[Rho] - 48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*
                (2 + 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                  (-1 + 2*Ec)] + 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) + 48*\[Rho]*(-2 + 4*Ec*
                (1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 5*\[Rho] - 2*
                \[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] + 192*\[Rho]*
              (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*
                \[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*
                Sqrt[\[Rho]] - 5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (63 - 64*Ec^6*(-43 + 4*Pi^2) - 360*
                Sqrt[\[Rho]] - 794*\[Rho] - 4648*\[Rho]^(3/2) + 4648*
                \[Rho]^(5/2) + 794*\[Rho]^3 + 360*\[Rho]^(7/2) - 63*
                \[Rho]^4 - 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 4*\[Rho] - 
                 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 52*\[Rho]^(5/2) + 
                 4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) - 32*Ec^5*
                (199 - 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*(-2 + 
                   2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(-173 + 
                 360*Sqrt[\[Rho]] + 162*\[Rho] - 268*\[Rho]^(3/2) - 
                 30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                   12*\[Rho]^(3/2))) + 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
                Zeta[3] + 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] + 
               4*Ec*(-98 + 504*Sqrt[\[Rho]] - 835*\[Rho]^3 - 
                 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 - 
                   4*Sqrt[\[Rho]] + 12*\[Rho] - 28*\[Rho]^(3/2) - 
                   72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                   1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) - 
                 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 256*\[Rho]^(3/2)*
                  (-26 + 9*Zeta[3])) - 4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 
                 794*\[Rho]^3 - 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 44*\[Rho] + 52*\[Rho]^(3/2) - 
                   16*\[Rho]^2 - 28*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                    Zeta[3]) - 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) - 
                 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                  (-175 + 288*Zeta[3])) - 8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 
                 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 + 
                   2*Sqrt[\[Rho]] - 23*\[Rho] - 48*\[Rho]^(3/2) - 
                   27*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 
                 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                   576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
              (6*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
            (-64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                  72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                   (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                    3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                    2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                    9*\[Rho]^3)))/(1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*Log[2*Ec]) + (64*Ec^3*(-1 + 2*Ec + \[Rho])^
                3*Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 
                48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                  11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[
                \[Rho]])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 48*Ec^5*
                 (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                  \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
             Log[1 - 2*Ec - \[Rho]]*((-128*Ec*(88*Ec^5 + 12*Ec^4*
                   (-7 + 15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                  3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                  6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                  Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) - (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                  9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                  4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                    57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                    27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2) - (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
                6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
                6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                  27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 - 64*(-1 + \[Rho])*
              (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + Ec*
                (-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[\[Rho]]*((32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 
                    31*\[Rho]) - 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 
                  6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + Ec^2*(-30 - 
                    489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) + 384*
                (-1 + 2*Ec)*(-2 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*\[Rho]*
                (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[1 - 2*Ec]*((8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
                  3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*
                   (-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                    19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                    (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + 
                  Ec*(39 + (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*
                     \[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*
                     \[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) - (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + 
                    \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                  \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 
                    8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                    11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
                (1 - 2*Ec)^2 - (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
                  9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
                  40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                    \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                    \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
               (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                  \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                    24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                    21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                    18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                (1 - 2*Ec)^2 - (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                  36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                   (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                    7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                    15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                    \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 + 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] - 1536*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] - 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] - 
             3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 3072*(-1 + Ec)*(-1 + 2*Ec - 
               \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] - (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*
                 (149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
                Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
                  3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*
                 (1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
                  24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 
                    288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*
                   (11 + 16*Pi^2 - 96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 
                    1296*Zeta[3])) - Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*
                   (1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                   (-553 + 576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/
              (3*(1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*
            (64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((-16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                  72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                   (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                    3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                    2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                    9*\[Rho]^3)))/(1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*Log[2*Ec]) - (64*Ec^3*(-1 + 2*Ec + \[Rho])^
                3*Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 
                48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                  11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[
                \[Rho]])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 48*Ec^5*
                 (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                  \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
             Log[1 - 2*Ec - \[Rho]]*((128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                    15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                  3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                  6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                  Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) + (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                  9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                  4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                    57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                    27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2) + (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
                6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
                6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                  27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 - 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 64*(-1 + \[Rho])*
              (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + Ec*
                (-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((-8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
                  3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*
                   (-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                    19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                    (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + 
                  Ec*(39 + (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*
                     \[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*
                     \[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) + (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + 
                    \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                  \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 
                    8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                    11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
                (1 - 2*Ec)^2 + (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
                  9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
                  40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                    \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                    \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
               (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                  \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                    24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                    21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                    18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                (1 - 2*Ec)^2 + (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                  36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                   (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                    7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                    15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                    \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] + 1536*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[\[Rho]]*((-32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 
                    31*\[Rho]) - 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 
                  6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + Ec^2*(-30 - 
                    489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) - 384*
                (1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] + 
             3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 3072*(-1 + Ec)*(-1 + 2*Ec - 
               \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*
                 (149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
                Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
                  3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*
                 (1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
                  24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 
                    288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*
                   (11 + 16*Pi^2 - 96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 
                    1296*Zeta[3])) - Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*
                   (1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                   (-553 + 576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/
              (3*(1 - 2*Ec)^2)) + aT^2*(32*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*
                Ec*(5 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
              ((8*(49 + 4928*Ec^6 + 500*\[Rho] - 294*\[Rho]^2 - 44*\[Rho]^3 + 
                  6*\[Rho]^4 - 64*Ec^5*(196 + 13*\[Rho]) - 16*Ec^4*
                   (-841 - 592*\[Rho] + 24*\[Rho]^2) + 16*Ec^3*(-495 - 
                    1069*\[Rho] - 168*\[Rho]^2 + 2*\[Rho]^3) - 
                  4*Ec*(137 + 1016*\[Rho] - 69*\[Rho]^2 - 35*\[Rho]^3 + 
                    6*\[Rho]^4) + 4*Ec^2*(689 + 3104*\[Rho] + 516*\[Rho]^2 - 
                    8*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 - 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*Log[2*Ec]) + 
             32*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 16*
                \[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*
                Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             32*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 42*(1 - 2*Ec)^2*\[Rho] + 
               2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 49*\[Rho]^2 - 
               (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 2*
                \[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                 (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] - 8*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*
              Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(8*(-3 - 112*Ec^4 + 
                 24*\[Rho] - 48*Ec^2*\[Rho]^2 + (12*Ec*\[Rho]^2)/
                  (-1 + 2*Ec) + 4*Ec*(-15 + \[Rho])*\[Rho]^2 - 
                 (4*(6 - 23*Ec + 20*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                 3*\[Rho]^4 - 16*Ec^3*(-5 + 9*\[Rho])) + 288*\[Rho]^2*
                Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
              ((-8*(49 + 13888*Ec^6 - 248*\[Rho] + 248*\[Rho]^3 - 
                  49*\[Rho]^4 + 64*Ec^5*(-437 + 214*\[Rho]) + 16*Ec^4*
                   (1331 - 448*\[Rho] + 216*\[Rho]^2) - 32*Ec^3*(242 + 
                    289*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + 
                  Ec^2*(1612 + 6784*\[Rho] - 7056*\[Rho]^2 + 800*\[Rho]^3 - 
                    196*\[Rho]^4) + 4*Ec*(-79 - 136*\[Rho] + 540*\[Rho]^2 - 
                    224*\[Rho]^3 + 49*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
               (16*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                  3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                   (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                    45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                    384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                  4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                    3*\[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (128*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 8*Ec^4*
                 (12 + 7*\[Rho]) + 3*Ec*\[Rho]*(38 + 25*\[Rho]) + 
                Ec^3*(54 + 224*\[Rho] - 24*\[Rho]^2) + 2*Ec^2*(-5 - 
                  127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 2048*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[
                \[Rho]]] + (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 
                64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*
                 (30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 
                  16*\[Rho]^(3/2) + 21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 
                4*Ec*(-16 - 115*\[Rho] - 16*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                  16*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             64*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 16*
                \[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*
                Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*(1 + Sqrt[\[Rho]])^4*
              (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*
                \[Rho]^2)*PolyLog[2, \[Rho]] - 32*(2 + 128*Ec^3*
                (-1 + \[Rho]) + 68*\[Rho] - 42*\[Rho]^2 - 3*\[Rho]^4 + 48*
                Ec^2*(3 - 4*\[Rho] + \[Rho]^2) - 4*Ec*(11 + 15*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 
                  6*(41 + 28*Pi^2)*\[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 
                    118*\[Rho]) + 8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 
                    30*\[Rho]^2) - 4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + 
                    (633 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) - 
                  Ec*(-25 + (1367 + 1056*Pi^2)*\[Rho] + 3*(605 + 256*Pi^2)*
                     \[Rho]^2 + 57*\[Rho]^3) + 2*Ec^2*(277 + 4*(493 + 
                      360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*\[Rho]^2 + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 288*\[Rho]^2*
                Log[\[Mu]^2/mb^2] + 64*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*
                    \[Rho] - 2*\[Rho]^3 + 2*(1 - 2*Ec)^5*(1 + \[Rho]) + 
                   6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
                 \[Rho]*(-48 - 96*Ec^2 + 16*Sqrt[\[Rho]] + 27*\[Rho] + 
                   16*\[Rho]^(3/2) + 48*Ec*(3 + \[Rho])))*Log[1 - 2*Ec - 
                  Sqrt[\[Rho]]] - (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + 
                    \[Rho]) + 64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 
                  16*\[Rho]^(5/2) - 4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 
                  32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*
                   (85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
                    16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                    16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                    3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
               (32*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                  3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                   (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                    45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                    384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                  4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                    3*\[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (16*(13 + 1344*Ec^6 + 124*\[Rho] - 168*\[Rho]^2 - 
                  10*\[Rho]^3 - 64*Ec^5*(52 + 5*\[Rho]) + Ec^4*(3472 + 
                    2816*\[Rho] - 96*\[Rho]^2) + 4*Ec^2*(173 + 832*\[Rho] + 
                    54*\[Rho]^2) + 8*Ec^3*(-250 - 598*\[Rho] - 93*\[Rho]^2 + 
                    \[Rho]^3) + 2*Ec*(-70 - 524*\[Rho] + 213*\[Rho]^2 + 
                    15*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 2*Ec] + 768*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                 4*Ec*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
               768*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*((16*\[Rho]*(-90 + 
                  3264*Ec^5 - 345*\[Rho] + 70*\[Rho]^2 - 29*\[Rho]^3 + 
                  48*Ec^4*(-89 + 43*\[Rho]) - 4*Ec^3*(-534 - 717*\[Rho] + 
                    65*\[Rho]^2) + 2*Ec*(219 + 1413*\[Rho] - 119*\[Rho]^2 + 
                    58*\[Rho]^3) - 2*Ec^2*(462 + 3111*\[Rho] - 116*\[Rho]^2 + 
                    58*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^(3/2)*
                (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 16*(1 + Sqrt[\[Rho]])^4*
                (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 
                 3*\[Rho]^2)*Log[1 - \[Rho]] - 768*(-1 + 2*Ec)*(-3 + 4*Ec - 
                 \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*
                \[Rho]*(-6 - 16*Ec^2 - 7*\[Rho] + 4*Ec*(5 + \[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 1920*\[Rho]^2*
                PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*
                Ec*(5 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*
              (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*(6 + 16*Ec^2 + 7*
                \[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*
                (5 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             (4*(-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 
                1310*\[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 
                  64*\[Rho]^(3/2) + 28*\[Rho]^2 - 64*\[Rho]^(5/2) - 
                  4*\[Rho]^3 + 3*\[Rho]^4) - 32*Ec^5*(-235 + 11*\[Rho] + 
                  8*Pi^2*(12 + 7*\[Rho])) - 4*Ec*(-176 - 1357*\[Rho]^3 + 
                  111*\[Rho]^4 + 6*Pi^2*(3 + 20*\[Rho] - 64*\[Rho]^(3/2) + 
                    56*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                    3*\[Rho]^4) + \[Rho]*(1819 - 3168*Zeta[3]) + \[Rho]^2*
                   (691 - 2304*Zeta[3])) - 1728*\[Rho]*Zeta[3] - 
                2016*\[Rho]^2*Zeta[3] - 32*Ec^4*(167 - 21*\[Rho]^2 + 
                  Pi^2*(-54 - 224*\[Rho] + 24*\[Rho]^2) + 24*\[Rho]*
                   (5 + 24*Zeta[3])) + 4*Ec^2*(-430 - 1430*\[Rho]^3 + 
                  111*\[Rho]^4 + 6*Pi^2*(3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 
                    128*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                    3*\[Rho]^4) + \[Rho]*(3084 - 8640*Zeta[3]) - 9*\[Rho]^2*
                   (-309 + 352*Zeta[3])) + 8*Ec^3*(353 + 99*\[Rho]^3 + 
                  8*Pi^2*(-5 - 127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + 
                  \[Rho]^2*(-1441 + 576*Zeta[3]) + \[Rho]*(-505 + 
                    5184*Zeta[3]))))/(3*(1 - 2*Ec)^2)))))/(3*Pi))))/
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^4


==> anc/Results_CentralMoms/Lc1.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
(7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
   (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
   (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
   (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
   3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])/
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
      4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
       (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
      2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
   12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
 (-(aVR*c\[Delta]VR*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
        (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
         \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
       Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
     (7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
      (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
      (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
       Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])) + 
   aVR*c\[Delta]VR*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
    ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 
        4*Ec^2*\[Rho]*(9 + \[Rho]) + \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 
        2*Ec*\[Rho]*(-21 + (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
     6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
     6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]]))/
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^2 + 
 ((7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
     (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
     (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
     (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
      Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
    (aVR^2*c\[Delta]VR^2*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
          (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
           \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
         Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])^2 - 
     (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
      ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       aT^2*(4*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
           (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
           (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
           3*\[Rho]^4) + 144*\[Rho]^2*Log[1 - 2*Ec] - 
         144*\[Rho]^2*Log[\[Rho]]) + aVR^2*(1 - 8*\[Rho] + 
         (2*Ec + \[Rho])^2*(12*Ec^2 + 4*Ec*(-2 + \[Rho]) - 
           (-8 + \[Rho])*\[Rho]) + 12*\[Rho]^2*Log[1 - 2*Ec] - 
         12*\[Rho]^2*Log[\[Rho]]) + aS^2*(1/2 + 8*(-1 + Ec)*Ec^3 - 
         2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] - 
         6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
          (-1 + 2*Ec) - (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
         (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]]) + aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 
         2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] + 
         6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
          (-1 + 2*Ec) + (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
         (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]]))) + 
   (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
    (-(aVR^2*c\[Delta]VR^2*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
          (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
           \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
         Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
       ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 
           4*Ec^2*\[Rho]*(9 + \[Rho]) + \[Rho]*(-47 + (-11 + \[Rho])*
              \[Rho]) - 2*Ec*\[Rho]*(-21 + (-10 + \[Rho])*\[Rho])))/
         (2*(-1 + 2*Ec)) + 6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]])) + 
     (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
      (aVR^2*(3/10 + (24*Ec^4*(-5 + 8*Ec))/5 + 3*(-1 + 16*Ec^4)*\[Rho] + 
         2*(-1 + 2*Ec*(3 + Ec*(3 + 4*Ec)))*\[Rho]^2 + 6*\[Rho]^3 - 
         (3*\[Rho]^4)/2 + \[Rho]^5/5 + 6*\[Rho]^2*Log[1 - 2*Ec] - 
         6*\[Rho]^2*Log[\[Rho]]) + aP*aT*c\[Delta]P*
        ((1 + 16*(15 - 32*Ec)*Ec^4 - 15*(1 + 48*Ec^4)*\[Rho] - 
           (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
            (-1 + 2*Ec) - (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
            (1 - 2*Ec)^2 + 15*\[Rho]^4 - \[Rho]^5)/10 + 
         6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + aS*aT*c\[Delta]S*
        ((-1 + 16*Ec^4*(-15 + 32*Ec) + 15*(1 + 48*Ec^4)*\[Rho] + 
           (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
            (-1 + 2*Ec) + (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
            (1 - 2*Ec)^2 - 15*\[Rho]^4 + \[Rho]^5)/10 - 
         6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + aT^2*(19/5 + (16*Ec^4*(-75 + 112*Ec))/5 - 
         39*\[Rho] + 432*Ec^4*\[Rho] + 
         (8*(5 + Ec*(-31 + Ec*(21 + 2*Ec*(7 + 16*Ec))))*\[Rho]^2)/
          (-1 + 2*Ec) + (8*(11 + Ec*(-41 + Ec*(35 - 4*(-1 + Ec)*Ec)))*
           \[Rho]^3)/(1 - 2*Ec)^2 - 15*\[Rho]^4 + (11*\[Rho]^5)/5 + 
         12*\[Rho]^2*(7 + \[Rho])*Log[1 - 2*Ec] - 12*\[Rho]^2*(7 + \[Rho])*
          Log[\[Rho]]) + aS^2*((7 + 1024*Ec^7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 
           440*\[Rho]^(3/2) - 120*\[Rho]^2 - 360*\[Rho]^(5/2) + 
           200*\[Rho]^3 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 
           3*\[Rho]^5 + 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
           160*Ec^3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + 
             \[Rho]^(3/2)) - 64*Ec^5*(-19 - 30*Sqrt[\[Rho]] + 15*\[Rho] + 
             40*\[Rho]^(3/2)) - 80*Ec^4*(3 + 6*Sqrt[\[Rho]] - 3*\[Rho] - 
             8*\[Rho]^(3/2) - 6*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
           4*Ec^2*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 800*\[Rho]^(3/2) - 
             390*\[Rho]^2 + 180*\[Rho]^(5/2) + 110*\[Rho]^3 - 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
           4*Ec*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 560*\[Rho]^(3/2) - 
             210*\[Rho]^2 - 180*\[Rho]^(5/2) + 170*\[Rho]^3 - 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
          (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 
            6*\[Rho] + \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
         (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))*
           Log[\[Rho]])/2) + aP^2*((7 + 1024*Ec^7 - 30*Sqrt[\[Rho]] - 
           75*\[Rho] - 440*\[Rho]^(3/2) - 120*\[Rho]^2 + 360*\[Rho]^(5/2) + 
           200*\[Rho]^3 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 
           3*\[Rho]^5 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
           160*Ec^3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 
             \[Rho]^(3/2)) + 64*Ec^5*(19 - 30*Sqrt[\[Rho]] - 15*\[Rho] + 
             40*\[Rho]^(3/2)) - 80*Ec^4*(3 - 6*Sqrt[\[Rho]] - 3*\[Rho] + 
             8*\[Rho]^(3/2) - 6*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
           4*Ec^2*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 800*\[Rho]^(3/2) - 
             390*\[Rho]^2 - 180*\[Rho]^(5/2) + 110*\[Rho]^3 + 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
           4*Ec*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 560*\[Rho]^(3/2) - 
             210*\[Rho]^2 + 180*\[Rho]^(5/2) + 170*\[Rho]^3 + 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
          (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 
            6*\[Rho] + \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
         (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2))*
           Log[\[Rho]])/2))))/
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^3 + 
 (\[Alpha]s*((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
     (319/75 - (31*Ec)/5 - 9*Ec^2 + (204*Ec^3)/5 - (340*Ec^4)/3 + 
      (2464*Ec^5)/25 - (7*Pi^2)/10 + 16*Ec^4*Pi^2 - (256*Ec^5*Pi^2)/15 + 
      (77*Log[1 - 2*Ec])/75 - (42*Ec*Log[1 - 2*Ec])/5 + 
      (284*Ec^2*Log[1 - 2*Ec])/15 + (584*Ec^3*Log[1 - 2*Ec])/5 - 
      (1984*Ec^4*Log[1 - 2*Ec])/5 + (6912*Ec^5*Log[1 - 2*Ec])/25 + 
      (77*Log[1 - 2*Ec]^2)/10 - 160*Ec^2*Log[1 - 2*Ec]^2 + 
      512*Ec^3*Log[1 - 2*Ec]^2 - 648*Ec^4*Log[1 - 2*Ec]^2 + 
      (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - 
      (28*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
      160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
      512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
      576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
      (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
      (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
      160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
      512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
      576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
      (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
      (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/5 + 
      (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/
       15 + (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
      (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
      (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
       Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
       Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
       Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
      80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
       Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
      (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
      (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
      80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
      256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
      288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
      (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
      (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
      80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
      256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
      288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
      (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
      (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
        Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
      256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
      240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
      (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
      (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
      (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
         Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
      (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
      160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
      512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
      576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
      (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
      (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
       (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
        2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
        2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
         Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
        Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
        2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
        2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
      (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec + Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
          Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
         2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
      (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
         462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
          Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
         360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
      80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
      256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
      192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
      (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
         1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
         1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
         150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
          Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
         300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
      (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 18072*Ec^4 + 
         5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 25200*Ec^3*Pi^2 - 
         42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
         111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
         15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
         32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
         28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
         314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
         86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
         8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
         7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
         48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
          Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
         18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
         345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
         18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
         59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
          Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
         21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 54000*Ec*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 248400*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 151200*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 37335*Log[\[Rho]] - 
         165210*Ec*Log[\[Rho]] + 29370*Ec^2*Log[\[Rho]] + 
         182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
         6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*
          Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
         48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
         9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
          Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
         2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
            Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
           4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
           2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
         2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         5400*Ec*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 151200*Ec^3*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 97200*Ec*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 24300*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Ec*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 21600*Ec^2*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^3*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*PolyLog[3, 1 - 2*Ec] - 
         97200*Ec*PolyLog[3, 1 - 2*Ec] - 43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 
         86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 194400*PolyLog[3, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] + 388800*Ec*PolyLog[3, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] + 172800*Ec^2*PolyLog[3, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] - 345600*Ec^3*PolyLog[3, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] - 194400*PolyLog[3, Sqrt[\[Rho]]/
            (-1 + 2*Ec)] + 388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
         86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
      \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + (1784*Ec^3)/75 + 
        (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + (80*Ec^2*Pi^2)/3 - 
        (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + (1204*Log[1 - 2*Ec])/45 - 
        (674*Ec*Log[1 - 2*Ec])/5 - 88*Ec^2*Log[1 - 2*Ec] + 
        (18664*Ec^3*Log[1 - 2*Ec])/45 - (16*Ec^4*Log[1 - 2*Ec])/5 + 
        (80*Pi^2*Log[1 - 2*Ec])/3 - 192*Ec^2*Pi^2*Log[1 - 2*Ec] + 
        (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + (1193*Log[1 - 2*Ec]^2)/6 - 
        440*Ec*Log[1 - 2*Ec]^2 - 920*Ec^2*Log[1 - 2*Ec]^2 + 
        (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 408*Ec^4*Log[1 - 2*Ec]^2 + 
        (20*Log[1 - 2*Ec]^3)/3 - 48*Ec^2*Log[1 - 2*Ec]^3 + 
        (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 40*Log[1 - 2*Ec]^2*Log[2*Ec] + 
        288*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*
         Log[2*Ec] - (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
        320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
        800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
        (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
        192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
        (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
        320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
        800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
        (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
        192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
        (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - \[Rho]])/3 + 
        (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
        (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 
        120*Ec^4*Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
        (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - (408*Ec^3*Log[\[Rho]])/
         5 + (488*Ec^4*Log[\[Rho]])/5 - 99*Log[1 - 2*Ec]*Log[\[Rho]] + 
        240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 480*Ec^2*Log[1 - 2*Ec]*
         Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 
        240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
        (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
        400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
          Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
        320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
        (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
        48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
        (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 3*(5 - 36*Ec^2 + 32*Ec^3)*
            Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
        (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
           24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 
           12*(-5 - 10*Ec + 16*Ec^2)*Log[\[Rho]])*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)])/3 + 
        (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
        320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
        192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
        192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
        576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
        320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
        2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
        2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
        320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, 
          \[Rho]/(1 - 2*Ec)] + 80*Zeta[3] - 576*Ec^2*Zeta[3] + 
        512*Ec^3*Zeta[3]) + (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 
         9000*Ec*Pi^2 - 12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 
         8*Ec^3*(4213 + 300*Pi^2) + 11880*Ec^3*Log[1 - 2*Ec] + 
         1560*Ec^4*Log[1 - 2*Ec] - 1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 
         15*(359 + 120*Pi^2)*Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*
          Log[1 - 2*Ec] - 12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
         31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
         7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
         2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 36000*Ec*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] + 900*(13 + 12*Ec - 12*Ec^2)*
          Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 11700*Log[1 - 2*Ec]*
          Log[1 - 2*Ec + Sqrt[\[Rho]]] - 25200*Ec*Log[1 - 2*Ec]*
          Log[1 - 2*Ec + Sqrt[\[Rho]]] - 10800*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8400*Log[1 - 2*Ec - \[Rho]] + 
         3000*Ec*Log[1 - 2*Ec - \[Rho]] + 47400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 
         26400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 26400*Ec^4*
          Log[1 - 2*Ec - \[Rho]] - 25200*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 79860*Ec*Log[\[Rho]] - 
         125490*Ec^2*Log[\[Rho]] + 18960*Ec^3*Log[\[Rho]] - 
         27480*Ec^4*Log[\[Rho]] + 15300*Log[1 - 2*Ec]*Log[\[Rho]] - 
         45000*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*
          Log[\[Rho]] + 3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
         3600*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
         5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
         12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         5400*(1 - 2*Ec)^2*Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 
         16200*Ec^2*PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
         7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
          PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
            (1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
            (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
          PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
           \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
          PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
          PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
         6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
       (225*(1 - 2*Ec)^2)) - (7/20 - 12*Ec^4 + (64*Ec^5)/5 + 
      (3*(-5 + 16*Ec^4)*\[Rho])/4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*
        \[Rho]^2)/(-1 + 2*Ec) + (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*
        \[Rho]^3)/(1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
      3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]])*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
       Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
       ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
           2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
           80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
             114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
             300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
             75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
        48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
      8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
         \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
        16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
        4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
       Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
      (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
         8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
         80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
         4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
           8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
           18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
        Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
      2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
       ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
           64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
             576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
             11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
             64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
             288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
        (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
           8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
           16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
           4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
           4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
          Log[\[Rho]])/(1 - 2*Ec)^2) - 
      (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
         10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
         2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
       (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
       PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
         8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
         64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
         32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
         4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
           8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
           18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
        PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
      (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
         8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
         80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
         4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
           8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
           18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
        PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
      4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
       PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
        32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
        \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
       PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
       ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
            \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
           32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
           8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
              \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
             9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
           8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
              \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
        16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
            2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
             (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
           (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
            8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
        (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
        (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
           8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
           16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
           4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
           4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
          Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
        (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
           320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
           4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
           8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
           2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
         (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[2, 2*Ec] + 192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
          4*Ec*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
         (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
       ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
           288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*\[Rho]^2) - 
           4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*\[Rho]^3) + 
           4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*\[Rho]^3)))/
         (3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
         Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
          16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
        192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
          4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
        288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
        4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
      384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
       PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
      384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
       PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
      96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
       PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
        956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
        12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
          \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
        4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
          12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
            32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
          \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
        2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
          40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
        16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
            \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
          \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
          75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
            92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
          24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
       (6*(1 - 2*Ec)^2))))/
  (3*Pi*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Alpha]s*((7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
      (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
      (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
       Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
     (-(aVR*c\[Delta]VR*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 
            16*Ec^4*(-3 + \[Rho]) - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            (1 + \[Rho])*(1 + (-8 + \[Rho])*\[Rho]) - 
            8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*(-8 + \[Rho]*
                 (-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + Ec^3*(88 - 
                216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
              12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
                48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
           96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
         (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
         (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
         8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
         Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
              27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 
                45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
              2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
           (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
              \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
             Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
           (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
            Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
         1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
         16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
          PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
           \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
               \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
              12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
              4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
            (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
              \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
           (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
              21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
                5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
              35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 
                67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
                35*\[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
            Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
           384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
            (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
            230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
              32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
            16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
            2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
                24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
            2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 
                32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 
                60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec))) + 
      2*aVR*c\[Delta]VR*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
          (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
           \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
         Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
       (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
             2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
              (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
               2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 2*
                \[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 27*
                \[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
        8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
           \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
          16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
          4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
        2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
         ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
             64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 576*
                \[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 11*
                \[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 64*
                \[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 288*
                \[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[\[Rho]])/(1 - 2*Ec)^2) - 
        (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
           10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
           2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
           8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
           64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
           32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
        (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
           4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
        4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
         PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
          32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
          \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
         ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
              \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
             32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
             8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
             8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
          16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
              2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*(1 + 
                \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
            \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
          (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
          (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
             320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
             4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
             8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
             2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
            Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
             288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*
                \[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*
                \[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*
                \[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
           Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
            16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
          192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
            4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 
          5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
         (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
          956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
          12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
            \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
          4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
            12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
              32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
            \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
          2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
            40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
          16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
            \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
            75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
              92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
            24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
             (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2))) + 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
     (-(aVR*c\[Delta]VR*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
           (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
            \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
        (319/75 - (31*Ec)/5 - 9*Ec^2 + (204*Ec^3)/5 - (340*Ec^4)/3 + 
         (2464*Ec^5)/25 - (7*Pi^2)/10 + 16*Ec^4*Pi^2 - (256*Ec^5*Pi^2)/15 + 
         (77*Log[1 - 2*Ec])/75 - (42*Ec*Log[1 - 2*Ec])/5 + 
         (284*Ec^2*Log[1 - 2*Ec])/15 + (584*Ec^3*Log[1 - 2*Ec])/5 - 
         (1984*Ec^4*Log[1 - 2*Ec])/5 + (6912*Ec^5*Log[1 - 2*Ec])/25 + 
         (77*Log[1 - 2*Ec]^2)/10 - 160*Ec^2*Log[1 - 2*Ec]^2 + 
         512*Ec^3*Log[1 - 2*Ec]^2 - 648*Ec^4*Log[1 - 2*Ec]^2 + 
         (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - (28*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 160*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - 512*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] + 576*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (1024*Ec^5*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
         (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
         160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
         (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/
          5 + (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
         (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
         (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
         (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
         (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
         80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
          Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
         (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
         (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
           Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
         (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
         (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
         (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
         160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
         (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
          (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
           2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
         (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[
                \[Rho]]] - 2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
             Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
            2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/
          15 + (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
            462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
             Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
            360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
         80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
         256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
            1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
            1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
            150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
            300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
         (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
            18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
            25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
            111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
            15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
            32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
            28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
            314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
            86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
            8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
            7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
            48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
             Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
            18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
            232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
            345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
            59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
             Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
            21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 29370*Ec^2*
             Log[\[Rho]] + 182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
            6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*
             Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
            48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
            9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
             Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
            2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
               Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
              4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
              2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
            2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
            151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 97200*Ec*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 24300*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Ec*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 21600*Ec^2*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^3*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*PolyLog[3, 1 - 2*Ec] - 
            97200*Ec*PolyLog[3, 1 - 2*Ec] - 43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 
            86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 194400*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 388800*Ec*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 172800*Ec^2*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 345600*Ec^3*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] + 388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
              \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
            86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
         \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
           (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
           (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
           (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
           88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
           (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
           192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
           (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
           920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
           408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
           48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
           40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*
            Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - 
           (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
           320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
           192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
           320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
           192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - \[Rho]])/
            3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
           (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*
            Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
           (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
           (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
           99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 
           480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*
            Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
           (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
           48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 3*(5 - 36*Ec^2 + 
                32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
           (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
              24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 12*(-5 - 10*Ec + 
                16*Ec^2)*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            3 + (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
           320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
           192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
           192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
           576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
           320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 2304*Ec^2*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2048*Ec^3*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           80*Zeta[3] - 576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
         (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
            12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
            11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
            1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*
             Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
            12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
            31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
            7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
            2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
            36000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            900*(13 + 12*Ec - 12*Ec^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[
                \[Rho]]] + 11700*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            25200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            10800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            8400*Log[1 - 2*Ec - \[Rho]] + 3000*Ec*Log[1 - 2*Ec - \[Rho]] + 
            47400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*
             Log[1 - 2*Ec - \[Rho]] + 26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 
            25200*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            90000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            75600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            14400*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            14400*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            12285*Log[\[Rho]] + 79860*Ec*Log[\[Rho]] - 125490*Ec^2*
             Log[\[Rho]] + 18960*Ec^3*Log[\[Rho]] - 27480*Ec^4*Log[\[Rho]] + 
            15300*Log[1 - 2*Ec]*Log[\[Rho]] - 45000*Ec*Log[1 - 2*Ec]*
             Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
            3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 3600*Ec^4*Log[1 - 2*Ec]*
             Log[\[Rho]] - 5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
            12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
             Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 16200*Ec^2*
             PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
            7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
             PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] + 25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*PolyLog[2, 
              Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
             PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
             PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
             PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
            6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
          (225*(1 - 2*Ec)^2))) + aVR*c\[Delta]VR*
       (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
       (4*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*Log[1 - 2*Ec]^3 + 
        Log[1 - 2*Ec]^2*((Sqrt[\[Rho]]*(-15 + 1056*Ec^5 - 408*\[Rho] - 
             90*\[Rho]^2 - 2*\[Rho]^4 + 48*Ec^4*(-11 + 24*\[Rho]) - 
             48*Ec^3*(8 + 48*\[Rho] + \[Rho]^2) - 24*Ec^2*(-8 + 52*\[Rho] + 
               43*\[Rho]^2) + 2*Ec*(15 + 936*\[Rho] + 486*\[Rho]^2 + 2*
                \[Rho]^4)))/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*Log[2*Ec]) - 
        (4*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
           9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
           16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
           Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 90*\[Rho]^2 + 
             32*\[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + 2*Ec) + (4*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 
           48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
           16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
           24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
           Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 90*\[Rho]^2 + 
             32*\[Rho]^(5/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + 2*Ec) - \[Rho]^(3/2)*(36 + 126*\[Rho] + \[Rho]^3)*
         Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
         ((Sqrt[\[Rho]]*(-69 - 2016*Ec^5 + Ec^4*(48 - 3584*\[Rho]) - 
             224*\[Rho] + 216*\[Rho]^2 + 96*\[Rho]^3 - 19*\[Rho]^4 - 
             24*Ec^2*(-3 - 64*\[Rho] + 18*\[Rho]^2) - 
             16*Ec^3*(-39 - 16*\[Rho] + 90*\[Rho]^2) + 
             2*Ec*(33 + 32*\[Rho] + 432*\[Rho]^2 - 96*\[Rho]^3 + 19*
                \[Rho]^4)))/(-3 + 6*Ec) + (2*Sqrt[\[Rho]]*(9 - 96*Ec^5 + 
             64*\[Rho] - 72*\[Rho]^2 - \[Rho]^4 - 16*Ec^4*(-3 + 8*\[Rho]) + 
             Ec^3*(96 + 256*\[Rho] - 48*\[Rho]^2) + 24*Ec^2*(-2 + 4*\[Rho] + 
               5*\[Rho]^2) + 2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*
            Log[\[Rho]])/(-1 + 2*Ec)) - (16*Ec*Sqrt[\[Rho]]*
          (12*Ec^4 + 3*\[Rho]*(4 + 3*\[Rho]) - 3*Ec*\[Rho]*(4 + 3*\[Rho]) - 
           2*Ec^2*\[Rho]*(16 + 3*\[Rho]) + 2*Ec^3*(-3 + 8*\[Rho]))*
          PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 256*\[Rho]^2*(3 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] + (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 
           52*\[Rho] - 48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
           16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
           24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
           Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 90*\[Rho]^2 + 
             32*\[Rho]^(5/2)))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
         (-1 + 2*Ec) - (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 
           48*\[Rho]^(3/2) + 9*\[Rho]^2 - 16*\[Rho]^(5/2) - 
           16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(3 + 16*\[Rho]) + 
           24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 
             96*\[Rho]^(3/2) - 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) + 
        2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*(-3 + 15*Sqrt[\[Rho]] - 
          5*\[Rho] + \[Rho]^(3/2))*PolyLog[2, \[Rho]] + 
        4*Sqrt[\[Rho]]*(-6 - 48*\[Rho] + 18*\[Rho]^2 + \[Rho]^4 - 
          24*Ec^2*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        Log[1 - 2*Ec]*((2*Sqrt[\[Rho]]*(9 + 144*Ec^5 - 2*(227 + 48*Pi^2)*
              \[Rho] - 3*(109 + 24*Pi^2)*\[Rho]^2 + 6*\[Rho]^3 + 
             8*Ec^4*(81 + 172*\[Rho]) - 4*Ec^3*(153 + 32*(14 + 3*Pi^2)*
                \[Rho] - 12*\[Rho]^2) + 6*Ec^2*(15 + 32*(-7 + Pi^2)*\[Rho] - 
               148*\[Rho]^2 + 4*\[Rho]^3) + 2*Ec*\[Rho]*(928 + 651*\[Rho] - 
               12*\[Rho]^2 + 24*Pi^2*(4 + 3*\[Rho]))))/(-3 + 6*Ec) + 
          (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
             9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
             16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
             Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 90*\[Rho]^2 + 32*
                \[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) - 
          (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 48*\[Rho]^(3/2) - 
             9*\[Rho]^2 - 16*\[Rho]^(5/2) + 16*Ec^4*(-3 + 8*\[Rho]) - 
             16*Ec^3*(3 + 16*\[Rho]) - 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
             Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*
                \[Rho]^(5/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
          (4*Sqrt[\[Rho]]*(-9 + 96*Ec^5 - 64*\[Rho] + 72*\[Rho]^2 + 
             \[Rho]^4 + 16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(-6 - 16*\[Rho] + 3*
                \[Rho]^2) - 24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) - 
             2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*
            Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
          (2*Sqrt[\[Rho]]*(3 - 288*Ec^5 + 62*\[Rho] - 81*\[Rho]^2 - 
             16*Ec^4*(-9 + 16*\[Rho]) + 32*Ec^3*(3 + 16*\[Rho]) + 
             48*Ec^2*(-1 + 8*\[Rho] + 6*\[Rho]^2) - 2*Ec*(3 + 206*\[Rho] + 27*
                \[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 2*Ec] + 96*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          96*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 
            3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
        Log[\[Rho]]*((Sqrt[\[Rho]]*(27 + 864*Ec^5 + 1300*\[Rho] + 
             1704*\[Rho]^2 + 12*\[Rho]^3 + 21*\[Rho]^4 + 
             16*Ec^4*(-27 + 76*\[Rho]) + 32*Ec^3*\[Rho]*(131 + 96*\[Rho]) - 
             48*Ec^2*\[Rho]*(-35 - 49*\[Rho] + \[Rho]^2) - 
             2*Ec*(27 + 2320*\[Rho] + 3432*\[Rho]^2 + 21*\[Rho]^4)))/
           (-6 + 12*Ec) - 128*\[Rho]^2*(3 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
          2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*(-3 + 15*Sqrt[\[Rho]] - 
            5*\[Rho] + \[Rho]^(3/2))*Log[1 - \[Rho]] + 96*(-1 + 4*Ec^2)*
           \[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
          48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*\[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
        48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 1 - 2*Ec] + 
        192*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^(3/2)*
         (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
        48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
          \[Rho]/(1 - 2*Ec)] + (Sqrt[\[Rho]]*(561 - 1152*Ec^5*(-6 + Pi^2) + 
           8006*\[Rho] - 5736*\[Rho]^2 - 3078*\[Rho]^3 + 247*\[Rho]^4 + 
           18*Pi^2*(-3 + 16*\[Rho] - 192*\[Rho]^(3/2) + 48*\[Rho]^2 - 
             64*\[Rho]^(5/2) + \[Rho]^4) - 32*Ec^4*(192 - 61*\[Rho] + 
             6*Pi^2*(-3 + 8*\[Rho])) + 8*Ec^3*(375 + (-33 + 72*Pi^2)*
              \[Rho]^2 + 8*\[Rho]*(191 + 48*Pi^2 - 216*Zeta[3])) - 
           3456*\[Rho]*Zeta[3] - 2592*\[Rho]^2*Zeta[3] + 
           12*Ec^2*(33 + 3*(479 + 24*Pi^2)*\[Rho]^2 - 62*\[Rho]^3 + 
             4*\[Rho]*(463 + 24*Pi^2 + 144*Zeta[3])) - 
           2*Ec*(867 - 3264*\[Rho]^3 + 247*\[Rho]^4 + 
             18*Pi^2*(-3 + 48*\[Rho] - 192*\[Rho]^(3/2) + 72*\[Rho]^2 - 64*
                \[Rho]^(5/2) + \[Rho]^4) - 54*\[Rho]^2*(25 + 48*Zeta[3]) - 
             4*\[Rho]*(-3803 + 864*Zeta[3]))))/(-18 + 36*Ec)) - 
      aVR*c\[Delta]VR*((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
          (-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 4*Ec^2*\[Rho]*(9 + \[Rho]) + 
           \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 2*Ec*\[Rho]*
            (-21 + (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
        6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]])*
       (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
             2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
              (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
               2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 2*
                \[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 27*
                \[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
        8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
           \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
          16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
          4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
        2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
         ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
             64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 576*
                \[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 11*
                \[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 64*
                \[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 288*
                \[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[\[Rho]])/(1 - 2*Ec)^2) - 
        (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
           10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
           2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
           8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
           64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
           32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
        (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
           4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
        4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
         PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
          32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
          \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
         ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
              \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
             32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
             8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
             8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
          16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
              2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*(1 + 
                \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
            \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
          (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
          (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
             320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
             4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
             8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
             2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
            Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
             288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*
                \[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*
                \[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*
                \[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
           Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
            16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
          192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
            4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 
          5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
         (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
          956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
          12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
            \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
          4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
            12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
              32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
            \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
          2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
            40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
          16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
            \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
            75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
              92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
            24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
             (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)))))/
  (3*Pi*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Alpha]s*((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
     (aVR^2*c\[Delta]VR^2*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
           (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
            \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])^2*
       (319/75 - (31*Ec)/5 - 9*Ec^2 + (204*Ec^3)/5 - (340*Ec^4)/3 + 
        (2464*Ec^5)/25 - (7*Pi^2)/10 + 16*Ec^4*Pi^2 - (256*Ec^5*Pi^2)/15 + 
        (77*Log[1 - 2*Ec])/75 - (42*Ec*Log[1 - 2*Ec])/5 + 
        (284*Ec^2*Log[1 - 2*Ec])/15 + (584*Ec^3*Log[1 - 2*Ec])/5 - 
        (1984*Ec^4*Log[1 - 2*Ec])/5 + (6912*Ec^5*Log[1 - 2*Ec])/25 + 
        (77*Log[1 - 2*Ec]^2)/10 - 160*Ec^2*Log[1 - 2*Ec]^2 + 
        512*Ec^3*Log[1 - 2*Ec]^2 - 648*Ec^4*Log[1 - 2*Ec]^2 + 
        (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - (28*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 160*Ec^2*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - Sqrt[\[Rho]]] - 512*Ec^3*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - Sqrt[\[Rho]]] + 576*Ec^4*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - Sqrt[\[Rho]]] - (1024*Ec^5*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
        (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
        160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
        512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
        576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
        (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
        (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/5 + 
        (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
        (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
        (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
        (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
        (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
        80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
         Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
        (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
        (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
        (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
        256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
        288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
        (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
          Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
        256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
        240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
        (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
        (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
        (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
        (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
        160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
        (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
         (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
          2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
          2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
          2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
        (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*
            Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
            Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
           2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
        (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
           462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
            Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
           360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
        80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
        256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
           1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
           1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
           150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
            Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
           300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
        (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
           18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
           25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
           111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
           15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
           32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
           28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
           314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
           86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
           8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
           7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
           48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
            Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
           18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
           59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
            Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
           21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
           248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 
           29370*Ec^2*Log[\[Rho]] + 182460*Ec^3*Log[\[Rho]] - 
           13680*Ec^4*Log[\[Rho]] - 6750*Log[1 - 2*Ec]*Log[\[Rho]] - 
           132300*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*
            Log[\[Rho]] + 48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
           9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
            Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
           2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
              Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
             4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
             2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
           2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
           151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 97200*Ec*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 24300*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Ec*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 21600*Ec^2*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^3*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*PolyLog[3, 1 - 2*Ec] - 
           97200*Ec*PolyLog[3, 1 - 2*Ec] - 43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 
           86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 194400*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 388800*Ec*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 172800*Ec^2*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 345600*Ec^3*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 194400*PolyLog[3, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + 388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
           86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
        \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
          (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
          (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
          (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
          88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
          (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
          192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
          (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
          920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
          408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
          48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
          40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
          256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - (604*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 320*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] + 800*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (4096*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 192*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (604*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 320*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] + 800*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - (4096*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 192*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] + (413*Log[1 - 2*Ec - \[Rho]])/18 + 
          (604*Ec*Log[1 - 2*Ec - \[Rho]])/3 + 
          (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
          (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*
           Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
          (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
          (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
          99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 
          480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*
           Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
          (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
            Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
          48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 
             3*(5 - 36*Ec^2 + 32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
          (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
             24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 
             12*(-5 - 10*Ec + 16*Ec^2)*Log[\[Rho]])*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)])/3 + 
          (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
          320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
          192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
          576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
          320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
          80*Zeta[3] - 576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
        (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
           12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
           11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
           1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*
            Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
           12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
           31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
           7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
           2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
           36000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           900*(13 + 12*Ec - 12*Ec^2)*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 11700*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 25200*Ec*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 10800*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8400*Log[1 - 2*Ec - \[Rho]] + 
           3000*Ec*Log[1 - 2*Ec - \[Rho]] + 47400*Ec^2*
            Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 
           26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 25200*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 
           79860*Ec*Log[\[Rho]] - 125490*Ec^2*Log[\[Rho]] + 
           18960*Ec^3*Log[\[Rho]] - 27480*Ec^4*Log[\[Rho]] + 
           15300*Log[1 - 2*Ec]*Log[\[Rho]] - 45000*Ec*Log[1 - 2*Ec]*
            Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
           3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 3600*Ec^4*Log[1 - 2*Ec]*
            Log[\[Rho]] - 5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
           12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
            Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 
           16200*Ec^2*PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
           7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
            PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
            PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
            PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
            PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
           6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
         (225*(1 - 2*Ec)^2)) - 
      (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
       ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        aT^2*(4*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
            (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
            (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
            3*\[Rho]^4) + 144*\[Rho]^2*Log[1 - 2*Ec] - 144*\[Rho]^2*
           Log[\[Rho]]) + aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*
           (12*Ec^2 + 4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
          12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
        aS^2*(1/2 + 8*(-1 + Ec)*Ec^3 - 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
          4*(-1 + 2*Ec^3)*\[Rho] - 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
          (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) - 
          (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
          (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
          2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
            2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
            2*\[Rho])*Log[\[Rho]]) + aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 
          2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] + 
          6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
           (-1 + 2*Ec) + (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
          (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*Log[\[Rho]]))*(319/75 - (31*Ec)/5 - 9*Ec^2 + 
        (204*Ec^3)/5 - (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 
        16*Ec^4*Pi^2 - (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - 
        (42*Ec*Log[1 - 2*Ec])/5 + (284*Ec^2*Log[1 - 2*Ec])/15 + 
        (584*Ec^3*Log[1 - 2*Ec])/5 - (1984*Ec^4*Log[1 - 2*Ec])/5 + 
        (6912*Ec^5*Log[1 - 2*Ec])/25 + (77*Log[1 - 2*Ec]^2)/10 - 
        160*Ec^2*Log[1 - 2*Ec]^2 + 512*Ec^3*Log[1 - 2*Ec]^2 - 
        648*Ec^4*Log[1 - 2*Ec]^2 + (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - 
        (28*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
        160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
        512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
        576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
        (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
        (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
        160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
        512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
        576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
        (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
        (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/5 + 
        (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
        (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
        (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
        (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
        (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
        80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
         Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
        (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
        (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
        (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
        256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
        288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
        (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
          Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
        256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
        240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
        (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
        (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
        (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
        (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
        160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
        576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
        (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
         (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
          2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
          2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
          2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
        (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*
            Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
            Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
           2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
        (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
           462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
            Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
           360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
        80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
        256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
           1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
           1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
           150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
            Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
           300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
        (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
           18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
           25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
           111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
           15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
           32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
           28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
           314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
           86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
           8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
           7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
           48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
            Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
           18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
           59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
            Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
           21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
           248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 
           29370*Ec^2*Log[\[Rho]] + 182460*Ec^3*Log[\[Rho]] - 
           13680*Ec^4*Log[\[Rho]] - 6750*Log[1 - 2*Ec]*Log[\[Rho]] - 
           132300*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*
            Log[\[Rho]] + 48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
           9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
            Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
           2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
              Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
             4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
             2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
           2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
           151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 97200*Ec*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 24300*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Ec*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 21600*Ec^2*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^3*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*PolyLog[3, 1 - 2*Ec] - 
           97200*Ec*PolyLog[3, 1 - 2*Ec] - 43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 
           86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 194400*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 388800*Ec*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 172800*Ec^2*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 345600*Ec^3*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 194400*PolyLog[3, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + 388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
           86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
        \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
          (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
          (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
          (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
          88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
          (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
          192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
          (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
          920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
          408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
          48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
          40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
          256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - (604*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 320*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] + 800*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (4096*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 192*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (604*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 320*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] + 800*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - (4096*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 192*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] + (413*Log[1 - 2*Ec - \[Rho]])/18 + 
          (604*Ec*Log[1 - 2*Ec - \[Rho]])/3 + 
          (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
          (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*
           Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
          (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
          (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
          99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 
          480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*
           Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
          (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
          96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
            Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
          48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 
             3*(5 - 36*Ec^2 + 32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
          (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
             24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 
             12*(-5 - 10*Ec + 16*Ec^2)*Log[\[Rho]])*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)])/3 + 
          (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
          320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
          192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
          576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
          320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
          80*Zeta[3] - 576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
        (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
           12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
           11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
           1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*
            Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
           12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
           31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
           7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
           2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
           36000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           900*(13 + 12*Ec - 12*Ec^2)*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 11700*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 25200*Ec*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 10800*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8400*Log[1 - 2*Ec - \[Rho]] + 
           3000*Ec*Log[1 - 2*Ec - \[Rho]] + 47400*Ec^2*
            Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 
           26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 25200*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 
           79860*Ec*Log[\[Rho]] - 125490*Ec^2*Log[\[Rho]] + 
           18960*Ec^3*Log[\[Rho]] - 27480*Ec^4*Log[\[Rho]] + 
           15300*Log[1 - 2*Ec]*Log[\[Rho]] - 45000*Ec*Log[1 - 2*Ec]*
            Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
           3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 3600*Ec^4*Log[1 - 2*Ec]*
            Log[\[Rho]] - 5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
           12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
            Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 
           16200*Ec^2*PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
           7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
            PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
            PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
            PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
            PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
           6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
         (225*(1 - 2*Ec)^2)) - aVR^2*c\[Delta]VR^2*
       (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
       ((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
           2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
        24*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*
         (1 + \[Rho])*Log[\[Rho]])*(4*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((Sqrt[\[Rho]]*(-15 + 1056*Ec^5 - 408*\[Rho] - 90*\[Rho]^2 - 
             2*\[Rho]^4 + 48*Ec^4*(-11 + 24*\[Rho]) - 
             48*Ec^3*(8 + 48*\[Rho] + \[Rho]^2) - 24*Ec^2*(-8 + 52*\[Rho] + 
               43*\[Rho]^2) + 2*Ec*(15 + 936*\[Rho] + 486*\[Rho]^2 + 2*
                \[Rho]^4)))/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*Log[2*Ec]) - 
        (4*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
           9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
           16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
           Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 90*\[Rho]^2 + 
             32*\[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + 2*Ec) + (4*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 
           48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
           16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
           24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
           Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 90*\[Rho]^2 + 
             32*\[Rho]^(5/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + 2*Ec) - \[Rho]^(3/2)*(36 + 126*\[Rho] + \[Rho]^3)*
         Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
         ((Sqrt[\[Rho]]*(-69 - 2016*Ec^5 + Ec^4*(48 - 3584*\[Rho]) - 
             224*\[Rho] + 216*\[Rho]^2 + 96*\[Rho]^3 - 19*\[Rho]^4 - 
             24*Ec^2*(-3 - 64*\[Rho] + 18*\[Rho]^2) - 
             16*Ec^3*(-39 - 16*\[Rho] + 90*\[Rho]^2) + 
             2*Ec*(33 + 32*\[Rho] + 432*\[Rho]^2 - 96*\[Rho]^3 + 19*
                \[Rho]^4)))/(-3 + 6*Ec) + (2*Sqrt[\[Rho]]*(9 - 96*Ec^5 + 
             64*\[Rho] - 72*\[Rho]^2 - \[Rho]^4 - 16*Ec^4*(-3 + 8*\[Rho]) + 
             Ec^3*(96 + 256*\[Rho] - 48*\[Rho]^2) + 24*Ec^2*(-2 + 4*\[Rho] + 
               5*\[Rho]^2) + 2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*
            Log[\[Rho]])/(-1 + 2*Ec)) - (16*Ec*Sqrt[\[Rho]]*
          (12*Ec^4 + 3*\[Rho]*(4 + 3*\[Rho]) - 3*Ec*\[Rho]*(4 + 3*\[Rho]) - 
           2*Ec^2*\[Rho]*(16 + 3*\[Rho]) + 2*Ec^3*(-3 + 8*\[Rho]))*
          PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 256*\[Rho]^2*(3 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] + (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 
           52*\[Rho] - 48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
           16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
           24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
           Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 90*\[Rho]^2 + 
             32*\[Rho]^(5/2)))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
         (-1 + 2*Ec) - (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 
           48*\[Rho]^(3/2) + 9*\[Rho]^2 - 16*\[Rho]^(5/2) - 
           16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(3 + 16*\[Rho]) + 
           24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 
             96*\[Rho]^(3/2) - 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) + 
        2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*(-3 + 15*Sqrt[\[Rho]] - 
          5*\[Rho] + \[Rho]^(3/2))*PolyLog[2, \[Rho]] + 
        4*Sqrt[\[Rho]]*(-6 - 48*\[Rho] + 18*\[Rho]^2 + \[Rho]^4 - 
          24*Ec^2*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        Log[1 - 2*Ec]*((2*Sqrt[\[Rho]]*(9 + 144*Ec^5 - 2*(227 + 48*Pi^2)*
              \[Rho] - 3*(109 + 24*Pi^2)*\[Rho]^2 + 6*\[Rho]^3 + 
             8*Ec^4*(81 + 172*\[Rho]) - 4*Ec^3*(153 + 32*(14 + 3*Pi^2)*
                \[Rho] - 12*\[Rho]^2) + 6*Ec^2*(15 + 32*(-7 + Pi^2)*\[Rho] - 
               148*\[Rho]^2 + 4*\[Rho]^3) + 2*Ec*\[Rho]*(928 + 651*\[Rho] - 
               12*\[Rho]^2 + 24*Pi^2*(4 + 3*\[Rho]))))/(-3 + 6*Ec) + 
          (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
             9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
             16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
             Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 90*\[Rho]^2 + 32*
                \[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) - 
          (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 48*\[Rho]^(3/2) - 
             9*\[Rho]^2 - 16*\[Rho]^(5/2) + 16*Ec^4*(-3 + 8*\[Rho]) - 
             16*Ec^3*(3 + 16*\[Rho]) - 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
             Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*
                \[Rho]^(5/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
          (4*Sqrt[\[Rho]]*(-9 + 96*Ec^5 - 64*\[Rho] + 72*\[Rho]^2 + 
             \[Rho]^4 + 16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(-6 - 16*\[Rho] + 3*
                \[Rho]^2) - 24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) - 
             2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*
            Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
          (2*Sqrt[\[Rho]]*(3 - 288*Ec^5 + 62*\[Rho] - 81*\[Rho]^2 - 
             16*Ec^4*(-9 + 16*\[Rho]) + 32*Ec^3*(3 + 16*\[Rho]) + 
             48*Ec^2*(-1 + 8*\[Rho] + 6*\[Rho]^2) - 2*Ec*(3 + 206*\[Rho] + 27*
                \[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 2*Ec] + 96*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          96*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 
            3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
        Log[\[Rho]]*((Sqrt[\[Rho]]*(27 + 864*Ec^5 + 1300*\[Rho] + 
             1704*\[Rho]^2 + 12*\[Rho]^3 + 21*\[Rho]^4 + 
             16*Ec^4*(-27 + 76*\[Rho]) + 32*Ec^3*\[Rho]*(131 + 96*\[Rho]) - 
             48*Ec^2*\[Rho]*(-35 - 49*\[Rho] + \[Rho]^2) - 
             2*Ec*(27 + 2320*\[Rho] + 3432*\[Rho]^2 + 21*\[Rho]^4)))/
           (-6 + 12*Ec) - 128*\[Rho]^2*(3 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
          2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*(-3 + 15*Sqrt[\[Rho]] - 
            5*\[Rho] + \[Rho]^(3/2))*Log[1 - \[Rho]] + 96*(-1 + 4*Ec^2)*
           \[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
          48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*\[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]^(3/2)*
           (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
        48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 1 - 2*Ec] + 
        192*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^(3/2)*
         (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
        48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
          \[Rho]/(1 - 2*Ec)] + (Sqrt[\[Rho]]*(561 - 1152*Ec^5*(-6 + Pi^2) + 
           8006*\[Rho] - 5736*\[Rho]^2 - 3078*\[Rho]^3 + 247*\[Rho]^4 + 
           18*Pi^2*(-3 + 16*\[Rho] - 192*\[Rho]^(3/2) + 48*\[Rho]^2 - 
             64*\[Rho]^(5/2) + \[Rho]^4) - 32*Ec^4*(192 - 61*\[Rho] + 
             6*Pi^2*(-3 + 8*\[Rho])) + 8*Ec^3*(375 + (-33 + 72*Pi^2)*
              \[Rho]^2 + 8*\[Rho]*(191 + 48*Pi^2 - 216*Zeta[3])) - 
           3456*\[Rho]*Zeta[3] - 2592*\[Rho]^2*Zeta[3] + 
           12*Ec^2*(33 + 3*(479 + 24*Pi^2)*\[Rho]^2 - 62*\[Rho]^3 + 
             4*\[Rho]*(463 + 24*Pi^2 + 144*Zeta[3])) - 
           2*Ec*(867 - 3264*\[Rho]^3 + 247*\[Rho]^4 + 
             18*Pi^2*(-3 + 48*\[Rho] - 192*\[Rho]^(3/2) + 72*\[Rho]^2 - 64*
                \[Rho]^(5/2) + \[Rho]^4) - 54*\[Rho]^2*(25 + 48*Zeta[3]) - 
             4*\[Rho]*(-3803 + 864*Zeta[3]))))/(-18 + 36*Ec)) - 
      (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
       (aVR^2*(3/10 + (24*Ec^4*(-5 + 8*Ec))/5 + 3*(-1 + 16*Ec^4)*\[Rho] + 
          2*(-1 + 2*Ec*(3 + Ec*(3 + 4*Ec)))*\[Rho]^2 + 6*\[Rho]^3 - 
          (3*\[Rho]^4)/2 + \[Rho]^5/5 + 6*\[Rho]^2*Log[1 - 2*Ec] - 
          6*\[Rho]^2*Log[\[Rho]]) + aP*aT*c\[Delta]P*
         ((1 + 16*(15 - 32*Ec)*Ec^4 - 15*(1 + 48*Ec^4)*\[Rho] - 
            (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
             (-1 + 2*Ec) - (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
             (1 - 2*Ec)^2 + 15*\[Rho]^4 - \[Rho]^5)/10 + 
          6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^2*(1 + \[Rho])*
           Log[\[Rho]]) + aS*aT*c\[Delta]S*
         ((-1 + 16*Ec^4*(-15 + 32*Ec) + 15*(1 + 48*Ec^4)*\[Rho] + 
            (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
             (-1 + 2*Ec) + (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
             (1 - 2*Ec)^2 - 15*\[Rho]^4 + \[Rho]^5)/10 - 
          6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^2*(1 + \[Rho])*
           Log[\[Rho]]) + aT^2*(19/5 + (16*Ec^4*(-75 + 112*Ec))/5 - 
          39*\[Rho] + 432*Ec^4*\[Rho] + 
          (8*(5 + Ec*(-31 + Ec*(21 + 2*Ec*(7 + 16*Ec))))*\[Rho]^2)/
           (-1 + 2*Ec) + (8*(11 + Ec*(-41 + Ec*(35 - 4*(-1 + Ec)*Ec)))*
            \[Rho]^3)/(1 - 2*Ec)^2 - 15*\[Rho]^4 + (11*\[Rho]^5)/5 + 
          12*\[Rho]^2*(7 + \[Rho])*Log[1 - 2*Ec] - 12*\[Rho]^2*(7 + \[Rho])*
           Log[\[Rho]]) + aS^2*((7 + 1024*Ec^7 + 30*Sqrt[\[Rho]] - 
            75*\[Rho] + 440*\[Rho]^(3/2) - 120*\[Rho]^2 - 360*\[Rho]^(5/2) + 
            200*\[Rho]^3 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 
            3*\[Rho]^5 + 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
            160*Ec^3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + 
              \[Rho]^(3/2)) - 64*Ec^5*(-19 - 30*Sqrt[\[Rho]] + 15*\[Rho] + 
              40*\[Rho]^(3/2)) - 80*Ec^4*(3 + 6*Sqrt[\[Rho]] - 3*\[Rho] - 
              8*\[Rho]^(3/2) - 6*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
            4*Ec^2*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 800*\[Rho]^(3/2) - 
              390*\[Rho]^2 + 180*\[Rho]^(5/2) + 110*\[Rho]^3 - 
              120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 
              3*\[Rho]^5) - 4*Ec*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 
              560*\[Rho]^(3/2) - 210*\[Rho]^2 - 180*\[Rho]^(5/2) + 
              170*\[Rho]^3 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 
              10*\[Rho]^(9/2) + 3*\[Rho]^5))/(40*(1 - 2*Ec)^2) + 
          (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))*
            Log[1 - 2*Ec])/2 - (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 
             6*\[Rho] + \[Rho]^(3/2))*Log[\[Rho]])/2) + 
        aP^2*((7 + 1024*Ec^7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 
            440*\[Rho]^(3/2) - 120*\[Rho]^2 + 360*\[Rho]^(5/2) + 
            200*\[Rho]^3 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 
            3*\[Rho]^5 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
            160*Ec^3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 
              \[Rho]^(3/2)) + 64*Ec^5*(19 - 30*Sqrt[\[Rho]] - 15*\[Rho] + 
              40*\[Rho]^(3/2)) - 80*Ec^4*(3 - 6*Sqrt[\[Rho]] - 3*\[Rho] + 
              8*\[Rho]^(3/2) - 6*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
            4*Ec^2*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 800*\[Rho]^(3/2) - 
              390*\[Rho]^2 - 180*\[Rho]^(5/2) + 110*\[Rho]^3 + 
              120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 
              3*\[Rho]^5) - 4*Ec*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 
              560*\[Rho]^(3/2) - 210*\[Rho]^2 + 180*\[Rho]^(5/2) + 
              170*\[Rho]^3 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 
              10*\[Rho]^(9/2) + 3*\[Rho]^5))/(40*(1 - 2*Ec)^2) + 
          (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2))*
            Log[1 - 2*Ec])/2 - (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 
             6*\[Rho] + \[Rho]^(3/2))*Log[\[Rho]])/2))*
       (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
             2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
              (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
               2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 2*
                \[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 27*
                \[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
        8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
           \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
          16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
          4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
        2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
         ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
             64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 576*
                \[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 11*
                \[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 64*
                \[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 288*
                \[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[\[Rho]])/(1 - 2*Ec)^2) - 
        (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
           10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
           2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
           8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
           64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
           32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
        (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
           4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
        4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
         PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
          32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
          \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
         ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
              \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
             32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
             8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
             8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
          16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
              2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*(1 + 
                \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
            \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
          (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
          (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
             320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
             4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
             8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
             2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
            Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
             288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*
                \[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*
                \[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*
                \[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
           Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
            16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
          192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
            4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 
          5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
         (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
          956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
          12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
            \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
          4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
            12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
              32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
            \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
          2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
            40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
          16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
            \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
            75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
              92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
            24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
             (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
      aVR*c\[Delta]VR*((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
          (-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 4*Ec^2*\[Rho]*(9 + \[Rho]) + 
           \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 2*Ec*\[Rho]*
            (-21 + (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
        6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]])*
       (-(aVR*c\[Delta]VR*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + 
                \[Rho]) - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*(1 + 
                (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
              2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/
            (1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*
            Log[\[Rho]])*(16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 
                176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 
                2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + 
                Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/
              (-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
           8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                 (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/
              (-3 + 6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                  21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
           (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 
              3*Ec*\[Rho]*(7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*
             PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 1024*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]] - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
              Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec) - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec) - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
           32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
             6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                 \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 
                  39*\[Rho]) - 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + 
                  \[Rho]^2) + 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 
                  6*(5 + 2*Pi^2)*\[Rho]^2)))/(-3 + 6*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
                \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (24*Sqrt[\[Rho]]*(2 - 
                32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
                16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
               Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                 (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/
              (-3 + 6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
             16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
               \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
             (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
              30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 
                3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + 
                Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*
                 \[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 
              216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 
                30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
                  7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
                \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec))) + 
        2*aVR*c\[Delta]VR*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
            (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
             \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*
           (1 + \[Rho])*Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*
           Log[\[Rho]])*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 2*
                \[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                 114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                 300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                 75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
            48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
             Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
            (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
            (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
            48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
              (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
             27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
          2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
           ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 64*
                Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                 576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                 11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                 64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                 288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
             (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*
                \[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                 \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
          (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
             10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
             2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
          (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
             8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
             80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
             4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
          4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
           PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
            32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
            \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
           ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 32*Ec^4*
                (161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 8*Ec^3*
                (267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
                 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 8*Ec^2*
                (37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^2 + 
                 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
            16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                 (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
               (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*
                \[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*
                Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*
                (10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
                 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*
                (-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
             (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*
                \[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                 \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
             (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*
                \[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
               4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 8*Ec^3*
                (-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 2*Ec*
                (-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
             (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
              5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
               17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                 597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                 23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                 44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
            128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
            4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + 
              \[Rho]^4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*
             (2 - 2*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
          384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
            956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
            12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
              \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
            4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 
                16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + \[Rho]^2*(526 - 
                3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 2880*\[Rho]^2*
             Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*(1 + 
                12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
            16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
              \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
              75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
                92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 24*\[Rho]*(-101 + 
                432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
           (6*(1 - 2*Ec)^2))) + 
      (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^2*
       (aVR^2*(4*\[Rho]^2*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           (-7/5 + (4224*Ec^5)/5 + 40*\[Rho] + 170*\[Rho]^2 - 
            264*Ec*\[Rho]^2 - 240*Ec^2*\[Rho]^2 + 32*\[Rho]^3 + 2*\[Rho]^4 - 
            (4*\[Rho]^5)/5 + 48*Ec^4*(-19 + 8*\[Rho]) - 
            64*Ec^3*(-4 + 8*\[Rho] + \[Rho]^2) - 24*\[Rho]^2*Log[2*Ec]) + 
          (4*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 25*\[Rho] - 
             40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
             120*Ec^2*\[Rho]^2 - 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
             160*Ec^3*(-1 + 2*\[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]])/5 + (4*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 
             25*\[Rho] + 40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
             120*Ec^2*\[Rho]^2 + 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
             160*Ec^3*(-1 + 2*\[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
            Log[\[Rho]])/5 + (\[Rho]^2*(-210 - 50*\[Rho] - 5*\[Rho]^2 + 
             2*\[Rho]^3)*Log[\[Rho]]^2)/5 + Log[1 - 2*Ec - \[Rho]]*
           ((-266 - 50688*Ec^5 + 1075*\[Rho] - 300*\[Rho]^2 - 1300*\[Rho]^3 + 
              950*\[Rho]^4 - 159*\[Rho]^5 - 720*Ec^4*(-46 + 85*\[Rho]) - 
              120*Ec*(2 - 25*\[Rho] + 30*\[Rho]^2) - 120*Ec^2*(2 - 
                25*\[Rho] + 90*\[Rho]^2) - 160*Ec^3*(2 - 25*\[Rho] + 
                120*\[Rho]^2))/75 + (14/5 - (768*Ec^5)/5 - 20*\[Rho] + 
              8*\[Rho]^2 + 48*Ec*\[Rho]^2 + 48*Ec^2*\[Rho]^2 + 8*\[Rho]^3 + 
              2*\[Rho]^4 - (4*\[Rho]^5)/5 - 96*Ec^4*(-3 + 2*\[Rho]) - 
              64*Ec^3*(2 - 4*\[Rho] + \[Rho]^2))*Log[\[Rho]]) + 
          (96*Ec^4 - (768*Ec^5)/5 + 48*Ec*\[Rho]^2 + 48*Ec^2*\[Rho]^2 + 
            64*Ec^3*\[Rho]^2)*PolyLog[2, 2*Ec] - 
          (128*\[Rho]^(3/2)*(5 + 11*\[Rho])*PolyLog[2, Sqrt[\[Rho]]])/5 + 
          (8*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 25*\[Rho] + 
             40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
             120*Ec^2*\[Rho]^2 + 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
             160*Ec^3*(-1 + 2*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))])/5 + (8*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 
             25*\[Rho] - 40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
             120*Ec^2*\[Rho]^2 - 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
             160*Ec^3*(-1 + 2*\[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
           5 + (2*(3 + 80*\[Rho]^(3/2) + 200*\[Rho]^2 + 176*\[Rho]^(5/2) + 
             50*\[Rho]^3 + 5*\[Rho]^4 - 2*\[Rho]^5)*PolyLog[2, \[Rho]])/5 + 
          (4 - 192*Ec^4*(-1 + \[Rho]) - 128*Ec^3*(-1 + \[Rho])^2 - 
            20*\[Rho] - 8*\[Rho]^2 + 16*\[Rho]^3 + 4*\[Rho]^4 - 
            (8*\[Rho]^5)/5)*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*((56 + 43008*Ec^5 + 2045*\[Rho] + 80*(142 + 15*Pi^2)*
               \[Rho]^2 + 210*\[Rho]^3 + 120*\[Rho]^4 + 720*Ec^4*(-44 + 
                39*\[Rho]) + 80*Ec^3*(16 - 56*\[Rho] + 31*\[Rho]^2) - 
              60*Ec^2*(-26 + 120*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
              60*Ec*(-1 + 48*\[Rho] + 328*\[Rho]^2 - 6*\[Rho]^3 + 
                4*\[Rho]^4))/75 + (8*(2 - 384*Ec^5 - 240*Ec^4*(-2 + \[Rho]) - 
               25*\[Rho] - 90*\[Rho]^2 + 120*Ec*\[Rho]^2 + 120*Ec^2*
                \[Rho]^2 + 160*Ec^3*(-1 + 2*\[Rho]) + \[Rho]^(3/2)*
                (40 + 88*\[Rho] - 15*\[Rho]^(3/2)))*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]])/5 - (8*(-2 + 384*Ec^5 + 240*Ec^4*
                (-2 + \[Rho]) + 25*\[Rho] + 40*\[Rho]^(3/2) + 90*\[Rho]^2 - 
               120*Ec*\[Rho]^2 - 120*Ec^2*\[Rho]^2 + 88*\[Rho]^(5/2) + 15*
                \[Rho]^3 - 160*Ec^3*(-1 + 2*\[Rho]))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]])/5 + (4*(-7 + 384*Ec^5 + 50*\[Rho] - 20*
                \[Rho]^2 - 120*Ec*\[Rho]^2 - 120*Ec^2*\[Rho]^2 - 20*
                \[Rho]^3 - 5*\[Rho]^4 + 2*\[Rho]^5 + 240*Ec^4*
                (-3 + 2*\[Rho]) + 160*Ec^3*(2 - 4*\[Rho] + \[Rho]^2))*
              Log[1 - 2*Ec - \[Rho]])/5 + (2/5 - (2304*Ec^5)/5 - 20*\[Rho] - 
              16*\[Rho]^2 + 144*Ec*\[Rho]^2 + 120*Ec^2*\[Rho]^2 - 
              96*Ec^4*(-5 + 2*\[Rho]) + 32*Ec^3*(-4 + 8*\[Rho] + \[Rho]^2))*
             Log[\[Rho]] - 24*\[Rho]^2*PolyLog[2, 2*Ec] + 
            96*\[Rho]^2*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            48*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((\[Rho]*(-1170 + 27360*Ec^4 - 9310*\[Rho] - 2660*
                \[Rho]^2 - 770*\[Rho]^3 + 119*\[Rho]^4 + 80*Ec^3*
                (-27 + 187*\[Rho]) - 60*Ec^2*(10 - 201*\[Rho] + 2*\[Rho]^2) + 
               60*Ec*(-1 + 229*\[Rho] - 3*\[Rho]^2 + 2*\[Rho]^3)))/75 - 
            (64*\[Rho]^(3/2)*(5 + 11*\[Rho])*Log[1 - Sqrt[\[Rho]]])/5 + 
            (2*(3 + 80*\[Rho]^(3/2) + 200*\[Rho]^2 + 176*\[Rho]^(5/2) + 50*
                \[Rho]^3 + 5*\[Rho]^4 - 2*\[Rho]^5)*Log[1 - \[Rho]])/5 - 
            48*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            48*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            24*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
          48*\[Rho]^2*PolyLog[3, 1 - 2*Ec] + 192*\[Rho]^2*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^2*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^2*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
          (3279 - 1152*Ec^5*(-111 + 40*Pi^2) - 58782*\[Rho] - 
            74906*\[Rho]^2 + 146406*\[Rho]^3 - 19893*\[Rho]^4 + 
            3896*\[Rho]^5 + 144*Ec^4*(-675 + 200*Pi^2 + 1662*\[Rho]) + 
            128*Ec^3*(195 - 417*\[Rho] + 2*(403 + 75*Pi^2)*\[Rho]^2) + 
            24*Ec^2*(-300 + 2528*\[Rho] + 8*(269 + 75*Pi^2)*\[Rho]^2 + 
              231*\[Rho]^3) + 24*Ec*(-210 + 2854*\[Rho] + (11869 + 600*Pi^2)*
               \[Rho]^2 - 581*\[Rho]^3 + 279*\[Rho]^4) + 
            180*Pi^2*(-3 + 160*\[Rho]^(3/2) - 120*\[Rho]^2 + 
              352*\[Rho]^(5/2) - 40*\[Rho]^3 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
            43200*\[Rho]^2*Zeta[3])/900) + 
        aS^2*(\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
            9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec]^3 + 
          Log[1 - 2*Ec]^2*(-1/20*(3 - 11264*Ec^7 + 150*Sqrt[\[Rho]] - 1955*
                \[Rho] + 3680*\[Rho]^(3/2) - 3030*\[Rho]^2 + 1080*
                \[Rho]^(5/2) + 230*\[Rho]^3 + 10*\[Rho]^4 + 20*\[Rho]^(9/2) + 
               6*\[Rho]^5 - 704*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
               704*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 
                 40*\[Rho]^(3/2)) + 320*Ec^3*(4 + 24*Sqrt[\[Rho]] - 
                 82*\[Rho] - 14*\[Rho]^(3/2) + 81*\[Rho]^2 - 
                 63*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*(-17 + 
                 30*Sqrt[\[Rho]] - 691*\[Rho] + 736*\[Rho]^(3/2) - 
                 204*\[Rho]^2 + 12*\[Rho]^(5/2) + 4*\[Rho]^3) + 4*Ec^2*
                (-77 - 330*Sqrt[\[Rho]] - 2735*\[Rho] + 12320*\[Rho]^(3/2) - 
                 13230*\[Rho]^2 + 7620*\[Rho]^(5/2) - 670*\[Rho]^3 + 
                 10*\[Rho]^4 + 20*\[Rho]^(9/2) + 6*\[Rho]^5) - 4*Ec*
                (3 + 150*Sqrt[\[Rho]] - 2615*\[Rho] + 6320*\[Rho]^(3/2) - 
                 6000*\[Rho]^2 + 3060*\[Rho]^(5/2) - 100*\[Rho]^3 + 
                 10*\[Rho]^4 + 20*\[Rho]^(9/2) + 6*\[Rho]^5))/(1 - 2*Ec)^2 - 
            6*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
              9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*Log[2*Ec]) + 
          (-3/5 + (256*Ec^5)/5 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 
            128*Ec^3*(-1 + Sqrt[\[Rho]])*\[Rho] - 12*(-1 + Sqrt[\[Rho]])^2*
             (-3 + 4*Ec + 4*Ec^2 + 4*Sqrt[\[Rho]])*\[Rho] - 16*\[Rho]^(3/2) + 
            (39 + 12/(-1 + 2*Ec))*\[Rho]^2 + (-322/5 + 24/(1 - 2*Ec))*
             \[Rho]^(5/2) + ((25 - 124*Ec + 164*Ec^2)*\[Rho]^3)/
             (1 - 2*Ec)^2 + 48*Ec^4*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) + 
            48*Ec*\[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
            8*Ec^2*(1 + 6*Sqrt[\[Rho]] - 15*\[Rho] + 12*\[Rho]^(3/2)))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (-12*(1 - 2*Ec)^2*(-1 + Sqrt[\[Rho]])^2*\[Rho] + 
            48*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
            12*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 - 
            (4*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 
            24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 
              2*\[Rho]) + 12*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
             (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) - (4*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(3/2)*(3 - 6*Sqrt[\[Rho]] + 5*\[Rho]))/(1 - 2*Ec) + 
            4*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(-1 + 6*Sqrt[\[Rho]] - 7*\[Rho] + 
              4*\[Rho]^(3/2)) + (5 - 6*Sqrt[\[Rho]] + 3*\[Rho])*
             ((1 - 2*Ec)^4 - \[Rho]^2) - (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (18*\[Rho]^(3/2) - 27*\[Rho]^2 + 18*\[Rho]^(5/2) - 8*\[Rho]^3 + 
            \[Rho]^4/4 + \[Rho]^(9/2)/2 + (3*\[Rho]^5)/20)*Log[\[Rho]]^2 + 
          Log[\[Mu]^2/mb^2]*((192*Ec^5)/5 - 96*Ec^3*\[Rho]^(3/2) + 
            36*Ec^4*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 36*Ec*\[Rho]^(3/2)*
             (2 - Sqrt[\[Rho]] + 2*\[Rho]) - 6*Ec^2*\[Rho]^(3/2)*
             (12 - 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2)) + 
            (3*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 440*\[Rho]^(3/2) + 60*
                (-3 + (1 - 2*Ec)^(-1))*\[Rho]^2 + 120*(-2 + (-1 + 2*Ec)^(-1))*
                \[Rho]^(5/2) + (40*(5 - 17*Ec + 12*Ec^2)*\[Rho]^3)/
                (1 - 2*Ec)^2 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*
                \[Rho]^(9/2) + 3*\[Rho]^5))/20 - 9*\[Rho]*(-4*Sqrt[\[Rho]] + 
              3*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*Log[\[Rho]]) + 
          Log[1 - 2*Ec - \[Rho]]*(-1/300*(689 + 94208*Ec^7 + 3450*
                Sqrt[\[Rho]] - 925*\[Rho] + 11200*\[Rho]^(3/2) - 1800*
                \[Rho]^2 - 10800*\[Rho]^(5/2) + 2200*\[Rho]^3 - 4800*
                \[Rho]^(7/2) - 425*\[Rho]^4 + 950*\[Rho]^(9/2) + 261*
                \[Rho]^5 + 64*Ec^6*(-2627 - 3150*Sqrt[\[Rho]] + 
                 1575*\[Rho]) - 64*Ec^5*(-1253 - 1650*Sqrt[\[Rho]] - 
                 2375*\[Rho] + 5600*\[Rho]^(3/2)) + 160*Ec^3*(-27 - 
                 150*Sqrt[\[Rho]] + 35*\[Rho] + 880*\[Rho]^(3/2) - 
                 1170*\[Rho]^2 + 180*\[Rho]^(5/2) + 110*\[Rho]^3) - 80*Ec^4*
                (-3 - 750*Sqrt[\[Rho]] + 3535*\[Rho] - 2560*\[Rho]^(3/2) - 
                 1980*\[Rho]^2 + 1800*\[Rho]^(5/2) + 220*\[Rho]^3) + 4*Ec^2*
                (419 + 750*Sqrt[\[Rho]] + 23825*\[Rho] - 17600*\[Rho]^(3/2) + 
                 6300*\[Rho]^2 + 27000*\[Rho]^(5/2) - 11300*\[Rho]^3 - 
                 4800*\[Rho]^(7/2) - 425*\[Rho]^4 + 950*\[Rho]^(9/2) + 
                 261*\[Rho]^5) - 4*Ec*(599 + 2550*Sqrt[\[Rho]] + 
                 6125*\[Rho] + 6400*\[Rho]^(3/2) - 4500*\[Rho]^2 + 
                 5400*\[Rho]^(5/2) - 2900*\[Rho]^3 - 4800*\[Rho]^(7/2) - 
                 425*\[Rho]^4 + 950*\[Rho]^(9/2) + 261*\[Rho]^5))/
              (1 - 2*Ec)^2 + ((13 - 1024*Ec^7 + 90*Sqrt[\[Rho]] - 445*
                \[Rho] + 640*\[Rho]^(3/2) + 120*\[Rho]^2 - 720*\[Rho]^(5/2) + 
               320*\[Rho]^3 - 5*\[Rho]^4 - 10*\[Rho]^(9/2) - 3*\[Rho]^5 - 64*
                Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*Ec^5*
                (-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) - 160*
                Ec^3*(-2 - 12*Sqrt[\[Rho]] + 34*\[Rho] - 4*\[Rho]^(3/2) - 
                 33*\[Rho]^2 + 18*\[Rho]^(5/2) + \[Rho]^3) + 80*Ec^4*
                (-1 - 18*Sqrt[\[Rho]] + 101*\[Rho] - 80*\[Rho]^(3/2) - 
                 18*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 4*Ec*
                (-13 - 90*Sqrt[\[Rho]] + 505*\[Rho] - 880*\[Rho]^(3/2) + 
                 150*\[Rho]^2 + 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 4*Ec^2*
                (7 + 30*Sqrt[\[Rho]] + 325*\[Rho] - 1360*\[Rho]^(3/2) + 
                 990*\[Rho]^2 + 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 5*\[Rho]^4 + 
                 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/
             (10*(1 - 2*Ec)^2)) - (4*Ec*(128*Ec^6 + 8*Ec^5*(-31 - 30*
                Sqrt[\[Rho]] + 15*\[Rho]) - 8*Ec^4*(-19 - 30*Sqrt[\[Rho]] - 
               25*\[Rho] + 40*\[Rho]^(3/2)) - 20*Ec^2*\[Rho]*
              (-4 + 4*Sqrt[\[Rho]] + 3*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2) - 
             15*\[Rho]*(2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + 
               \[Rho]^2) + 45*Ec*\[Rho]*(2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 6*
                \[Rho]^(3/2) + \[Rho]^2) + 10*Ec^3*(-3 - 6*Sqrt[\[Rho]] - 41*
                \[Rho] + 80*\[Rho]^(3/2) - 42*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*
                \[Rho]^3))*PolyLog[2, 2*Ec])/(5*(1 - 2*Ec)^2) + 
          (128*\[Rho]^(3/2)*(-5 + 15*Sqrt[\[Rho]] - 11*\[Rho] + 
             5*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]])/5 - 
          (2*(3 - 1024*Ec^7 + 30*Sqrt[\[Rho]] - 235*\[Rho] + 
             360*\[Rho]^(3/2) + 165*\[Rho]^2 - 262*\[Rho]^(5/2) + 
             195*\[Rho]^3 - 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
             64*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) + 
             80*Ec^4*(1 - 6*Sqrt[\[Rho]] + 71*\[Rho] - 80*\[Rho]^(3/2) + 12*
                \[Rho]^2) - 160*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 4*
                \[Rho]^(3/2) - 18*\[Rho]^2 + 12*\[Rho]^(5/2)) + 
             4*Ec^2*(-7 - 30*Sqrt[\[Rho]] - 265*\[Rho] + 1080*\[Rho]^(3/2) - 
               795*\[Rho]^2 + 338*\[Rho]^(5/2) + 115*\[Rho]^3) - 
             4*Ec*(3 + 30*Sqrt[\[Rho]] - 295*\[Rho] + 600*\[Rho]^(3/2) - 105*
                \[Rho]^2 - 82*\[Rho]^(5/2) + 165*\[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(5*(1 - 2*Ec)^2) + 
          (2*(-3 + 1024*Ec^7 - 30*Sqrt[\[Rho]] + 235*\[Rho] - 
             680*\[Rho]^(3/2) + 795*\[Rho]^2 - 442*\[Rho]^(5/2) + 
             125*\[Rho]^3 + 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) - 
             64*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) - 
             80*Ec^4*(1 - 6*Sqrt[\[Rho]] + 71*\[Rho] - 80*\[Rho]^(3/2) + 12*
                \[Rho]^2) + 160*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 4*
                \[Rho]^(3/2) - 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 
             4*Ec*(-3 - 30*Sqrt[\[Rho]] + 295*\[Rho] - 920*\[Rho]^(3/2) + 
               1065*\[Rho]^2 - 622*\[Rho]^(5/2) + 155*\[Rho]^3) + 
             4*Ec^2*(7 + 30*Sqrt[\[Rho]] + 265*\[Rho] - 1400*\[Rho]^(3/2) + 
               1755*\[Rho]^2 - 1042*\[Rho]^(5/2) + 205*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(5*(1 - 2*Ec)^2) - 
          ((1 + Sqrt[\[Rho]])^7*(-7 + 19*Sqrt[\[Rho]] - 11*\[Rho] + 
             3*\[Rho]^(3/2))*PolyLog[2, \[Rho]])/10 + 
          (2 + 12*Sqrt[\[Rho]] - 42*\[Rho] + 96*\[Rho]^(3/2) + 6*\[Rho]^2 - 
            36*\[Rho]^(5/2) + 30*\[Rho]^3 - \[Rho]^4 - 2*\[Rho]^(9/2) - 
            (3*\[Rho]^5)/5 + 8*Ec^2*(-1 + Sqrt[\[Rho]])^3*
             (1 + 9*Sqrt[\[Rho]] + 9*\[Rho] + \[Rho]^(3/2)))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
           ((59 + 27648*Ec^7 + 300*Sqrt[\[Rho]] + 5*(1801 + 480*Pi^2)*
               \[Rho] - 200*(433 + 48*Pi^2)*\[Rho]^(3/2) + 720*(82 + 15*Pi^2)*
               \[Rho]^2 - 300*(253 + 24*Pi^2)*\[Rho]^(5/2) + 
              120*(97 + 10*Pi^2)*\[Rho]^3 + 600*\[Rho]^(7/2) + 180*\[Rho]^4 - 
              192*Ec^6*(109 + 150*Sqrt[\[Rho]] + 85*\[Rho]) - 
              128*Ec^5*(451 + 1200*Sqrt[\[Rho]] - 1855*\[Rho] + 
                1750*\[Rho]^(3/2) + 15*\[Rho]^2) + 80*Ec^4*(1037 + 
                3180*Sqrt[\[Rho]] - 5*(803 + 96*Pi^2)*\[Rho] + 
                40*(169 + 24*Pi^2)*\[Rho]^(3/2) - 15*(35 + 32*Pi^2)*
                 \[Rho]^2 + 60*\[Rho]^(5/2) + 13*\[Rho]^3) - 80*Ec^3*(476 + 
                1470*Sqrt[\[Rho]] - 40*(19 + 12*Pi^2)*\[Rho] + 
                320*(-4 + 3*Pi^2)*\[Rho]^(3/2) + (3213 - 480*Pi^2)*\[Rho]^2 - 
                2100*\[Rho]^(5/2) - 59*\[Rho]^3 + 60*\[Rho]^(7/2) + 
                18*\[Rho]^4) - 8*Ec*(37 - 75*Sqrt[\[Rho]] + 
                10*(733 + 120*Pi^2)*\[Rho] - 50*(1163 + 96*Pi^2)*
                 \[Rho]^(3/2) + 135*(301 + 40*Pi^2)*\[Rho]^2 - 
                300*(149 + 12*Pi^2)*\[Rho]^(5/2) + 15*(491 + 40*Pi^2)*
                 \[Rho]^3 + 450*\[Rho]^(7/2) + 135*\[Rho]^4) + 
              4*Ec^2*(1579 + 3450*Sqrt[\[Rho]] + 25625*\[Rho] - 
                1600*(116 + 3*Pi^2)*\[Rho]^(3/2) + 15*(9221 + 560*Pi^2)*
                 \[Rho]^2 - 1800*(69 + 4*Pi^2)*\[Rho]^(5/2) + 
                5*(3413 + 240*Pi^2)*\[Rho]^3 + 1800*\[Rho]^(7/2) + 
                540*\[Rho]^4))/(300*(1 - 2*Ec)^2) + 9*\[Rho]*
             (-4*Sqrt[\[Rho]] + 3*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Mu]^2/mb^2] + (6/5 - (512*Ec^5)/5 + 12*Sqrt[\[Rho]] - 
              94*\[Rho] + 256*Ec^3*(-1 + Sqrt[\[Rho]])*\[Rho] + 
              272*\[Rho]^(3/2) + (-342 + 24/(1 - 2*Ec))*\[Rho]^2 + 
              (1124/5 + 48/(-1 + 2*Ec))*\[Rho]^(5/2) - (2*(25 - 124*Ec + 
                 164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 96*Ec^4*(-1 - 
                2*Sqrt[\[Rho]] + \[Rho]) - 96*Ec*\[Rho]*(-1 + 
                4*Sqrt[\[Rho]] - 4*\[Rho] + 2*\[Rho]^(3/2)) + 
              16*Ec^2*(-1 - 6*Sqrt[\[Rho]] + 21*\[Rho] - 24*\[Rho]^(3/2) + 
                6*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            (2*(3 - 1024*Ec^7 + 30*Sqrt[\[Rho]] - 235*\[Rho] + 360*
                \[Rho]^(3/2) + 165*\[Rho]^2 - 262*\[Rho]^(5/2) + 195*
                \[Rho]^3 - 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*
                Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) + 
               80*Ec^4*(1 - 6*Sqrt[\[Rho]] + 71*\[Rho] - 80*\[Rho]^(3/2) + 
                 12*\[Rho]^2) - 160*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 
                 4*\[Rho]^(3/2) - 18*\[Rho]^2 + 12*\[Rho]^(5/2)) + 4*Ec^2*
                (-7 - 30*Sqrt[\[Rho]] - 265*\[Rho] + 1080*\[Rho]^(3/2) - 
                 795*\[Rho]^2 + 338*\[Rho]^(5/2) + 115*\[Rho]^3) - 4*Ec*
                (3 + 30*Sqrt[\[Rho]] - 295*\[Rho] + 600*\[Rho]^(3/2) - 
                 105*\[Rho]^2 - 82*\[Rho]^(5/2) + 165*\[Rho]^3))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/(5*(1 - 2*Ec)^2) + 
            ((-13 + 1024*Ec^7 - 90*Sqrt[\[Rho]] + 445*\[Rho] - 640*
                \[Rho]^(3/2) - 120*\[Rho]^2 + 720*\[Rho]^(5/2) - 320*
                \[Rho]^3 + 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5 + 64*
                Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) - 64*Ec^5*
                (-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) + 160*
                Ec^3*(-2 - 12*Sqrt[\[Rho]] + 34*\[Rho] - 4*\[Rho]^(3/2) - 
                 33*\[Rho]^2 + 18*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*
                (-1 - 18*Sqrt[\[Rho]] + 101*\[Rho] - 80*\[Rho]^(3/2) - 
                 18*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) - 4*Ec*
                (-13 - 90*Sqrt[\[Rho]] + 505*\[Rho] - 880*\[Rho]^(3/2) + 
                 150*\[Rho]^2 + 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 4*Ec^2*
                (7 + 30*Sqrt[\[Rho]] + 325*\[Rho] - 1360*\[Rho]^(3/2) + 
                 990*\[Rho]^2 + 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 5*\[Rho]^4 + 
                 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
             (5*(1 - 2*Ec)^2) - ((1 + 3072*Ec^7 - 30*Sqrt[\[Rho]] + 495*
                \[Rho] - 420*\[Rho]^(3/2) + 240*\[Rho]^2 + 270*\[Rho]^(5/2) - 
               250*\[Rho]^3 + 192*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) - 
               192*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 
                 40*\[Rho]^(3/2)) + 80*Ec^4*(-5 + 6*Sqrt[\[Rho]] - 
                 183*\[Rho] + 168*\[Rho]^(3/2) - 57*\[Rho]^2 + \[Rho]^3) - 80*
                Ec^3*(4 + 24*Sqrt[\[Rho]] - 84*\[Rho] - 48*\[Rho]^(3/2) + 
                 87*\[Rho]^2 - 72*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*
                (-21 - 90*Sqrt[\[Rho]] - 735*\[Rho] + 2940*\[Rho]^(3/2) - 
                 3015*\[Rho]^2 + 1530*\[Rho]^(5/2) + 5*\[Rho]^3) + 4*Ec*
                (-1 + 30*Sqrt[\[Rho]] - 675*\[Rho] + 1140*\[Rho]^(3/2) - 
                 1050*\[Rho]^2 + 270*\[Rho]^(5/2) + 160*\[Rho]^3))*
              Log[\[Rho]])/(10*(1 - 2*Ec)^2) - 6*\[Rho]*
             (2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 
              6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 2*Ec] + 
            24*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
              9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 24*\[Rho]*
             (2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 
              6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 12*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 
              8*Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
           ((Sqrt[\[Rho]]*(675 + 960*Ec^6*(-45 + 61*Sqrt[\[Rho]]) - 2955*
                Sqrt[\[Rho]] + 61500*\[Rho] - 46740*\[Rho]^(3/2) + 94800*
                \[Rho]^2 - 30140*\[Rho]^(5/2) + 4500*\[Rho]^3 - 155*
                \[Rho]^(7/2) + 125*\[Rho]^4 + 66*\[Rho]^(9/2) + 960*Ec^5*
                (45 - 52*Sqrt[\[Rho]] - 10*\[Rho] + \[Rho]^(3/2)) - 80*Ec^4*
                (135 - 45*Sqrt[\[Rho]] + 3480*\[Rho] - 2085*\[Rho]^(3/2) + 
                 1380*\[Rho]^2 + 139*\[Rho]^(5/2)) + 80*Ec^3*Sqrt[\[Rho]]*
                (60 + 420*Sqrt[\[Rho]] - 171*\[Rho] + 30*\[Rho]^(3/2) + 
                 88*\[Rho]^2 + 30*\[Rho]^(5/2) + 9*\[Rho]^3) + 4*Ec^2*
                (675 - 3165*Sqrt[\[Rho]] + 106500*\[Rho] - 85365*
                  \[Rho]^(3/2) + 128400*\[Rho]^2 - 39215*\[Rho]^(5/2) + 
                 3900*\[Rho]^3 - 335*\[Rho]^(7/2) + 125*\[Rho]^4 + 
                 66*\[Rho]^(9/2)) - 4*Ec*(675 - 2970*Sqrt[\[Rho]] + 
                 77250*\[Rho] - 61680*\[Rho]^(3/2) + 108300*\[Rho]^2 - 
                 34010*\[Rho]^(5/2) + 4350*\[Rho]^3 - 200*\[Rho]^(7/2) + 
                 125*\[Rho]^4 + 66*\[Rho]^(9/2))))/(300*(1 - 2*Ec)^2) + 
            (64*\[Rho]^(3/2)*(-5 + 15*Sqrt[\[Rho]] - 11*\[Rho] + 5*
                \[Rho]^(3/2))*Log[1 - Sqrt[\[Rho]]])/5 - 
            ((1 + Sqrt[\[Rho]])^7*(-7 + 19*Sqrt[\[Rho]] - 11*\[Rho] + 3*
                \[Rho]^(3/2))*Log[1 - \[Rho]])/10 + 24*(-1 + 2*Ec)*(1 + 2*Ec)*
             (-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 12*\[Rho]*(-2 + 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 + 
              8*Sqrt[\[Rho]] - 9*\[Rho] + 6*\[Rho]^(3/2) - \[Rho]^2)*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 12*\[Rho]^(3/2)*
             (-4 + 7*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6*\[Rho]*
             (2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 
              6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
          12*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
            9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 1 - 2*Ec] + 
          48*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
            9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*
           (2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 
            6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          12*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
            9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] + (4389 - 1024*Ec^7*(-417 + 40*Pi^2) + 
            27600*Sqrt[\[Rho]] - 79601*\[Rho] + 564200*\[Rho]^(3/2) - 
            179608*\[Rho]^2 - 470200*\[Rho]^(5/2) + 256808*\[Rho]^3 - 
            132200*\[Rho]^(7/2) - 4749*\[Rho]^4 + 10600*\[Rho]^(9/2) + 
            2761*\[Rho]^5 + 60*Pi^2*(-7 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 
              800*\[Rho]^(3/2) - 2400*\[Rho]^2 + 1888*\[Rho]^(5/2) - 
              800*\[Rho]^3 + 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
            64*Ec^6*(14837 + 18900*Sqrt[\[Rho]] - 10369*\[Rho] + 
              40*Pi^2*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho])) + 
            64*Ec^5*(12153 + 24900*Sqrt[\[Rho]] - 12167*\[Rho] - 
              17500*\[Rho]^(3/2) + 2314*\[Rho]^2 + 40*Pi^2*(-19 - 
                30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2))) + 
            28800*\[Rho]*Zeta[3] - 115200*\[Rho]^(3/2)*Zeta[3] + 
            129600*\[Rho]^2*Zeta[3] - 86400*\[Rho]^(5/2)*Zeta[3] + 
            14400*\[Rho]^3*Zeta[3] + 32*Ec^3*(1370 + 3900*Sqrt[\[Rho]] - 
              100*(497 + 12*Pi^2)*\[Rho]^(5/2) + (5102 + 200*Pi^2)*\[Rho]^3 + 
              1550*\[Rho]^(7/2) + 441*\[Rho]^4 - 20*\[Rho]*(141 + 40*Pi^2 - 
                720*Zeta[3]) + 100*\[Rho]^(3/2)*(-533 + 8*Pi^2 - 
                288*Zeta[3]) + 75*\[Rho]^2*(581 + 8*Pi^2 + 192*Zeta[3])) + 
            4*Ec^2*(7749 + 44700*Sqrt[\[Rho]] - 131205*\[Rho] - 
              144600*\[Rho]^(7/2) - 8277*\[Rho]^4 + 10600*\[Rho]^(9/2) + 
              2761*\[Rho]^5 + 60*Pi^2*(-7 - 30*Sqrt[\[Rho]] - 145*\[Rho] + 
                1280*\[Rho]^(3/2) - 2940*\[Rho]^2 + 2248*\[Rho]^(5/2) - 
                860*\[Rho]^3 + 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
              6400*\[Rho]^(3/2)*(-197 + 9*Zeta[3]) - 300*\[Rho]^(5/2)*(-227 + 
                288*Zeta[3]) + 50*\[Rho]^2*(-12377 + 2016*Zeta[3]) + 
              6*\[Rho]^3*(29233 + 2400*Zeta[3])) - 16*Ec^4*
             (19125 + 51000*Sqrt[\[Rho]] + 20500*\[Rho]^(5/2) + 
              3402*\[Rho]^3 + 200*Pi^2*(-3 - 6*Sqrt[\[Rho]] - 41*\[Rho] + 
                80*\[Rho]^(3/2) - 42*\[Rho]^2 + 12*\[Rho]^(5/2) + 
                2*\[Rho]^3) - 200*\[Rho]^(3/2)*(-217 + 288*Zeta[3]) + 
              15*\[Rho]*(-2659 + 1920*Zeta[3]) + 10*\[Rho]^2*(-1601 + 
                2880*Zeta[3])) - 4*Ec*(5649 + 33900*Sqrt[\[Rho]] - 
              135300*\[Rho]^(7/2) - 5631*\[Rho]^4 + 10600*\[Rho]^(9/2) + 
              2761*\[Rho]^5 + 60*Pi^2*(-7 - 30*Sqrt[\[Rho]] - 65*\[Rho] + 
                960*\[Rho]^(3/2) - 2580*\[Rho]^2 + 2008*\[Rho]^(5/2) - 
                820*\[Rho]^3 + 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 
              576*\[Rho]^3*(406 + 25*Zeta[3]) + 320*\[Rho]^2*(-943 + 
                405*Zeta[3]) - 100*\[Rho]^(5/2)*(3107 + 864*Zeta[3]) - 
              100*\[Rho]^(3/2)*(-7667 + 1152*Zeta[3]) + \[Rho]*(-98083 + 
                28800*Zeta[3])))/(1200*(1 - 2*Ec)^2)) + 
        aP^2*(\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
            9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec]^3 + 
          Log[1 - 2*Ec]^2*((-3 + 11264*Ec^7 + 150*Sqrt[\[Rho]] + 
              1955*\[Rho] + 3680*\[Rho]^(3/2) + 3030*\[Rho]^2 + 
              1080*\[Rho]^(5/2) - 230*\[Rho]^3 - 10*\[Rho]^4 + 
              20*\[Rho]^(9/2) - 6*\[Rho]^5 + 704*Ec^6*(-31 + 
                30*Sqrt[\[Rho]] + 15*\[Rho]) + 704*Ec^5*(19 - 
                30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) - 
              320*Ec^3*(4 - 24*Sqrt[\[Rho]] - 82*\[Rho] + 14*\[Rho]^(3/2) + 
                81*\[Rho]^2 + 63*\[Rho]^(5/2) + \[Rho]^3) + 80*Ec^4*(-17 - 
                30*Sqrt[\[Rho]] - 691*\[Rho] - 736*\[Rho]^(3/2) - 
                204*\[Rho]^2 - 12*\[Rho]^(5/2) + 4*\[Rho]^3) - 
              4*Ec^2*(-77 + 330*Sqrt[\[Rho]] - 2735*\[Rho] - 
                12320*\[Rho]^(3/2) - 13230*\[Rho]^2 - 7620*\[Rho]^(5/2) - 
                670*\[Rho]^3 + 10*\[Rho]^4 - 20*\[Rho]^(9/2) + 6*\[Rho]^5) + 
              4*Ec*(3 - 150*Sqrt[\[Rho]] - 2615*\[Rho] - 6320*\[Rho]^(3/2) - 
                6000*\[Rho]^2 - 3060*\[Rho]^(5/2) - 100*\[Rho]^3 + 
                10*\[Rho]^4 - 20*\[Rho]^(9/2) + 6*\[Rho]^5))/
             (20*(1 - 2*Ec)^2) - 6*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 
              8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
             Log[2*Ec]) + (-3/5 + (256*Ec^5)/5 + 6*Sqrt[\[Rho]] + 11*\[Rho] - 
            12*(1 + Sqrt[\[Rho]])^2*(-3 + 4*Ec + 4*Ec^2 + 4*Sqrt[\[Rho]])*
             \[Rho] + 48*\[Rho]^(3/2) + (39 + 12/(-1 + 2*Ec))*\[Rho]^2 + 
            (98/5 + 24/(-1 + 2*Ec))*\[Rho]^(5/2) - ((39 - 132*Ec + 92*Ec^2)*
              \[Rho]^3)/(1 - 2*Ec)^2 + 48*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 
              \[Rho]) - 48*Ec*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
            128*Ec^3*(\[Rho] + \[Rho]^(3/2)) - 8*Ec^2*(-1 + 6*Sqrt[\[Rho]] + 
              15*\[Rho] + 12*\[Rho]^(3/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + (-12*(1 - 2*Ec)^2*(1 + Sqrt[\[Rho]])^2*\[Rho] + 
            48*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] - 
            (4*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
            12*((1 - 2*Ec)^2 - \[Rho])*Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 
              2*\[Rho]) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
             (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - (4*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(3/2)*(3 + 6*Sqrt[\[Rho]] + 5*\[Rho]))/(1 - 2*Ec) + 
            12*(\[Rho] + \[Rho]^(3/2))^2 - 4*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
             (1 + 6*Sqrt[\[Rho]] + 7*\[Rho] + 4*\[Rho]^(3/2)) + 
            (5 + 6*Sqrt[\[Rho]] + 3*\[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) - 
            (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
           Log[\[Rho]] + (-18*\[Rho]^(3/2) - 27*\[Rho]^2 - 18*\[Rho]^(5/2) - 
            8*\[Rho]^3 + \[Rho]^4/4 - \[Rho]^(9/2)/2 + (3*\[Rho]^5)/20)*
           Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*((192*Ec^5)/5 + 
            96*Ec^3*\[Rho]^(3/2) + 36*Ec^4*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 
            36*Ec*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho]) - 
            6*Ec^2*\[Rho]^(3/2)*(-12 - 3*Sqrt[\[Rho]] - 6*\[Rho] + 
              \[Rho]^(3/2)) + (3*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 440*
                \[Rho]^(3/2) + 60*(-3 + (1 - 2*Ec)^(-1))*\[Rho]^2 + 120*
                (2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + (40*(5 - 17*Ec + 
                  12*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 120*\[Rho]^(7/2) - 15*
                \[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5))/20 - 
            9*\[Rho]*(4*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
           (-1/300*(689 + 94208*Ec^7 - 3450*Sqrt[\[Rho]] - 925*\[Rho] - 11200*
                \[Rho]^(3/2) - 1800*\[Rho]^2 + 10800*\[Rho]^(5/2) + 2200*
                \[Rho]^3 + 4800*\[Rho]^(7/2) - 425*\[Rho]^4 - 950*
                \[Rho]^(9/2) + 261*\[Rho]^5 + 64*Ec^6*(-2627 + 
                 3150*Sqrt[\[Rho]] + 1575*\[Rho]) + 64*Ec^5*(1253 - 
                 1650*Sqrt[\[Rho]] + 2375*\[Rho] + 5600*\[Rho]^(3/2)) + 160*
                Ec^3*(-27 + 150*Sqrt[\[Rho]] + 35*\[Rho] - 880*\[Rho]^(3/2) - 
                 1170*\[Rho]^2 - 180*\[Rho]^(5/2) + 110*\[Rho]^3) - 80*Ec^4*
                (-3 + 750*Sqrt[\[Rho]] + 3535*\[Rho] + 2560*\[Rho]^(3/2) - 
                 1980*\[Rho]^2 - 1800*\[Rho]^(5/2) + 220*\[Rho]^3) + 4*Ec^2*
                (419 - 750*Sqrt[\[Rho]] + 23825*\[Rho] + 17600*\[Rho]^(3/2) + 
                 6300*\[Rho]^2 - 27000*\[Rho]^(5/2) - 11300*\[Rho]^3 + 
                 4800*\[Rho]^(7/2) - 425*\[Rho]^4 - 950*\[Rho]^(9/2) + 
                 261*\[Rho]^5) - 4*Ec*(599 - 2550*Sqrt[\[Rho]] + 
                 6125*\[Rho] - 6400*\[Rho]^(3/2) - 4500*\[Rho]^2 - 
                 5400*\[Rho]^(5/2) - 2900*\[Rho]^3 + 4800*\[Rho]^(7/2) - 
                 425*\[Rho]^4 - 950*\[Rho]^(9/2) + 261*\[Rho]^5))/
              (1 - 2*Ec)^2 - ((-13 + 1024*Ec^7 + 90*Sqrt[\[Rho]] + 445*
                \[Rho] + 640*\[Rho]^(3/2) - 120*\[Rho]^2 - 720*\[Rho]^(5/2) - 
               320*\[Rho]^3 + 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5 + 64*
                Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*Ec^5*
                (19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) + 160*
                Ec^3*(-2 + 12*Sqrt[\[Rho]] + 34*\[Rho] + 4*\[Rho]^(3/2) - 
                 33*\[Rho]^2 - 18*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*
                (-1 + 18*Sqrt[\[Rho]] + 101*\[Rho] + 80*\[Rho]^(3/2) - 
                 18*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) - 4*Ec*
                (-13 + 90*Sqrt[\[Rho]] + 505*\[Rho] + 880*\[Rho]^(3/2) + 
                 150*\[Rho]^2 - 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 4*Ec^2*
                (7 - 30*Sqrt[\[Rho]] + 325*\[Rho] + 1360*\[Rho]^(3/2) + 
                 990*\[Rho]^2 - 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 5*\[Rho]^4 - 
                 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/
             (10*(1 - 2*Ec)^2)) - (4*Ec*(128*Ec^6 + 8*Ec^5*(-31 + 30*
                Sqrt[\[Rho]] + 15*\[Rho]) + 8*Ec^4*(19 - 30*Sqrt[\[Rho]] + 25*
                \[Rho] + 40*\[Rho]^(3/2)) - 20*Ec^2*\[Rho]*
              (-4 - 4*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2) - 
             15*\[Rho]*(2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + 
               \[Rho]^2) + 45*Ec*\[Rho]*(2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 6*
                \[Rho]^(3/2) + \[Rho]^2) + 10*Ec^3*(-3 + 6*Sqrt[\[Rho]] - 41*
                \[Rho] - 80*\[Rho]^(3/2) - 42*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*
                \[Rho]^3))*PolyLog[2, 2*Ec])/(5*(1 - 2*Ec)^2) - 
          (128*\[Rho]^(3/2)*(5 + 15*Sqrt[\[Rho]] + 11*\[Rho] + 
             5*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]])/5 + 
          (2*(-3 + 1024*Ec^7 + 30*Sqrt[\[Rho]] + 235*\[Rho] + 
             680*\[Rho]^(3/2) + 795*\[Rho]^2 + 442*\[Rho]^(5/2) + 
             125*\[Rho]^3 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
             64*Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) - 
             80*Ec^4*(1 + 6*Sqrt[\[Rho]] + 71*\[Rho] + 80*\[Rho]^(3/2) + 12*
                \[Rho]^2) - 160*Ec^3*(1 - 6*Sqrt[\[Rho]] - 19*\[Rho] - 4*
                \[Rho]^(3/2) + 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 
             4*Ec*(-3 + 30*Sqrt[\[Rho]] + 295*\[Rho] + 920*\[Rho]^(3/2) + 
               1065*\[Rho]^2 + 622*\[Rho]^(5/2) + 155*\[Rho]^3) + 
             4*Ec^2*(7 - 30*Sqrt[\[Rho]] + 265*\[Rho] + 1400*\[Rho]^(3/2) + 
               1755*\[Rho]^2 + 1042*\[Rho]^(5/2) + 205*\[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(5*(1 - 2*Ec)^2) + 
          (2*(-3 + 1024*Ec^7 + 30*Sqrt[\[Rho]] + 235*\[Rho] + 
             360*\[Rho]^(3/2) - 165*\[Rho]^2 - 262*\[Rho]^(5/2) - 
             195*\[Rho]^3 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
             64*Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) - 
             80*Ec^4*(1 + 6*Sqrt[\[Rho]] + 71*\[Rho] + 80*\[Rho]^(3/2) + 12*
                \[Rho]^2) - 160*Ec^3*(1 - 6*Sqrt[\[Rho]] - 19*\[Rho] - 4*
                \[Rho]^(3/2) + 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 
             4*Ec^2*(-7 + 30*Sqrt[\[Rho]] - 265*\[Rho] - 1080*\[Rho]^(3/2) - 
               795*\[Rho]^2 - 338*\[Rho]^(5/2) + 115*\[Rho]^3) + 
             4*Ec*(3 - 30*Sqrt[\[Rho]] - 295*\[Rho] - 600*\[Rho]^(3/2) - 105*
                \[Rho]^2 + 82*\[Rho]^(5/2) + 165*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(5*(1 - 2*Ec)^2) - 
          ((1 + Sqrt[\[Rho]])^5*(-7 + 65*Sqrt[\[Rho]] - 280*\[Rho] + 
             100*\[Rho]^(3/2) - 25*\[Rho]^2 + 3*\[Rho]^(5/2))*
            PolyLog[2, \[Rho]])/10 + (2 - 12*Sqrt[\[Rho]] - 42*\[Rho] - 
            96*\[Rho]^(3/2) + 6*\[Rho]^2 + 36*\[Rho]^(5/2) + 30*\[Rho]^3 - 
            \[Rho]^4 + 2*\[Rho]^(9/2) - (3*\[Rho]^5)/5 + 
            8*Ec^2*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 9*\[Rho] + 
              \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*((59 + 27648*Ec^7 - 300*Sqrt[\[Rho]] + 
              5*(1801 + 480*Pi^2)*\[Rho] + 200*(433 + 48*Pi^2)*\[Rho]^(3/2) + 
              720*(82 + 15*Pi^2)*\[Rho]^2 + 300*(253 + 24*Pi^2)*\[Rho]^
                (5/2) + 120*(97 + 10*Pi^2)*\[Rho]^3 - 600*\[Rho]^(7/2) + 
              180*\[Rho]^4 - 192*Ec^6*(109 - 150*Sqrt[\[Rho]] + 85*\[Rho]) - 
              128*Ec^5*(451 - 1200*Sqrt[\[Rho]] - 1855*\[Rho] - 
                1750*\[Rho]^(3/2) + 15*\[Rho]^2) + 80*Ec^4*(1037 - 
                3180*Sqrt[\[Rho]] - 5*(803 + 96*Pi^2)*\[Rho] - 
                40*(169 + 24*Pi^2)*\[Rho]^(3/2) - 15*(35 + 32*Pi^2)*
                 \[Rho]^2 - 60*\[Rho]^(5/2) + 13*\[Rho]^3) - 80*Ec^3*(476 - 
                1470*Sqrt[\[Rho]] - 40*(19 + 12*Pi^2)*\[Rho] - 
                320*(-4 + 3*Pi^2)*\[Rho]^(3/2) + (3213 - 480*Pi^2)*\[Rho]^2 + 
                2100*\[Rho]^(5/2) - 59*\[Rho]^3 - 60*\[Rho]^(7/2) + 
                18*\[Rho]^4) - 8*Ec*(37 + 75*Sqrt[\[Rho]] + 
                10*(733 + 120*Pi^2)*\[Rho] + 50*(1163 + 96*Pi^2)*
                 \[Rho]^(3/2) + 135*(301 + 40*Pi^2)*\[Rho]^2 + 
                300*(149 + 12*Pi^2)*\[Rho]^(5/2) + 15*(491 + 40*Pi^2)*
                 \[Rho]^3 - 450*\[Rho]^(7/2) + 135*\[Rho]^4) + 
              4*Ec^2*(1579 - 3450*Sqrt[\[Rho]] + 25625*\[Rho] + 
                1600*(116 + 3*Pi^2)*\[Rho]^(3/2) + 15*(9221 + 560*Pi^2)*
                 \[Rho]^2 + 1800*(69 + 4*Pi^2)*\[Rho]^(5/2) + 
                5*(3413 + 240*Pi^2)*\[Rho]^3 - 1800*\[Rho]^(7/2) + 
                540*\[Rho]^4))/(300*(1 - 2*Ec)^2) + 9*\[Rho]*
             (4*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Mu]^2/mb^2] + (6/5 - (512*Ec^5)/5 - 12*Sqrt[\[Rho]] - 
              94*\[Rho] - 144*\[Rho]^(3/2) + (42 + 24/(1 - 2*Ec))*\[Rho]^2 + 
              (284/5 + 48/(1 - 2*Ec))*\[Rho]^(5/2) + (2*(39 - 132*Ec + 
                 92*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 96*Ec^4*(-1 + 
                2*Sqrt[\[Rho]] + \[Rho]) - 256*Ec^3*(\[Rho] + \[Rho]^(3/2)) + 
              96*Ec*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 4*\[Rho] + 2*\[Rho]^(3/2)) + 
              16*Ec^2*(-1 + 6*Sqrt[\[Rho]] + 21*\[Rho] + 24*\[Rho]^(3/2) + 
                6*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
            (2*(-3 + 1024*Ec^7 + 30*Sqrt[\[Rho]] + 235*\[Rho] + 680*
                \[Rho]^(3/2) + 795*\[Rho]^2 + 442*\[Rho]^(5/2) + 125*
                \[Rho]^3 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*
                Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) - 
               80*Ec^4*(1 + 6*Sqrt[\[Rho]] + 71*\[Rho] + 80*\[Rho]^(3/2) + 
                 12*\[Rho]^2) - 160*Ec^3*(1 - 6*Sqrt[\[Rho]] - 19*\[Rho] - 
                 4*\[Rho]^(3/2) + 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 4*Ec*
                (-3 + 30*Sqrt[\[Rho]] + 295*\[Rho] + 920*\[Rho]^(3/2) + 
                 1065*\[Rho]^2 + 622*\[Rho]^(5/2) + 155*\[Rho]^3) + 4*Ec^2*
                (7 - 30*Sqrt[\[Rho]] + 265*\[Rho] + 1400*\[Rho]^(3/2) + 
                 1755*\[Rho]^2 + 1042*\[Rho]^(5/2) + 205*\[Rho]^3))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/(5*(1 - 2*Ec)^2) + 
            ((-13 + 1024*Ec^7 + 90*Sqrt[\[Rho]] + 445*\[Rho] + 640*
                \[Rho]^(3/2) - 120*\[Rho]^2 - 720*\[Rho]^(5/2) - 320*
                \[Rho]^3 + 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5 + 64*
                Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*Ec^5*
                (19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) + 160*
                Ec^3*(-2 + 12*Sqrt[\[Rho]] + 34*\[Rho] + 4*\[Rho]^(3/2) - 
                 33*\[Rho]^2 - 18*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*
                (-1 + 18*Sqrt[\[Rho]] + 101*\[Rho] + 80*\[Rho]^(3/2) - 
                 18*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) - 4*Ec*
                (-13 + 90*Sqrt[\[Rho]] + 505*\[Rho] + 880*\[Rho]^(3/2) + 
                 150*\[Rho]^2 - 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 4*Ec^2*
                (7 - 30*Sqrt[\[Rho]] + 325*\[Rho] + 1360*\[Rho]^(3/2) + 
                 990*\[Rho]^2 - 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 5*\[Rho]^4 - 
                 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
             (5*(1 - 2*Ec)^2) - ((1 + 3072*Ec^7 + 30*Sqrt[\[Rho]] + 495*
                \[Rho] + 420*\[Rho]^(3/2) + 240*\[Rho]^2 - 270*\[Rho]^(5/2) - 
               250*\[Rho]^3 + 192*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
               192*Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 
                 40*\[Rho]^(3/2)) - 4*Ec*(1 + 30*Sqrt[\[Rho]] + 675*\[Rho] + 
                 1140*\[Rho]^(3/2) + 1050*\[Rho]^2 + 270*\[Rho]^(5/2) - 
                 160*\[Rho]^3) + 80*Ec^4*(-5 - 6*Sqrt[\[Rho]] - 183*\[Rho] - 
                 168*\[Rho]^(3/2) - 57*\[Rho]^2 + \[Rho]^3) - 80*Ec^3*
                (4 - 24*Sqrt[\[Rho]] - 84*\[Rho] + 48*\[Rho]^(3/2) + 
                 87*\[Rho]^2 + 72*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*
                (-21 + 90*Sqrt[\[Rho]] - 735*\[Rho] - 2940*\[Rho]^(3/2) - 
                 3015*\[Rho]^2 - 1530*\[Rho]^(5/2) + 5*\[Rho]^3))*
              Log[\[Rho]])/(10*(1 - 2*Ec)^2) - 6*\[Rho]*
             (2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 2*Ec] + 
            24*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
              9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 24*\[Rho]*
             (2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 12*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 
              8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
           ((Sqrt[\[Rho]]*(-675 + 960*Ec^6*(45 + 61*Sqrt[\[Rho]]) - 2955*
                Sqrt[\[Rho]] - 61500*\[Rho] - 46740*\[Rho]^(3/2) - 94800*
                \[Rho]^2 - 30140*\[Rho]^(5/2) - 4500*\[Rho]^3 - 155*
                \[Rho]^(7/2) - 125*\[Rho]^4 + 66*\[Rho]^(9/2) + 960*Ec^5*
                (-45 - 52*Sqrt[\[Rho]] + 10*\[Rho] + \[Rho]^(3/2)) - 80*Ec^4*
                (-135 - 45*Sqrt[\[Rho]] - 3480*\[Rho] - 2085*\[Rho]^(3/2) - 
                 1380*\[Rho]^2 + 139*\[Rho]^(5/2)) + 80*Ec^3*Sqrt[\[Rho]]*
                (60 - 420*Sqrt[\[Rho]] - 171*\[Rho] - 30*\[Rho]^(3/2) + 
                 88*\[Rho]^2 - 30*\[Rho]^(5/2) + 9*\[Rho]^3) + 4*Ec*
                (675 + 2970*Sqrt[\[Rho]] + 77250*\[Rho] + 61680*\[Rho]^
                   (3/2) + 108300*\[Rho]^2 + 34010*\[Rho]^(5/2) + 
                 4350*\[Rho]^3 + 200*\[Rho]^(7/2) + 125*\[Rho]^4 - 
                 66*\[Rho]^(9/2)) + 4*Ec^2*(-675 - 3165*Sqrt[\[Rho]] - 
                 106500*\[Rho] - 85365*\[Rho]^(3/2) - 128400*\[Rho]^2 - 
                 39215*\[Rho]^(5/2) - 3900*\[Rho]^3 - 335*\[Rho]^(7/2) - 
                 125*\[Rho]^4 + 66*\[Rho]^(9/2))))/(300*(1 - 2*Ec)^2) - 
            (64*\[Rho]^(3/2)*(5 + 15*Sqrt[\[Rho]] + 11*\[Rho] + 5*
                \[Rho]^(3/2))*Log[1 - Sqrt[\[Rho]]])/5 - 
            ((1 + Sqrt[\[Rho]])^5*(-7 + 65*Sqrt[\[Rho]] - 280*\[Rho] + 100*
                \[Rho]^(3/2) - 25*\[Rho]^2 + 3*\[Rho]^(5/2))*Log[1 - \[Rho]])/
             10 + 24*(-1 + 2*Ec)*(1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho]*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            (24*(-1 + 2*Ec)*(1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho] - 
              12*\[Rho]^(3/2)*(4 + 7*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2)))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 12*\[Rho]^(3/2)*
             (4 + 7*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2))*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6*\[Rho]*
             (2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
          12*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
            9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 1 - 2*Ec] + 
          48*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
            9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*
           (2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
            6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          12*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
            9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] + (4389 - 1024*Ec^7*(-417 + 40*Pi^2) - 
            27600*Sqrt[\[Rho]] - 79601*\[Rho] - 564200*\[Rho]^(3/2) - 
            179608*\[Rho]^2 + 470200*\[Rho]^(5/2) + 256808*\[Rho]^3 + 
            132200*\[Rho]^(7/2) - 4749*\[Rho]^4 - 10600*\[Rho]^(9/2) + 
            2761*\[Rho]^5 + 60*Pi^2*(-7 + 30*Sqrt[\[Rho]] - 25*\[Rho] + 
              480*\[Rho]^(3/2) + 1440*\[Rho]^2 + 928*\[Rho]^(5/2) + 
              480*\[Rho]^3 + 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
            64*Ec^6*(14837 - 18900*Sqrt[\[Rho]] - 10369*\[Rho] + 
              40*Pi^2*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho])) - 
            64*Ec^5*(-12153 + 24900*Sqrt[\[Rho]] + 12167*\[Rho] - 
              17500*\[Rho]^(3/2) - 2314*\[Rho]^2 + 40*Pi^2*(19 - 
                30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2))) + 
            28800*\[Rho]*Zeta[3] + 115200*\[Rho]^(3/2)*Zeta[3] + 
            129600*\[Rho]^2*Zeta[3] + 86400*\[Rho]^(5/2)*Zeta[3] + 
            14400*\[Rho]^3*Zeta[3] + 32*Ec^3*(1370 - 3900*Sqrt[\[Rho]] + 
              100*(497 + 12*Pi^2)*\[Rho]^(5/2) + (5102 + 200*Pi^2)*\[Rho]^3 - 
              1550*\[Rho]^(7/2) + 441*\[Rho]^4 - 20*\[Rho]*(141 + 40*Pi^2 - 
                720*Zeta[3]) - 100*\[Rho]^(3/2)*(-533 + 8*Pi^2 - 
                288*Zeta[3]) + 75*\[Rho]^2*(581 + 8*Pi^2 + 192*Zeta[3])) + 
            4*Ec^2*(7749 - 44700*Sqrt[\[Rho]] - 131205*\[Rho] + 
              144600*\[Rho]^(7/2) - 8277*\[Rho]^4 - 10600*\[Rho]^(9/2) + 
              2761*\[Rho]^5 + 60*Pi^2*(-7 + 30*Sqrt[\[Rho]] - 145*\[Rho] + 
                900*\[Rho]^2 + 568*\[Rho]^(5/2) + 420*\[Rho]^3 + 5*\[Rho]^4 - 
                10*\[Rho]^(9/2) + 3*\[Rho]^5) + 6400*\[Rho]^(3/2)*(-197 + 
                9*Zeta[3]) + 300*\[Rho]^(5/2)*(-227 + 288*Zeta[3]) + 
              50*\[Rho]^2*(-12377 + 2016*Zeta[3]) + 6*\[Rho]^3*(29233 + 
                2400*Zeta[3])) - 16*Ec^4*(19125 - 51000*Sqrt[\[Rho]] - 
              20500*\[Rho]^(5/2) + 3402*\[Rho]^3 + 200*Pi^2*(-3 + 
                6*Sqrt[\[Rho]] - 41*\[Rho] - 80*\[Rho]^(3/2) - 42*\[Rho]^2 - 
                12*\[Rho]^(5/2) + 2*\[Rho]^3) + 200*\[Rho]^(3/2)*(-217 + 
                288*Zeta[3]) + 15*\[Rho]*(-2659 + 1920*Zeta[3]) + 
              10*\[Rho]^2*(-1601 + 2880*Zeta[3])) - 
            4*Ec*(5649 - 33900*Sqrt[\[Rho]] + 135300*\[Rho]^(7/2) - 
              5631*\[Rho]^4 - 10600*\[Rho]^(9/2) + 2761*\[Rho]^5 + 
              60*Pi^2*(-7 + 30*Sqrt[\[Rho]] - 65*\[Rho] + 320*\[Rho]^(3/2) + 
                1260*\[Rho]^2 + 808*\[Rho]^(5/2) + 460*\[Rho]^3 + 
                5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 576*\[Rho]^3*(
                406 + 25*Zeta[3]) + 320*\[Rho]^2*(-943 + 405*Zeta[3]) + 
              100*\[Rho]^(5/2)*(3107 + 864*Zeta[3]) + 100*\[Rho]^(3/2)*(
                -7667 + 1152*Zeta[3]) + \[Rho]*(-98083 + 28800*Zeta[3])))/
           (1200*(1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*
         ((4*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
           ((273 - 67584*Ec^7 + 4765*\[Rho] - 2130*\[Rho]^2 - 2610*\[Rho]^3 - 
              50*\[Rho]^4 + 6*\[Rho]^5 - 2112*Ec^6*(-47 + 45*\[Rho]) + 
              64*Ec^5*(-279 + 6325*\[Rho] + 120*\[Rho]^2) - 320*Ec^3*(-84 - 
                422*\[Rho] + 300*\[Rho]^2 + 3*\[Rho]^3) + 80*Ec^4*(-525 - 
                5549*\[Rho] - 60*\[Rho]^2 + 12*\[Rho]^3) - 4*Ec*(273 + 
                8065*\[Rho] + 4800*\[Rho]^2 - 1620*\[Rho]^3 - 50*\[Rho]^4 + 
                6*\[Rho]^5) + 4*Ec^2*(-927 + 11065*\[Rho] + 23790*\[Rho]^2 + 
                90*\[Rho]^3 - 50*\[Rho]^4 + 6*\[Rho]^5))/(15*(1 - 2*Ec)^2) - 
            8*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]))*Log[2*Ec]) + (44/5 - (2048*Ec^5)/5 + 
            (484*\[Rho])/3 + (-12 + 48/(-1 + 2*Ec))*\[Rho]^2 - 
            (512*\[Rho]^(5/2))/15 - (76*\[Rho]^3)/(1 - 2*Ec)^2 - 
            192*Ec^4*(-1 + 3*\[Rho]) + (256*Ec^3*(3 + 22*\[Rho]))/3 + 
            16*Ec*\[Rho]*(-20 - 36*\[Rho] + (13*\[Rho]^2)/(1 - 2*Ec)^2) + 
            16*Ec^2*(-10 - 50*\[Rho] + 12*\[Rho]^2 - (3*\[Rho]^3)/(1 - 2*Ec)^
                2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          (4*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
             128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
             64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 36*
                \[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
             4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 195*
                \[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 128*
                \[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
            Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
          (\[Rho]^2*(180 + 240*\[Rho] - 25*\[Rho]^2 + 3*\[Rho]^3)*
            Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*(1/5 - (512*Ec^5)/5 - 
            3*\[Rho] + (-28 + 12/(1 - 2*Ec))*\[Rho]^2 - 64*Ec^3*\[Rho]^2 - 
            (8*(-2 + 5*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 3*\[Rho]^4 - \[Rho]^5/5 - 
            8*Ec^2*\[Rho]^2*(3 + \[Rho]) - 48*Ec^4*(-1 + 3*\[Rho]) - 
            12*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
           ((-261 + 657408*Ec^7 + 3875*\[Rho] + 9000*\[Rho]^2 - 
              9000*\[Rho]^3 - 3875*\[Rho]^4 + 261*\[Rho]^5 + 
              192*Ec^6*(-3259 + 6525*\[Rho]) + 64*Ec^5*(-2097 - 
                36025*\[Rho] + 9000*\[Rho]^2) - 160*Ec^3*(417 - 155*\[Rho] - 
                3330*\[Rho]^2 + 330*\[Rho]^3) + 80*Ec^4*(3633 + 
                17105*\[Rho] - 12060*\[Rho]^2 + 660*\[Rho]^3) - 
              4*Ec*(-1251 - 14275*\[Rho] + 22500*\[Rho]^2 + 6300*\[Rho]^3 - 
                3875*\[Rho]^4 + 261*\[Rho]^5) + 4*Ec^2*(-3231 - 
                68575*\[Rho] + 11700*\[Rho]^2 + 31500*\[Rho]^3 - 
                3875*\[Rho]^4 + 261*\[Rho]^5))/(225*(1 - 2*Ec)^2) + 
            (2*(-63 + 6144*Ec^7 - 1235*\[Rho] + 600*\[Rho]^2 + 720*\[Rho]^3 - 
               25*\[Rho]^4 + 3*\[Rho]^5 + 192*Ec^6*(-47 + 45*\[Rho]) + 64*
                Ec^5*(-51 - 575*\[Rho] + 60*\[Rho]^2) - 160*Ec^3*
                (42 + 134*\[Rho] - 141*\[Rho]^2 + 3*\[Rho]^3) + 80*Ec^4*
                (147 + 619*\[Rho] - 210*\[Rho]^2 + 6*\[Rho]^3) + 4*Ec^2*
                (237 - 1235*\[Rho] - 2550*\[Rho]^2 + 510*\[Rho]^3 - 
                 25*\[Rho]^4 + 3*\[Rho]^5) - 4*Ec*(-63 - 1535*\[Rho] - 
                 30*\[Rho]^2 + 630*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5))*
              Log[\[Rho]])/(15*(1 - 2*Ec)^2)) + 
          (16*Ec*(768*Ec^6 + 24*Ec^5*(-47 + 45*\[Rho]) + 20*Ec^2*\[Rho]*
              (-44 + 3*\[Rho] + 3*\[Rho]^2) + 15*\[Rho]*(10 + 21*\[Rho] + 3*
                \[Rho]^2) - 45*Ec*\[Rho]*(10 + 21*\[Rho] + 3*\[Rho]^2) - 
             8*Ec^4*(-69 + 575*\[Rho] + 60*\[Rho]^2) - 
             10*Ec^3*(9 - 439*\[Rho] - 138*\[Rho]^2 + 6*\[Rho]^3))*
            PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
          (2048*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]])/15 - 
          (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
             128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
             64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 36*
                \[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
             4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 195*
                \[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 128*
                \[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) - 
          (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 + 
             128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
             64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 36*
                \[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
             4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 + 128*\[Rho]^(5/2) + 
               45*\[Rho]^3) - 4*Ec*(-33 - 905*\[Rho] - 405*\[Rho]^2 + 128*
                \[Rho]^(5/2) + 195*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + (2*(1 + Sqrt[\[Rho]])^6*
            (3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*
            PolyLog[2, \[Rho]])/15 + (-8 - 168*\[Rho] + 40*\[Rho]^2 + 
            56*\[Rho]^3 - (20*\[Rho]^4)/3 + (4*\[Rho]^5)/5 + 
            256*Ec^3*(-1 + \[Rho]^2) + 32*Ec^2*(5 + 15*\[Rho] - 21*\[Rho]^2 + 
              \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*((81 - 442368*Ec^7 + 5*(89 + 2400*Pi^2)*\[Rho] + 
              60*(521 + 420*Pi^2)*\[Rho]^2 + 60*(331 + 60*Pi^2)*\[Rho]^3 - 
              180*\[Rho]^4 - 576*Ec^6*(-623 + 955*\[Rho]) + 128*Ec^5*(1641 + 
                20*(481 + 120*Pi^2)*\[Rho] - 1410*\[Rho]^2) + 
              80*Ec^4*(-3357 - 5*(1903 + 1632*Pi^2)*\[Rho] - 
                15*(55 + 96*Pi^2)*\[Rho]^2 + 147*\[Rho]^3) + 80*Ec^3*(666 + 
                40*(-19 + 132*Pi^2)*\[Rho] + 3*(251 + 480*Pi^2)*\[Rho]^2 + 
                81*\[Rho]^3 + 18*\[Rho]^4) + 8*Ec*(-558 - 
                5*(1129 + 1200*Pi^2)*\[Rho] - 15*(1681 + 840*Pi^2)*\[Rho]^2 - 
                45*(323 + 40*Pi^2)*\[Rho]^3 + 135*\[Rho]^4) - 
              4*Ec^2*(-3561 + 25*(-1897 + 384*Pi^2)*\[Rho] - 
                15*(4789 + 1200*Pi^2)*\[Rho]^2 - 15*(2549 + 240*Pi^2)*
                 \[Rho]^3 + 540*\[Rho]^4))/(225*(1 - 2*Ec)^2) + 
            12*\[Rho]^2*(1 + \[Rho])*Log[\[Mu]^2/mb^2] + 
            (8*(\[Rho]*(-740 - 1280*Ec^3 + 405*\[Rho] + 128*\[Rho]^(3/2) + 
                 45*\[Rho]^2 + 240*Ec*(5 + 3*\[Rho]) + 240*Ec^2*
                  (5 + 3*\[Rho])) - (3*(16*(1 - 2*Ec)^7 + 60*(-1 + 2*Ec)^5*
                   (-1 + \[Rho]) + 240*(-1 + 2*Ec)^3*\[Rho] + 20*\[Rho]^3 + 
                  60*(1 - 2*Ec)^4*\[Rho]*(5 + 2*\[Rho]) + 20*(-1 + 2*Ec)*
                   \[Rho]^2*(3 + 5*\[Rho]) - 5*(1 - 2*Ec)^6*(13 + 9*\[Rho])))/
                (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
            (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 128*
                \[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 64*
                Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 
                 36*\[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 4*
                Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                 195*\[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 
                 128*\[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]])/(15*(1 - 2*Ec)^2) - 
            (4*(-63 + 6144*Ec^7 - 1235*\[Rho] + 600*\[Rho]^2 + 720*\[Rho]^3 - 
               25*\[Rho]^4 + 3*\[Rho]^5 + 192*Ec^6*(-47 + 45*\[Rho]) + 64*
                Ec^5*(-51 - 575*\[Rho] + 60*\[Rho]^2) - 160*Ec^3*
                (42 + 134*\[Rho] - 141*\[Rho]^2 + 3*\[Rho]^3) + 80*Ec^4*
                (147 + 619*\[Rho] - 210*\[Rho]^2 + 6*\[Rho]^3) + 4*Ec^2*
                (237 - 1235*\[Rho] - 2550*\[Rho]^2 + 510*\[Rho]^3 - 
                 25*\[Rho]^4 + 3*\[Rho]^5) - 4*Ec*(-63 - 1535*\[Rho] - 
                 30*\[Rho]^2 + 630*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5))*
              Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
            (2*(-23 + 6144*Ec^7 - 395*\[Rho] + 260*\[Rho]^2 + 310*\[Rho]^3 + 
               192*Ec^6*(-47 + 45*\[Rho]) - 64*Ec^5*(-29 + 575*\[Rho] + 
                 10*\[Rho]^2) + Ec*(92 + 2780*\[Rho] + 1480*\[Rho]^2 - 
                 880*\[Rho]^3) - 80*Ec^4*(-43 - 499*\[Rho] - 11*\[Rho]^2 + 
                 \[Rho]^3) + 80*Ec^3*(-28 - 148*\[Rho] + 103*\[Rho]^2 + 
                 \[Rho]^3) + 4*Ec^2*(77 - 995*\[Rho] - 2065*\[Rho]^2 + 
                 65*\[Rho]^3))*Log[\[Rho]])/(5*(1 - 2*Ec)^2) - 
            8*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 32*\[Rho]*
             (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*
             (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 16*\[Rho]*
             (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
           (-1/225*(\[Rho]*(1845 + 480960*Ec^6 + 29160*\[Rho] + 
                22560*\[Rho]^2 - 2255*\[Rho]^3 + 156*\[Rho]^4 + 
                960*Ec^5*(-402 + 311*\[Rho]) + 240*Ec^4*(-165 - 3055*\[Rho] + 
                  187*\[Rho]^2) + 240*Ec^3*(300 + 1453*\[Rho] - 
                  134*\[Rho]^2 + 3*\[Rho]^3) - 8*Ec*(1440 + 27585*\[Rho] + 
                  18420*\[Rho]^2 - 1150*\[Rho]^3 + 78*\[Rho]^4) + 
                4*Ec^2*(1935 + 74085*\[Rho] + 57585*\[Rho]^2 - 
                  2435*\[Rho]^3 + 156*\[Rho]^4)))/(1 - 2*Ec)^2 - 
            (1024*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]])/15 + 
            (2*(1 + Sqrt[\[Rho]])^6*(3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 18*
                \[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]])/15 - 
            32*\[Rho]*(5 + 32*Ec^3 + 3*\[Rho] - 12*Ec^2*(3 + \[Rho]))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
             (-10 - 64*Ec^3 - 21*\[Rho] - 3*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^2*(5 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*
             (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 16*\[Rho]*(10 + 64*Ec^3 + 
            21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
           PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 
            3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*PolyLog[3, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(10 + 64*Ec^3 + 
            21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 16*\[Rho]*
           (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
          (1479 + 49152*Ec^7*(-31 + 5*Pi^2) - 39849*\[Rho] - 
            178392*\[Rho]^2 + 184792*\[Rho]^3 + 34449*\[Rho]^4 - 
            2479*\[Rho]^5 - 60*Pi^2*(3 - 25*\[Rho] - 512*\[Rho]^(5/2) - 
              25*\[Rho]^4 + 3*\[Rho]^5) + 192*Ec^6*(11471 - 21473*\[Rho] + 
              40*Pi^2*(-47 + 45*\[Rho])) + 144000*\[Rho]*Zeta[3] + 
            302400*\[Rho]^2*Zeta[3] + 43200*\[Rho]^3*Zeta[3] - 
            32*Ec^3*(-360 - 8*(1981 + 75*Pi^2)*\[Rho]^3 + 441*\[Rho]^4 + 
              10*\[Rho]*(873 + 880*Pi^2 - 15840*Zeta[3]) - 75*\[Rho]^2*(233 + 
                8*Pi^2 + 576*Zeta[3])) + 4*Ec*(-1839 - 35331*\[Rho]^4 + 
              2479*\[Rho]^5 + 60*Pi^2*(3 + 175*\[Rho] + 420*\[Rho]^2 - 
                512*\[Rho]^(5/2) + 60*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) + 
              \[Rho]*(47967 - 144000*Zeta[3]) - 36*\[Rho]^3*(3829 + 
                1200*Zeta[3]) - 140*\[Rho]^2*(-1901 + 2160*Zeta[3])) - 
            4*Ec^2*(-2379 - 37977*\[Rho]^4 + 2479*\[Rho]^5 + 60*Pi^2*(3 + 
                575*\[Rho] + 1260*\[Rho]^2 - 512*\[Rho]^(5/2) + 
                180*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) + 45*\[Rho]*(701 + 
                2560*Zeta[3]) - 50*\[Rho]^2*(-9781 + 4320*Zeta[3]) - 
              6*\[Rho]^3*(67 + 7200*Zeta[3])) - 64*Ec^5*
             (16017 + 32414*\[Rho]^2 + 40*Pi^2*(-69 + 575*\[Rho] + 
                60*\[Rho]^2) - 3*\[Rho]*(26539 + 19200*Zeta[3])) - 
            16*Ec^4*(-7905 + 11598*\[Rho]^3 + 200*Pi^2*(9 - 439*\[Rho] - 
                138*\[Rho]^2 + 6*\[Rho]^3) + 10*\[Rho]^2*(-13009 + 
                8640*Zeta[3]) + 15*\[Rho]*(5629 + 32640*Zeta[3])))/
           (900*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
         ((-4*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
           ((-273 + 67584*Ec^7 - 4765*\[Rho] + 2130*\[Rho]^2 + 
              2610*\[Rho]^3 + 50*\[Rho]^4 - 6*\[Rho]^5 + 2112*Ec^6*(-47 + 
                45*\[Rho]) - 64*Ec^5*(-279 + 6325*\[Rho] + 120*\[Rho]^2) + 
              320*Ec^3*(-84 - 422*\[Rho] + 300*\[Rho]^2 + 3*\[Rho]^3) - 
              80*Ec^4*(-525 - 5549*\[Rho] - 60*\[Rho]^2 + 12*\[Rho]^3) + 
              4*Ec*(273 + 8065*\[Rho] + 4800*\[Rho]^2 - 1620*\[Rho]^3 - 
                50*\[Rho]^4 + 6*\[Rho]^5) - 4*Ec^2*(-927 + 11065*\[Rho] + 
                23790*\[Rho]^2 + 90*\[Rho]^3 - 50*\[Rho]^4 + 6*\[Rho]^5))/
             (15*(1 - 2*Ec)^2) + 8*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 
              3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*Log[2*Ec]) + 
          (-44/5 + (2048*Ec^5)/5 - (484*\[Rho])/3 + (12 + 48/(1 - 2*Ec))*
             \[Rho]^2 + (512*\[Rho]^(5/2))/15 + (76*\[Rho]^3)/(1 - 2*Ec)^2 + 
            192*Ec^4*(-1 + 3*\[Rho]) - (256*Ec^3*(3 + 22*\[Rho]))/3 + 
            16*Ec*\[Rho]*(20 + 36*\[Rho] - (13*\[Rho]^2)/(1 - 2*Ec)^2) + 
            16*Ec^2*(10 + 50*\[Rho] - 12*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^
                2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (4*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
             128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
             64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 36*
                \[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
             4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 195*
                \[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 128*
                \[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
            Log[\[Rho]])/(15*(1 - 2*Ec)^2) + (12*\[Rho]^2 + 16*\[Rho]^3 - 
            (5*\[Rho]^4)/3 + \[Rho]^5/5)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
           (-1/5 + (512*Ec^5)/5 + 3*\[Rho] + 64*Ec^3*\[Rho]^2 + 
            (28 + 12/(-1 + 2*Ec))*\[Rho]^2 + (8*(-2 + 5*Ec)*\[Rho]^3)/
             (1 - 2*Ec)^2 - 3*\[Rho]^4 + \[Rho]^5/5 + 8*Ec^2*\[Rho]^2*
             (3 + \[Rho]) + 48*Ec^4*(-1 + 3*\[Rho]) + 12*\[Rho]^2*
             (1 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
           (-1/225*(-261 + 657408*Ec^7 + 3875*\[Rho] + 9000*\[Rho]^2 - 9000*
                \[Rho]^3 - 3875*\[Rho]^4 + 261*\[Rho]^5 + 192*Ec^6*
                (-3259 + 6525*\[Rho]) + 64*Ec^5*(-2097 - 36025*\[Rho] + 
                 9000*\[Rho]^2) - 160*Ec^3*(417 - 155*\[Rho] - 
                 3330*\[Rho]^2 + 330*\[Rho]^3) + 80*Ec^4*(3633 + 
                 17105*\[Rho] - 12060*\[Rho]^2 + 660*\[Rho]^3) - 4*Ec*
                (-1251 - 14275*\[Rho] + 22500*\[Rho]^2 + 6300*\[Rho]^3 - 
                 3875*\[Rho]^4 + 261*\[Rho]^5) + 4*Ec^2*(-3231 - 
                 68575*\[Rho] + 11700*\[Rho]^2 + 31500*\[Rho]^3 - 
                 3875*\[Rho]^4 + 261*\[Rho]^5))/(1 - 2*Ec)^2 - 
            (2*(-63 + 6144*Ec^7 - 1235*\[Rho] + 600*\[Rho]^2 + 720*\[Rho]^3 - 
               25*\[Rho]^4 + 3*\[Rho]^5 + 192*Ec^6*(-47 + 45*\[Rho]) + 64*
                Ec^5*(-51 - 575*\[Rho] + 60*\[Rho]^2) - 160*Ec^3*
                (42 + 134*\[Rho] - 141*\[Rho]^2 + 3*\[Rho]^3) + 80*Ec^4*
                (147 + 619*\[Rho] - 210*\[Rho]^2 + 6*\[Rho]^3) + 4*Ec^2*
                (237 - 1235*\[Rho] - 2550*\[Rho]^2 + 510*\[Rho]^3 - 
                 25*\[Rho]^4 + 3*\[Rho]^5) - 4*Ec*(-63 - 1535*\[Rho] - 
                 30*\[Rho]^2 + 630*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5))*
              Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
          (16*Ec*(768*Ec^6 + 24*Ec^5*(-47 + 45*\[Rho]) + 20*Ec^2*\[Rho]*
              (-44 + 3*\[Rho] + 3*\[Rho]^2) + 15*\[Rho]*(10 + 21*\[Rho] + 3*
                \[Rho]^2) - 45*Ec*\[Rho]*(10 + 21*\[Rho] + 3*\[Rho]^2) - 
             8*Ec^4*(-69 + 575*\[Rho] + 60*\[Rho]^2) - 
             10*Ec^3*(9 - 439*\[Rho] - 138*\[Rho]^2 + 6*\[Rho]^3))*
            PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) + 
          (2048*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
          (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
             128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
             64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 36*
                \[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
             4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 195*
                \[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 128*
                \[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
          (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 + 
             128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
             64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 36*
                \[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
             4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 + 128*\[Rho]^(5/2) + 
               45*\[Rho]^3) - 4*Ec*(-33 - 905*\[Rho] - 405*\[Rho]^2 + 128*
                \[Rho]^(5/2) + 195*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)])/(15*(1 - 2*Ec)^2) - (2*(1 + Sqrt[\[Rho]])^6*
            (3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*
            PolyLog[2, \[Rho]])/15 + (8 + 168*\[Rho] - 40*\[Rho]^2 - 
            56*\[Rho]^3 + (20*\[Rho]^4)/3 - (4*\[Rho]^5)/5 - 
            256*Ec^3*(-1 + \[Rho]^2) - 32*Ec^2*(5 + 15*\[Rho] - 21*\[Rho]^2 + 
              \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[\[Rho]]*((\[Rho]*(1845 + 480960*Ec^6 + 29160*\[Rho] + 22560*
                \[Rho]^2 - 2255*\[Rho]^3 + 156*\[Rho]^4 + 960*Ec^5*
                (-402 + 311*\[Rho]) + 240*Ec^4*(-165 - 3055*\[Rho] + 
                 187*\[Rho]^2) + 240*Ec^3*(300 + 1453*\[Rho] - 134*\[Rho]^2 + 
                 3*\[Rho]^3) - 8*Ec*(1440 + 27585*\[Rho] + 18420*\[Rho]^2 - 
                 1150*\[Rho]^3 + 78*\[Rho]^4) + 4*Ec^2*(1935 + 74085*\[Rho] + 
                 57585*\[Rho]^2 - 2435*\[Rho]^3 + 156*\[Rho]^4)))/
             (225*(1 - 2*Ec)^2) + (1024*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]])/
             15 - (2*(1 + Sqrt[\[Rho]])^6*(3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 
               18*\[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
            32*\[Rho]*(5 + 32*Ec^3 + 3*\[Rho] - 12*Ec^2*(3 + \[Rho]))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
             (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]^2*(5 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 8*\[Rho]*
             (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
           (-1/225*(81 - 442368*Ec^7 + 5*(89 + 2400*Pi^2)*\[Rho] + 60*
                (521 + 420*Pi^2)*\[Rho]^2 + 60*(331 + 60*Pi^2)*\[Rho]^3 - 180*
                \[Rho]^4 - 576*Ec^6*(-623 + 955*\[Rho]) + 128*Ec^5*
                (1641 + 20*(481 + 120*Pi^2)*\[Rho] - 1410*\[Rho]^2) - 80*Ec^4*
                (3357 + (9515 + 8160*Pi^2)*\[Rho] + 15*(55 + 96*Pi^2)*
                  \[Rho]^2 - 147*\[Rho]^3) + 80*Ec^3*(666 + 
                 40*(-19 + 132*Pi^2)*\[Rho] + 3*(251 + 480*Pi^2)*\[Rho]^2 + 
                 81*\[Rho]^3 + 18*\[Rho]^4) + 8*Ec*(-558 - 
                 5*(1129 + 1200*Pi^2)*\[Rho] - 15*(1681 + 840*Pi^2)*
                  \[Rho]^2 - 45*(323 + 40*Pi^2)*\[Rho]^3 + 135*\[Rho]^4) - 4*
                Ec^2*(-3561 + 25*(-1897 + 384*Pi^2)*\[Rho] - 
                 15*(4789 + 1200*Pi^2)*\[Rho]^2 - 15*(2549 + 240*Pi^2)*
                  \[Rho]^3 + 540*\[Rho]^4))/(1 - 2*Ec)^2 - 
            12*\[Rho]^2*(1 + \[Rho])*Log[\[Mu]^2/mb^2] + 
            ((-8*\[Rho]*(-740 - 1280*Ec^3 + 405*\[Rho] + 128*\[Rho]^(3/2) + 
                 45*\[Rho]^2 + 240*Ec*(5 + 3*\[Rho]) + 240*Ec^2*
                  (5 + 3*\[Rho])))/15 + (8*(16*(1 - 2*Ec)^7 + 
                 60*(-1 + 2*Ec)^5*(-1 + \[Rho]) + 240*(-1 + 2*Ec)^3*\[Rho] + 
                 20*\[Rho]^3 + 60*(1 - 2*Ec)^4*\[Rho]*(5 + 2*\[Rho]) + 
                 20*(-1 + 2*Ec)*\[Rho]^2*(3 + 5*\[Rho]) - 5*(1 - 2*Ec)^6*
                  (13 + 9*\[Rho])))/(5*(1 - 2*Ec)^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]] - (8*(-33 + 6144*Ec^7 - 605*
                \[Rho] + 225*\[Rho]^2 - 128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*
                Ec^6*(-47 + 45*\[Rho]) - 64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*
                (-69 - 529*\[Rho] + 36*\[Rho]^2) + 160*Ec^3*(-21 - 
                 89*\[Rho] + 72*\[Rho]^2) + 4*Ec*(33 + 905*\[Rho] + 
                 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 195*\[Rho]^3) + 4*Ec^2*
                (117 - 1055*\[Rho] - 2295*\[Rho]^2 - 128*\[Rho]^(5/2) + 
                 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
             (15*(1 - 2*Ec)^2) + (4*(-63 + 6144*Ec^7 - 1235*\[Rho] + 600*
                \[Rho]^2 + 720*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5 + 192*Ec^6*
                (-47 + 45*\[Rho]) + 64*Ec^5*(-51 - 575*\[Rho] + 
                 60*\[Rho]^2) - 160*Ec^3*(42 + 134*\[Rho] - 141*\[Rho]^2 + 
                 3*\[Rho]^3) + 80*Ec^4*(147 + 619*\[Rho] - 210*\[Rho]^2 + 
                 6*\[Rho]^3) + 4*Ec^2*(237 - 1235*\[Rho] - 2550*\[Rho]^2 + 
                 510*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) - 4*Ec*
                (-63 - 1535*\[Rho] - 30*\[Rho]^2 + 630*\[Rho]^3 - 
                 25*\[Rho]^4 + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
             (15*(1 - 2*Ec)^2) - (2*(-23 + 6144*Ec^7 - 395*\[Rho] + 260*
                \[Rho]^2 + 310*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 64*
                Ec^5*(-29 + 575*\[Rho] + 10*\[Rho]^2) + Ec*(92 + 
                 2780*\[Rho] + 1480*\[Rho]^2 - 880*\[Rho]^3) - 80*Ec^4*
                (-43 - 499*\[Rho] - 11*\[Rho]^2 + \[Rho]^3) + 80*Ec^3*
                (-28 - 148*\[Rho] + 103*\[Rho]^2 + \[Rho]^3) + 4*Ec^2*
                (77 - 995*\[Rho] - 2065*\[Rho]^2 + 65*\[Rho]^3))*Log[\[Rho]])/
             (5*(1 - 2*Ec)^2) + 8*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 
              3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*PolyLog[2, 2*Ec] - 
            32*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
            32*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            16*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          16*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] - 
          64*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(3 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
          64*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          16*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
          (-1479 - 49152*Ec^7*(-31 + 5*Pi^2) + 39849*\[Rho] + 
            178392*\[Rho]^2 - 184792*\[Rho]^3 - 34449*\[Rho]^4 + 
            2479*\[Rho]^5 + 60*Pi^2*(3 - 25*\[Rho] - 512*\[Rho]^(5/2) - 
              25*\[Rho]^4 + 3*\[Rho]^5) - 192*Ec^6*(11471 - 21473*\[Rho] + 
              40*Pi^2*(-47 + 45*\[Rho])) - 144000*\[Rho]*Zeta[3] - 
            302400*\[Rho]^2*Zeta[3] - 43200*\[Rho]^3*Zeta[3] + 
            32*Ec^3*(-360 - 8*(1981 + 75*Pi^2)*\[Rho]^3 + 441*\[Rho]^4 + 
              10*\[Rho]*(873 + 880*Pi^2 - 15840*Zeta[3]) - 75*\[Rho]^2*(233 + 
                8*Pi^2 + 576*Zeta[3])) - 4*Ec*(-1839 - 35331*\[Rho]^4 + 
              2479*\[Rho]^5 + 60*Pi^2*(3 + 175*\[Rho] + 420*\[Rho]^2 - 
                512*\[Rho]^(5/2) + 60*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) + 
              \[Rho]*(47967 - 144000*Zeta[3]) - 36*\[Rho]^3*(3829 + 
                1200*Zeta[3]) - 140*\[Rho]^2*(-1901 + 2160*Zeta[3])) + 
            4*Ec^2*(-2379 - 37977*\[Rho]^4 + 2479*\[Rho]^5 + 60*Pi^2*(3 + 
                575*\[Rho] + 1260*\[Rho]^2 - 512*\[Rho]^(5/2) + 
                180*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) + 45*\[Rho]*(701 + 
                2560*Zeta[3]) - 50*\[Rho]^2*(-9781 + 4320*Zeta[3]) - 
              6*\[Rho]^3*(67 + 7200*Zeta[3])) + 64*Ec^5*
             (16017 + 32414*\[Rho]^2 + 40*Pi^2*(-69 + 575*\[Rho] + 
                60*\[Rho]^2) - 3*\[Rho]*(26539 + 19200*Zeta[3])) + 
            16*Ec^4*(-7905 + 11598*\[Rho]^3 + 200*Pi^2*(9 - 439*\[Rho] - 
                138*\[Rho]^2 + 6*\[Rho]^3) + 10*\[Rho]^2*(-13009 + 
                8640*Zeta[3]) + 15*\[Rho]*(5629 + 32640*Zeta[3])))/
           (900*(1 - 2*Ec)^2)) + 
        aT^2*((8*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(5 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
           ((2*(387 + 236544*Ec^7 + 8465*\[Rho] + 7050*\[Rho]^2 - 690*
                \[Rho]^3 + 170*\[Rho]^4 - 66*\[Rho]^5 - 192*Ec^6*
                (3017 + 195*\[Rho]) - 64*Ec^5*(-9159 - 5105*\[Rho] + 
                 240*\[Rho]^2) - 320*Ec^3*(-276 - 406*\[Rho] + 417*\[Rho]^2 + 
                 3*\[Rho]^3) + 80*Ec^4*(-3903 - 5377*\[Rho] - 564*\[Rho]^2 + 
                 12*\[Rho]^3) + Ec^2*(-9012 + 74900*\[Rho] + 211080*
                  \[Rho]^2 + 8040*\[Rho]^3 + 680*\[Rho]^4 - 264*\[Rho]^5) + 4*
                Ec*(-387 - 13085*\[Rho] - 19920*\[Rho]^2 - 300*\[Rho]^3 - 
                 170*\[Rho]^4 + 66*\[Rho]^5)))/(15*(1 - 2*Ec)^2) - 
            16*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(5 + \[Rho]))*Log[2*Ec]) + 
          (8*(27 + 5376*Ec^5 + 720*Ec^4*(-13 + \[Rho]) + 1105*\[Rho] - 
             480*\[Rho]^(3/2) + (945 + 180/(-1 + 2*Ec))*\[Rho]^2 - 
             1312*\[Rho]^(5/2) - (105*\[Rho]^3)/(1 - 2*Ec)^2 + 
             640*Ec^3*(9 + 7*\[Rho]) + 60*Ec*\[Rho]*(-28 - 72*\[Rho] + 
               \[Rho]^2/(1 - 2*Ec)^2) + 60*Ec^2*(-22 - 58*\[Rho] - 12*
                \[Rho]^2 + (9*\[Rho]^3)/(1 - 2*Ec)^2))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
          ((512*(-1 + 2*Ec)^3*\[Rho])/3 + 288*((1 - 2*Ec)^2 - \[Rho])*
             \[Rho] - 96*(1 - 2*Ec)^2*(-3 + \[Rho])*\[Rho] + 
            960*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^2 - 
            (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
            96*(-3 + \[Rho])*\[Rho]^2 - (512*\[Rho]^(5/2))/3 + 
            384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
            (32*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 5*\[Rho]))/
             (1 - 2*Ec) - 32*(1 + 7*\[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
            8*(17 + 3*\[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) - 
            (448*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (2*\[Rho]^2*(-3780 - 1200*\[Rho] - 85*\[Rho]^2 + 33*\[Rho]^3)*
            Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*(-38/5 - (3584*Ec^5)/5 + 
            78*\[Rho] - 288*Ec*\[Rho]^2 - 256*Ec^3*\[Rho]^2 + 
            (104 + 24/(-1 + 2*Ec))*\[Rho]^2 + 16*Ec^2*(-15 + \[Rho])*
             \[Rho]^2 - (16*(11 - 41*Ec + 36*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
            30*\[Rho]^4 - (22*\[Rho]^5)/5 - 96*Ec^4*(-5 + 9*\[Rho]) + 
            24*\[Rho]^2*(7 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
           ((-2*(4839 + 3268608*Ec^7 - 30775*\[Rho] - 5400*\[Rho]^2 + 42600*
                \[Rho]^3 - 13775*\[Rho]^4 + 2511*\[Rho]^5 + 192*Ec^6*
                (-32759 + 15975*\[Rho]) + 64*Ec^5*(69603 - 32875*\[Rho] + 
                 10800*\[Rho]^2) + 160*Ec^3*(963 - 1015*\[Rho] - 
                 4590*\[Rho]^2 + 330*\[Rho]^3) - 80*Ec^4*(17307 + 
                 4045*\[Rho] - 8100*\[Rho]^2 + 660*\[Rho]^3) + 4*Ec^2*
                (7269 + 93875*\[Rho] - 56700*\[Rho]^2 + 2100*\[Rho]^3 - 
                 13775*\[Rho]^4 + 2511*\[Rho]^5) - 4*Ec*(5649 + 2375*\[Rho] - 
                 45900*\[Rho]^2 + 27300*\[Rho]^3 - 13775*\[Rho]^4 + 
                 2511*\[Rho]^5)))/(225*(1 - 2*Ec)^2) - 
            (4*(-3 + 21504*Ec^7 + 2335*\[Rho] - 1320*\[Rho]^2 - 960*
                \[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5 + 192*Ec^6*
                (-427 + 135*\[Rho]) + 64*Ec^5*(1749 - 605*\[Rho] + 
                 120*\[Rho]^2) + 160*Ec^3*(138 + 70*\[Rho] - 159*\[Rho]^2 + 
                 3*\[Rho]^3) - 80*Ec^4*(897 + 23*\[Rho] - 30*\[Rho]^2 + 
                 6*\[Rho]^3) - 4*Ec*(-3 + 2755*\[Rho] - 150*\[Rho]^2 - 
                 870*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5) + 4*Ec^2*
                (-663 + 2695*\[Rho] + 3810*\[Rho]^2 - 750*\[Rho]^3 - 
                 85*\[Rho]^4 + 33*\[Rho]^5))*Log[\[Rho]])/
             (15*(1 - 2*Ec)^2)) - (32*Ec*(2688*Ec^6 - 
             24*Ec^5*(187 + 105*\[Rho]) + Ec^4*(2472 + 8600*\[Rho] - 960*
                \[Rho]^2) - 20*Ec^2*\[Rho]*(-76 + 21*\[Rho] + 3*\[Rho]^2) - 
             15*\[Rho]*(14 + 39*\[Rho] + 3*\[Rho]^2) + 45*Ec*\[Rho]*
              (14 + 39*\[Rho] + 3*\[Rho]^2) + 10*Ec^3*(-45 - 755*\[Rho] - 102*
                \[Rho]^2 + 6*\[Rho]^3))*PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
          (1024*\[Rho]^(3/2)*(15 + 41*\[Rho])*PolyLog[2, Sqrt[\[Rho]]])/15 + 
          (16*(27 + 21504*Ec^7 + 1105*\[Rho] + 480*\[Rho]^(3/2) + 
             765*\[Rho]^2 + 1312*\[Rho]^(5/2) - 105*\[Rho]^3 + 
             192*Ec^6*(-307 + 15*\[Rho]) + 64*Ec^5*(1029 + 235*\[Rho]) - 
             80*Ec^4*(471 + 389*\[Rho] + 36*\[Rho]^2) - 
             160*Ec^3*(-69 - 73*\[Rho] + 90*\[Rho]^2) + 
             4*Ec*(-27 - 1525*\[Rho] - 480*\[Rho]^(3/2) - 1935*\[Rho]^2 - 
               1312*\[Rho]^(5/2) + 15*\[Rho]^3) + 4*Ec^2*(-303 + 1915*
                \[Rho] + 480*\[Rho]^(3/2) + 5085*\[Rho]^2 + 1312*
                \[Rho]^(5/2) + 135*\[Rho]^3))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
          (16*(27 + 21504*Ec^7 + 1105*\[Rho] - 480*\[Rho]^(3/2) + 
             765*\[Rho]^2 - 1312*\[Rho]^(5/2) - 105*\[Rho]^3 + 
             192*Ec^6*(-307 + 15*\[Rho]) + 64*Ec^5*(1029 + 235*\[Rho]) - 
             80*Ec^4*(471 + 389*\[Rho] + 36*\[Rho]^2) - 
             160*Ec^3*(-69 - 73*\[Rho] + 90*\[Rho]^2) + 
             4*Ec*(-27 - 1525*\[Rho] + 480*\[Rho]^(3/2) - 1935*\[Rho]^2 + 
               1312*\[Rho]^(5/2) + 15*\[Rho]^3) + 4*Ec^2*(-303 + 1915*
                \[Rho] - 480*\[Rho]^(3/2) + 5085*\[Rho]^2 - 1312*
                \[Rho]^(5/2) + 135*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)])/(15*(1 - 2*Ec)^2) - (4*(1 + Sqrt[\[Rho]])^5*
            (-57 + 285*Sqrt[\[Rho]] - 730*\[Rho] + 410*\[Rho]^(3/2) - 
             165*\[Rho]^2 + 33*\[Rho]^(5/2))*PolyLog[2, \[Rho]])/15 + 
          (16 - 3072*Ec^4*(-1 + \[Rho]) - 656*\[Rho] - 16*\[Rho]^2 + 
            240*\[Rho]^3 + (136*\[Rho]^4)/3 - (88*\[Rho]^5)/5 - 
            1024*Ec^3*(3 - 4*\[Rho] + \[Rho]^2) + 64*Ec^2*(11 + 15*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*((2*(1329 + 3161088*Ec^7 + 5*(4591 + 3360*Pi^2)*
                \[Rho] + 360*(499 + 130*Pi^2)*\[Rho]^2 + 240*(41 + 15*Pi^2)*
                \[Rho]^3 + 1980*\[Rho]^4 + 576*Ec^6*(-11093 + 2855*\[Rho]) + 
               128*Ec^5*(37419 + 5*(-2149 + 960*Pi^2)*\[Rho] - 
                 915*\[Rho]^2) - 80*Ec^4*(18993 + 5*(365 + 2976*Pi^2)*
                  \[Rho] + 45*(143 + 32*Pi^2)*\[Rho]^2 + 177*\[Rho]^3) + 80*
                Ec^3*(1344 + 40*(1 + 228*Pi^2)*\[Rho] + 9*(-927 + 160*Pi^2)*
                  \[Rho]^2 + 849*\[Rho]^3 - 198*\[Rho]^4) - 8*Ec*
                (1497 + 80*(281 + 105*Pi^2)*\[Rho] + 45*(2993 + 520*Pi^2)*
                  \[Rho]^2 + 45*(187 + 40*Pi^2)*\[Rho]^3 + 1485*\[Rho]^4) + 4*
                Ec^2*(11649 - 25*(-3719 + 768*Pi^2)*\[Rho] + 
                 15*(31891 + 2640*Pi^2)*\[Rho]^2 + 15*(1301 + 240*Pi^2)*
                  \[Rho]^3 + 5940*\[Rho]^4)))/(225*(1 - 2*Ec)^2) - 
            24*\[Rho]^2*(7 + \[Rho])*Log[\[Mu]^2/mb^2] + 
            (16*(-(\[Rho]*(940 + 2560*Ec^3 - 480*Sqrt[\[Rho]] - 855*\[Rho] - 
                  1312*\[Rho]^(3/2) + 135*\[Rho]^2 - 240*Ec*(7 + 3*\[Rho]) - 
                  240*Ec^2*(7 + 3*\[Rho]))) + (3*(56*(1 - 2*Ec)^7 - 
                  180*(1 - 2*Ec)^4*\[Rho] + 600*(-1 + 2*Ec)^3*\[Rho]^2 - 
                  20*\[Rho]^3 - 5*(1 - 2*Ec)^6*(17 + 3*\[Rho]) + 
                  20*(1 - 2*Ec)*\[Rho]^2*(3 + 5*\[Rho]) + 20*(1 - 2*Ec)^5*
                   (1 + 7*\[Rho])))/(1 - 2*Ec)^2)*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]])/15 - (16*(27 + 21504*Ec^7 + 1105*\[Rho] + 480*
                \[Rho]^(3/2) + 765*\[Rho]^2 + 1312*\[Rho]^(5/2) - 105*
                \[Rho]^3 + 192*Ec^6*(-307 + 15*\[Rho]) + 64*Ec^5*
                (1029 + 235*\[Rho]) - 80*Ec^4*(471 + 389*\[Rho] + 
                 36*\[Rho]^2) - 160*Ec^3*(-69 - 73*\[Rho] + 90*\[Rho]^2) + 4*
                Ec*(-27 - 1525*\[Rho] - 480*\[Rho]^(3/2) - 1935*\[Rho]^2 - 
                 1312*\[Rho]^(5/2) + 15*\[Rho]^3) + 4*Ec^2*(-303 + 
                 1915*\[Rho] + 480*\[Rho]^(3/2) + 5085*\[Rho]^2 + 
                 1312*\[Rho]^(5/2) + 135*\[Rho]^3))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]])/(15*(1 - 2*Ec)^2) + 
            (8*(-3 + 21504*Ec^7 + 2335*\[Rho] - 1320*\[Rho]^2 - 960*
                \[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5 + 192*Ec^6*
                (-427 + 135*\[Rho]) + 64*Ec^5*(1749 - 605*\[Rho] + 
                 120*\[Rho]^2) + 160*Ec^3*(138 + 70*\[Rho] - 159*\[Rho]^2 + 
                 3*\[Rho]^3) - 80*Ec^4*(897 + 23*\[Rho] - 30*\[Rho]^2 + 
                 6*\[Rho]^3) - 4*Ec*(-3 + 2755*\[Rho] - 150*\[Rho]^2 - 
                 870*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5) + 4*Ec^2*
                (-663 + 2695*\[Rho] + 3810*\[Rho]^2 - 750*\[Rho]^3 - 
                 85*\[Rho]^4 + 33*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
             (15*(1 - 2*Ec)^2) - (4*(37 + 21504*Ec^7 + 695*\[Rho] - 440*
                \[Rho]^2 - 370*\[Rho]^3 - 192*Ec^6*(267 + 25*\[Rho]) - 64*
                Ec^5*(-789 - 515*\[Rho] + 20*\[Rho]^2) + Ec^2*(-732 + 
                 6620*\[Rho] + 14860*\[Rho]^2 - 500*\[Rho]^3) + 80*Ec^4*
                (-329 - 511*\[Rho] - 53*\[Rho]^2 + \[Rho]^3) - 80*Ec^3*
                (-92 - 148*\[Rho] + 151*\[Rho]^2 + \[Rho]^3) + 4*Ec*
                (-37 - 1115*\[Rho] - 730*\[Rho]^2 + 280*\[Rho]^3))*
              Log[\[Rho]])/(5*(1 - 2*Ec)^2) - 16*\[Rho]*(14 + 128*Ec^3 + 
              39*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(5 + \[Rho]))*
             PolyLog[2, 2*Ec] + 64*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 
              3*\[Rho]^2 - 24*Ec^2*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 64*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 
              3*\[Rho]^2 - 24*Ec^2*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 32*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((2*\[Rho]*(-22905 + 1488960*Ec^6 - 163140*\[Rho] - 
               18540*\[Rho]^2 - 13505*\[Rho]^3 + 2346*\[Rho]^4 + 960*Ec^5*
                (-1992 + 871*\[Rho]) - 240*Ec^4*(-3645 - 2865*\[Rho] + 
                 283*\[Rho]^2) + 720*Ec^3*(-220 - 189*\[Rho] + 52*\[Rho]^2 + 
                 11*\[Rho]^3) + 8*Ec*(12285 + 126390*\[Rho] + 17205*
                  \[Rho]^2 + 7000*\[Rho]^3 - 1173*\[Rho]^4) + 4*Ec^2*
                (-24615 - 394515*\[Rho] - 57765*\[Rho]^2 - 15485*\[Rho]^3 + 
                 2346*\[Rho]^4)))/(225*(1 - 2*Ec)^2) - 
            (512*\[Rho]^(3/2)*(15 + 41*\[Rho])*Log[1 - Sqrt[\[Rho]]])/15 - 
            (4*(1 + Sqrt[\[Rho]])^5*(-57 + 285*Sqrt[\[Rho]] - 730*\[Rho] + 
               410*\[Rho]^(3/2) - 165*\[Rho]^2 + 33*\[Rho]^(5/2))*
              Log[1 - \[Rho]])/15 - 64*\[Rho]*(7 + 64*Ec^3 + 3*\[Rho] - 
              12*Ec^2*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            32*\[Rho]*(-14 - 128*Ec^3 - 39*\[Rho] - 3*\[Rho]^2 + 
              24*Ec^2*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            96*\[Rho]^2*(11 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            16*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
          32*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(5 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
          128*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(5 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          128*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(5 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          32*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
            24*Ec^2*(5 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
          (20343 - 3072*Ec^7*(-643 + 280*Pi^2) - 354351*\[Rho] - 
            446008*\[Rho]^2 + 856808*\[Rho]^3 - 97599*\[Rho]^4 + 
            20807*\[Rho]^5 + 60*Pi^2*(-57 + 125*\[Rho] + 1920*\[Rho]^(3/2) - 
              1440*\[Rho]^2 + 5248*\[Rho]^(5/2) - 480*\[Rho]^3 - 
              85*\[Rho]^4 + 33*\[Rho]^5) + 192*Ec^6*(-18453 + 973*\[Rho] + 
              40*Pi^2*(187 + 105*\[Rho])) + 201600*\[Rho]*Zeta[3] + 
            561600*\[Rho]^2*Zeta[3] + 43200*\[Rho]^3*Zeta[3] + 
            32*Ec^3*(5010 + (-3098 + 600*Pi^2)*\[Rho]^3 + 4491*\[Rho]^4 - 
              40*\[Rho]*(363 + 380*Pi^2 - 6840*Zeta[3]) + 25*\[Rho]^2*(6817 + 
                168*Pi^2 + 1728*Zeta[3])) + 64*Ec^5*(38811 - 5786*\[Rho]^2 + 
              40*Pi^2*(-309 - 1075*\[Rho] + 120*\[Rho]^2) + 9*\[Rho]*(687 + 
                12800*Zeta[3])) + 4*Ec^2*(37983 - 133527*\[Rho]^4 + 
              20807*\[Rho]^5 + 60*Pi^2*(-57 - 715*\[Rho] + 
                1920*\[Rho]^(3/2) - 3780*\[Rho]^2 + 5248*\[Rho]^(5/2) - 
                660*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5) + 6*\[Rho]^3*(
                142483 + 7200*Zeta[3]) + 50*\[Rho]^2*(-41095 + 
                9504*Zeta[3]) - 15*\[Rho]*(40637 + 15360*Zeta[3])) - 
            4*Ec*(27363 - 106581*\[Rho]^4 + 20807*\[Rho]^5 + 60*Pi^2*(-57 - 
                155*\[Rho] + 1920*\[Rho]^(3/2) - 2220*\[Rho]^2 + 
                5248*\[Rho]^(5/2) - 540*\[Rho]^3 - 85*\[Rho]^4 + 
                33*\[Rho]^5) + 360*\[Rho]^2*(-2411 + 1560*Zeta[3]) + 
              24*\[Rho]^3*(35819 + 1800*Zeta[3]) + 9*\[Rho]*(-50237 + 
                22400*Zeta[3])) - 16*Ec^4*(61335 + 1902*\[Rho]^3 + 
              200*Pi^2*(-45 - 755*\[Rho] - 102*\[Rho]^2 + 6*\[Rho]^3) + 
              30*\[Rho]^2*(-3157 + 2880*Zeta[3]) + 15*\[Rho]*(-6829 + 
                59520*Zeta[3])))/(450*(1 - 2*Ec)^2)))) + 
    (7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
      (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
      (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
       Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
     (2*aVR^2*c\[Delta]VR^2*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 
           16*Ec^4*(-3 + \[Rho]) - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
           (1 + \[Rho])*(1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
       ((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
           2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
        24*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*
         (1 + \[Rho])*Log[\[Rho]])*(16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 
             81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + 
               \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/
           (-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
        (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
           4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
           Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
        (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
           4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
           Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
        8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
        Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
             27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 45*\[Rho]) + 
             12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
             2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
          (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
             \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
               \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
          (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
           Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
        1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
        (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
           4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
           Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
        (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
           4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
           Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
        16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
         PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
        Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
              \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
             12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
             4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
           (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
             Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
             6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*
                \[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
          (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
          (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
             \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
               \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
          (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
             21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*
                \[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
           (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
           (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
             35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*
              (107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*
                \[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
           Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
           (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
          384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
           (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
             (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
         (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
         (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 
          Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
        (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
           230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
             32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
           16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
           2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*
                Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
           2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*
                \[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 
             6*\[Rho]*(-83 + 60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/
         (-3 + 6*Ec)) - 3*aVR^2*c\[Delta]VR^2*
       ((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         24*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*
          (1 + \[Rho])*Log[\[Rho]])^2*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
          4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
             2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
              (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
               2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 2*
                \[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 27*
                \[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
        8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
           \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
          16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
          4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
        2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
         ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
             64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 576*
                \[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 11*
                \[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 64*
                \[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 288*
                \[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[\[Rho]])/(1 - 2*Ec)^2) - 
        (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
           10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
           2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
           8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
           64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
           32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
        (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
           4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
        4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
         PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
          32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
          \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
         ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
              \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
             32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
             8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
             8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
          16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
              2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*(1 + 
                \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
            \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
          (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
          (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
             320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
             4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
             8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
             2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
            Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
             288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*
                \[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*
                \[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*
                \[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
           Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
            16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
          192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
            4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 
          5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
         (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
          956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
          12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
            \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
          4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
            12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
              32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
            \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
          2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
            40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
          16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
            \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
            75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
              92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
            24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
             (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
      (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
       (2*((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
          (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
          aT^2*(4*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
              (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
              (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
              3*\[Rho]^4) + 144*\[Rho]^2*Log[1 - 2*Ec] - 144*\[Rho]^2*
             Log[\[Rho]]) + aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*
             (12*Ec^2 + 4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
            12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
          aS^2*(1/2 + 8*(-1 + Ec)*Ec^3 - 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
            4*(-1 + 2*Ec^3)*\[Rho] - 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
            (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) - 
            (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
            (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
            2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
              2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
              2*\[Rho])*Log[\[Rho]]) + aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 
            2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] + 
            6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
            (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
            (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
            (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
            2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
              2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
              2*\[Rho])*Log[\[Rho]]))*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 2*
                \[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                 114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                 300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                 75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
            48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
             Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
            (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
            (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
            48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
              (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
             27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
          2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
           ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 64*
                Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                 576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                 11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                 64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                 288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
             (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*
                \[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                 \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
          (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
             10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
             2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
          (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
             8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
             80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
             4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
          4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
           PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
            32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
            \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
           ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 32*Ec^4*
                (161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 8*Ec^3*
                (267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
                 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 8*Ec^2*
                (37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^2 + 
                 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
            16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                 (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
               (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*
                \[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*
                Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*
                (10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
                 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*
                (-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
             (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*
                \[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                 \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
             (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*
                \[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
               4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 8*Ec^3*
                (-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 2*Ec*
                (-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
             (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
              5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
               17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                 597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                 23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                 44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
            128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
            4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + 
              \[Rho]^4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*
             (2 - 2*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
          384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
            956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
            12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
              \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
            4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 
                16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + \[Rho]^2*(526 - 
                3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 2880*\[Rho]^2*
             Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*(1 + 
                12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
            16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
              \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
              75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
                92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 24*\[Rho]*(-101 + 
                432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
           (6*(1 - 2*Ec)^2)) - 
        (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
             4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*(1 + (-8 + \[Rho])*
                \[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*
                (-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
          12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
         (aVR^2*(8*\[Rho]^2*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
             (2*(-5 + 528*Ec^4 + 64*\[Rho] + 78*\[Rho]^2 - 240*Ec*\[Rho]^2 + 
                2*\[Rho]^4 + 32*Ec^3*(-19 + 8*\[Rho]) - 48*Ec^2*
                 (-4 + 8*\[Rho] + \[Rho]^2)) - 48*\[Rho]^2*Log[2*Ec]) + 
            8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) - 
              12*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) + 
              4*\[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
             Log[\[Rho]] + (96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 
                \[Rho]) - 32*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
              24*((1 - 2*Ec)^4 - \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]] - 2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + 
            Log[1 - 2*Ec - \[Rho]]*((-2*(17 + 1296*Ec^4 - 64*\[Rho] + 
                 64*\[Rho]^3 - 17*\[Rho]^4 + 32*Ec^3*(-29 + 52*\[Rho]) + 
                 24*Ec*(1 - 8*\[Rho] + 12*\[Rho]^2) + 24*Ec^2*(1 - 8*\[Rho] + 
                   24*\[Rho]^2)))/3 - 4*(-3 + 48*Ec^4 + 16*\[Rho] - 
                12*\[Rho]^2 - 24*Ec*\[Rho]^2 - \[Rho]^4 + 32*Ec^3*
                 (-3 + 2*\[Rho]) + 24*Ec^2*(2 - 4*\[Rho] + \[Rho]^2))*Log[
                \[Rho]]) - 32*Ec*(-4*Ec^2 + 6*Ec^3 - 3*\[Rho]^2 - 
              3*Ec*\[Rho]^2)*PolyLog[2, 2*Ec] - 256*\[Rho]^(3/2)*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]] - 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 
              4*(1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*(1 + 
                \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 
              4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 12*(1 - 2*Ec)*\[Rho]*(1 + 
                \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 4*(1 + 16*\[Rho]^(3/2) + 
              30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*PolyLog[2, \[Rho]] - 
            8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 24*Ec^2*(-1 + \[Rho])^2 + 
              8*\[Rho] - \[Rho]^4)*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
            Log[1 - 2*Ec]*((2*(-7 + 1104*Ec^4 + 140*\[Rho] + 6*(33 + 8*Pi^2)*
                  \[Rho]^2 + 12*\[Rho]^3 + 80*Ec^3*(-11 + 10*\[Rho]) + 
                 12*Ec^2*(4 - 16*\[Rho] + 7*\[Rho]^2) - 12*Ec*(-6 + 
                   32*\[Rho] + 29*\[Rho]^2)))/3 + 16*(3*\[Rho]^2 + 
                8*\[Rho]^(3/2)*(1 + \[Rho]) + (1 - 2*Ec)*(3*(-1 + 2*Ec)^3 + 
                  4*(1 - 2*Ec)^2*(1 + \[Rho]) - 12*\[Rho]*(1 + \[Rho])))*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 
                4*(1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*
                 (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 8*(3 - 48*Ec^4 + 
                Ec^3*(96 - 64*\[Rho]) - 16*\[Rho] + 12*\[Rho]^2 + 
                24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*(2 - 4*\[Rho] + 
                  \[Rho]^2))*Log[1 - 2*Ec - \[Rho]] + 4*(1 - 144*Ec^4 - 
                16*\[Rho] + 12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 32*Ec^3*
                 (-5 + 2*\[Rho]) + 12*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2))*Log[
                \[Rho]] - 48*\[Rho]^2*PolyLog[2, 2*Ec] + 192*\[Rho]^2*PolyLog[
                2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^2*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
             ((-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 
                 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*
                  (1 - 43*\[Rho] + \[Rho]^2)))/3 - 128*\[Rho]^(3/2)*(1 + 
                \[Rho])*Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 
                30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
              96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              48*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
            96*\[Rho]^2*PolyLog[3, 1 - 2*Ec] + 384*\[Rho]^2*
             PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^2*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 48*Ec^4*(-23 + 8*Pi^2) - 
              956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 + 32*Ec^3*(-27 + 
                8*Pi^2 + 69*\[Rho]) + 8*Ec^2*(30 - 46*\[Rho] + 
                (131 + 24*Pi^2)*\[Rho]^2) - 8*Ec*(24 - 187*\[Rho] - 
                (245 + 24*Pi^2)*\[Rho]^2 + 5*\[Rho]^3) - 12*Pi^2*(1 - 
                32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) + 
              576*\[Rho]^2*Zeta[3])/6) + 
          aS^2*(-4*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
              5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
            Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 332*\[Rho] - 
                252*\[Rho]^(3/2) + 6*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                28*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*
                 (-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 176*Ec^4*(-5 - 
                  8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
                  456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 
                  2*\[Rho]^3) - 4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 
                  576*\[Rho]^(3/2) + 207*\[Rho]^2 + 168*\[Rho]^(5/2) - 
                  19*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
                4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 
                  1680*\[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                  8*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
              24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
            4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
              24*(-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
              8*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + 
              (2*\[Rho]^3)/(1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            4*((1 - 2*Ec)^4 + 24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho] - (6*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + 
                 Sqrt[\[Rho]])*\[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^2 - 
              (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
              6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 
                3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*(
                (1 - 2*Ec)^3 + \[Rho]^(3/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]] + (36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 - 
              4*\[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
             (3*(1 + 16*Ec^4 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 36*\[Rho]^(3/2) - 
                48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                12*(-2 + (-1 + 2*Ec)^(-1))*\[Rho]^(5/2) + 
                (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
                4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + 
                  \[Rho]) - 4*Ec*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 
                  6*\[Rho] + \[Rho]^(3/2))) + 36*\[Rho]^(3/2)*(2 - 
                Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
            Log[1 - 2*Ec - \[Rho]]*((-19 - 1216*Ec^6 - 88*Sqrt[\[Rho]] + 
                8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) - 8*\[Rho]^3 + 
                88*\[Rho]^(7/2) + 19*\[Rho]^4 - 64*Ec^5*(-35 - 
                  44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*(-65 - 
                  80*Sqrt[\[Rho]] - 176*\[Rho] + 360*\[Rho]^(3/2)) + 
                32*Ec^3*(-4 - 50*Sqrt[\[Rho]] + 241*\[Rho] - 
                  216*\[Rho]^(3/2) - 45*\[Rho]^2 + 90*\[Rho]^(5/2) + 
                  11*\[Rho]^3) + Ec*(52 + 160*Sqrt[\[Rho]] + 928*\[Rho] + 
                  576*\[Rho]^(3/2) - 720*\[Rho]^2 + 576*\[Rho]^(5/2) - 
                  64*\[Rho]^3 - 352*\[Rho]^(7/2) - 76*\[Rho]^4) + 
                4*Ec^2*(23 + 200*Sqrt[\[Rho]] - 1216*\[Rho] + 
                  432*\[Rho]^(3/2) + 540*\[Rho]^2 - 864*\[Rho]^(5/2) + 
                  40*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4))/(3*
                (1 - 2*Ec)^2) + (2*(3 - 64*Ec^6 + 20*Sqrt[\[Rho]] - 
                 76*\[Rho] + 60*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                 84*\[Rho]^(5/2) + 12*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 - 
                 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                  (-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                 16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^
                     (3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 
                 4*Ec^2*(11 + 68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^
                     (3/2) + 66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) - 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                   118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                   84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                   \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
            (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 2*Ec^3*
                (5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 12*\[Rho]^(3/2)) + 3*Ec*
                \[Rho]*(10 - 26*Sqrt[\[Rho]] + 19*\[Rho] - 6*\[Rho]^(3/2)) + 
               3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2)) + 2*
                Ec^2*(-1 - 2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 
                 27*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
             (1 - 2*Ec)^2 - 256*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
             PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 
               40*\[Rho] - 32*\[Rho]^(3/2) - 35*\[Rho]^2 + 40*\[Rho]^(5/2) - 
               4*\[Rho]^3 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 16*Ec^4*
                (-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 32*Ec^3*
                (-2*Sqrt[\[Rho]] + 19*\[Rho] - 24*\[Rho]^(3/2) + 
                 6*\[Rho]^2) + 4*Ec^2*(-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 
                 188*\[Rho]^(3/2) + 19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 4*Ec*
                (2 + 14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
                 20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
            8*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 48*Ec^2*(-1 + 
                Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + (35 + 6/(-1 + 2*Ec))*
               \[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
              (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 16*Ec^3*(-1 - 
                2*Sqrt[\[Rho]] + \[Rho]) - 4*Ec*(-1 - 6*Sqrt[\[Rho]] + 
                27*\[Rho] - 36*\[Rho]^(3/2) + 12*\[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*(-1 + Sqrt[\[Rho]])^2*
             (1 + Sqrt[\[Rho]])^6*PolyLog[2, \[Rho]] + 
            4*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 48*\[Rho]^(3/2) + 
              30*\[Rho]^2 - 24*\[Rho]^(5/2) + 8*\[Rho]^3 + 4*\[Rho]^(7/2) + 
              \[Rho]^4 + 4*Ec*(-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 
                9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
            Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 
                   4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] - 573*\[Rho] + 
                 267*\[Rho]^(3/2) - 627*\[Rho]^2 + 62*\[Rho]^(5/2) + 
                 17*\[Rho]^3 + 5*\[Rho]^(7/2) + 48*Ec^4*(-6 + 
                   7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(18 - 6*Sqrt[\[Rho]] + 
                   888*\[Rho] - 405*\[Rho]^(3/2) + 294*\[Rho]^2 + 
                   29*\[Rho]^(5/2)) - 2*Ec*(-18 + 57*Sqrt[\[Rho]] - 
                   1596*\[Rho] + 843*\[Rho]^(3/2) - 1536*\[Rho]^2 + 
                   151*\[Rho]^(5/2) + 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                 Ec^2*(-36 + 84*Sqrt[\[Rho]] - 5880*\[Rho] + 3114*\[Rho]^
                     (3/2) - 4224*\[Rho]^2 + 344*\[Rho]^(5/2) + 68*\[Rho]^3 + 
                   20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 
              128*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 
              2*(-1 + Sqrt[\[Rho]])^2*(1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 
              96*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*(-2 + 
                4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              48*\[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 24*\[Rho]*(-2 + 
                4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            Log[1 - 2*Ec]*((-2*(8 - 192*Ec^6 + 28*Sqrt[\[Rho]] - 
                 (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) - 
                 120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) + 
                 11*\[Rho]^3 + 32*Ec^5*(5 + 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                 8*Ec^4*(55 + 148*Sqrt[\[Rho]] - 248*\[Rho] + 
                   240*\[Rho]^(3/2)) - 4*Ec^3*(181 + 596*Sqrt[\[Rho]] - 
                   (1039 + 96*Pi^2)*\[Rho] + 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                   3*(99 + 32*Pi^2)*\[Rho]^2 + 48*\[Rho]^(5/2) + 
                   5*\[Rho]^3) + Ec*(-97 - 364*Sqrt[\[Rho]] + 
                   (1127 + 288*Pi^2)*\[Rho] - 24*(211 + 32*Pi^2)*\[Rho]^
                     (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 - 12*(117 + 16*Pi^2)*
                    \[Rho]^(5/2) + 57*\[Rho]^3) - 2*Ec^2*(-203 - 
                   740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] - 
                   24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                    \[Rho]^2 - 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 72*\[Rho]^3)))/
               (3*(1 - 2*Ec)^2) - 36*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
                2*\[Rho])*Log[\[Mu]^2/mb^2] + (8*\[Rho]*(-24 + 48*Ec*
                   (-1 + Sqrt[\[Rho]])^2 + 52*Sqrt[\[Rho]] - 35*\[Rho] + 
                  4*\[Rho]^(3/2)) - (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*
                    (-1 + Sqrt[\[Rho]])^2 + 6*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^
                     2*\[Rho]^2 + 2*\[Rho]^3 - 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*
                    (2 - 3*Sqrt[\[Rho]] + 2*\[Rho])))/(1 - 2*Ec)^2)*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 2*(1 - 2*Ec)^3*
                 (-1 + Sqrt[\[Rho]])^2 - 24*(-1 + Sqrt[\[Rho]])^2*
                 (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(-1 + Sqrt[\[Rho]])^2*
                 \[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
                  (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
                 (1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                 (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 - 20*Sqrt[\[Rho]] + 
                 76*\[Rho] - 60*\[Rho]^(3/2) - 60*\[Rho]^2 + 
                 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 4*\[Rho]^(7/2) - \[Rho]^4 + 
                 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 16*Ec^4*
                  (-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                 16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^
                     (3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
                 4*Ec^2*(11 + 68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^
                     (3/2) + 66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                   118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                   84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                   \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
              (2*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 
                 6*\[Rho]^(3/2) - 36*\[Rho]^2 + 90*\[Rho]^(5/2) - 
                 10*\[Rho]^3 + 192*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                 48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                 12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 128*\[Rho] - 
                   106*\[Rho]^(3/2) + 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 
                 8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 198*\[Rho] + 216*\[Rho]^
                     (3/2) - 93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 + 
                   16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
                   13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
               (1 - 2*Ec)^2 + 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                2*Ec] - 96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 96*\[Rho]*(-2 + 
                4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
              5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] - 
            192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
              5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] - 192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
              6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*
             (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
              2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
              4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 
              360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
                4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 76*\[Rho]^(5/2) + 
                4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 32*Ec^5*(199 + 
                264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*(-2 - 2*Sqrt[\[Rho]] + 
                  \[Rho])) - 32*Ec^4*(173 + 360*Sqrt[\[Rho]] - 162*\[Rho] - 
                268*\[Rho]^(3/2) + 30*\[Rho]^2 + 2*Pi^2*(-5 - 
                  8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2))) - 
              576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*Zeta[3] - 
              1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] - 
              4*Ec*(-98 - 504*Sqrt[\[Rho]] - 835*\[Rho]^3 + 
                360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
                  12*\[Rho] - 100*\[Rho]^(3/2) + 184*\[Rho]^2 - 
                  84*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
                \[Rho]^2*(469 - 1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) + 
                96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 256*\[Rho]^(3/2)*
                 (-26 + 9*Zeta[3])) + 4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 
                794*\[Rho]^3 + 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*\[Rho] - 180*\[Rho]^(3/2) + 
                  240*\[Rho]^2 - 100*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                  4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*Zeta[3]) + 
                288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) + 48*\[Rho]^(3/2)*
                 (-253 + 84*Zeta[3]) - 9*\[Rho]^2*(-175 + 288*Zeta[3])) + 
              8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 632*\[Rho]^(5/2) + 
                103*\[Rho]^3 + 8*Pi^2*(-1 - 2*Sqrt[\[Rho]] - 23*\[Rho] + 
                  48*\[Rho]^(3/2) - 27*\[Rho]^2 + 6*\[Rho]^(5/2) + 
                  \[Rho]^3) - 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + 
                \[Rho]*(-769 + 576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
             (6*(1 - 2*Ec)^2)) + aP^2*(4*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^
                2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
             Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 + 
                52*Sqrt[\[Rho]] + 332*\[Rho] + 252*\[Rho]^(3/2) + 
                6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 
                8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 + 2*Sqrt[\[Rho]] + 
                  \[Rho]) + 176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                  12*\[Rho]^(3/2)) + 16*Ec^3*(-3 - 26*Sqrt[\[Rho]] - 
                  373*\[Rho] - 456*\[Rho]^(3/2) - 168*\[Rho]^2 - 
                  6*\[Rho]^(5/2) + 2*\[Rho]^3) - 4*Ec*(-13 + 
                  100*Sqrt[\[Rho]] + 584*\[Rho] + 576*\[Rho]^(3/2) + 
                  207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*\[Rho]^3 - 
                  8*\[Rho]^(7/2) + 2*\[Rho]^4) + 4*Ec^2*(-37 + 
                  244*Sqrt[\[Rho]] + 1472*\[Rho] + 1680*\[Rho]^(3/2) + 
                  744*\[Rho]^2 - 84*\[Rho]^(5/2) + 8*\[Rho]^3 - 
                  8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 
              24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
            4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 
              24*(1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
              8*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              (2*\[Rho]^3)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                4*Ec^2 + \[Rho])*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
              (6*(\[Rho] + \[Rho]^(3/2))^2)/(-1 + 2*Ec))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            4*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - 
                 \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*
               Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 
              2*(1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + \[Rho]^(3/2)) - 
              (6*(1 - 2*Ec + Sqrt[\[Rho]])*(\[Rho] + \[Rho]^(3/2))^2)/(
                (1 - 2*Ec)*Sqrt[\[Rho]]))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]] + (-36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 + 
              4*\[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
             (3*(1 + 16*Ec^4 - 4*Sqrt[\[Rho]] - 8*\[Rho] - 36*\[Rho]^(3/2) + 
                48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                12*(2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + 
                (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + 
                  \[Rho]) - 4*Ec*\[Rho]^(3/2)*(-12 - 3*Sqrt[\[Rho]] - 
                  6*\[Rho] + \[Rho]^(3/2))) - 36*\[Rho]^(3/2)*(2 + 
                Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
            Log[1 - 2*Ec - \[Rho]]*(-1/3*(19 + 1216*Ec^6 - 88*Sqrt[\[Rho]] - 
                 8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) + 
                 8*\[Rho]^3 + 88*\[Rho]^(7/2) - 19*\[Rho]^4 + 64*Ec^5*
                  (-35 + 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*
                  (65 - 80*Sqrt[\[Rho]] + 176*\[Rho] + 360*\[Rho]^(3/2)) - 
                 32*Ec^3*(-4 + 50*Sqrt[\[Rho]] + 241*\[Rho] + 
                   216*\[Rho]^(3/2) - 45*\[Rho]^2 - 90*\[Rho]^(5/2) + 
                   11*\[Rho]^3) + 4*Ec*(-13 + 40*Sqrt[\[Rho]] - 232*\[Rho] + 
                   144*\[Rho]^(3/2) + 180*\[Rho]^2 + 144*\[Rho]^(5/2) + 
                   16*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4) - 
                 4*Ec^2*(23 - 200*Sqrt[\[Rho]] - 1216*\[Rho] - 
                   432*\[Rho]^(3/2) + 540*\[Rho]^2 + 864*\[Rho]^(5/2) + 
                   40*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                (1 - 2*Ec)^2 - (2*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                 76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                  (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                 16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                     (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                 4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                     (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                   118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                   84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                   \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
            (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) - 3*\[Rho]*
                (2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2)) + 3*Ec*
                \[Rho]*(10 + 26*Sqrt[\[Rho]] + 19*\[Rho] + 6*\[Rho]^(3/2)) + 
               2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) + 2*
                Ec^2*(-1 + 2*Sqrt[\[Rho]] - 23*\[Rho] - 48*\[Rho]^(3/2) - 
                 27*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
             (1 - 2*Ec)^2 - 256*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
             PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 
               40*\[Rho] + 64*\[Rho]^(3/2) + 29*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*
                \[Rho]^3 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 32*Ec^3*
                (2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 6*\[Rho]^2) + 
               4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 220*\[Rho]^(3/2) + 
                 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 4*Ec*(2 - 14*Sqrt[\[Rho]] - 
                 67*\[Rho] - 100*\[Rho]^(3/2) - 44*\[Rho]^2 + 
                 2*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))])/(1 - 2*Ec)^2 + 8*(-1 + 16*Ec^4 + 
              8*Sqrt[\[Rho]] + 40*\[Rho] + 32*\[Rho]^(3/2) + 
              (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + (-28 + 12/(-1 + 2*Ec))*\[Rho]^
                (5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
              16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 48*Ec^2*(\[Rho] + 
                \[Rho]^(3/2)) - 4*Ec*(-1 + 6*Sqrt[\[Rho]] + 27*\[Rho] + 
                36*\[Rho]^(3/2) + 12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] + 2*(1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 
              30*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]] + 
            4*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 48*\[Rho]^(3/2) + 
              30*\[Rho]^2 + 24*\[Rho]^(5/2) + 8*\[Rho]^3 - 4*\[Rho]^(7/2) + 
              \[Rho]^4 + 4*Ec*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 
                9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
            Log[1 - 2*Ec]*((2*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + 
                 (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 
                 120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 
                 11*\[Rho]^3 - 32*Ec^5*(5 - 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                 8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 248*\[Rho] + 
                   240*\[Rho]^(3/2)) + 4*Ec^3*(181 - 596*Sqrt[\[Rho]] - 
                   (1039 + 96*Pi^2)*\[Rho] - 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                   3*(99 + 32*Pi^2)*\[Rho]^2 - 48*\[Rho]^(5/2) + 
                   5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + 
                   (1127 + 288*Pi^2)*\[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^
                     (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 + 12*(117 + 16*Pi^2)*
                    \[Rho]^(5/2) + 57*\[Rho]^3) + 2*Ec^2*(-203 + 
                   740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] + 
                   24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                    \[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 72*\[Rho]^3)))/
               (3*(1 - 2*Ec)^2) + 36*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
                2*\[Rho])*Log[\[Mu]^2/mb^2] + (8*\[Rho]*(-24 + 48*Ec*
                   (1 + Sqrt[\[Rho]])^2 - 20*Sqrt[\[Rho]] + 29*\[Rho] + 
                  28*\[Rho]^(3/2)) - (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*
                    (1 + Sqrt[\[Rho]])^2 + 2*\[Rho]^3 + 6*(1 - 2*Ec)^4*
                    Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
                   6*(-1 + 2*Ec)*(\[Rho] + \[Rho]^(3/2))^2))/(1 - 2*Ec)^2)*
               Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^2*
                 (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(1 + Sqrt[\[Rho]])^2*
                 \[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
                  (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + \[Rho]^2 + 
                (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
                6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                 (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                 76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                  (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                 16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                     (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                 4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                     (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                   118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                   84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                   \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
              (2*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 
                 6*\[Rho]^(3/2) - 36*\[Rho]^2 - 90*\[Rho]^(5/2) - 
                 10*\[Rho]^3 + 192*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                 48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                 12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 128*\[Rho] - 106*\[Rho]^
                     (3/2) - 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 8*Ec^3*
                  (-2 - 12*Sqrt[\[Rho]] - 198*\[Rho] - 216*\[Rho]^(3/2) - 
                   93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 - 16*Sqrt[\[Rho]] - 
                   100*\[Rho] - 44*\[Rho]^(3/2) - 13*\[Rho]^2 + 
                   48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 
              24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 2*Ec] + 
              96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] + 96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]*(2 - 4*Ec*
                 (1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(9 - 96*Ec^5*(3 + 4*Sqrt[\[Rho]]) + 
                 30*Sqrt[\[Rho]] + 573*\[Rho] + 267*\[Rho]^(3/2) + 
                 627*\[Rho]^2 + 62*\[Rho]^(5/2) - 17*\[Rho]^3 + 
                 5*\[Rho]^(7/2) - 48*Ec^4*(-6 - 7*Sqrt[\[Rho]] + \[Rho]) + 
                 4*Ec^3*(-18 - 6*Sqrt[\[Rho]] - 888*\[Rho] - 405*\[Rho]^
                     (3/2) - 294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 
                 2*Ec*(18 + 57*Sqrt[\[Rho]] + 1596*\[Rho] + 843*\[Rho]^
                     (3/2) + 1536*\[Rho]^2 + 151*\[Rho]^(5/2) - 34*\[Rho]^3 + 
                   10*\[Rho]^(7/2)) + Ec^2*(36 + 84*Sqrt[\[Rho]] + 
                   5880*\[Rho] + 3114*\[Rho]^(3/2) + 4224*\[Rho]^2 + 
                   344*\[Rho]^(5/2) - 68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*
                (1 - 2*Ec)^2) - 128*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[
                1 - Sqrt[\[Rho]]] + 2*(1 + Sqrt[\[Rho]])^4*(1 - 
                8*Sqrt[\[Rho]] + 30*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*Log[
                1 - \[Rho]] + 96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho]*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + (96*(-1 + 2*Ec)*
                 (1 + Sqrt[\[Rho]])^2*\[Rho] - 48*\[Rho]^(3/2)*
                 (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 
                2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 
              5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] + 
            192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
              5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
              6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*
             (-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 5*\[Rho] - 
              2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
            (63 - 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] - 794*\[Rho] - 
              4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) + 794*\[Rho]^3 + 
              360*\[Rho]^(7/2) - 63*\[Rho]^4 - 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 
                4*\[Rho] - 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 52*\[Rho]^(5/2) + 
                4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) - 32*Ec^5*(199 - 
                264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*(-2 + 2*Sqrt[\[Rho]] + 
                  \[Rho])) - 32*Ec^4*(-173 + 360*Sqrt[\[Rho]] + 162*\[Rho] - 
                268*\[Rho]^(3/2) - 30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 
                  8*\[Rho] + 12*\[Rho]^(3/2))) + 576*\[Rho]*Zeta[3] + 
              1728*\[Rho]^(3/2)*Zeta[3] + 1440*\[Rho]^2*Zeta[3] + 
              576*\[Rho]^(5/2)*Zeta[3] + 4*Ec*(-98 + 504*Sqrt[\[Rho]] - 
                835*\[Rho]^3 - 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 12*\[Rho] - 28*\[Rho]^(3/2) - 
                  72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                  4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                  1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) - 
                96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 256*\[Rho]^(3/2)*
                 (-26 + 9*Zeta[3])) - 4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 
                794*\[Rho]^3 - 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 44*\[Rho] + 52*\[Rho]^(3/2) - 
                  16*\[Rho]^2 - 28*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                  4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*Zeta[3]) - 
                288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) - 48*\[Rho]^(3/2)*
                 (-253 + 84*Zeta[3]) - 9*\[Rho]^2*(-175 + 288*Zeta[3])) - 
              8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 632*\[Rho]^(5/2) + 
                103*\[Rho]^3 + 8*Pi^2*(-1 + 2*Sqrt[\[Rho]] - 23*\[Rho] - 
                  48*\[Rho]^(3/2) - 27*\[Rho]^2 - 6*\[Rho]^(5/2) + 
                  \[Rho]^3) + 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + 
                \[Rho]*(-769 + 576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
             (6*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
           (-64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
            Log[1 - 2*Ec]^2*((16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                 72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                  (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                   3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                   2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                   9*\[Rho]^3)))/(1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*Log[2*Ec]) + (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*
              Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 + 
            (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*
                \[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*
                Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                 11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
              Log[\[Rho]])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 48*Ec^5*
                (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
               \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                 \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
            Log[1 - 2*Ec - \[Rho]]*((-128*Ec*(88*Ec^5 + 12*Ec^4*
                  (-7 + 15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                 3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                 6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                 Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/(3*
                (1 - 2*Ec)^2) - (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                 9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                   57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                   27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
               (1 - 2*Ec)^2) - (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 6*
                \[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 6*Ec^3*
                (-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
            (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*
                \[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*
                Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))])/(1 - 2*Ec)^2 + (128*(-1 + 32*Ec^6 + 48*Ec^5*
                (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
               \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                 \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 - 
            64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + 
                \[Rho]) + Ec*(-5 - 20*\[Rho] + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
             ((32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
                 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
                   5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/(3*
                (1 - 2*Ec)^2) + 384*(-1 + 2*Ec)*(-2 + 2*Ec - \[Rho])*\[Rho]*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*\[Rho]*(
                1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
             ((8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*
                  \[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 
                 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 
                 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*
                    \[Rho]^2 - 5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*
                    \[Rho] + (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 
                 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*
                    \[Rho]^2 + 16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + (128*(-1 + Ec)*
                (1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
                 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 
                   3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + 
                   \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
                   \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
              (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 36*\[Rho] + 
                 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*(-2 + 60*\[Rho] + 
                   \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
                 Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 15*\[Rho]^3) - 
                 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3))*
                Log[\[Rho]])/(1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*PolyLog[2, 2*Ec] - 1536*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
              1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
               \[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 768*(-1 + Ec)*
             (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] - 
            3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 3072*(-1 + Ec)*(-1 + 2*Ec - 
              \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
              \[Rho]/(1 - 2*Ec)] - (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*
                (149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + Ec*
                (-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
                 3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*
                (1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
                 24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 
                   288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*
                  (11 + 16*Pi^2 - 96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 
                   1296*Zeta[3])) - Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*
                  (1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                  (-553 + 576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/
             (3*(1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*
           (64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
            Log[1 - 2*Ec]^2*((-16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                 72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                  (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                   3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                   2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                   9*\[Rho]^3)))/(1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*Log[2*Ec]) - (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*
              Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 - 
            (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*
                \[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*
                Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                 11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
              Log[\[Rho]])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 48*Ec^5*
                (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
               \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                 \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
            Log[1 - 2*Ec - \[Rho]]*((128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                   15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                 3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                 6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                 Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/(3*
                (1 - 2*Ec)^2) + (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                 9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                   57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                   27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
               (1 - 2*Ec)^2) + (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 6*
                \[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 6*Ec^3*
                (-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
            (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*
                \[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*
                Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))])/(1 - 2*Ec)^2 - (128*(-1 + 32*Ec^6 + 48*Ec^5*
                (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
               \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                 \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
            64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + 
                \[Rho]) + Ec*(-5 - 20*\[Rho] + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
             ((-8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*
                  \[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 
                 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 
                 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*
                    \[Rho]^2 - 5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*
                    \[Rho] + (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 
                 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*
                    \[Rho]^2 + 16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - (128*(-1 + Ec)*
                (1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
                 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 
                   3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + 
                   \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
                   \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 + 
              (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 36*\[Rho] + 
                 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*(-2 + 60*\[Rho] + 
                   \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
                 Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 15*\[Rho]^3) - 
                 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3))*
                Log[\[Rho]])/(1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*PolyLog[2, 2*Ec] + 1536*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
              1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
               \[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
             ((-32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
                 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
                   5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/(3*
                (1 - 2*Ec)^2) - 384*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*(-1 + 
                2*Ec - \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]) - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
             \[Rho]*PolyLog[3, 1 - 2*Ec] + 3072*(-1 + Ec)*(-1 + 2*Ec - 
              \[Rho])*\[Rho]*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
             \[Rho]*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
            (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*(149 + 24*Pi^2*(-1 + 
                   \[Rho]) - 295*\[Rho]) + Ec*(-1 - 17*\[Rho]^3 + 
                 \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 3*\[Rho]*
                  (3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*(1 + \[Rho])*
                Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 24*Pi^2*(-1 + 
                   10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 288*Zeta[3])) + 2*
                Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*(11 + 16*Pi^2 - 
                   96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
               Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 
                   27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*(-553 + 576*Zeta[3]) + 
                 \[Rho]*(667 + 2880*Zeta[3]))))/(3*(1 - 2*Ec)^2)) + 
          aT^2*(32*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
             Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((8*(49 + 4928*Ec^6 + 
                 500*\[Rho] - 294*\[Rho]^2 - 44*\[Rho]^3 + 6*\[Rho]^4 - 
                 64*Ec^5*(196 + 13*\[Rho]) - 16*Ec^4*(-841 - 592*\[Rho] + 
                   24*\[Rho]^2) + 16*Ec^3*(-495 - 1069*\[Rho] - 
                   168*\[Rho]^2 + 2*\[Rho]^3) - 4*Ec*(137 + 1016*\[Rho] - 
                   69*\[Rho]^2 - 35*\[Rho]^3 + 6*\[Rho]^4) + 4*Ec^2*
                  (689 + 3104*\[Rho] + 516*\[Rho]^2 - 8*\[Rho]^3 + 
                   6*\[Rho]^4)))/(1 - 2*Ec)^2 - 192*\[Rho]*(6 + 16*Ec^2 + 
                7*\[Rho] - 4*Ec*(5 + \[Rho]))*Log[2*Ec]) + 
            32*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 
              16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 
              16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
              144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            32*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 42*(1 - 2*Ec)^2*\[Rho] + 
              2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 49*\[Rho]^2 - 
              (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 
              2*\[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 
                \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]] - 8*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*
             Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(8*(-3 - 112*Ec^4 + 
                24*\[Rho] - 48*Ec^2*\[Rho]^2 + (12*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
                4*Ec*(-15 + \[Rho])*\[Rho]^2 - (4*(6 - 23*Ec + 20*Ec^2)*
                  \[Rho]^3)/(1 - 2*Ec)^2 + 3*\[Rho]^4 - 16*Ec^3*
                 (-5 + 9*\[Rho])) + 288*\[Rho]^2*Log[\[Rho]]) + 
            Log[1 - 2*Ec - \[Rho]]*((-8*(49 + 13888*Ec^6 - 248*\[Rho] + 
                 248*\[Rho]^3 - 49*\[Rho]^4 + 64*Ec^5*(-437 + 214*\[Rho]) + 
                 16*Ec^4*(1331 - 448*\[Rho] + 216*\[Rho]^2) - 32*Ec^3*
                  (242 + 289*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + 
                 Ec^2*(1612 + 6784*\[Rho] - 7056*\[Rho]^2 + 800*\[Rho]^3 - 
                   196*\[Rho]^4) + 4*Ec*(-79 - 136*\[Rho] + 540*\[Rho]^2 - 
                   224*\[Rho]^3 + 49*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
              (16*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                 3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                  (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                   45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                   384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                 4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                   3*\[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
            (128*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 8*Ec^4*
                (12 + 7*\[Rho]) + 3*Ec*\[Rho]*(38 + 25*\[Rho]) + Ec^3*
                (54 + 224*\[Rho] - 24*\[Rho]^2) + 2*Ec^2*(-5 - 127*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
            2048*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
            (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 64*\[Rho] + 16*
                \[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 
               16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*(30 + 43*\[Rho] + 
                 6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 
                 21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                 16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                 3*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
             (1 - 2*Ec)^2 + 64*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 
              64*\[Rho] - 16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 
              16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
              144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*(1 + Sqrt[\[Rho]])^4*
             (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*\[Rho]^2)*
             PolyLog[2, \[Rho]] - 32*(2 + 128*Ec^3*(-1 + \[Rho]) + 
              68*\[Rho] - 42*\[Rho]^2 - 3*\[Rho]^4 + 48*Ec^2*(3 - 4*\[Rho] + 
                \[Rho]^2) - 4*Ec*(11 + 15*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
             ((16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 
                 6*(41 + 28*Pi^2)*\[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 
                   118*\[Rho]) + 8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 
                   30*\[Rho]^2) - 4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + 
                   (633 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) - 
                 Ec*(-25 + (1367 + 1056*Pi^2)*\[Rho] + 3*(605 + 256*Pi^2)*
                    \[Rho]^2 + 57*\[Rho]^3) + 2*Ec^2*(277 + 4*(493 + 
                     360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*\[Rho]^2 + 
                   72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 288*\[Rho]^2*Log[
                \[Mu]^2/mb^2] + 64*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*
                   \[Rho] - 2*\[Rho]^3 + 2*(1 - 2*Ec)^5*(1 + \[Rho]) + 
                  6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
                \[Rho]*(-48 - 96*Ec^2 + 16*Sqrt[\[Rho]] + 27*\[Rho] + 
                  16*\[Rho]^(3/2) + 48*Ec*(3 + \[Rho])))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]] - (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 
                 64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 
                 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 
                 32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*
                  (85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
                   16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                   16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                   3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
              (32*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                 3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                  (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                   45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                   384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                 4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                   3*\[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
              (16*(13 + 1344*Ec^6 + 124*\[Rho] - 168*\[Rho]^2 - 10*\[Rho]^3 - 
                 64*Ec^5*(52 + 5*\[Rho]) + Ec^4*(3472 + 2816*\[Rho] - 
                   96*\[Rho]^2) + 4*Ec^2*(173 + 832*\[Rho] + 54*\[Rho]^2) + 
                 8*Ec^3*(-250 - 598*\[Rho] - 93*\[Rho]^2 + \[Rho]^3) + 
                 2*Ec*(-70 - 524*\[Rho] + 213*\[Rho]^2 + 15*\[Rho]^3))*
                Log[\[Rho]])/(1 - 2*Ec)^2 - 192*\[Rho]*(6 + 16*Ec^2 + 
                7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 2*Ec] + 
              768*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[
                2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]*(6 + 16*Ec^2 + 
                7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                4*Ec*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            Log[\[Rho]]*((16*\[Rho]*(-90 + 3264*Ec^5 - 345*\[Rho] + 
                 70*\[Rho]^2 - 29*\[Rho]^3 + 48*Ec^4*(-89 + 43*\[Rho]) - 
                 4*Ec^3*(-534 - 717*\[Rho] + 65*\[Rho]^2) + 2*Ec*
                  (219 + 1413*\[Rho] - 119*\[Rho]^2 + 58*\[Rho]^3) - 
                 2*Ec^2*(462 + 3111*\[Rho] - 116*\[Rho]^2 + 58*\[Rho]^3)))/(3*
                (1 - 2*Ec)^2) - 1024*\[Rho]^(3/2)*(1 + \[Rho])*Log[
                1 - Sqrt[\[Rho]]] + 16*(1 + Sqrt[\[Rho]])^4*(3 - 
                12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*\[Rho]^2)*
               Log[1 - \[Rho]] - 768*(-1 + 2*Ec)*(-3 + 4*Ec - \[Rho])*\[Rho]*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(-6 - 
                16*Ec^2 - 7*\[Rho] + 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 1920*\[Rho]^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*(6 + 16*Ec^2 + 
                7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
              4*Ec*(5 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*
             (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
             PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*
             (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
             (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            (4*(-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 1310*
                \[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 
                 64*\[Rho]^(3/2) + 28*\[Rho]^2 - 64*\[Rho]^(5/2) - 
                 4*\[Rho]^3 + 3*\[Rho]^4) - 32*Ec^5*(-235 + 11*\[Rho] + 
                 8*Pi^2*(12 + 7*\[Rho])) - 4*Ec*(-176 - 1357*\[Rho]^3 + 
                 111*\[Rho]^4 + 6*Pi^2*(3 + 20*\[Rho] - 64*\[Rho]^(3/2) + 
                   56*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                 \[Rho]*(1819 - 3168*Zeta[3]) + \[Rho]^2*(691 - 
                   2304*Zeta[3])) - 1728*\[Rho]*Zeta[3] - 2016*\[Rho]^2*
                Zeta[3] - 32*Ec^4*(167 - 21*\[Rho]^2 + Pi^2*(-54 - 
                   224*\[Rho] + 24*\[Rho]^2) + 24*\[Rho]*(5 + 24*Zeta[3])) + 
               4*Ec^2*(-430 - 1430*\[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*
                  (3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 128*\[Rho]^2 - 
                   64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                 \[Rho]*(3084 - 8640*Zeta[3]) - 9*\[Rho]^2*(-309 + 
                   352*Zeta[3])) + 8*Ec^3*(353 + 99*\[Rho]^3 + 8*Pi^2*
                  (-5 - 127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                  (-1441 + 576*Zeta[3]) + \[Rho]*(-505 + 5184*Zeta[3]))))/
             (3*(1 - 2*Ec)^2)))))))/
  (3*Pi*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^4)


==> anc/Results_CentralMoms/Lc2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*aVR^2*c\[Delta]VR^2*\[Alpha]s*
    ((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
         2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
      24*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - 2*Ec] - 
      24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])^2*
    (7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
      (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
      (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
       Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])^2*
    (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
     Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
          36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
          80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
            114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
            300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
            75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
       48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
     8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
        \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
       16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
       4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
      Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
     (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
        8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
        80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
        4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
          8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
          18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
       Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
     2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
      ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
          64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
            576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
            11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
            64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
            288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
       (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
          8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
          16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
          4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
          4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
         Log[\[Rho]])/(1 - 2*Ec)^2) - 
     (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
        10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
        2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
      (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
     (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
        8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
        80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
        4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
          8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
          18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
       PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
     (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
        8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
        80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
        4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
          8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
          18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
       PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
     4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
      PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
       32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
       \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
      PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
      ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
           \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
          32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
          8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
             \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
            9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
          8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^2 + 
            27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
       16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
           2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
            (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
         \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 8*\[Rho]^(3/2) + 
           48*Ec*(2 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
       (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
       (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
          8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
          16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
          4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
          4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
         Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
       (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
          320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
          4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
          8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
          2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
        (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, 2*Ec] + 192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
      ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
          288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*\[Rho]^2) - 
          4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*\[Rho]^3) + 
          4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*\[Rho]^3)))/
        (3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
        Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
         16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
       192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
         4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
       48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
       4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
     384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
      PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
     384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
      PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
     96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
      PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
       956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
       12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
         \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
       4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
         12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
           32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
         \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
       2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
         40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
       16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
           \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
         \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
         75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
           92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
         24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
      (6*(1 - 2*Ec)^2)))/Pi - 
  3*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
   ((2*\[Alpha]s*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/
         4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
        (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])^2*
      ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       aT^2*(4*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
           (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
           (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
           3*\[Rho]^4) + 144*\[Rho]^2*Log[1 - 2*Ec] - 
         144*\[Rho]^2*Log[\[Rho]]) + aVR^2*(1 - 8*\[Rho] + 
         (2*Ec + \[Rho])^2*(12*Ec^2 + 4*Ec*(-2 + \[Rho]) - 
           (-8 + \[Rho])*\[Rho]) + 12*\[Rho]^2*Log[1 - 2*Ec] - 
         12*\[Rho]^2*Log[\[Rho]]) + aS^2*(1/2 + 8*(-1 + Ec)*Ec^3 - 
         2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] - 
         6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
          (-1 + 2*Ec) - (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
         (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]]) + aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 
         2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] + 
         6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
          (-1 + 2*Ec) + (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
         (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]]))*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
        ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
            2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(3*Pi) + aVR^2*c\[Delta]VR^2*
     ((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       24*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*
        (1 + \[Rho])*Log[\[Rho]])^2*
     ((7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
        (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
        (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])^2 + 
      (2*\[Alpha]s*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/
          4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
         (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
         3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]])*(319/75 - (31*Ec)/5 - 9*Ec^2 + (204*Ec^3)/5 - 
         (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 16*Ec^4*Pi^2 - 
         (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - (42*Ec*Log[1 - 2*Ec])/
          5 + (284*Ec^2*Log[1 - 2*Ec])/15 + (584*Ec^3*Log[1 - 2*Ec])/5 - 
         (1984*Ec^4*Log[1 - 2*Ec])/5 + (6912*Ec^5*Log[1 - 2*Ec])/25 + 
         (77*Log[1 - 2*Ec]^2)/10 - 160*Ec^2*Log[1 - 2*Ec]^2 + 
         512*Ec^3*Log[1 - 2*Ec]^2 - 648*Ec^4*Log[1 - 2*Ec]^2 + 
         (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - (28*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 160*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - 512*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] + 576*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (1024*Ec^5*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
         (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
         160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
         (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/
          5 + (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
         (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
         (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
         (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
         (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
         80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
          Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
         (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
         (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
           Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
         (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
         (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
         (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
         160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
         (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
          (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
           2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
         (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[
                \[Rho]]] - 2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
             Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
            2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/
          15 + (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
            462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
             Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
            360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
         80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
         256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
            1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
            1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
            150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
            300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
         (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
            18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
            25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
            111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
            15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
            32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
            28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
            314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
            86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
            8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
            7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
            48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
             Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
            18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
            232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
            345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
            59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
             Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
            21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 29370*Ec^2*
             Log[\[Rho]] + 182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
            6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*
             Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
            48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
            9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
             Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
            2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
               Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
              4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
              2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
            2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
            151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 97200*Ec*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 24300*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Ec*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 21600*Ec^2*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^3*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*PolyLog[3, 1 - 2*Ec] - 
            97200*Ec*PolyLog[3, 1 - 2*Ec] - 43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 
            86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 194400*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 388800*Ec*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 172800*Ec^2*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 345600*Ec^3*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] + 388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
              \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
            86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
         \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
           (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
           (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
           (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
           88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
           (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
           192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
           (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
           920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
           408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
           48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
           40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*
            Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - 
           (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
           320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
           192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
           320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
           192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - \[Rho]])/
            3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
           (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*
            Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
           (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
           (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
           99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 
           480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*
            Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
           (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
           48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 3*(5 - 36*Ec^2 + 
                32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
           (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
              24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 12*(-5 - 10*Ec + 
                16*Ec^2)*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            3 + (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
           320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
           192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
           192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
           576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
           320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 2304*Ec^2*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2048*Ec^3*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           80*Zeta[3] - 576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
         (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
            12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
            11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
            1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*
             Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
            12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
            31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
            7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
            2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
            36000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            900*(13 + 12*Ec - 12*Ec^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[
                \[Rho]]] + 11700*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            25200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            10800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            8400*Log[1 - 2*Ec - \[Rho]] + 3000*Ec*Log[1 - 2*Ec - \[Rho]] + 
            47400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*
             Log[1 - 2*Ec - \[Rho]] + 26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 
            25200*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            90000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            75600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            14400*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            14400*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            12285*Log[\[Rho]] + 79860*Ec*Log[\[Rho]] - 125490*Ec^2*
             Log[\[Rho]] + 18960*Ec^3*Log[\[Rho]] - 27480*Ec^4*Log[\[Rho]] + 
            15300*Log[1 - 2*Ec]*Log[\[Rho]] - 45000*Ec*Log[1 - 2*Ec]*
             Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
            3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 3600*Ec^4*Log[1 - 2*Ec]*
             Log[\[Rho]] - 5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
            12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
             Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 16200*Ec^2*
             PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
            7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
             PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] + 25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*PolyLog[2, 
              Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
             PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
             PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
             PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
            6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
          (225*(1 - 2*Ec)^2)))/(3*Pi) + 
      (\[Alpha]s*((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
           (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
            (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*
                   (1 + Ec))))*\[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - 
           \[Rho]^6)/30 + 2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
         2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]])*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/(3*Pi)) + 
    (2*aVR*c\[Delta]VR*\[Alpha]s*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
         (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
          \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
        Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
      (7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
       (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
       (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
        Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (aVR*c\[Delta]VR*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + 
         (3*(-5 + 16*Ec^4)*\[Rho])/4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*
           \[Rho]^2)/(-1 + 2*Ec) + 
         (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
         3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]])*(16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + Ec^3*(88 - 
                216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
              12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
                48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
           96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
         (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
         (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
         8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
         Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
              27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 
                45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
              2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
           (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
              \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
             Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
           (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
            Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
         1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
         16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
          PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
           \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
               \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
              12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
              4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
            (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
              \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
           (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
              21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
                5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
              35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 
                67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
                35*\[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
            Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
           384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
            (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
            230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
              32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
            16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
            2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
                24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
            2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 
                32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 
                60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)) + 
       (7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
         (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
         (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
         3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]] + 2*aVR*c\[Delta]VR*((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
             (-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 4*Ec^2*\[Rho]*(9 + \[Rho]) + 
              \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 2*Ec*\[Rho]*(-21 + 
                (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
           6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*
            (2 + 3*\[Rho])*Log[\[Rho]]))*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2))))/(3*Pi)) + 
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^4*
   ((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
      (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
       (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*
        \[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
    2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 2*\[Rho])*
     Log[\[Rho]] + aVR^2*((2 + 128*Ec^5*(-3 + 5*Ec) - 24*\[Rho] + 
        768*Ec^5*\[Rho] + 5*(-7 + 8*Ec*(3 + Ec*(3 + 4*Ec + 6*Ec^2)))*
         \[Rho]^2 + 80*\[Rho]^3 - 30*\[Rho]^4 + 8*\[Rho]^5 - \[Rho]^6)/20 + 
      3*\[Rho]^2*Log[1 - 2*Ec] - 3*\[Rho]^2*Log[\[Rho]]) + 
    aT^2*((4*(5 + 4480*Ec^8 - 63*\[Rho] - 150*\[Rho]^2 + 240*\[Rho]^3 - 
         45*\[Rho]^4 + 15*\[Rho]^5 - 2*\[Rho]^6 + 160*Ec^3*\[Rho]^2*
          (3 + \[Rho]) + 80*Ec^4*\[Rho]^2*(3 + \[Rho]) + 
         64*Ec^7*(-115 + 81*\[Rho]) + 32*Ec^6*(125 - 162*\[Rho] + 
           45*\[Rho]^2) - 16*Ec^5*(45 - 81*\[Rho] + 15*\[Rho]^2 + 
           5*\[Rho]^3) + 4*Ec*(-5 + 63*\[Rho] + 240*\[Rho]^2 - 210*\[Rho]^3 + 
           45*\[Rho]^4 - 15*\[Rho]^5 + 2*\[Rho]^6) - 
         4*Ec^2*(-5 + 63*\[Rho] + 420*\[Rho]^2 - 150*\[Rho]^3 + 45*\[Rho]^4 - 
           15*\[Rho]^5 + 2*\[Rho]^6)))/(15*(1 - 2*Ec)^2) + 
      16*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 16*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]]) + aVR*c\[Delta]VR*
     ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-6 + 192*Ec^5 + 
         (-131 + 4*Ec*(27 + 4*Ec*(6 + Ec*(7 + 9*Ec))))*\[Rho] + 
         (-1 + 2*Ec)*(51 + 4*Ec*(4 + Ec))*\[Rho]^2 + (9 - 4*Ec*(4 + Ec))*
          \[Rho]^3 + (-1 + 2*Ec)*\[Rho]^4))/(10*(-1 + 2*Ec)) + 
      6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[1 - 2*Ec] - 
      6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[\[Rho]]) + 
    aP*aT*c\[Delta]P*((2 - 5120*Ec^8 - 36*\[Rho] - 285*\[Rho]^2 + 
        240*\[Rho]^3 + 90*\[Rho]^4 - 12*\[Rho]^5 + \[Rho]^6 + 
        160*Ec^3*\[Rho]^2*(3 + 4*\[Rho]) + 80*Ec^4*\[Rho]^2*(3 + 4*\[Rho]) - 
        256*Ec^7*(-29 + 27*\[Rho]) - 64*Ec^6*(56 - 108*\[Rho] + 
          45*\[Rho]^2) - 64*Ec^5*(-9 + 27*\[Rho] - 30*\[Rho]^2 + 
          5*\[Rho]^3) + 4*Ec^2*(2 - 36*\[Rho] - 555*\[Rho]^2 - 120*\[Rho]^3 + 
          90*\[Rho]^4 - 12*\[Rho]^5 + \[Rho]^6) - 
        4*Ec*(2 - 36*\[Rho] - 375*\[Rho]^2 + 120*\[Rho]^3 + 90*\[Rho]^4 - 
          12*\[Rho]^5 + \[Rho]^6))/(30*(1 - 2*Ec)^2) + 
      2*\[Rho]^2*(3 + 4*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 4*\[Rho])*
       Log[\[Rho]]) + aS*aT*c\[Delta]S*
     ((-2 + 5120*Ec^8 + 36*\[Rho] + 285*\[Rho]^2 - 240*\[Rho]^3 - 
        90*\[Rho]^4 + 12*\[Rho]^5 - \[Rho]^6 - 160*Ec^3*\[Rho]^2*
         (3 + 4*\[Rho]) - 80*Ec^4*\[Rho]^2*(3 + 4*\[Rho]) + 
        256*Ec^7*(-29 + 27*\[Rho]) + 64*Ec^6*(56 - 108*\[Rho] + 
          45*\[Rho]^2) + 64*Ec^5*(-9 + 27*\[Rho] - 30*\[Rho]^2 + 
          5*\[Rho]^3) - 4*Ec^2*(2 - 36*\[Rho] - 555*\[Rho]^2 - 120*\[Rho]^3 + 
          90*\[Rho]^4 - 12*\[Rho]^5 + \[Rho]^6) + 
        4*Ec*(2 - 36*\[Rho] - 375*\[Rho]^2 + 120*\[Rho]^3 + 90*\[Rho]^4 - 
          12*\[Rho]^5 + \[Rho]^6))/(30*(1 - 2*Ec)^2) - 
      2*\[Rho]^2*(3 + 4*\[Rho])*Log[1 - 2*Ec] + 2*\[Rho]^2*(3 + 4*\[Rho])*
       Log[\[Rho]]) + aP^2*((4 + 1280*Ec^8 - 18*Sqrt[\[Rho]] - 54*\[Rho] - 
        375*\[Rho]^(3/2) - 195*\[Rho]^2 + 240*\[Rho]^(5/2) + 240*\[Rho]^3 + 
        180*\[Rho]^(7/2) - 30*\[Rho]^(9/2) + 6*\[Rho]^5 + 3*\[Rho]^(11/2) - 
        \[Rho]^6 + 128*Ec^7*(-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 
        160*Ec^3*\[Rho]^(3/2)*(3 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 
          2*\[Rho]^(3/2)) + 80*Ec^4*\[Rho]^(3/2)*(3 + 3*Sqrt[\[Rho]] + 
          6*\[Rho] + 2*\[Rho]^(3/2)) + 64*Ec^6*(23 - 36*Sqrt[\[Rho]] - 
          18*\[Rho] + 45*\[Rho]^(3/2)) - 32*Ec^5*(9 - 18*Sqrt[\[Rho]] - 
          9*\[Rho] + 30*\[Rho]^(3/2) - 15*\[Rho]^2 - 30*\[Rho]^(5/2) + 
          5*\[Rho]^3) + 4*Ec*(-4 + 18*Sqrt[\[Rho]] + 54*\[Rho] + 
          465*\[Rho]^(3/2) + 285*\[Rho]^2 - 60*\[Rho]^(5/2) - 180*\[Rho]^3 - 
          180*\[Rho]^(7/2) + 30*\[Rho]^(9/2) - 6*\[Rho]^5 - 3*\[Rho]^(11/2) + 
          \[Rho]^6) - 4*Ec^2*(-4 + 18*Sqrt[\[Rho]] + 54*\[Rho] + 
          645*\[Rho]^(3/2) + 465*\[Rho]^2 + 300*\[Rho]^(5/2) - 60*\[Rho]^3 - 
          180*\[Rho]^(7/2) + 30*\[Rho]^(9/2) - 6*\[Rho]^5 - 3*\[Rho]^(11/2) + 
          \[Rho]^6))/(60*(1 - 2*Ec)^2) + \[Rho]^(3/2)*(3 + 3*Sqrt[\[Rho]] + 
        6*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec] - 
      \[Rho]^(3/2)*(3 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 2*\[Rho]^(3/2))*
       Log[\[Rho]]) + aS^2*((4 + 1280*Ec^8 + 18*Sqrt[\[Rho]] - 54*\[Rho] + 
        375*\[Rho]^(3/2) - 195*\[Rho]^2 - 240*\[Rho]^(5/2) + 240*\[Rho]^3 - 
        180*\[Rho]^(7/2) + 30*\[Rho]^(9/2) + 6*\[Rho]^5 - 3*\[Rho]^(11/2) - 
        \[Rho]^6 + 128*Ec^7*(-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) + 
        160*Ec^3*\[Rho]^(3/2)*(-3 + 3*Sqrt[\[Rho]] - 6*\[Rho] + 
          2*\[Rho]^(3/2)) + 80*Ec^4*\[Rho]^(3/2)*(-3 + 3*Sqrt[\[Rho]] - 
          6*\[Rho] + 2*\[Rho]^(3/2)) - 64*Ec^6*(-23 - 36*Sqrt[\[Rho]] + 
          18*\[Rho] + 45*\[Rho]^(3/2)) - 32*Ec^5*(9 + 18*Sqrt[\[Rho]] - 
          9*\[Rho] - 30*\[Rho]^(3/2) - 15*\[Rho]^2 + 30*\[Rho]^(5/2) + 
          5*\[Rho]^3) + 4*Ec*(-4 - 18*Sqrt[\[Rho]] + 54*\[Rho] - 
          465*\[Rho]^(3/2) + 285*\[Rho]^2 + 60*\[Rho]^(5/2) - 180*\[Rho]^3 + 
          180*\[Rho]^(7/2) - 30*\[Rho]^(9/2) - 6*\[Rho]^5 + 3*\[Rho]^(11/2) + 
          \[Rho]^6) - 4*Ec^2*(-4 - 18*Sqrt[\[Rho]] + 54*\[Rho] - 
          645*\[Rho]^(3/2) + 465*\[Rho]^2 - 300*\[Rho]^(5/2) - 60*\[Rho]^3 + 
          180*\[Rho]^(7/2) - 30*\[Rho]^(9/2) - 6*\[Rho]^5 + 3*\[Rho]^(11/2) + 
          \[Rho]^6))/(60*(1 - 2*Ec)^2) + \[Rho]^(3/2)*(-3 + 3*Sqrt[\[Rho]] - 
        6*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec] + 
      (3*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) - 2*\[Rho]^3)*
       Log[\[Rho]]) + (aVR*c\[Delta]VR*\[Alpha]s*
      ((4*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*Log[1 - 2*Ec]^3)/3 + 
       Log[1 - 2*Ec]^2*(-((Sqrt[\[Rho]]*(42 - 12672*Ec^6 + 3425*\[Rho] + 
             3540*\[Rho]^2 + 480*\[Rho]^3 + 20*\[Rho]^4 - 6*\[Rho]^5 + 
             1320*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 288*Ec^5*(-22 + 45*\[Rho]) + 
             80*Ec^4*(48 + 253*\[Rho] + 6*\[Rho]^2) + 
             80*Ec^3*(-24 + 79*\[Rho] + 96*\[Rho]^2) + 
             2*Ec*(-42 - 6725*\[Rho] - 7500*\[Rho]^2 - 480*\[Rho]^3 - 20*
                \[Rho]^4 + 6*\[Rho]^5)))/(-15 + 30*Ec)) - 
         8*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*Log[2*Ec]) + 
       (4*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] + 480*\[Rho]^(3/2) - 
          360*\[Rho]^2 + 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
          288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
          80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
          2*Ec*(12 + 715*\[Rho] - 480*\[Rho]^(3/2) + 720*\[Rho]^2 - 
            352*\[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
         Log[\[Rho]])/(-15 + 30*Ec) + (4*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 
          415*\[Rho] - 480*\[Rho]^(3/2) - 360*\[Rho]^2 - 352*\[Rho]^(5/2) - 
          45*\[Rho]^3 + 288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*
           (5 + 6*\[Rho]) - 80*Ec^4*(6 + 29*\[Rho]) - 
          80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 2*Ec*(12 + 715*\[Rho] + 
            480*\[Rho]^(3/2) + 720*\[Rho]^2 + 352*\[Rho]^(5/2) + 
            45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
        (-15 + 30*Ec) + (\[Rho]^(3/2)*(-270 - 1440*\[Rho] - 150*\[Rho]^2 - 
          10*\[Rho]^3 + 3*\[Rho]^4)*Log[\[Rho]]^2)/15 + 
       Log[1 - 2*Ec - \[Rho]]*(-1/225*(Sqrt[\[Rho]]*(2136 + 117504*Ec^6 + 
             8125*\[Rho] - 9000*\[Rho]^2 - 3000*\[Rho]^3 + 2000*\[Rho]^4 - 
             261*\[Rho]^5 + 864*Ec^5*(-8 + 225*\[Rho]) - 
             120*Ec^2*(12 + 445*\[Rho]) + 80*Ec^3*(-12 - 145*\[Rho] + 360*
                \[Rho]^2) + 80*Ec^4*(-372 + 5*\[Rho] + 900*\[Rho]^2) + 
             2*Ec*(-1416 + 575*\[Rho] - 12600*\[Rho]^2 + 3000*\[Rho]^3 - 2000*
                \[Rho]^4 + 261*\[Rho]^5)))/(-1 + 2*Ec) - 
         (2*Sqrt[\[Rho]]*(-42 + 1152*Ec^6 - 505*\[Rho] + 480*\[Rho]^2 + 
            60*\[Rho]^3 + 10*\[Rho]^4 - 3*\[Rho]^5 + 288*Ec^5*
             (-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) + 
            80*Ec^4*(-12 - 29*\[Rho] + 6*\[Rho]^2) - 
            80*Ec^3*(-6 + 5*\[Rho] + 12*\[Rho]^2) + 
            2*Ec*(42 + 805*\[Rho] - 120*\[Rho]^2 - 60*\[Rho]^3 - 
              10*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]])/(-15 + 30*Ec)) - 
       (16*Ec*Sqrt[\[Rho]]*(144*Ec^5 + 36*Ec^4*(-2 + 5*\[Rho]) + 
          15*\[Rho]*(5 + 6*\[Rho]) - 15*Ec*\[Rho]*(5 + 6*\[Rho]) - 
          10*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 10*Ec^3*\[Rho]*(29 + 6*\[Rho]))*
         PolyLog[2, 2*Ec])/(-15 + 30*Ec) - (512*\[Rho]^2*(15 + 11*\[Rho])*
         PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] - 480*\[Rho]^(3/2) - 
          360*\[Rho]^2 - 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
          288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
          80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
          2*Ec*(12 + 715*\[Rho] + 480*\[Rho]^(3/2) + 720*\[Rho]^2 + 
            352*\[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-15 + 30*Ec) + 
       (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] + 480*\[Rho]^(3/2) - 
          360*\[Rho]^2 + 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
          288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
          80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
          2*Ec*(12 + 715*\[Rho] - 480*\[Rho]^(3/2) + 720*\[Rho]^2 - 
            352*\[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, 
          Sqrt[\[Rho]]/(1 - 2*Ec)])/(-15 + 30*Ec) - 
       (2*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*(18 - 108*Sqrt[\[Rho]] + 
          53*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*PolyLog[2, \[Rho]])/15 - 
       (4*Sqrt[\[Rho]]*(30 + 360*\[Rho] - 120*\[Rho]^2 - 60*\[Rho]^3 - 
          10*\[Rho]^4 + 3*\[Rho]^5 + 240*Ec^3*(-1 + \[Rho]^2))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
        ((Sqrt[\[Rho]]*(966 + 13824*Ec^6 - 5*(7981 + 1200*Pi^2)*\[Rho] - 
            180*(333 + 40*Pi^2)*\[Rho]^2 + 510*\[Rho]^3 - 180*\[Rho]^4 + 
            1728*Ec^5*(41 + 80*\[Rho]) - 160*Ec^4*(384 + (971 + 240*Pi^2)*
               \[Rho] - 39*\[Rho]^2) + 40*Ec^3*(264 + (-587 + 480*Pi^2)*
               \[Rho] - 1002*\[Rho]^2 + 18*\[Rho]^3) - 
            60*Ec^2*(6 + 1839*\[Rho] + 2236*\[Rho]^2 - 22*\[Rho]^3 + 
              12*\[Rho]^4) + 2*Ec*(-786 + (75815 + 6000*Pi^2)*\[Rho] + 
              1800*(59 + 4*Pi^2)*\[Rho]^2 - 930*\[Rho]^3 + 360*\[Rho]^4)))/
          (225*(-1 + 2*Ec)) - (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] + 
            480*\[Rho]^(3/2) - 360*\[Rho]^2 + 352*\[Rho]^(5/2) - 
            45*\[Rho]^3 + 288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*
             (5 + 6*\[Rho]) - 80*Ec^4*(6 + 29*\[Rho]) - 
            80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 2*Ec*(12 + 715*\[Rho] - 
              480*\[Rho]^(3/2) + 720*\[Rho]^2 - 352*\[Rho]^(5/2) + 
              45*\[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-15 + 30*Ec) - 
         (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] - 480*\[Rho]^(3/2) - 
            360*\[Rho]^2 - 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
            288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
            80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
            2*Ec*(12 + 715*\[Rho] + 480*\[Rho]^(3/2) + 720*\[Rho]^2 + 
              352*\[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (-15 + 30*Ec) + (4*Sqrt[\[Rho]]*(-42 + 1152*Ec^6 - 505*\[Rho] + 
            480*\[Rho]^2 + 60*\[Rho]^3 + 10*\[Rho]^4 - 3*\[Rho]^5 + 
            288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) + 
            80*Ec^4*(-12 - 29*\[Rho] + 6*\[Rho]^2) - 
            80*Ec^3*(-6 + 5*\[Rho] + 12*\[Rho]^2) + 
            2*Ec*(42 + 805*\[Rho] - 120*\[Rho]^2 - 60*\[Rho]^3 - 
              10*\[Rho]^4 + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
          (-15 + 30*Ec) + (2*Sqrt[\[Rho]]*(2 - 1152*Ec^6 + 195*\[Rho] - 
            90*\[Rho]^2 - 192*Ec^5*(-3 + 5*\[Rho]) + 120*Ec^2*\[Rho]*
             (5 + 6*\[Rho]) + 160*Ec^4*(2 + 9*\[Rho]) + 
            80*Ec^3*(-2 + 9*\[Rho] + 9*\[Rho]^2) - 2*Ec*(2 + 495*\[Rho] + 
              270*\[Rho]^2))*Log[\[Rho]])/(-5 + 10*Ec) - 
         8*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, 2*Ec] + 
         32*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]^(3/2)*
          (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         16*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, 
           \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((Sqrt[\[Rho]]*(405 + 25920*Ec^6 + 27705*\[Rho] + 58740*\[Rho]^2 + 
            10890*\[Rho]^3 + 905*\[Rho]^4 - 96*\[Rho]^5 + 
            12960*Ec^5*(-1 + 3*\[Rho]) + 240*Ec^4*\[Rho]*(407 + 317*\[Rho]) - 
            120*Ec^3*\[Rho]*(-142 - 272*\[Rho] + 3*\[Rho]^2) + 
            60*Ec^2*\[Rho]*(522 + 1328*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
            2*Ec*(-405 - 44985*\[Rho] - 101670*\[Rho]^2 - 10680*\[Rho]^3 - 
              995*\[Rho]^4 + 96*\[Rho]^5)))/(225*(-1 + 2*Ec)) - 
         (256*\[Rho]^2*(15 + 11*\[Rho])*Log[1 - Sqrt[\[Rho]]])/15 - 
         (2*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*(18 - 108*Sqrt[\[Rho]] + 
            53*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
         32*(-1 + 8*Ec^3)*\[Rho]^(3/2)*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 16*\[Rho]^(3/2)*
          (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         48*\[Rho]^(3/2)*(1 + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
            (-1 + 2*Ec)] + 8*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 16*\[Rho]^(3/2)*
        (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, 1 - 2*Ec] + 
       64*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]^(3/2)*
        (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       16*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, 
         \[Rho]/(1 - 2*Ec)] + (Sqrt[\[Rho]]*(11496 - 
          2304*Ec^6*(-111 + 20*Pi^2) + 252551*\[Rho] - 80792*\[Rho]^2 - 
          201908*\[Rho]^3 + 21424*\[Rho]^4 - 2771*\[Rho]^5 + 
          8*Ec^2*(630 + 120*(621 + 25*Pi^2)*\[Rho] + 36*(2979 + 100*Pi^2)*
             \[Rho]^2 - 4147*\[Rho]^3 + 882*\[Rho]^4) - 
          60*Pi^2*(18 - 145*\[Rho] + 1920*\[Rho]^(3/2) - 720*\[Rho]^2 + 
            1408*\[Rho]^(5/2) - 120*\[Rho]^3 - 10*\[Rho]^4 + 3*\[Rho]^5) - 
          288*Ec^5*(804 - 291*\[Rho] + 40*Pi^2*(-2 + 5*\[Rho])) + 
          16*Ec^4*(5880 + 16*(-67 + 75*Pi^2)*\[Rho]^2 + 
            5*\[Rho]*(3757 + 1160*Pi^2 - 5760*Zeta[3])) - 
          72000*\[Rho]*Zeta[3] - 86400*\[Rho]^2*Zeta[3] + 
          16*Ec^3*(390 + 8*(1793 + 150*Pi^2)*\[Rho]^2 - 351*\[Rho]^3 + 
            10*\[Rho]*(1511 + 100*Pi^2 + 1440*Zeta[3])) + 
          2*Ec*(-16176 + 210904*\[Rho]^3 - 23188*\[Rho]^4 + 2771*\[Rho]^5 + 
            60*Pi^2*(18 - 345*\[Rho] + 1920*\[Rho]^(3/2) - 960*\[Rho]^2 + 
              1408*\[Rho]^(5/2) - 120*\[Rho]^3 - 10*\[Rho]^4 + 3*\[Rho]^5) + 
            5*\[Rho]*(-90643 + 14400*Zeta[3]) + 4*\[Rho]^2*
             (-41003 + 21600*Zeta[3]))))/(900*(-1 + 2*Ec))))/(3*Pi) + 
    (\[Alpha]s*((2*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
          16*Ec^3*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + 
       Log[1 - 2*Ec]^2*((56 + 28160*Ec^8 + 2121*\[Rho] + 4760*\[Rho]^2 + 
           510*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6 - 
           256*Ec^7*(353 + 153*\[Rho]) + 64*Ec^6*(1802 + 3357*\[Rho]) - 
           80*Ec^4*(-304 - 1095*\[Rho] + 622*\[Rho]^2 + 8*\[Rho]^3) + 
           64*Ec^5*(-1163 - 3828*\[Rho] - 130*\[Rho]^2 + 10*\[Rho]^3) - 
           80*Ec^3*(40 + 186*\[Rho] + 125*\[Rho]^2 + 97*\[Rho]^3) - 
           4*Ec*(56 + 3111*\[Rho] + 9380*\[Rho]^2 + 1830*\[Rho]^3 - 
             10*\[Rho]^5 + 4*\[Rho]^6) + 4*Ec^2*(56 + 5091*\[Rho] + 
             18620*\[Rho]^2 + 4470*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6))/
          (30*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*Log[2*Ec]) + 
       (2*(4 + 640*Ec^6 + 273*\[Rho] - 120*\[Rho]^(3/2) + 
          (610 + 90/(-1 + 2*Ec))*\[Rho]^2 - 624*\[Rho]^(5/2) + 
          (35*\[Rho]^3)/(1 - 2*Ec)^2 - 88*\[Rho]^(7/2) - 
          576*Ec^5*(3 + \[Rho]) + 720*Ec^4*(2 + 5*\[Rho]) + 
          80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 20*Ec*\[Rho]*
           (-18 - 75*\[Rho] + (-9 - 22/(1 - 2*Ec)^2)*\[Rho]^2) + 
          20*Ec^2*\[Rho]*(-18 - 66*\[Rho] + (43*\[Rho]^2)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
       (2*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
       (\[Rho]^2*(900 + 1040*\[Rho] - 5*\[Rho]^3 + 2*\[Rho]^4)*Log[\[Rho]]^2)/
        30 + Log[1 - 2*Ec - \[Rho]]*((-728 - 460800*Ec^8 + 5529*\[Rho] + 
           7150*\[Rho]^2 - 12000*\[Rho]^3 + 600*\[Rho]^4 - 697*\[Rho]^5 + 
           146*\[Rho]^6 - 1536*Ec^7*(-719 + 117*\[Rho]) + 
           1728*Ec^6*(-548 - 261*\[Rho] + 50*\[Rho]^2) - 
           160*Ec^3*(-4 - 543*\[Rho] - 1150*\[Rho]^2 + 80*\[Rho]^3) - 
           80*Ec^4*(596 + 1437*\[Rho] - 2830*\[Rho]^2 + 440*\[Rho]^3) + 
           64*Ec^5*(5494 + 9183*\[Rho] - 8300*\[Rho]^2 + 550*\[Rho]^3) - 
           4*Ec*(-848 - 2661*\[Rho] + 10450*\[Rho]^2 + 1200*\[Rho]^3 + 
             600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6) + 
           4*Ec^2*(-1088 - 24441*\[Rho] - 8150*\[Rho]^2 + 20400*\[Rho]^3 + 
             600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6))/
          (450*(1 - 2*Ec)^2) + ((-2560*Ec^8 - 256*Ec^7*(-55 + 9*\[Rho]) - 
            64*Ec^6*(370 + 99*\[Rho]) - 80*Ec^4*(76 + 153*\[Rho] - 
              158*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(275 + 306*\[Rho] - 
              115*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 18*\[Rho] - 
              7*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec^2*\[Rho]*(-837 - 1390*\[Rho] + 
              340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) - 4*Ec*\[Rho]*
             (-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
            \[Rho]*(-567 - 130*\[Rho] + 700*\[Rho]^2 - 5*\[Rho]^4 + 
              2*\[Rho]^5))*Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
       (8*Ec*(320*Ec^7 - 32*Ec^6*(19 + 27*\[Rho]) + 
          8*Ec^5*(46 + 423*\[Rho]) + 10*Ec^3*\[Rho]*(69 + 10*\[Rho] - 
            4*\[Rho]^2) - 15*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) + 
          45*Ec*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) - 20*Ec^2*\[Rho]*
           (3 + 14*\[Rho] + 4*\[Rho]^2) + 8*Ec^4*(-9 - 372*\[Rho] - 
            95*\[Rho]^2 + 5*\[Rho]^3))*PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
       (64*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
         PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (4*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
       (4*(4 + 2560*Ec^8 + 273*\[Rho] - 120*\[Rho]^(3/2) + 520*\[Rho]^2 - 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 - 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec^2*(-4 - 543*\[Rho] + 120*\[Rho]^(3/2) - 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) - 395*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec*(-4 - 363*\[Rho] + 120*\[Rho]^(3/2) - 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) - 155*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
       ((1 + Sqrt[\[Rho]])^6*(8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 
          82*\[Rho]^(3/2) + 37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*
         PolyLog[2, \[Rho]])/15 - (2*(-4 - 1440*Ec^4*(-1 + \[Rho]) + 
          1152*Ec^5*(-1 + \[Rho]) + 294*\[Rho] + 240*\[Rho]^2 - 
          260*\[Rho]^3 + 5*\[Rho]^5 - 2*\[Rho]^6 - 
          80*Ec^3*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
        ((388 + 409600*Ec^8 + (3801 + 3600*Pi^2)*\[Rho] + 
           5*(14599 + 3360*Pi^2)*\[Rho]^2 + 20*(1469 + 240*Pi^2)*\[Rho]^3 + 
           240*\[Rho]^4 - 120*\[Rho]^5 - 256*Ec^7*(3769 + 3*\[Rho]) + 
           64*Ec^6*(12481 + 6*(1277 + 600*Pi^2)*\[Rho] - 780*\[Rho]^2) + 
           32*Ec^5*(-7883 - 3*(6017 + 4800*Pi^2)*\[Rho] - 5*(787 + 480*Pi^2)*
              \[Rho]^2 + 65*\[Rho]^3) - 80*Ec^4*(-47 - 45*(59 + 80*Pi^2)*
              \[Rho] - 20*(7 + 48*Pi^2)*\[Rho]^2 - 160*\[Rho]^3 + 
             12*\[Rho]^4) + 4*Ec^2*(1108 + 12*(2213 + 300*Pi^2)*\[Rho] + 
             5*(35851 + 3360*Pi^2)*\[Rho]^2 + 20*(3083 + 240*Pi^2)*\[Rho]^3 + 
             540*\[Rho]^4 - 360*\[Rho]^5) + 40*Ec^3*(173 - 15*(191 + 96*Pi^2)*
              \[Rho] - (7837 + 480*Pi^2)*\[Rho]^2 - 1829*\[Rho]^3 - 
             12*\[Rho]^4 + 24*\[Rho]^5) + 4*Ec*(-628 - 48*(197 + 75*Pi^2)*
              \[Rho] - 25*(4181 + 672*Pi^2)*\[Rho]^2 - 20*(2039 + 240*Pi^2)*
              \[Rho]^3 - 330*\[Rho]^4 + 180*\[Rho]^5))/(450*(1 - 2*Ec)^2) + 
         (4*(-4 - 640*Ec^6 - 273*\[Rho] + 120*\[Rho]^(3/2) + 
            (-610 + 90/(1 - 2*Ec))*\[Rho]^2 + 624*\[Rho]^(5/2) + 
            (-125 + 90/(1 - 2*Ec)^2)*\[Rho]^3 + 88*\[Rho]^(7/2) + 
            576*Ec^5*(3 + \[Rho]) - 720*Ec^4*(2 + 5*\[Rho]) - 
            80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 60*Ec*\[Rho]*
             (6 + 25*\[Rho] + (3 - (1 - 2*Ec)^(-2))*\[Rho]^2) + 
            120*Ec^2*\[Rho]*(3 + 11*\[Rho] - (3*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
         (4*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
            256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
            64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
            80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
            80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
            4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/(15*(1 - 2*Ec)^2) + 
         (2*(2560*Ec^8 + 256*Ec^7*(-55 + 9*\[Rho]) + 
            64*Ec^6*(370 + 99*\[Rho]) + 80*Ec^4*(76 + 153*\[Rho] - 
              158*\[Rho]^2 + 4*\[Rho]^3) - 64*Ec^5*(275 + 306*\[Rho] - 
              115*\[Rho]^2 + 5*\[Rho]^3) - 160*Ec^3*(5 + 18*\[Rho] - 
              7*\[Rho]^2 + 5*\[Rho]^3) + \[Rho]*(567 + 130*\[Rho] - 
              700*\[Rho]^2 + 5*\[Rho]^4 - 2*\[Rho]^5) - 4*Ec^2*\[Rho]*
             (-837 - 1390*\[Rho] + 340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
            4*Ec*\[Rho]*(-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 
              2*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
         ((-16 - 7680*Ec^8 - 525*\[Rho] - 435*\[Rho]^2 + 720*\[Rho]^3 + 
            768*Ec^7*(31 + 15*\[Rho]) - 1344*Ec^6*(22 + 45*\[Rho]) + 
            Ec*(64 + 3180*\[Rho] + 6780*\[Rho]^2 - 1440*\[Rho]^3) + 
            80*Ec^4*(-76 - 291*\[Rho] + 168*\[Rho]^2 + 2*\[Rho]^3) - 
            32*Ec^5*(-586 - 2100*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) + 
            40*Ec^3*(20 + 96*\[Rho] + 69*\[Rho]^2 + 53*\[Rho]^3) - 
            4*Ec^2*(16 + 1335*\[Rho] + 4215*\[Rho]^2 + 360*\[Rho]^3))*
           Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 
           14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 
         16*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         16*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
       Log[\[Rho]]*(-1/900*(\[Rho]*(8760 - 284160*Ec^7 + 114915*\[Rho] + 
             84560*\[Rho]^2 + 6180*\[Rho]^3 - 1214*\[Rho]^4 + 167*\[Rho]^5 + 
             960*Ec^6*(536 + 83*\[Rho]) + 320*Ec^5*(-1134 - 3246*\[Rho] + 229*
                \[Rho]^2) + 160*Ec^3*\[Rho]*(-1113 - 706*\[Rho] - 3*
                \[Rho]^2 + 6*\[Rho]^3) - 80*Ec^4*(-1200 - 5205*\[Rho] + 670*
                \[Rho]^2 + 12*\[Rho]^3) + 4*Ec^2*(9240 + 236925*\[Rho] + 
               170390*\[Rho]^2 + 6480*\[Rho]^3 - 1454*\[Rho]^4 + 167*
                \[Rho]^5) - 4*Ec*(9240 + 162195*\[Rho] + 116810*\[Rho]^2 + 
               6270*\[Rho]^3 - 1274*\[Rho]^4 + 167*\[Rho]^5)))/(1 - 2*Ec)^2 - 
         (32*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
           Log[1 - Sqrt[\[Rho]]])/15 + ((1 + Sqrt[\[Rho]])^6*
           (8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 82*\[Rho]^(3/2) + 
            37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[1 - \[Rho]])/15 - 
         8*\[Rho]*(3 + 48*Ec^4 + 2*\[Rho] - 16*Ec^3*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         8*\[Rho]*(-3 - 48*Ec^4 - 14*\[Rho] - 4*\[Rho]^2 + 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         32*\[Rho]^2*(3 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
        PolyLog[3, 1 - 2*Ec] + 32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
         Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (8496 - 12800*Ec^8*(-137 + 24*Pi^2) - 233925*\[Rho] - 
         893025*\[Rho]^2 + 985112*\[Rho]^3 + 120852*\[Rho]^4 + 
         16941*\[Rho]^5 - 4451*\[Rho]^6 - 60*Pi^2*(24 - 63*\[Rho] - 
           1440*\[Rho]^(3/2) + 1470*\[Rho]^2 - 7488*\[Rho]^(5/2) + 
           1360*\[Rho]^3 - 1056*\[Rho]^(7/2) - 15*\[Rho]^5 + 6*\[Rho]^6) + 
         256*Ec^7*(-14323 + 837*\[Rho] + 120*Pi^2*(19 + 27*\[Rho])) + 
         16*Ec^4*(12080 + (31838 + 2400*Pi^2)*\[Rho]^3 + 1236*\[Rho]^4 - 
           15*\[Rho]*(3133 + 2760*Pi^2 - 43200*Zeta[3]) - 
           15*\[Rho]^2*(-8767 + 400*Pi^2 - 11520*Zeta[3])) - 
         32*Ec^3*(-20 - 2*(31291 + 1200*Pi^2)*\[Rho]^3 - 1755*\[Rho]^4 + 
           798*\[Rho]^5 - 15*\[Rho]*(133 + 120*Pi^2 - 4320*Zeta[3]) - 
           15*\[Rho]^2*(10509 + 560*Pi^2 - 1440*Zeta[3])) + 
         129600*\[Rho]*Zeta[3] + 604800*\[Rho]^2*Zeta[3] + 
         172800*\[Rho]^3*Zeta[3] - 64*Ec^5*(18833 + 2297*\[Rho]^3 + 
           120*Pi^2*(-9 - 372*\[Rho] - 95*\[Rho]^2 + 5*\[Rho]^3) + 
           30*\[Rho]^2*(-853 + 1440*Zeta[3]) + 90*\[Rho]*
            (-361 + 2880*Zeta[3])) - 64*Ec^6*(-46702 + 9747*\[Rho]^2 + 
           120*Pi^2*(46 + 423*\[Rho]) - 9*\[Rho]*(-391 + 14400*Zeta[3])) - 
         4*Ec^2*(-13176 - 103104*\[Rho]^4 - 23325*\[Rho]^5 + 4451*\[Rho]^6 + 
           60*Pi^2*(24 + 477*\[Rho] - 1440*\[Rho]^(3/2) + 3990*\[Rho]^2 - 
             7488*\[Rho]^(5/2) + 2080*\[Rho]^3 - 1056*\[Rho]^(7/2) - 
             15*\[Rho]^5 + 6*\[Rho]^6) + \[Rho]^2*(2715855 - 
             604800*Zeta[3]) - 9*\[Rho]*(-40141 + 14400*Zeta[3]) - 
           2*\[Rho]^3*(159109 + 86400*Zeta[3])) + 
         4*Ec*(-10536 - 116106*\[Rho]^4 - 18537*\[Rho]^5 + 4451*\[Rho]^6 + 
           60*Pi^2*(24 + 117*\[Rho] - 1440*\[Rho]^(3/2) + 2310*\[Rho]^2 - 
             7488*\[Rho]^(5/2) + 1600*\[Rho]^3 - 1056*\[Rho]^(7/2) - 
             15*\[Rho]^5 + 6*\[Rho]^6) + \[Rho]^2*(1402701 - 
             604800*Zeta[3]) - 3*\[Rho]*(-95179 + 43200*Zeta[3]) - 
           2*\[Rho]^3*(404563 + 86400*Zeta[3])))/(5400*(1 - 2*Ec)^2)))/
     (3*Pi) + (\[Alpha]s*(aVR^2*(2*\[Rho]^2*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-1 + 3520*Ec^6 + 72*\[Rho] + 595*\[Rho]^2 - 
             660*Ec*\[Rho]^2 - 660*Ec^2*\[Rho]^2 - 800*Ec^3*\[Rho]^2 + 
             240*\[Rho]^3 - 4*\[Rho]^5 + \[Rho]^6 + 192*Ec^5*
              (-19 + 8*\[Rho]) - 240*Ec^4*(-4 + 8*\[Rho] + \[Rho]^2))/5 - 
           12*\[Rho]^2*Log[2*Ec]) + 
         (2*(-1 + 640*Ec^6 + 384*Ec^5*(-2 + \[Rho]) + 18*\[Rho] - 
            40*\[Rho]^(3/2) + 125*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
            120*Ec^2*\[Rho]^2 - 160*Ec^3*\[Rho]^2 - 144*\[Rho]^(5/2) + 
            50*\[Rho]^3 - 8*\[Rho]^(7/2) - 240*Ec^4*(-1 + 2*\[Rho]))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (2*(-1 + 640*Ec^6 + 384*Ec^5*(-2 + \[Rho]) + 18*\[Rho] + 
            40*\[Rho]^(3/2) + 125*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
            120*Ec^2*\[Rho]^2 - 160*Ec^3*\[Rho]^2 + 144*\[Rho]^(5/2) + 
            50*\[Rho]^3 + 8*\[Rho]^(7/2) - 240*Ec^4*(-1 + 2*\[Rho]))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         (\[Rho]^2*(240 + 140*\[Rho] - 4*\[Rho]^3 + \[Rho]^4)*Log[\[Rho]]^2)/
          10 + Log[1 - 2*Ec - \[Rho]]*((-183 - 83200*Ec^6 + 774*\[Rho] - 
             700*\[Rho]^2 - 1000*\[Rho]^3 + 1575*\[Rho]^4 - 542*\[Rho]^5 + 
             76*\[Rho]^6 - 768*Ec^5*(-67 + 126*\[Rho]) - 
             120*Ec*(1 - 18*\[Rho] + 10*\[Rho]^2) - 120*Ec^2*
              (1 - 18*\[Rho] + 70*\[Rho]^2) - 160*Ec^3*(1 - 18*\[Rho] + 100*
                \[Rho]^2) - 240*Ec^4*(1 - 18*\[Rho] + 120*\[Rho]^2))/150 + 
           ((4 - 640*Ec^6 - 36*\[Rho] - 5*\[Rho]^2 + 120*Ec*\[Rho]^2 + 
              120*Ec^2*\[Rho]^2 + 160*Ec^3*\[Rho]^2 + 40*\[Rho]^3 - 
              4*\[Rho]^5 + \[Rho]^6 - 384*Ec^5*(-3 + 2*\[Rho]) - 
              240*Ec^4*(2 - 4*\[Rho] + \[Rho]^2))*Log[\[Rho]])/5) + 
         (8*Ec*(48*Ec^4 - 80*Ec^5 + 15*\[Rho]^2 + 15*Ec*\[Rho]^2 + 
            20*Ec^2*\[Rho]^2 + 30*Ec^3*\[Rho]^2)*PolyLog[2, 2*Ec])/5 - 
         (64*\[Rho]^(3/2)*(5 + 18*\[Rho] + \[Rho]^2)*PolyLog[2, 
            Sqrt[\[Rho]]])/5 + (4*(-1 + 640*Ec^6 + 384*Ec^5*(-2 + \[Rho]) + 
            18*\[Rho] + 40*\[Rho]^(3/2) + 125*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
            120*Ec^2*\[Rho]^2 - 160*Ec^3*\[Rho]^2 + 144*\[Rho]^(5/2) + 
            50*\[Rho]^3 + 8*\[Rho]^(7/2) - 240*Ec^4*(-1 + 2*\[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
         (4*(-1 + 640*Ec^6 + 384*Ec^5*(-2 + \[Rho]) + 18*\[Rho] - 
            40*\[Rho]^(3/2) + 125*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
            120*Ec^2*\[Rho]^2 - 160*Ec^3*\[Rho]^2 - 144*\[Rho]^(5/2) + 
            50*\[Rho]^3 - 8*\[Rho]^(7/2) - 240*Ec^4*(-1 + 2*\[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
         ((2 + 80*\[Rho]^(3/2) + 245*\[Rho]^2 + 288*\[Rho]^(5/2) + 
            140*\[Rho]^3 + 16*\[Rho]^(7/2) - 4*\[Rho]^5 + \[Rho]^6)*
           PolyLog[2, \[Rho]])/5 + (2*(3 - 384*Ec^5*(-1 + \[Rho]) - 
            240*Ec^4*(-1 + \[Rho])^2 - 18*\[Rho] - 15*\[Rho]^2 + 
            40*\[Rho]^3 - 4*\[Rho]^5 + \[Rho]^6)*PolyLog[2, 
            \[Rho]/(1 - 2*Ec)])/5 + Log[1 - 2*Ec]*
          ((171 + 140800*Ec^6 + 3072*\[Rho] + 30*(1191 + 80*Pi^2)*\[Rho]^2 + 
             4840*\[Rho]^3 + 420*\[Rho]^4 - 120*\[Rho]^5 + 
             768*Ec^5*(-129 + 112*\[Rho]) + 240*Ec^4*(15 - 48*\[Rho] + 28*
                \[Rho]^2) - 240*Ec^2*\[Rho]*(14 + 96*\[Rho] - 2*\[Rho]^2 + 
               \[Rho]^3) - 160*Ec^3*(-25 + 102*\[Rho] + 21*\[Rho]^2 + 8*
                \[Rho]^3) + 240*Ec*\[Rho]*(-18 - 231*\[Rho] - 35*\[Rho]^2 - 3*
                \[Rho]^3 + \[Rho]^4))/300 + 
           (4*(1 - 640*Ec^6 - 384*Ec^5*(-2 + \[Rho]) - 18*\[Rho] + 
              40*\[Rho]^(3/2) - 125*\[Rho]^2 + 120*Ec*\[Rho]^2 + 
              120*Ec^2*\[Rho]^2 + 160*Ec^3*\[Rho]^2 + 144*\[Rho]^(5/2) - 
              50*\[Rho]^3 + 8*\[Rho]^(7/2) + 240*Ec^4*(-1 + 2*\[Rho]))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
           (4*(-1 + 640*Ec^6 + 384*Ec^5*(-2 + \[Rho]) + 18*\[Rho] + 
              40*\[Rho]^(3/2) + 125*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
              120*Ec^2*\[Rho]^2 - 160*Ec^3*\[Rho]^2 + 144*\[Rho]^(5/2) + 
              50*\[Rho]^3 + 8*\[Rho]^(7/2) - 240*Ec^4*(-1 + 2*\[Rho]))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
           (2*(-4 + 640*Ec^6 + 36*\[Rho] + 5*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
              120*Ec^2*\[Rho]^2 - 160*Ec^3*\[Rho]^2 - 40*\[Rho]^3 + 
              4*\[Rho]^5 - \[Rho]^6 + 384*Ec^5*(-3 + 2*\[Rho]) + 
              240*Ec^4*(2 - 4*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec - \[Rho]])/5 + 
           (-384*Ec^6 + 72*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 + 
             80*Ec^3*\[Rho]^2 - (384*Ec^5*(-5 + 2*\[Rho]))/5 - 
             (\[Rho]*(72 + 205*\[Rho]))/10 + 24*Ec^4*(-4 + 8*\[Rho] + \[Rho]^
                2))*Log[\[Rho]] - 12*\[Rho]^2*PolyLog[2, 2*Ec] + 
           48*\[Rho]^2*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           48*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           24*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*(-1/600*(\[Rho]*(3840 - 176640*Ec^5 + 48685*\[Rho] + 
              30480*\[Rho]^2 + 6690*\[Rho]^3 - 1648*\[Rho]^4 + 179*\[Rho]^5 - 
              240*Ec^4*(-48 + 377*\[Rho]) + 160*Ec^3*(24 - 401*\[Rho] + 
                2*\[Rho]^2) + 120*Ec*\[Rho]*(-537 - 70*\[Rho] - 6*\[Rho]^2 + 
                2*\[Rho]^3) - 120*Ec^2*(-8 + 417*\[Rho] - 4*\[Rho]^2 + 
                2*\[Rho]^3))) - (32*\[Rho]^(3/2)*(5 + 18*\[Rho] + \[Rho]^2)*
             Log[1 - Sqrt[\[Rho]]])/5 + ((2 + 80*\[Rho]^(3/2) + 
              245*\[Rho]^2 + 288*\[Rho]^(5/2) + 140*\[Rho]^3 + 
              16*\[Rho]^(7/2) - 4*\[Rho]^5 + \[Rho]^6)*Log[1 - \[Rho]])/5 - 
           24*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           24*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           12*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         24*\[Rho]^2*PolyLog[3, 1 - 2*Ec] + 96*\[Rho]^2*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]^2*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 24*\[Rho]^2*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (4243 - 6400*Ec^6*(-65 + 24*Pi^2) - 
           100836*\[Rho] - 326950*\[Rho]^2 + 439424*\[Rho]^3 - 
           39771*\[Rho]^4 + 28516*\[Rho]^5 - 4626*\[Rho]^6 + 
           768*Ec^5*(-407 + 120*Pi^2 + 976*\[Rho]) + 
           48*Ec^4*(1585 - 3844*\[Rho] + 2*(3241 + 600*Pi^2)*\[Rho]^2) + 
           32*Ec^3*(-375 + 3462*\[Rho] + 2*(1439 + 600*Pi^2)*\[Rho]^2 + 
             608*\[Rho]^3) + 24*Ec^2*(-315 + 3768*\[Rho] + 
             8*(1181 + 150*Pi^2)*\[Rho]^2 - 140*\[Rho]^3 + 212*\[Rho]^4) - 
           24*Ec*(195 - 4254*\[Rho] - 8*(4439 + 150*Pi^2)*\[Rho]^2 - 
             2622*\[Rho]^3 - 1352*\[Rho]^4 + 272*\[Rho]^5) - 
           120*Pi^2*(6 - 480*\[Rho]^(3/2) + 465*\[Rho]^2 - 
             1728*\[Rho]^(5/2) + 320*\[Rho]^3 - 96*\[Rho]^(7/2) - 
             12*\[Rho]^5 + 3*\[Rho]^6) + 86400*\[Rho]^2*Zeta[3])/3600) + 
       aT^2*((32*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
            4*Ec^3*(5 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
          ((8*(23 + 49280*Ec^8 + 736*\[Rho] + 2150*\[Rho]^2 + 540*\[Rho]^3 + 
              10*\[Rho]^4 - 16*\[Rho]^5 + 4*\[Rho]^6 - 64*Ec^7*(1841 + 
                117*\[Rho]) - 32*Ec^6*(-3607 - 1764*\[Rho] + 90*\[Rho]^2) - 
              40*Ec^4*(-392 - 590*\[Rho] + 371*\[Rho]^2 + 4*\[Rho]^3) + 
              16*Ec^5*(-3671 - 4217*\[Rho] - 340*\[Rho]^2 + 10*\[Rho]^3) - 
              20*Ec^3*(88 + 208*\[Rho] + 203*\[Rho]^2 + 97*\[Rho]^3) - 
              4*Ec*(23 + 1066*\[Rho] + 3800*\[Rho]^2 + 870*\[Rho]^3 + 
                10*\[Rho]^4 - 16*\[Rho]^5 + 4*\[Rho]^6) + 4*Ec^2*(23 + 
                1726*\[Rho] + 7100*\[Rho]^2 + 1530*\[Rho]^3 + 10*\[Rho]^4 - 
                16*\[Rho]^5 + 4*\[Rho]^6)))/(15*(1 - 2*Ec)^2) - 
           64*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
             4*Ec^3*(5 + \[Rho]))*Log[2*Ec]) + 
         (16*(2 + 2240*Ec^6 + 288*Ec^5*(-13 + \[Rho]) + 196*\[Rho] - 
            120*\[Rho]^(3/2) + (515 + 45/(-1 + 2*Ec))*\[Rho]^2 - 
            592*\[Rho]^(5/2) + (100*\[Rho]^3)/(1 - 2*Ec)^2 - 
            56*\[Rho]^(7/2) + 720*Ec^4*(3 + 2*\[Rho]) - 
            40*Ec^3*(11 + 23*\[Rho] + 4*\[Rho]^2) + 10*Ec*\[Rho]*
             (-24 - 111*\[Rho] + (-9 - 55/(1 - 2*Ec)^2)*\[Rho]^2) + 
            20*Ec^2*\[Rho]*(-12 - 51*\[Rho] + (38*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (32*(1 + 4480*Ec^8 + 98*\[Rho] + 60*\[Rho]^(3/2) + 235*\[Rho]^2 + 
            296*\[Rho]^(5/2) + 50*\[Rho]^3 + 28*\[Rho]^(7/2) + 
            64*Ec^7*(-187 + 9*\[Rho]) + 128*Ec^6*(101 + 18*\[Rho]) - 
            32*Ec^5*(221 + 143*\[Rho] + 10*\[Rho]^2) - 
            40*Ec^4*(-49 - 52*\[Rho] + 43*\[Rho]^2) - 
            20*Ec^3*(11 + 23*\[Rho] + 13*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec*(1 + 128*\[Rho] + 60*\[Rho]^(3/2) + 385*\[Rho]^2 + 
              296*\[Rho]^(5/2) + 80*\[Rho]^3 + 28*\[Rho]^(7/2)) + 
            4*Ec^2*(1 + 188*\[Rho] + 60*\[Rho]^(3/2) + 685*\[Rho]^2 + 
              296*\[Rho]^(5/2) + 140*\[Rho]^3 + 28*\[Rho]^(7/2)))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
         (8*\[Rho]^2*(540 + 440*\[Rho] + 5*\[Rho]^2 - 8*\[Rho]^3 + 
            2*\[Rho]^4)*Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*
          ((4*(-10 - 2240*Ec^6 + 126*\[Rho] - 540*Ec^2*\[Rho]^2 - 
              720*Ec^4*\[Rho]^2 + (345 + 45/(-1 + 2*Ec))*\[Rho]^2 + 
              40*Ec^3*(-15 + \[Rho])*\[Rho]^2 - (30*(16 - 59*Ec + 52*Ec^2)*
                \[Rho]^3)/(1 - 2*Ec)^2 + 90*\[Rho]^4 - 30*\[Rho]^5 + 
              4*\[Rho]^6 - 90*Ec*\[Rho]^2*(7 + \[Rho]) - 288*Ec^5*(-5 + 
                9*\[Rho])))/15 + 32*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
         Log[1 - 2*Ec - \[Rho]]*((-8*(437 + 672000*Ec^8 - 3404*\[Rho] - 
              1150*\[Rho]^2 + 6000*\[Rho]^3 - 2725*\[Rho]^4 + 988*\[Rho]^5 - 
              146*\[Rho]^6 + 1152*Ec^7*(-1093 + 531*\[Rho]) + 
              192*Ec^6*(4478 - 2376*\[Rho] + 675*\[Rho]^2) + 160*Ec^3*(-1 - 
                188*\[Rho] - 370*\[Rho]^2 + 20*\[Rho]^3) + 80*Ec^4*(329 + 
                322*\[Rho] - 880*\[Rho]^2 + 110*\[Rho]^3) - 32*Ec^5*(7877 + 
                241*\[Rho] - 3175*\[Rho]^2 + 275*\[Rho]^3) + 4*Ec*(-467 + 
                464*\[Rho] + 3550*\[Rho]^2 - 2700*\[Rho]^3 + 2725*\[Rho]^4 - 
                988*\[Rho]^5 + 146*\[Rho]^6) - 4*Ec^2*(-527 - 7216*\[Rho] - 
                650*\[Rho]^2 + 2100*\[Rho]^3 + 2725*\[Rho]^4 - 988*\[Rho]^5 + 
                146*\[Rho]^6)))/(225*(1 - 2*Ec)^2) - 
           (16*(-3 + 4480*Ec^8 + 212*\[Rho] + 10*\[Rho]^2 - 220*\[Rho]^3 - 
              5*\[Rho]^4 + 8*\[Rho]^5 - 2*\[Rho]^6 + 64*Ec^7*(-259 + 
                81*\[Rho]) + 32*Ec^6*(683 - 252*\[Rho] + 45*\[Rho]^2) + 
              80*Ec^4*(49 + 23*\[Rho] - 44*\[Rho]^2 + \[Rho]^3) - 
              16*Ec^5*(839 - 71*\[Rho] - 25*\[Rho]^2 + 5*\[Rho]^3) - 
              40*Ec^3*(11 + 19*\[Rho] - 7*\[Rho]^2 + 5*\[Rho]^3) - 
              4*Ec^2*(3 - 302*\[Rho] - 460*\[Rho]^2 + 130*\[Rho]^3 + 
                5*\[Rho]^4 - 8*\[Rho]^5 + 2*\[Rho]^6) + 4*Ec*(3 - 
                242*\[Rho] - 160*\[Rho]^2 + 190*\[Rho]^3 + 5*\[Rho]^4 - 
                8*\[Rho]^5 + 2*\[Rho]^6))*Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
         (128*Ec*(560*Ec^7 - 8*Ec^6*(115 + 63*\[Rho]) + 
            Ec^5*(500 + 1584*\[Rho] - 180*\[Rho]^2) - 10*Ec^3*\[Rho]*
             (-29 - \[Rho] + \[Rho]^2) - 15*\[Rho]*(1 + 5*\[Rho] + 
              \[Rho]^2) + 45*Ec*\[Rho]*(1 + 5*\[Rho] + \[Rho]^2) - 
            20*Ec^2*\[Rho]*(1 + 5*\[Rho] + \[Rho]^2) + 
            2*Ec^4*(-45 - 643*\[Rho] - 65*\[Rho]^2 + 5*\[Rho]^3))*
           PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
         (512*\[Rho]^(3/2)*(15 + 74*\[Rho] + 7*\[Rho]^2)*
           PolyLog[2, Sqrt[\[Rho]]])/15 + (64*(1 + 4480*Ec^8 + 98*\[Rho] + 
            60*\[Rho]^(3/2) + 235*\[Rho]^2 + 296*\[Rho]^(5/2) + 50*\[Rho]^3 + 
            28*\[Rho]^(7/2) + 64*Ec^7*(-187 + 9*\[Rho]) + 
            128*Ec^6*(101 + 18*\[Rho]) - 32*Ec^5*(221 + 143*\[Rho] + 
              10*\[Rho]^2) - 40*Ec^4*(-49 - 52*\[Rho] + 43*\[Rho]^2) - 
            20*Ec^3*(11 + 23*\[Rho] + 13*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec*(1 + 128*\[Rho] + 60*\[Rho]^(3/2) + 385*\[Rho]^2 + 
              296*\[Rho]^(5/2) + 80*\[Rho]^3 + 28*\[Rho]^(7/2)) + 
            4*Ec^2*(1 + 188*\[Rho] + 60*\[Rho]^(3/2) + 685*\[Rho]^2 + 
              296*\[Rho]^(5/2) + 140*\[Rho]^3 + 28*\[Rho]^(7/2)))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
         (64*(1 + 4480*Ec^8 + 98*\[Rho] - 60*\[Rho]^(3/2) + 235*\[Rho]^2 - 
            296*\[Rho]^(5/2) + 50*\[Rho]^3 - 28*\[Rho]^(7/2) + 
            64*Ec^7*(-187 + 9*\[Rho]) + 128*Ec^6*(101 + 18*\[Rho]) - 
            32*Ec^5*(221 + 143*\[Rho] + 10*\[Rho]^2) - 
            40*Ec^4*(-49 - 52*\[Rho] + 43*\[Rho]^2) - 
            20*Ec^3*(11 + 23*\[Rho] + 13*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec^2*(-1 - 188*\[Rho] + 60*\[Rho]^(3/2) - 685*\[Rho]^2 + 
              296*\[Rho]^(5/2) - 140*\[Rho]^3 + 28*\[Rho]^(7/2)) + 
            4*Ec*(-1 - 128*\[Rho] + 60*\[Rho]^(3/2) - 385*\[Rho]^2 + 
              296*\[Rho]^(5/2) - 80*\[Rho]^3 + 28*\[Rho]^(7/2)))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
         (16*(1 + Sqrt[\[Rho]])^6*(5 - 30*Sqrt[\[Rho]] + 89*\[Rho] - 
            64*\[Rho]^(3/2) + 34*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*
           PolyLog[2, \[Rho]])/15 - (32*(-4 + 1152*Ec^5*(-1 + \[Rho]) + 
            114*\[Rho] + 90*\[Rho]^2 - 110*\[Rho]^3 - 5*\[Rho]^4 + 
            8*\[Rho]^5 - 2*\[Rho]^6 + 360*Ec^4*(3 - 4*\[Rho] + \[Rho]^2) - 
            20*Ec^3*(11 + 15*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
          ((16*(116 + 324800*Ec^8 + (893 + 600*Pi^2)*\[Rho] + 
              5*(3641 + 600*Pi^2)*\[Rho]^2 + 10*(431 + 60*Pi^2)*\[Rho]^3 + 
              210*\[Rho]^4 - 60*\[Rho]^5 + 64*Ec^7*(-10007 + 2514*\[Rho]) + 
              8*Ec^6*(58021 + 12*(-1511 + 600*Pi^2)*\[Rho] - 1545*\[Rho]^2) - 
              4*Ec^5*(35063 + (-881 + 26400*Pi^2)*\[Rho] + 
                5*(2011 + 480*Pi^2)*\[Rho]^2 + 415*\[Rho]^3) + 
              10*Ec^4*(1001 + 10*(241 + 624*Pi^2)*\[Rho] + 5*(-41 + 192*Pi^2)*
                 \[Rho]^2 + 442*\[Rho]^3 - 48*\[Rho]^4) + 2*Ec^2*(547 + 
                8*(1217 + 150*Pi^2)*\[Rho] + 20*(4381 + 300*Pi^2)*\[Rho]^2 + 
                50*(401 + 24*Pi^2)*\[Rho]^3 + 1080*\[Rho]^4 - 360*\[Rho]^5) + 
              5*Ec^3*(299 - 5*(823 + 480*Pi^2)*\[Rho] - (14347 + 480*Pi^2)*
                 \[Rho]^2 - 3269*\[Rho]^3 - 192*\[Rho]^4 + 96*\[Rho]^5) + 
              2*Ec*(-337 - 4*(949 + 300*Pi^2)*\[Rho] - 10*(5147 + 600*Pi^2)*
                 \[Rho]^2 - 10*(1231 + 120*Pi^2)*\[Rho]^3 - 600*\[Rho]^4 + 
                180*\[Rho]^5)))/(225*(1 - 2*Ec)^2) - 32*\[Rho]^2*(3 + \[Rho])*
            Log[\[Mu]^2/mb^2] + (32*(\[Rho]*(-175 - 720*Ec^4 + 
                120*Sqrt[\[Rho]] + 205*\[Rho] + 592*\[Rho]^(3/2) - 
                145*\[Rho]^2 + 56*\[Rho]^(5/2) + 120*Ec*(2 + \[Rho]) + 
                120*Ec^2*(2 + \[Rho]) + 160*Ec^3*(2 + \[Rho])) - 
              (35*(1 - 2*Ec)^8 + 45*(1 - 2*Ec)^4*(3 - 5*\[Rho])*\[Rho] + 
                15*\[Rho]^3 + 45*(1 - 2*Ec)^3*\[Rho]^2*(21 + \[Rho]) + 
                3*(-1 + 2*Ec)^7*(31 + 3*\[Rho]) + 15*(1 - 2*Ec)^6*
                 (5 + 6*\[Rho]) + 15*(-1 + 2*Ec)*\[Rho]^2*(3 + 7*\[Rho]) + 
                15*(-1 + 2*Ec)^5*(1 + 13*\[Rho]))/(1 - 2*Ec)^2)*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
           (64*(1 + 4480*Ec^8 + 98*\[Rho] + 60*\[Rho]^(3/2) + 235*\[Rho]^2 + 
              296*\[Rho]^(5/2) + 50*\[Rho]^3 + 28*\[Rho]^(7/2) + 
              64*Ec^7*(-187 + 9*\[Rho]) + 128*Ec^6*(101 + 18*\[Rho]) - 
              32*Ec^5*(221 + 143*\[Rho] + 10*\[Rho]^2) - 40*Ec^4*(-49 - 
                52*\[Rho] + 43*\[Rho]^2) - 20*Ec^3*(11 + 23*\[Rho] + 
                13*\[Rho]^2 + 9*\[Rho]^3) - 4*Ec*(1 + 128*\[Rho] + 
                60*\[Rho]^(3/2) + 385*\[Rho]^2 + 296*\[Rho]^(5/2) + 
                80*\[Rho]^3 + 28*\[Rho]^(7/2)) + 4*Ec^2*(1 + 188*\[Rho] + 
                60*\[Rho]^(3/2) + 685*\[Rho]^2 + 296*\[Rho]^(5/2) + 
                140*\[Rho]^3 + 28*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[
                \[Rho]]])/(15*(1 - 2*Ec)^2) + 
           (32*(-3 + 4480*Ec^8 + 212*\[Rho] + 10*\[Rho]^2 - 220*\[Rho]^3 - 
              5*\[Rho]^4 + 8*\[Rho]^5 - 2*\[Rho]^6 + 64*Ec^7*(-259 + 
                81*\[Rho]) + 32*Ec^6*(683 - 252*\[Rho] + 45*\[Rho]^2) + 
              80*Ec^4*(49 + 23*\[Rho] - 44*\[Rho]^2 + \[Rho]^3) - 
              16*Ec^5*(839 - 71*\[Rho] - 25*\[Rho]^2 + 5*\[Rho]^3) - 
              40*Ec^3*(11 + 19*\[Rho] - 7*\[Rho]^2 + 5*\[Rho]^3) - 
              4*Ec^2*(3 - 302*\[Rho] - 460*\[Rho]^2 + 130*\[Rho]^3 + 
                5*\[Rho]^4 - 8*\[Rho]^5 + 2*\[Rho]^6) + 4*Ec*(3 - 
                242*\[Rho] - 160*\[Rho]^2 + 190*\[Rho]^3 + 5*\[Rho]^4 - 
                8*\[Rho]^5 + 2*\[Rho]^6))*Log[1 - 2*Ec - \[Rho]])/
            (15*(1 - 2*Ec)^2) - (16*(7 + 13440*Ec^8 + 180*\[Rho] + 
              105*\[Rho]^2 - 210*\[Rho]^3 - 192*Ec^7*(163 + 15*\[Rho]) - 
              48*Ec^6*(-622 - 360*\[Rho] + 15*\[Rho]^2) - 20*Ec^4*(-196 - 
                324*\[Rho] + 201*\[Rho]^2 + 2*\[Rho]^3) + 8*Ec^5*(-1858 - 
                2430*\[Rho] - 195*\[Rho]^2 + 5*\[Rho]^3) - 10*Ec^3*(44 + 
                108*\[Rho] + 111*\[Rho]^2 + 53*\[Rho]^3) + 4*Ec^2*(7 + 
                450*\[Rho] + 1455*\[Rho]^2 + 60*\[Rho]^3) + 4*Ec*(-7 - 
                270*\[Rho] - 555*\[Rho]^2 + 120*\[Rho]^3))*Log[\[Rho]])/
            (15*(1 - 2*Ec)^2) - 64*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + 
             \[Rho]^2 - 4*Ec^3*(5 + \[Rho]))*PolyLog[2, 2*Ec] + 
           256*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
             4*Ec^3*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           256*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
             4*Ec^3*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           128*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
             4*Ec^3*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((4*\[Rho]*(-5070 + 600960*Ec^7 - 57045*\[Rho] - 
              27440*\[Rho]^2 - 6740*\[Rho]^3 + 1826*\[Rho]^4 - 227*\[Rho]^5 + 
              480*Ec^6*(-1588 + 659*\[Rho]) - 80*Ec^5*(-4158 - 2523*\[Rho] + 
                271*\[Rho]^2) - 160*Ec^3*\[Rho]*(-687 - 289*\[Rho] - 
                12*\[Rho]^2 + 6*\[Rho]^3) + 80*Ec^4*(-660 - 1410*\[Rho] + 
                187*\[Rho]^2 + 12*\[Rho]^3) - 4*Ec^2*(5370 + 121305*\[Rho] + 
                54620*\[Rho]^2 + 7400*\[Rho]^3 - 2066*\[Rho]^4 + 
                227*\[Rho]^5) + 4*Ec*(5280 + 80205*\[Rho] + 37130*\[Rho]^2 + 
                6920*\[Rho]^3 - 1886*\[Rho]^4 + 227*\[Rho]^5)))/
            (225*(1 - 2*Ec)^2) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
              7*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
           (16*(1 + Sqrt[\[Rho]])^6*(5 - 30*Sqrt[\[Rho]] + 89*\[Rho] - 
              64*\[Rho]^(3/2) + 34*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*
             Log[1 - \[Rho]])/15 - 64*\[Rho]*(2 + 48*Ec^4 + \[Rho] - 
             8*Ec^3*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
           128*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
             4*Ec^3*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           64*\[Rho]^2*(9 + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           64*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
             4*Ec^3*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         128*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 4*Ec^3*(5 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 512*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + 
           \[Rho]^2 - 4*Ec^3*(5 + \[Rho]))*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 512*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + 
           \[Rho]^2 - 4*Ec^3*(5 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/
            (1 - 2*Ec)] - 128*\[Rho]*(1 + 24*Ec^4 + 5*\[Rho] + \[Rho]^2 - 
           4*Ec^3*(5 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         (4*(-2586 + 1600*Ec^8*(-383 + 168*Pi^2) + 61905*\[Rho] + 
            190422*\[Rho]^2 - 247978*\[Rho]^3 + 9090*\[Rho]^4 - 
            13095*\[Rho]^5 + 2242*\[Rho]^6 + 30*Pi^2*(15 - 48*\[Rho] - 
              720*\[Rho]^(3/2) + 750*\[Rho]^2 - 3552*\[Rho]^(5/2) + 
              640*\[Rho]^3 - 336*\[Rho]^(7/2) + 15*\[Rho]^4 - 24*\[Rho]^5 + 
              6*\[Rho]^6) - 32*Ec^7*(-34219 + 2007*\[Rho] + 120*Pi^2*(115 + 
                63*\[Rho])) + 16*Ec^3*(-20 - (16343 + 600*Pi^2)*\[Rho]^3 - 
              3168*\[Rho]^4 + 798*\[Rho]^5 - 30*\[Rho]*(83 + 20*Pi^2 - 
                900*Zeta[3]) - 60*\[Rho]^2*(1371 + 50*Pi^2 - 90*Zeta[3])) - 
            21600*\[Rho]*Zeta[3] - 108000*\[Rho]^2*Zeta[3] - 
            21600*\[Rho]^3*Zeta[3] - 16*Ec^6*(47483 - 7119*\[Rho]^2 + 
              120*Pi^2*(-125 - 396*\[Rho] + 45*\[Rho]^2) + 2592*\[Rho]*(-1 + 
                50*Zeta[3])) + 4*Ec^2*(-3981 + 23616*\[Rho]^4 - 
              16287*\[Rho]^5 + 2242*\[Rho]^6 + 30*Pi^2*(15 + 132*\[Rho] - 
                720*\[Rho]^(3/2) + 1650*\[Rho]^2 - 3552*\[Rho]^(5/2) + 
                820*\[Rho]^3 - 336*\[Rho]^(7/2) + 15*\[Rho]^4 - 24*\[Rho]^5 + 
                6*\[Rho]^6) - 9*\[Rho]*(-11137 + 2400*Zeta[3]) - 
              15*\[Rho]^2*(-42301 + 7200*Zeta[3]) - 2*\[Rho]^3*(84383 + 
                10800*Zeta[3])) - 4*Ec*(-3201 + 12876*\[Rho]^4 - 
              13893*\[Rho]^5 + 2242*\[Rho]^6 + 30*Pi^2*(15 + 12*\[Rho] - 
                720*\[Rho]^(3/2) + 1050*\[Rho]^2 - 3552*\[Rho]^(5/2) + 
                700*\[Rho]^3 - 336*\[Rho]^(7/2) + 15*\[Rho]^4 - 24*\[Rho]^5 + 
                6*\[Rho]^6) + \[Rho]*(76164 - 21600*Zeta[3]) - 
              9*\[Rho]^2*(-34667 + 12000*Zeta[3]) - \[Rho]^3*(227767 + 
                21600*Zeta[3])) + 8*Ec^5*(34049 - 337*\[Rho]^3 + 
              120*Pi^2*(-45 - 643*\[Rho] - 65*\[Rho]^2 + 5*\[Rho]^3) + 
              675*\[Rho]*(-81 + 704*Zeta[3]) + \[Rho]^2*(-31893 + 
                43200*Zeta[3])) - 8*Ec^4*(5195 + (3827 + 600*Pi^2)*\[Rho]^3 + 
              1236*\[Rho]^4 - 15*\[Rho]*(1159 + 1160*Pi^2 - 18720*Zeta[3]) + 
              \[Rho]^2*(60435 - 600*Pi^2 + 43200*Zeta[3]))))/
          (675*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
        ((-4*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 4*\[Rho]^2 - 
            16*Ec^3*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
          ((-62 + 56320*Ec^8 - 1689*\[Rho] - 1070*\[Rho]^2 + 900*\[Rho]^3 - 
             14*\[Rho]^5 + 2*\[Rho]^6 + 2816*Ec^7*(-29 + 27*\[Rho]) - 
             64*Ec^6*(-256 + 4653*\[Rho] + 90*\[Rho]^2) + 
             80*Ec^4*(-232 - 1239*\[Rho] + 622*\[Rho]^2 + 8*\[Rho]^3) - 
             64*Ec^5*(-461 - 4692*\[Rho] + 50*\[Rho]^2 + 10*\[Rho]^3) + 
             80*Ec^3*(40 + 186*\[Rho] + 71*\[Rho]^2 + 97*\[Rho]^3) + 
             4*Ec*(62 + 2679*\[Rho] + 4700*\[Rho]^2 + 420*\[Rho]^3 + 14*
                \[Rho]^5 - 2*\[Rho]^6) + 4*Ec^2*(-62 - 4659*\[Rho] - 11960*
                \[Rho]^2 - 3060*\[Rho]^3 - 14*\[Rho]^5 + 2*\[Rho]^6))/
            (15*(1 - 2*Ec)^2) + 8*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
             4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*Log[2*Ec]) + 
         (4*(-7 + 1280*Ec^6 - 219*\[Rho] + (-235 + 90/(1 - 2*Ec))*\[Rho]^2 + 
            192*\[Rho]^(5/2) + (115*\[Rho]^3)/(1 - 2*Ec)^2 + 
            64*\[Rho]^(7/2) + 576*Ec^5*(-1 + 3*\[Rho]) - 
            720*Ec^4*(1 + 7*\[Rho]) - 80*Ec^3*(-5 - 21*\[Rho] + 8*\[Rho]^2) + 
            20*Ec*\[Rho]*(18 + 57*\[Rho] + (9 - 8/(1 - 2*Ec)^2)*\[Rho]^2) + 
            20*Ec^2*\[Rho]*(18 + 48*\[Rho] - (13*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (4*(-7 + 5120*Ec^8 - 219*\[Rho] - 145*\[Rho]^2 - 192*\[Rho]^(5/2) + 
            115*\[Rho]^3 - 64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 27*\[Rho]) - 
            64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 447*\[Rho] + 
              40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 80*\[Rho]^2) + 
            80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 9*\[Rho]^3) + 
            4*Ec*(7 + 309*\[Rho] + 475*\[Rho]^2 + 192*\[Rho]^(5/2) + 
              5*\[Rho]^3 + 64*\[Rho]^(7/2)) - 4*Ec^2*(7 + 489*\[Rho] + 
              1135*\[Rho]^2 + 192*\[Rho]^(5/2) + 245*\[Rho]^3 + 
              64*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
          (15*(1 - 2*Ec)^2) + (\[Rho]^2*(180 + 410*\[Rho] + 7*\[Rho]^3 - 
            \[Rho]^4)*Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*
          ((-2 + 1280*Ec^6 + 36*\[Rho] + 720*Ec^4*\[Rho]^2 + 
             15*(25 + 6/(-1 + 2*Ec))*\[Rho]^2 - (60*(4 - 11*Ec + 4*Ec^2)*
               \[Rho]^3)/(1 - 2*Ec)^2 - 90*\[Rho]^4 + 12*\[Rho]^5 - 
             \[Rho]^6 - 180*Ec*\[Rho]^2*(1 + \[Rho]) + 80*Ec^3*\[Rho]^2*
              (3 + \[Rho]) + 576*Ec^5*(-1 + 3*\[Rho]))/15 + 
           4*\[Rho]^2*(3 + 4*\[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
          ((179 - 537600*Ec^8 - 3207*\[Rho] - 9250*\[Rho]^2 + 9000*\[Rho]^3 + 
             4125*\[Rho]^4 - 929*\[Rho]^5 + 82*\[Rho]^6 - 
             13824*Ec^7*(-37 + 71*\[Rho]) - 192*Ec^6*(-401 - 8667*\[Rho] + 
               2250*\[Rho]^2) + 160*Ec^3*(-7 - 489*\[Rho] - 910*\[Rho]^2 + 80*
                \[Rho]^3) + 80*Ec^4*(593 + 1491*\[Rho] - 2770*\[Rho]^2 + 440*
                \[Rho]^3) - 64*Ec^5*(3067 + 13989*\[Rho] - 10700*\[Rho]^2 + 
               550*\[Rho]^3) + 4*Ec^2*(809 + 21903*\[Rho] + 3350*\[Rho]^2 - 
               23400*\[Rho]^3 + 4125*\[Rho]^4 - 929*\[Rho]^5 + 82*\[Rho]^6) - 
             4*Ec*(389 + 3363*\[Rho] - 11650*\[Rho]^2 - 4200*\[Rho]^3 + 4125*
                \[Rho]^4 - 929*\[Rho]^5 + 82*\[Rho]^6))/(225*(1 - 2*Ec)^2) - 
           (2*(-12 + 5120*Ec^8 - 459*\[Rho] - 115*\[Rho]^2 + 580*\[Rho]^3 + 
              7*\[Rho]^5 - \[Rho]^6 + 256*Ec^7*(-29 + 27*\[Rho]) + 
              64*Ec^6*(-34 - 423*\[Rho] + 45*\[Rho]^2) - 80*Ec^4*(58 + 
                189*\[Rho] - 173*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(131 + 
                522*\[Rho] - 190*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 
                18*\[Rho] - 10*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec*(12 + 
                549*\[Rho] + 445*\[Rho]^2 - 460*\[Rho]^3 - 7*\[Rho]^5 + 
                \[Rho]^6) - 4*Ec^2*(12 + 729*\[Rho] + 1105*\[Rho]^2 - 
                220*\[Rho]^3 - 7*\[Rho]^5 + \[Rho]^6))*Log[\[Rho]])/
            (15*(1 - 2*Ec)^2)) - (16*Ec*(640*Ec^7 + 
            32*Ec^6*(-29 + 27*\[Rho]) + 10*Ec^3*\[Rho]*(-69 - 13*\[Rho] + 
              4*\[Rho]^2) + 15*\[Rho]*(3 + 11*\[Rho] + 4*\[Rho]^2) - 
            45*Ec*\[Rho]*(3 + 11*\[Rho] + 4*\[Rho]^2) + 20*Ec^2*\[Rho]*
             (3 + 11*\[Rho] + 4*\[Rho]^2) - 8*Ec^5*(-56 + 423*\[Rho] + 
              45*\[Rho]^2) - 8*Ec^4*(9 - 372*\[Rho] - 110*\[Rho]^2 + 
              5*\[Rho]^3))*PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) + 
         (1024*\[Rho]^(5/2)*(3 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]])/15 + 
         (8*(-7 + 5120*Ec^8 - 219*\[Rho] - 145*\[Rho]^2 - 192*\[Rho]^(5/2) + 
            115*\[Rho]^3 - 64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 27*\[Rho]) - 
            64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 447*\[Rho] + 
              40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 80*\[Rho]^2) + 
            80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 9*\[Rho]^3) + 
            4*Ec*(7 + 309*\[Rho] + 475*\[Rho]^2 + 192*\[Rho]^(5/2) + 
              5*\[Rho]^3 + 64*\[Rho]^(7/2)) - 4*Ec^2*(7 + 489*\[Rho] + 
              1135*\[Rho]^2 + 192*\[Rho]^(5/2) + 245*\[Rho]^3 + 
              64*\[Rho]^(7/2)))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
          (15*(1 - 2*Ec)^2) + (8*(-7 + 5120*Ec^8 - 219*\[Rho] - 
            145*\[Rho]^2 + 192*\[Rho]^(5/2) + 115*\[Rho]^3 + 
            64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 27*\[Rho]) - 
            64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 447*\[Rho] + 
              40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 80*\[Rho]^2) + 
            80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 9*\[Rho]^3) + 
            4*Ec^2*(-7 - 489*\[Rho] - 1135*\[Rho]^2 + 192*\[Rho]^(5/2) - 
              245*\[Rho]^3 + 64*\[Rho]^(7/2)) - 4*Ec*(-7 - 309*\[Rho] - 
              475*\[Rho]^2 + 192*\[Rho]^(5/2) - 5*\[Rho]^3 + 
              64*\[Rho]^(7/2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
          (15*(1 - 2*Ec)^2) + (2*(1 + Sqrt[\[Rho]])^7*(-2 + 14*Sqrt[\[Rho]] - 
            35*\[Rho] + 21*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^(5/2))*
           PolyLog[2, \[Rho]])/15 + (4*(5 + 240*\[Rho] + 195*\[Rho]^2 - 
            140*\[Rho]^3 - 7*\[Rho]^5 + \[Rho]^6 - 720*Ec^4*(-1 + \[Rho]^2) - 
            80*Ec^3*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[\[Rho]]*
          ((\[Rho]*(6000 + 1551360*Ec^7 + 123975*\[Rho] + 140680*\[Rho]^2 - 
              3210*\[Rho]^3 + 1856*\[Rho]^4 - 143*\[Rho]^5 + 
              960*Ec^6*(-1280 + 937*\[Rho]) + 320*Ec^5*(-324 - 6639*\[Rho] + 
                386*\[Rho]^2) - 160*Ec^3*\[Rho]*(63 + 512*\[Rho] - 
                30*\[Rho]^2 + 6*\[Rho]^3) + 80*Ec^4*(2400 + 10845*\[Rho] - 
                1124*\[Rho]^2 + 12*\[Rho]^3) + 4*Ec^2*(6240 + 223005*\[Rho] + 
                265180*\[Rho]^2 - 4590*\[Rho]^3 + 2096*\[Rho]^4 - 
                143*\[Rho]^5) + 4*Ec*(-6960 - 173805*\[Rho] - 191680*
                 \[Rho]^2 + 3570*\[Rho]^3 - 1916*\[Rho]^4 + 143*\[Rho]^5)))/
            (900*(1 - 2*Ec)^2) + (512*\[Rho]^(5/2)*(3 + \[Rho])*
             Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^7*
             (-2 + 14*Sqrt[\[Rho]] - 35*\[Rho] + 21*\[Rho]^(3/2) - 
              7*\[Rho]^2 + \[Rho]^(5/2))*Log[1 - \[Rho]])/15 + 
           16*\[Rho]*(3 + 48*Ec^4 + 2*\[Rho] - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
            (3 + 48*Ec^4 + 11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]^2*(9 + 4*\[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 8*\[Rho]*
            (3 + 48*Ec^4 + 11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((-233 + 716800*Ec^8 + (984 - 7200*Pi^2)*\[Rho] - 
             50*(1301 + 528*Pi^2)*\[Rho]^2 - 20*(3547 + 480*Pi^2)*\[Rho]^3 + 
             780*\[Rho]^4 - 120*\[Rho]^5 + 1024*Ec^7*(-574 + 807*\[Rho]) - 
             64*Ec^6*(4301 + 6*(4387 + 1200*Pi^2)*\[Rho] - 4170*\[Rho]^2) - 
             64*Ec^5*(-5624 - 3*(5141 + 4800*Pi^2)*\[Rho] - 5*(469 + 
                 480*Pi^2)*\[Rho]^2 + 305*\[Rho]^3) - 
             80*Ec^4*(949 + 36*(63 + 200*Pi^2)*\[Rho] + 10*(331 + 192*Pi^2)*
                \[Rho]^2 + 56*\[Rho]^3 + 12*\[Rho]^4) + 
             80*Ec^3*(7 + 3*(643 + 480*Pi^2)*\[Rho] + (3181 + 480*Pi^2)*
                \[Rho]^2 + 449*\[Rho]^3 - 60*\[Rho]^4 + 12*\[Rho]^5) + 
             4*Ec*(713 + (7086 + 7200*Pi^2)*\[Rho] + 10*(9013 + 2640*Pi^2)*
                \[Rho]^2 + 20*(4327 + 480*Pi^2)*\[Rho]^3 - 1140*\[Rho]^4 + 
               180*\[Rho]^5) - 4*Ec^2*(1673 + 6*(5681 + 1200*Pi^2)*\[Rho] + 
               10*(13933 + 2640*Pi^2)*\[Rho]^2 + 40*(2681 + 240*Pi^2)*
                \[Rho]^3 - 2160*\[Rho]^4 + 360*\[Rho]^5))/
            (450*(1 - 2*Ec)^2) - 4*\[Rho]^2*(3 + 4*\[Rho])*
            Log[\[Mu]^2/mb^2] + (8*(7 - 1280*Ec^6 + 219*\[Rho] + 
              (235 + 90/(-1 + 2*Ec))*\[Rho]^2 - 192*\[Rho]^(5/2) + 
              (5*(-23 + 32*Ec + 52*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
              64*\[Rho]^(7/2) - 576*Ec^5*(-1 + 3*\[Rho]) + 720*Ec^4*(1 + 
                7*\[Rho]) - 120*Ec^2*\[Rho]*(3 + 8*\[Rho]) - 60*Ec*\[Rho]*(
                6 + 19*\[Rho] + 3*\[Rho]^2) + 80*Ec^3*(-5 - 21*\[Rho] + 
                8*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
           (8*(-7 + 5120*Ec^8 - 219*\[Rho] - 145*\[Rho]^2 - 192*\[Rho]^
                (5/2) + 115*\[Rho]^3 - 64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 
                27*\[Rho]) - 64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 
                447*\[Rho] + 40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 
                80*\[Rho]^2) + 80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 
                9*\[Rho]^3) + 4*Ec*(7 + 309*\[Rho] + 475*\[Rho]^2 + 
                192*\[Rho]^(5/2) + 5*\[Rho]^3 + 64*\[Rho]^(7/2)) - 
              4*Ec^2*(7 + 489*\[Rho] + 1135*\[Rho]^2 + 192*\[Rho]^(5/2) + 
                245*\[Rho]^3 + 64*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[
                \[Rho]]])/(15*(1 - 2*Ec)^2) + 
           (4*(-12 + 5120*Ec^8 - 459*\[Rho] - 115*\[Rho]^2 + 580*\[Rho]^3 + 
              7*\[Rho]^5 - \[Rho]^6 + 256*Ec^7*(-29 + 27*\[Rho]) + 
              64*Ec^6*(-34 - 423*\[Rho] + 45*\[Rho]^2) - 80*Ec^4*(58 + 
                189*\[Rho] - 173*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(131 + 
                522*\[Rho] - 190*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 
                18*\[Rho] - 10*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec*(12 + 
                549*\[Rho] + 445*\[Rho]^2 - 460*\[Rho]^3 - 7*\[Rho]^5 + 
                \[Rho]^6) - 4*Ec^2*(12 + 729*\[Rho] + 1105*\[Rho]^2 - 
                220*\[Rho]^3 - 7*\[Rho]^5 + \[Rho]^6))*
             Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
           ((32 - 30720*Ec^8 + 834*\[Rho] + 135*\[Rho]^2 - 1200*\[Rho]^3 - 
              1536*Ec^7*(-29 + 27*\[Rho]) + 192*Ec^6*(-52 + 846*\[Rho] + 
                15*\[Rho]^2) - 80*Ec^4*(-116 - 654*\[Rho] + 315*\[Rho]^2 + 
                4*\[Rho]^3) + 64*Ec^5*(-226 - 2532*\[Rho] + 5*\[Rho]^3) - 
              80*Ec^3*(20 + 96*\[Rho] + 45*\[Rho]^2 + 53*\[Rho]^3) + 
              4*Ec*(-32 - 1374*\[Rho] - 2115*\[Rho]^2 + 480*\[Rho]^3) + 
              4*Ec^2*(32 + 2454*\[Rho] + 6075*\[Rho]^2 + 960*\[Rho]^3))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) + 8*\[Rho]*(3 + 48*Ec^4 + 
             11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, 2*Ec] - 32*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
             4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 32*\[Rho]*(3 + 48*Ec^4 + 
             11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
            (3 + 48*Ec^4 + 11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(3 + 48*Ec^4 + 
           11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] - 64*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 64*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         (5805 + 102400*Ec^8*(-73 + 12*Pi^2) - 198804*\[Rho] - 
           1324650*\[Rho]^2 + 1134352*\[Rho]^3 + 438867*\[Rho]^4 - 
           61308*\[Rho]^5 + 5738*\[Rho]^6 + 120*Pi^2*(-6 + 63*\[Rho] - 
             75*\[Rho]^2 + 2304*\[Rho]^(5/2) - 400*\[Rho]^3 + 
             768*\[Rho]^(7/2) - 21*\[Rho]^5 + 3*\[Rho]^6) + 
           512*Ec^7*(21005 - 37953*\[Rho] + 120*Pi^2*(-29 + 27*\[Rho])) - 
           16*Ec^4*(-2935 - 4*(24847 + 1200*Pi^2)*\[Rho]^3 + 1344*\[Rho]^4 + 
             30*\[Rho]^2*(-4091 + 520*Pi^2 - 11520*Zeta[3]) + 
             300*\[Rho]*(73 + 276*Pi^2 - 4320*Zeta[3])) + 
           32*Ec^3*(55 + 2*(61241 + 2400*Pi^2)*\[Rho]^3 - 6750*\[Rho]^4 + 
             852*\[Rho]^5 + 60*\[Rho]*(-169 + 60*Pi^2 - 2160*Zeta[3]) + 
             30*\[Rho]^2*(3637 + 440*Pi^2 - 1440*Zeta[3])) + 
           259200*\[Rho]*Zeta[3] + 950400*\[Rho]^2*Zeta[3] + 
           345600*\[Rho]^3*Zeta[3] - 64*Ec^6*(78475 + 146682*\[Rho]^2 + 
             240*Pi^2*(-56 + 423*\[Rho] + 45*\[Rho]^2) - 216*\[Rho]*
              (1673 + 1200*Zeta[3])) - 64*Ec^5*(-10235 + 11542*\[Rho]^3 + 
             240*Pi^2*(9 - 372*\[Rho] - 110*\[Rho]^2 + 5*\[Rho]^3) + 
             600*\[Rho]^2*(-239 + 144*Zeta[3]) + 18*\[Rho]*(5011 + 28800*
                Zeta[3])) + 4*Ec^2*(7335 + 496899*\[Rho]^4 - 68124*\[Rho]^5 + 
             5738*\[Rho]^6 + 120*Pi^2*(-6 - 477*\[Rho] - 2055*\[Rho]^2 + 2304*
                \[Rho]^(5/2) - 1120*\[Rho]^3 + 768*\[Rho]^(7/2) - 21*
                \[Rho]^5 + 3*\[Rho]^6) + 1728*\[Rho]*(-131 + 150*Zeta[3]) + 
             30*\[Rho]^2*(-103307 + 31680*Zeta[3]) + 4*\[Rho]^3*
              (-119483 + 86400*Zeta[3])) - 4*Ec*(6555 + 453711*\[Rho]^4 - 
             63012*\[Rho]^5 + 5738*\[Rho]^6 + 120*Pi^2*(-6 - 117*\[Rho] - 735*
                \[Rho]^2 + 2304*\[Rho]^(5/2) - 640*\[Rho]^3 + 768*
                \[Rho]^(7/2) - 21*\[Rho]^5 + 3*\[Rho]^6) + 
             64*\[Rho]^3*(10459 + 5400*Zeta[3]) + 12*\[Rho]*(-19103 + 21600*
                Zeta[3]) + 6*\[Rho]^2*(-310381 + 158400*Zeta[3])))/
          (5400*(1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*
        ((4*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 4*\[Rho]^2 - 
            16*Ec^3*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
          ((62 - 56320*Ec^8 + 1689*\[Rho] + 1070*\[Rho]^2 - 900*\[Rho]^3 + 
             14*\[Rho]^5 - 2*\[Rho]^6 - 2816*Ec^7*(-29 + 27*\[Rho]) + 
             64*Ec^6*(-256 + 4653*\[Rho] + 90*\[Rho]^2) - 
             80*Ec^4*(-232 - 1239*\[Rho] + 622*\[Rho]^2 + 8*\[Rho]^3) + 
             64*Ec^5*(-461 - 4692*\[Rho] + 50*\[Rho]^2 + 10*\[Rho]^3) - 
             80*Ec^3*(40 + 186*\[Rho] + 71*\[Rho]^2 + 97*\[Rho]^3) + 
             4*Ec^2*(62 + 4659*\[Rho] + 11960*\[Rho]^2 + 3060*\[Rho]^3 + 14*
                \[Rho]^5 - 2*\[Rho]^6) + 4*Ec*(-62 - 2679*\[Rho] - 4700*
                \[Rho]^2 - 420*\[Rho]^3 - 14*\[Rho]^5 + 2*\[Rho]^6))/
            (15*(1 - 2*Ec)^2) - 8*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
             4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*Log[2*Ec]) + 
         (4*(7 - 1280*Ec^6 + 219*\[Rho] + (235 + 90/(-1 + 2*Ec))*\[Rho]^2 - 
            192*\[Rho]^(5/2) - (115*\[Rho]^3)/(1 - 2*Ec)^2 - 
            64*\[Rho]^(7/2) - 576*Ec^5*(-1 + 3*\[Rho]) + 
            720*Ec^4*(1 + 7*\[Rho]) + 80*Ec^3*(-5 - 21*\[Rho] + 8*\[Rho]^2) + 
            20*Ec*\[Rho]*(-18 - 57*\[Rho] + (-9 + 8/(1 - 2*Ec)^2)*\[Rho]^2) + 
            20*Ec^2*\[Rho]*(-18 - 48*\[Rho] + (13*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
         (4*(-7 + 5120*Ec^8 - 219*\[Rho] - 145*\[Rho]^2 - 192*\[Rho]^(5/2) + 
            115*\[Rho]^3 - 64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 27*\[Rho]) - 
            64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 447*\[Rho] + 
              40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 80*\[Rho]^2) + 
            80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 9*\[Rho]^3) + 
            4*Ec*(7 + 309*\[Rho] + 475*\[Rho]^2 + 192*\[Rho]^(5/2) + 
              5*\[Rho]^3 + 64*\[Rho]^(7/2)) - 4*Ec^2*(7 + 489*\[Rho] + 
              1135*\[Rho]^2 + 192*\[Rho]^(5/2) + 245*\[Rho]^3 + 
              64*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
          (15*(1 - 2*Ec)^2) + (\[Rho]^2*(-180 - 410*\[Rho] - 7*\[Rho]^3 + 
            \[Rho]^4)*Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*
          ((2 - 1280*Ec^6 - 36*\[Rho] + (-375 + 90/(1 - 2*Ec))*\[Rho]^2 - 
             720*Ec^4*\[Rho]^2 + (60*(4 - 11*Ec + 4*Ec^2)*\[Rho]^3)/
              (1 - 2*Ec)^2 + 90*\[Rho]^4 - 12*\[Rho]^5 + \[Rho]^6 + 
             180*Ec*\[Rho]^2*(1 + \[Rho]) - 80*Ec^3*\[Rho]^2*(3 + \[Rho]) - 
             576*Ec^5*(-1 + 3*\[Rho]))/15 - 4*\[Rho]^2*(3 + 4*\[Rho])*
            Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
          ((-179 + 537600*Ec^8 + 3207*\[Rho] + 9250*\[Rho]^2 - 
             9000*\[Rho]^3 - 4125*\[Rho]^4 + 929*\[Rho]^5 - 82*\[Rho]^6 + 
             13824*Ec^7*(-37 + 71*\[Rho]) + 192*Ec^6*(-401 - 8667*\[Rho] + 
               2250*\[Rho]^2) - 160*Ec^3*(-7 - 489*\[Rho] - 910*\[Rho]^2 + 80*
                \[Rho]^3) - 80*Ec^4*(593 + 1491*\[Rho] - 2770*\[Rho]^2 + 440*
                \[Rho]^3) + 64*Ec^5*(3067 + 13989*\[Rho] - 10700*\[Rho]^2 + 
               550*\[Rho]^3) - 4*Ec^2*(809 + 21903*\[Rho] + 3350*\[Rho]^2 - 
               23400*\[Rho]^3 + 4125*\[Rho]^4 - 929*\[Rho]^5 + 82*\[Rho]^6) + 
             4*Ec*(389 + 3363*\[Rho] - 11650*\[Rho]^2 - 4200*\[Rho]^3 + 4125*
                \[Rho]^4 - 929*\[Rho]^5 + 82*\[Rho]^6))/(225*(1 - 2*Ec)^2) + 
           (2*(-12 + 5120*Ec^8 - 459*\[Rho] - 115*\[Rho]^2 + 580*\[Rho]^3 + 
              7*\[Rho]^5 - \[Rho]^6 + 256*Ec^7*(-29 + 27*\[Rho]) + 
              64*Ec^6*(-34 - 423*\[Rho] + 45*\[Rho]^2) - 80*Ec^4*(58 + 
                189*\[Rho] - 173*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(131 + 
                522*\[Rho] - 190*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 
                18*\[Rho] - 10*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec*(12 + 
                549*\[Rho] + 445*\[Rho]^2 - 460*\[Rho]^3 - 7*\[Rho]^5 + 
                \[Rho]^6) - 4*Ec^2*(12 + 729*\[Rho] + 1105*\[Rho]^2 - 
                220*\[Rho]^3 - 7*\[Rho]^5 + \[Rho]^6))*Log[\[Rho]])/
            (15*(1 - 2*Ec)^2)) + (16*Ec*(640*Ec^7 + 
            32*Ec^6*(-29 + 27*\[Rho]) + 10*Ec^3*\[Rho]*(-69 - 13*\[Rho] + 
              4*\[Rho]^2) + 15*\[Rho]*(3 + 11*\[Rho] + 4*\[Rho]^2) - 
            45*Ec*\[Rho]*(3 + 11*\[Rho] + 4*\[Rho]^2) + 20*Ec^2*\[Rho]*
             (3 + 11*\[Rho] + 4*\[Rho]^2) - 8*Ec^5*(-56 + 423*\[Rho] + 
              45*\[Rho]^2) - 8*Ec^4*(9 - 372*\[Rho] - 110*\[Rho]^2 + 
              5*\[Rho]^3))*PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
         (1024*\[Rho]^(5/2)*(3 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]])/15 - 
         (8*(-7 + 5120*Ec^8 - 219*\[Rho] - 145*\[Rho]^2 - 192*\[Rho]^(5/2) + 
            115*\[Rho]^3 - 64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 27*\[Rho]) - 
            64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 447*\[Rho] + 
              40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 80*\[Rho]^2) + 
            80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 9*\[Rho]^3) + 
            4*Ec*(7 + 309*\[Rho] + 475*\[Rho]^2 + 192*\[Rho]^(5/2) + 
              5*\[Rho]^3 + 64*\[Rho]^(7/2)) - 4*Ec^2*(7 + 489*\[Rho] + 
              1135*\[Rho]^2 + 192*\[Rho]^(5/2) + 245*\[Rho]^3 + 
              64*\[Rho]^(7/2)))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
          (15*(1 - 2*Ec)^2) - (8*(-7 + 5120*Ec^8 - 219*\[Rho] - 
            145*\[Rho]^2 + 192*\[Rho]^(5/2) + 115*\[Rho]^3 + 
            64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 27*\[Rho]) - 
            64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 447*\[Rho] + 
              40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 80*\[Rho]^2) + 
            80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 9*\[Rho]^3) + 
            4*Ec^2*(-7 - 489*\[Rho] - 1135*\[Rho]^2 + 192*\[Rho]^(5/2) - 
              245*\[Rho]^3 + 64*\[Rho]^(7/2)) - 4*Ec*(-7 - 309*\[Rho] - 
              475*\[Rho]^2 + 192*\[Rho]^(5/2) - 5*\[Rho]^3 + 
              64*\[Rho]^(7/2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
          (15*(1 - 2*Ec)^2) - (2*(1 + Sqrt[\[Rho]])^7*(-2 + 14*Sqrt[\[Rho]] - 
            35*\[Rho] + 21*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^(5/2))*
           PolyLog[2, \[Rho]])/15 - (4*(5 + 240*\[Rho] + 195*\[Rho]^2 - 
            140*\[Rho]^3 - 7*\[Rho]^5 + \[Rho]^6 - 720*Ec^4*(-1 + \[Rho]^2) - 
            80*Ec^3*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
          ((233 - 716800*Ec^8 + 24*(-41 + 300*Pi^2)*\[Rho] + 
             50*(1301 + 528*Pi^2)*\[Rho]^2 + 20*(3547 + 480*Pi^2)*\[Rho]^3 - 
             780*\[Rho]^4 + 120*\[Rho]^5 - 1024*Ec^7*(-574 + 807*\[Rho]) + 
             64*Ec^6*(4301 + 6*(4387 + 1200*Pi^2)*\[Rho] - 4170*\[Rho]^2) + 
             64*Ec^5*(-5624 - 3*(5141 + 4800*Pi^2)*\[Rho] - 5*(469 + 
                 480*Pi^2)*\[Rho]^2 + 305*\[Rho]^3) + 
             80*Ec^4*(949 + 36*(63 + 200*Pi^2)*\[Rho] + 10*(331 + 192*Pi^2)*
                \[Rho]^2 + 56*\[Rho]^3 + 12*\[Rho]^4) - 
             80*Ec^3*(7 + 3*(643 + 480*Pi^2)*\[Rho] + (3181 + 480*Pi^2)*
                \[Rho]^2 + 449*\[Rho]^3 - 60*\[Rho]^4 + 12*\[Rho]^5) - 
             4*Ec*(713 + (7086 + 7200*Pi^2)*\[Rho] + 10*(9013 + 2640*Pi^2)*
                \[Rho]^2 + 20*(4327 + 480*Pi^2)*\[Rho]^3 - 1140*\[Rho]^4 + 
               180*\[Rho]^5) + 4*Ec^2*(1673 + 6*(5681 + 1200*Pi^2)*\[Rho] + 
               10*(13933 + 2640*Pi^2)*\[Rho]^2 + 40*(2681 + 240*Pi^2)*
                \[Rho]^3 - 2160*\[Rho]^4 + 360*\[Rho]^5))/
            (450*(1 - 2*Ec)^2) + 4*\[Rho]^2*(3 + 4*\[Rho])*
            Log[\[Mu]^2/mb^2] + (8*(\[Rho]*(-285 - 720*Ec^4 + 275*\[Rho] + 
                192*\[Rho]^(3/2) + 25*\[Rho]^2 + 64*\[Rho]^(5/2) + 
                120*Ec*(3 + 2*\[Rho]) + 120*Ec^2*(3 + 2*\[Rho]) + 
                160*Ec^3*(3 + 2*\[Rho])) + (165*(1 - 2*Ec)^6 + 
                20*(1 - 2*Ec)^8 - 30*\[Rho]^3 - 90*(1 - 2*Ec)^4*\[Rho]*
                 (7 + 2*\[Rho]) + 30*(1 - 2*Ec)*\[Rho]^2*(3 + 7*\[Rho]) + 
                6*(-1 + 2*Ec)^7*(17 + 9*\[Rho]) + 90*(-1 + 2*Ec)^3*\[Rho]*
                 (-4 + 5*\[Rho] + \[Rho]^2) - 30*(-1 + 2*Ec)^5*
                 (-3 + 13*\[Rho] + 4*\[Rho]^2))/(1 - 2*Ec)^2)*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
           (8*(-7 + 5120*Ec^8 - 219*\[Rho] - 145*\[Rho]^2 - 192*\[Rho]^
                (5/2) + 115*\[Rho]^3 - 64*\[Rho]^(7/2) + 256*Ec^7*(-29 + 
                27*\[Rho]) - 64*Ec^6*(-11 + 423*\[Rho]) - 64*Ec^5*(-61 - 
                447*\[Rho] + 40*\[Rho]^2) + 80*Ec^4*(-29 - 129*\[Rho] + 
                80*\[Rho]^2) + 80*Ec^3*(5 + 21*\[Rho] + \[Rho]^2 + 
                9*\[Rho]^3) + 4*Ec*(7 + 309*\[Rho] + 475*\[Rho]^2 + 
                192*\[Rho]^(5/2) + 5*\[Rho]^3 + 64*\[Rho]^(7/2)) - 
              4*Ec^2*(7 + 489*\[Rho] + 1135*\[Rho]^2 + 192*\[Rho]^(5/2) + 
                245*\[Rho]^3 + 64*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[
                \[Rho]]])/(15*(1 - 2*Ec)^2) - 
           (4*(-12 + 5120*Ec^8 - 459*\[Rho] - 115*\[Rho]^2 + 580*\[Rho]^3 + 
              7*\[Rho]^5 - \[Rho]^6 + 256*Ec^7*(-29 + 27*\[Rho]) + 
              64*Ec^6*(-34 - 423*\[Rho] + 45*\[Rho]^2) - 80*Ec^4*(58 + 
                189*\[Rho] - 173*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(131 + 
                522*\[Rho] - 190*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 
                18*\[Rho] - 10*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec*(12 + 
                549*\[Rho] + 445*\[Rho]^2 - 460*\[Rho]^3 - 7*\[Rho]^5 + 
                \[Rho]^6) - 4*Ec^2*(12 + 729*\[Rho] + 1105*\[Rho]^2 - 
                220*\[Rho]^3 - 7*\[Rho]^5 + \[Rho]^6))*
             Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
           ((-32 + 30720*Ec^8 - 834*\[Rho] - 135*\[Rho]^2 + 1200*\[Rho]^3 + 
              1536*Ec^7*(-29 + 27*\[Rho]) - 192*Ec^6*(-52 + 846*\[Rho] + 
                15*\[Rho]^2) + Ec*(128 + 5496*\[Rho] + 8460*\[Rho]^2 - 
                1920*\[Rho]^3) + 80*Ec^4*(-116 - 654*\[Rho] + 315*\[Rho]^2 + 
                4*\[Rho]^3) - 64*Ec^5*(-226 - 2532*\[Rho] + 5*\[Rho]^3) + 
              80*Ec^3*(20 + 96*\[Rho] + 45*\[Rho]^2 + 53*\[Rho]^3) - 
              4*Ec^2*(32 + 2454*\[Rho] + 6075*\[Rho]^2 + 960*\[Rho]^3))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 8*\[Rho]*(3 + 48*Ec^4 + 
             11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, 2*Ec] + 32*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
             4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(3 + 48*Ec^4 + 
             11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 16*\[Rho]*
            (3 + 48*Ec^4 + 11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((\[Rho]*(-6000 - 1551360*Ec^7 - 123975*\[Rho] - 140680*\[Rho]^2 + 
              3210*\[Rho]^3 - 1856*\[Rho]^4 + 143*\[Rho]^5 - 
              960*Ec^6*(-1280 + 937*\[Rho]) - 320*Ec^5*(-324 - 6639*\[Rho] + 
                386*\[Rho]^2) + 160*Ec^3*\[Rho]*(63 + 512*\[Rho] - 
                30*\[Rho]^2 + 6*\[Rho]^3) - 80*Ec^4*(2400 + 10845*\[Rho] - 
                1124*\[Rho]^2 + 12*\[Rho]^3) + Ec*(27840 + 695220*\[Rho] + 
                766720*\[Rho]^2 - 14280*\[Rho]^3 + 7664*\[Rho]^4 - 
                572*\[Rho]^5) + 4*Ec^2*(-6240 - 223005*\[Rho] - 
                265180*\[Rho]^2 + 4590*\[Rho]^3 - 2096*\[Rho]^4 + 
                143*\[Rho]^5)))/(900*(1 - 2*Ec)^2) - 
           (512*\[Rho]^(5/2)*(3 + \[Rho])*Log[1 - Sqrt[\[Rho]]])/15 - 
           (2*(1 + Sqrt[\[Rho]])^7*(-2 + 14*Sqrt[\[Rho]] - 35*\[Rho] + 
              21*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^(5/2))*Log[1 - \[Rho]])/
            15 - 16*\[Rho]*(3 + 48*Ec^4 + 2*\[Rho] - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
            (-3 - 48*Ec^4 - 11*\[Rho] - 4*\[Rho]^2 + 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 16*\[Rho]^2*(9 + 4*\[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*
            (3 + 48*Ec^4 + 11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 16*\[Rho]*(3 + 48*Ec^4 + 
           11*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] - 16*\[Rho]*(3 + 48*Ec^4 + 11*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (5805 + 102400*Ec^8*(-73 + 12*Pi^2) - 198804*\[Rho] - 
           1324650*\[Rho]^2 + 1134352*\[Rho]^3 + 438867*\[Rho]^4 - 
           61308*\[Rho]^5 + 5738*\[Rho]^6 + 120*Pi^2*(-6 + 63*\[Rho] - 
             75*\[Rho]^2 + 2304*\[Rho]^(5/2) - 400*\[Rho]^3 + 
             768*\[Rho]^(7/2) - 21*\[Rho]^5 + 3*\[Rho]^6) + 
           512*Ec^7*(21005 - 37953*\[Rho] + 120*Pi^2*(-29 + 27*\[Rho])) - 
           16*Ec^4*(-2935 - 4*(24847 + 1200*Pi^2)*\[Rho]^3 + 1344*\[Rho]^4 + 
             30*\[Rho]^2*(-4091 + 520*Pi^2 - 11520*Zeta[3]) + 
             300*\[Rho]*(73 + 276*Pi^2 - 4320*Zeta[3])) + 
           32*Ec^3*(55 + 2*(61241 + 2400*Pi^2)*\[Rho]^3 - 6750*\[Rho]^4 + 
             852*\[Rho]^5 + 60*\[Rho]*(-169 + 60*Pi^2 - 2160*Zeta[3]) + 
             30*\[Rho]^2*(3637 + 440*Pi^2 - 1440*Zeta[3])) + 
           259200*\[Rho]*Zeta[3] + 950400*\[Rho]^2*Zeta[3] + 
           345600*\[Rho]^3*Zeta[3] - 64*Ec^6*(78475 + 146682*\[Rho]^2 + 
             240*Pi^2*(-56 + 423*\[Rho] + 45*\[Rho]^2) - 216*\[Rho]*
              (1673 + 1200*Zeta[3])) - 64*Ec^5*(-10235 + 11542*\[Rho]^3 + 
             240*Pi^2*(9 - 372*\[Rho] - 110*\[Rho]^2 + 5*\[Rho]^3) + 
             600*\[Rho]^2*(-239 + 144*Zeta[3]) + 18*\[Rho]*(5011 + 28800*
                Zeta[3])) + 4*Ec^2*(7335 + 496899*\[Rho]^4 - 68124*\[Rho]^5 + 
             5738*\[Rho]^6 + 120*Pi^2*(-6 - 477*\[Rho] - 2055*\[Rho]^2 + 2304*
                \[Rho]^(5/2) - 1120*\[Rho]^3 + 768*\[Rho]^(7/2) - 21*
                \[Rho]^5 + 3*\[Rho]^6) + 1728*\[Rho]*(-131 + 150*Zeta[3]) + 
             30*\[Rho]^2*(-103307 + 31680*Zeta[3]) + 4*\[Rho]^3*
              (-119483 + 86400*Zeta[3])) - 4*Ec*(6555 + 453711*\[Rho]^4 - 
             63012*\[Rho]^5 + 5738*\[Rho]^6 + 120*Pi^2*(-6 - 117*\[Rho] - 735*
                \[Rho]^2 + 2304*\[Rho]^(5/2) - 640*\[Rho]^3 + 768*
                \[Rho]^(7/2) - 21*\[Rho]^5 + 3*\[Rho]^6) + 
             64*\[Rho]^3*(10459 + 5400*Zeta[3]) + 12*\[Rho]*(-19103 + 21600*
                Zeta[3]) + 6*\[Rho]^2*(-310381 + 158400*Zeta[3])))/
          (5400*(1 - 2*Ec)^2)) + 
       aP^2*((2*\[Rho]*(1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 
            7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*Log[1 - 2*Ec]^3)/3 + 
         Log[1 - 2*Ec]^2*((4 + 14080*Ec^8 + 42*Sqrt[\[Rho]] + 1081*\[Rho] + 
             3215*\[Rho]^(3/2) + 3910*\[Rho]^2 + 3810*\[Rho]^(5/2) + 
             900*\[Rho]^3 + 480*\[Rho]^(7/2) - 20*\[Rho]^4 + 
             20*\[Rho]^(9/2) - 2*\[Rho]^5 - 6*\[Rho]^(11/2) + 2*\[Rho]^6 + 
             1408*Ec^7*(-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 
             704*Ec^6*(23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) - 
             80*Ec^4*(16 - 96*Sqrt[\[Rho]] - 361*\[Rho] - 65*\[Rho]^(3/2) + 
               203*\[Rho]^2 + 186*\[Rho]^(5/2) + 4*\[Rho]^3) + 
             32*Ec^5*(-59 - 42*Sqrt[\[Rho]] - 1711*\[Rho] - 1730*
                \[Rho]^(3/2) - 400*\[Rho]^2 - 30*\[Rho]^(5/2) + 10*
                \[Rho]^3) - 40*Ec^3*(-8 + 48*Sqrt[\[Rho]] + 164*\[Rho] + 148*
                \[Rho]^(3/2) + 179*\[Rho]^2 + 204*\[Rho]^(5/2) + 97*
                \[Rho]^3) - 4*Ec*(4 + 42*Sqrt[\[Rho]] + 1411*\[Rho] + 4865*
                \[Rho]^(3/2) + 6220*\[Rho]^2 + 5790*\[Rho]^(5/2) + 1560*
                \[Rho]^3 + 480*\[Rho]^(7/2) - 20*\[Rho]^4 + 20*\[Rho]^(9/2) - 
               2*\[Rho]^5 - 6*\[Rho]^(11/2) + 2*\[Rho]^6) + 
             4*Ec^2*(4 + 42*Sqrt[\[Rho]] + 2071*\[Rho] + 8165*\[Rho]^(3/2) + 
               10840*\[Rho]^2 + 9750*\[Rho]^(5/2) + 2880*\[Rho]^3 + 480*
                \[Rho]^(7/2) - 20*\[Rho]^4 + 20*\[Rho]^(9/2) - 2*\[Rho]^5 - 6*
                \[Rho]^(11/2) + 2*\[Rho]^6))/(30*(1 - 2*Ec)^2) - 
           4*\[Rho]*(1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 
             7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*Log[2*Ec]) - 
         (2*(1 - 1280*Ec^8 - 12*Sqrt[\[Rho]] - 131*\[Rho] - 
            295*\[Rho]^(3/2) + 55*\[Rho]^2 + 104*\[Rho]^(5/2) + 
            267*\[Rho]^3 + 11*\[Rho]^(7/2) - 128*Ec^7*
             (-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) - 64*Ec^6*
             (23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) + 
            64*Ec^5*(2 + 6*Sqrt[\[Rho]] + 88*\[Rho] + 95*\[Rho]^(3/2) + 
              10*\[Rho]^2) + 80*Ec^4*(2 - 12*Sqrt[\[Rho]] - 41*\[Rho] - 
              19*\[Rho]^(3/2) + 25*\[Rho]^2 + 18*\[Rho]^(5/2)) + 
            40*Ec^3*(-1 + 6*Sqrt[\[Rho]] + 19*\[Rho] + 20*\[Rho]^(3/2) + 
              13*\[Rho]^2 + 18*\[Rho]^(5/2) + 9*\[Rho]^3) + 
            Ec*(-4 + 48*Sqrt[\[Rho]] + 644*\[Rho] + 1780*\[Rho]^(3/2) + 
              620*\[Rho]^2 + 304*\[Rho]^(5/2) - 828*\[Rho]^3 - 
              44*\[Rho]^(7/2)) + 4*Ec^2*(1 - 12*Sqrt[\[Rho]] - 221*\[Rho] - 
              745*\[Rho]^(3/2) - 575*\[Rho]^2 - 436*\[Rho]^(5/2) + 
              87*\[Rho]^3 + 11*\[Rho]^(7/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]])/(15*(1 - 2*Ec)^2) + 
         (2*(-1 + 1280*Ec^8 + 12*Sqrt[\[Rho]] + 131*\[Rho] + 
            535*\[Rho]^(3/2) + 905*\[Rho]^2 + 824*\[Rho]^(5/2) + 
            437*\[Rho]^3 + 101*\[Rho]^(7/2) + 128*Ec^7*
             (-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 64*Ec^6*
             (23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) - 
            64*Ec^5*(2 + 6*Sqrt[\[Rho]] + 88*\[Rho] + 95*\[Rho]^(3/2) + 
              10*\[Rho]^2) - 80*Ec^4*(2 - 12*Sqrt[\[Rho]] - 41*\[Rho] - 
              19*\[Rho]^(3/2) + 25*\[Rho]^2 + 18*\[Rho]^(5/2)) - 
            40*Ec^3*(-1 + 6*Sqrt[\[Rho]] + 19*\[Rho] + 20*\[Rho]^(3/2) + 
              13*\[Rho]^2 + 18*\[Rho]^(5/2) + 9*\[Rho]^3) - 
            4*Ec*(-1 + 12*Sqrt[\[Rho]] + 161*\[Rho] + 685*\[Rho]^(3/2) + 
              1115*\[Rho]^2 + 1004*\[Rho]^(5/2) + 497*\[Rho]^3 + 
              101*\[Rho]^(7/2)) + 4*Ec^2*(-1 + 12*Sqrt[\[Rho]] + 221*\[Rho] + 
              985*\[Rho]^(3/2) + 1535*\[Rho]^2 + 1364*\[Rho]^(5/2) + 
              617*\[Rho]^3 + 101*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
           Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
         (\[Rho]^(3/2)*(270 + 540*Sqrt[\[Rho]] + 630*\[Rho] + 
            370*\[Rho]^(3/2) + 150*\[Rho]^2 - 10*\[Rho]^(5/2) + 10*\[Rho]^3 - 
            \[Rho]^(7/2) - 3*\[Rho]^4 + \[Rho]^(9/2))*Log[\[Rho]]^2)/30 + 
         Log[\[Mu]^2/mb^2]*(32*Ec^6 + 72*Ec^4*\[Rho]^(3/2) + 
           (144*Ec^5*(-1 + 2*Sqrt[\[Rho]] + \[Rho]))/5 + 18*Ec^2*\[Rho]^(3/2)*
            (2 + Sqrt[\[Rho]] + 2*\[Rho]) - 4*Ec^3*\[Rho]^(3/2)*
            (-12 - 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2)) + 
           9*Ec*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2)) + 
           (4 - 18*Sqrt[\[Rho]] - 54*\[Rho] - 375*\[Rho]^(3/2) + 
             (-240 + 45/(1 - 2*Ec))*\[Rho]^2 + (150 + 90/(1 - 2*Ec))*
              \[Rho]^(5/2) + (30*(8 - 27*Ec + 20*Ec^2)*\[Rho]^3)/
              (1 - 2*Ec)^2 + 180*\[Rho]^(7/2) - 30*\[Rho]^(9/2) + 
             6*\[Rho]^5 + 3*\[Rho]^(11/2) - \[Rho]^6)/10 - 
           6*\[Rho]*(3*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*
            Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
          (-1/450*(403 + 115200*Ec^8 - 2136*Sqrt[\[Rho]] - 1043*\[Rho] - 
              8125*\[Rho]^(3/2) - 2750*\[Rho]^2 + 9000*\[Rho]^(5/2) + 
              3000*\[Rho]^3 + 3000*\[Rho]^(7/2) + 125*\[Rho]^4 - 
              2000*\[Rho]^(9/2) + 347*\[Rho]^5 + 261*\[Rho]^(11/2) - 
              82*\[Rho]^6 + 768*Ec^7*(-263 + 306*Sqrt[\[Rho]] + 153*\[Rho]) + 
              576*Ec^6*(169 - 228*Sqrt[\[Rho]] + 261*\[Rho] + 
                675*\[Rho]^(3/2)) + 160*Ec^3*(1 - 12*Sqrt[\[Rho]] - 
                221*\[Rho] - 595*\[Rho]^(3/2) - 650*\[Rho]^2 - 
                180*\[Rho]^(5/2) + 40*\[Rho]^3) + 80*Ec^4*(-59 + 
                348*Sqrt[\[Rho]] + 739*\[Rho] - 295*\[Rho]^(3/2) - 
                1130*\[Rho]^2 - 180*\[Rho]^(5/2) + 220*\[Rho]^3) - 
              64*Ec^5*(44 + 822*Sqrt[\[Rho]] + 4136*\[Rho] + 
                3025*\[Rho]^(3/2) - 2725*\[Rho]^2 - 2250*\[Rho]^(5/2) + 
                275*\[Rho]^3) + 4*Ec*(-373 + 1776*Sqrt[\[Rho]] - 
                2887*\[Rho] + 3775*\[Rho]^(3/2) + 2150*\[Rho]^2 + 
                1800*\[Rho]^(5/2) + 3600*\[Rho]^3 - 3000*\[Rho]^(7/2) - 
                125*\[Rho]^4 + 2000*\[Rho]^(9/2) - 347*\[Rho]^5 - 
                261*\[Rho]^(11/2) + 82*\[Rho]^6) - 4*Ec^2*(-313 + 
                1056*Sqrt[\[Rho]] - 12547*\[Rho] - 13925*\[Rho]^(3/2) - 
                11650*\[Rho]^2 + 12600*\[Rho]^(5/2) + 13200*\[Rho]^3 - 
                3000*\[Rho]^(7/2) - 125*\[Rho]^4 + 2000*\[Rho]^(9/2) - 
                347*\[Rho]^5 - 261*\[Rho]^(11/2) + 82*\[Rho]^6))/
             (1 - 2*Ec)^2 - ((-6 + 1280*Ec^8 + 42*Sqrt[\[Rho]] + 251*\[Rho] + 
              505*\[Rho]^(3/2) + 125*\[Rho]^2 - 480*\[Rho]^(5/2) - 
              380*\[Rho]^3 - 60*\[Rho]^(7/2) + 10*\[Rho]^4 - 
              10*\[Rho]^(9/2) + \[Rho]^5 + 3*\[Rho]^(11/2) - \[Rho]^6 + 
              128*Ec^7*(-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 64*Ec^6*(23 - 
                36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) + 
              80*Ec^4*(-4 + 24*Sqrt[\[Rho]] + 71*\[Rho] + 19*\[Rho]^(3/2) - 
                55*\[Rho]^2 - 30*\[Rho]^(5/2) + 2*\[Rho]^3) - 
              32*Ec^5*(-1 + 42*Sqrt[\[Rho]] + 251*\[Rho] + 190*\[Rho]^(3/2) - 
                55*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*\[Rho]^3) - 
              80*Ec^3*(-1 + 6*Sqrt[\[Rho]] + 17*\[Rho] + 10*\[Rho]^(3/2) - 
                \[Rho]^2 + 6*\[Rho]^(5/2) + 5*\[Rho]^3) - 4*Ec^2*(6 - 
                42*Sqrt[\[Rho]] - 341*\[Rho] - 955*\[Rho]^(3/2) - 
                755*\[Rho]^2 - 60*\[Rho]^(5/2) + 200*\[Rho]^3 + 
                60*\[Rho]^(7/2) - 10*\[Rho]^4 + 10*\[Rho]^(9/2) - \[Rho]^5 - 
                3*\[Rho]^(11/2) + \[Rho]^6) + 4*Ec*(6 - 42*Sqrt[\[Rho]] - 
                281*\[Rho] - 655*\[Rho]^(3/2) - 335*\[Rho]^2 + 
                300*\[Rho]^(5/2) + 320*\[Rho]^3 + 60*\[Rho]^(7/2) - 
                10*\[Rho]^4 + 10*\[Rho]^(9/2) - \[Rho]^5 - 3*\[Rho]^(11/2) + 
                \[Rho]^6))*Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
         (8*Ec*(160*Ec^7 + 16*Ec^6*(-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 
            8*Ec^5*(23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) - 
            10*Ec^3*\[Rho]*(-11 - 19*Sqrt[\[Rho]] - 5*\[Rho] + 
              6*\[Rho]^(3/2) + 2*\[Rho]^2) - 15*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 
              7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2) + 45*Ec*\[Rho]*
             (1 + 5*Sqrt[\[Rho]] + 7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2) - 
            20*Ec^2*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 7*\[Rho] + 6*\[Rho]^(3/2) + 
              2*\[Rho]^2) + 4*Ec^4*(-9 + 18*Sqrt[\[Rho]] - 101*\[Rho] - 
              190*\[Rho]^(3/2) - 95*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*\[Rho]^3))*
           PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
         (64*\[Rho]^(3/2)*(15 + 60*Sqrt[\[Rho]] + 58*\[Rho] + 
            44*\[Rho]^(3/2) + 7*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
         (4*(-1 + 1280*Ec^8 + 12*Sqrt[\[Rho]] + 131*\[Rho] + 
            535*\[Rho]^(3/2) + 905*\[Rho]^2 + 824*\[Rho]^(5/2) + 
            437*\[Rho]^3 + 101*\[Rho]^(7/2) + 128*Ec^7*
             (-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 64*Ec^6*
             (23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) - 
            64*Ec^5*(2 + 6*Sqrt[\[Rho]] + 88*\[Rho] + 95*\[Rho]^(3/2) + 
              10*\[Rho]^2) - 80*Ec^4*(2 - 12*Sqrt[\[Rho]] - 41*\[Rho] - 
              19*\[Rho]^(3/2) + 25*\[Rho]^2 + 18*\[Rho]^(5/2)) - 
            40*Ec^3*(-1 + 6*Sqrt[\[Rho]] + 19*\[Rho] + 20*\[Rho]^(3/2) + 
              13*\[Rho]^2 + 18*\[Rho]^(5/2) + 9*\[Rho]^3) - 
            4*Ec*(-1 + 12*Sqrt[\[Rho]] + 161*\[Rho] + 685*\[Rho]^(3/2) + 
              1115*\[Rho]^2 + 1004*\[Rho]^(5/2) + 497*\[Rho]^3 + 
              101*\[Rho]^(7/2)) + 4*Ec^2*(-1 + 12*Sqrt[\[Rho]] + 221*\[Rho] + 
              985*\[Rho]^(3/2) + 1535*\[Rho]^2 + 1364*\[Rho]^(5/2) + 
              617*\[Rho]^3 + 101*\[Rho]^(7/2)))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
         (4*(-1 + 1280*Ec^8 + 12*Sqrt[\[Rho]] + 131*\[Rho] + 
            295*\[Rho]^(3/2) - 55*\[Rho]^2 - 104*\[Rho]^(5/2) - 
            267*\[Rho]^3 - 11*\[Rho]^(7/2) + 128*Ec^7*
             (-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 64*Ec^6*
             (23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) - 
            64*Ec^5*(2 + 6*Sqrt[\[Rho]] + 88*\[Rho] + 95*\[Rho]^(3/2) + 
              10*\[Rho]^2) - 80*Ec^4*(2 - 12*Sqrt[\[Rho]] - 41*\[Rho] - 
              19*\[Rho]^(3/2) + 25*\[Rho]^2 + 18*\[Rho]^(5/2)) - 
            40*Ec^3*(-1 + 6*Sqrt[\[Rho]] + 19*\[Rho] + 20*\[Rho]^(3/2) + 
              13*\[Rho]^2 + 18*\[Rho]^(5/2) + 9*\[Rho]^3) - 
            4*Ec^2*(1 - 12*Sqrt[\[Rho]] - 221*\[Rho] - 745*\[Rho]^(3/2) - 
              575*\[Rho]^2 - 436*\[Rho]^(5/2) + 87*\[Rho]^3 + 
              11*\[Rho]^(7/2)) + 4*Ec*(1 - 12*Sqrt[\[Rho]] - 161*\[Rho] - 
              445*\[Rho]^(3/2) - 155*\[Rho]^2 - 76*\[Rho]^(5/2) + 
              207*\[Rho]^3 + 11*\[Rho]^(7/2)))*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
         ((1 + Sqrt[\[Rho]])^6*(4 - 42*Sqrt[\[Rho]] + 203*\[Rho] - 
            103*\[Rho]^(3/2) + 38*\[Rho]^2 - 9*\[Rho]^(5/2) + \[Rho]^3)*
           PolyLog[2, \[Rho]])/15 + (2*(5 - 30*Sqrt[\[Rho]] - 120*\[Rho] - 
            360*\[Rho]^(3/2) - 105*\[Rho]^2 + 120*\[Rho]^(5/2) + 
            160*\[Rho]^3 + 60*\[Rho]^(7/2) - 10*\[Rho]^4 + 10*\[Rho]^(9/2) - 
            \[Rho]^5 - 3*\[Rho]^(11/2) + \[Rho]^6 + 
            40*Ec^3*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 9*\[Rho] + 
              \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + 
         Log[1 - 2*Ec]*((331 + 64000*Ec^8 - 1482*Sqrt[\[Rho]] + 
             32*(322 + 75*Pi^2)*\[Rho] + 20*(6833 + 600*Pi^2)*\[Rho]^(3/2) + 
             10*(14459 + 1680*Pi^2)*\[Rho]^2 + 180*(1091 + 80*Pi^2)*
              \[Rho]^(5/2) + 100*(655 + 48*Pi^2)*\[Rho]^3 - 
             1020*\[Rho]^(7/2) + 60*\[Rho]^4 + 360*\[Rho]^(9/2) - 
             120*\[Rho]^5 - 512*Ec^7*(89 - 108*Sqrt[\[Rho]] + 96*\[Rho]) - 
             64*Ec^6*(2018 - 5346*Sqrt[\[Rho]] - 7878*\[Rho] - 7290*
                \[Rho]^(3/2) + 105*\[Rho]^2) + 32*Ec^5*(5539 - 16608*
                Sqrt[\[Rho]] - (19199 + 2400*Pi^2)*\[Rho] - 40*
                (739 + 120*Pi^2)*\[Rho]^(3/2) - 5*(439 + 480*Pi^2)*\[Rho]^2 - 
               120*\[Rho]^(5/2) + 65*\[Rho]^3) - 80*Ec^4*(982 - 3054*
                Sqrt[\[Rho]] - 2*(1441 + 480*Pi^2)*\[Rho] - 20*
                (143 + 96*Pi^2)*\[Rho]^(3/2) + (1885 - 960*Pi^2)*\[Rho]^2 + 
               1800*\[Rho]^(5/2) - 142*\[Rho]^3 - 36*\[Rho]^(7/2) + 12*
                \[Rho]^4) + 4*Ec^2*(511 - 942*Sqrt[\[Rho]] + (34454 + 
                 2400*Pi^2)*\[Rho] + 50*(5651 + 240*Pi^2)*\[Rho]^(3/2) + 10*
                (31211 + 1680*Pi^2)*\[Rho]^2 + 480*(691 + 30*Pi^2)*
                \[Rho]^(5/2) + 1600*(67 + 3*Pi^2)*\[Rho]^3 - 2520*
                \[Rho]^(7/2) + 1080*\[Rho]^(9/2) - 360*\[Rho]^5) + 
             40*Ec^3*(287 - 924*Sqrt[\[Rho]] - (2767 + 480*Pi^2)*\[Rho] - 20*
                (535 + 48*Pi^2)*\[Rho]^(3/2) - (11959 + 480*Pi^2)*\[Rho]^2 - 
               9972*\[Rho]^(5/2) - 3149*\[Rho]^3 + 96*\[Rho]^(7/2) + 24*
                \[Rho]^4 - 72*\[Rho]^(9/2) + 24*\[Rho]^5) + 
             4*Ec*(-391 + 1302*Sqrt[\[Rho]] - 2*(8407 + 1200*Pi^2)*\[Rho] - 
               10*(17887 + 1200*Pi^2)*\[Rho]^(3/2) - 10*(19259 + 1680*Pi^2)*
                \[Rho]^2 - 180*(1303 + 80*Pi^2)*\[Rho]^(5/2) - 20*
                (3947 + 240*Pi^2)*\[Rho]^3 + 1440*\[Rho]^(7/2) - 60*
                \[Rho]^4 - 540*\[Rho]^(9/2) + 180*\[Rho]^5))/
            (900*(1 - 2*Ec)^2) + 6*\[Rho]*(3*Sqrt[\[Rho]] + 3*\[Rho] + 
             6*\[Rho]^(3/2) + 2*\[Rho]^2)*Log[\[Mu]^2/mb^2] + 
           (4*(1 - 320*Ec^6 - 12*Sqrt[\[Rho]] - 131*\[Rho] - 
              295*\[Rho]^(3/2) + (10 + 45/(1 - 2*Ec))*\[Rho]^2 + 
              (14 + 90/(1 - 2*Ec))*\[Rho]^(5/2) + (3*(89 - 306*Ec + 236*Ec^2)*
                \[Rho]^3)/(1 - 2*Ec)^2 + 11*\[Rho]^(7/2) - 288*Ec^5*(-1 + 
                2*Sqrt[\[Rho]] + \[Rho]) - 720*Ec^4*(\[Rho] + \[Rho]^(3/2)) + 
              60*Ec^2*\[Rho]*(2 + 10*Sqrt[\[Rho]] + 11*\[Rho] + 
                6*\[Rho]^(3/2)) + 30*Ec*\[Rho]*(4 + 20*Sqrt[\[Rho]] + 
                25*\[Rho] + 18*\[Rho]^(3/2) + 3*\[Rho]^2) + 40*Ec^3*(-1 + 
                6*Sqrt[\[Rho]] + 19*\[Rho] + 20*\[Rho]^(3/2) + 4*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
           (4*(-1 + 1280*Ec^8 + 12*Sqrt[\[Rho]] + 131*\[Rho] + 
              535*\[Rho]^(3/2) + 905*\[Rho]^2 + 824*\[Rho]^(5/2) + 
              437*\[Rho]^3 + 101*\[Rho]^(7/2) + 128*Ec^7*(-19 + 
                18*Sqrt[\[Rho]] + 9*\[Rho]) + 64*Ec^6*(23 - 36*Sqrt[\[Rho]] + 
                27*\[Rho] + 45*\[Rho]^(3/2)) - 64*Ec^5*(2 + 6*Sqrt[\[Rho]] + 
                88*\[Rho] + 95*\[Rho]^(3/2) + 10*\[Rho]^2) - 80*Ec^4*(2 - 
                12*Sqrt[\[Rho]] - 41*\[Rho] - 19*\[Rho]^(3/2) + 25*\[Rho]^2 + 
                18*\[Rho]^(5/2)) - 40*Ec^3*(-1 + 6*Sqrt[\[Rho]] + 19*\[Rho] + 
                20*\[Rho]^(3/2) + 13*\[Rho]^2 + 18*\[Rho]^(5/2) + 
                9*\[Rho]^3) - 4*Ec*(-1 + 12*Sqrt[\[Rho]] + 161*\[Rho] + 
                685*\[Rho]^(3/2) + 1115*\[Rho]^2 + 1004*\[Rho]^(5/2) + 
                497*\[Rho]^3 + 101*\[Rho]^(7/2)) + 4*Ec^2*(-1 + 
                12*Sqrt[\[Rho]] + 221*\[Rho] + 985*\[Rho]^(3/2) + 
                1535*\[Rho]^2 + 1364*\[Rho]^(5/2) + 617*\[Rho]^3 + 
                101*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (15*(1 - 2*Ec)^2) + (2*(-6 + 1280*Ec^8 + 42*Sqrt[\[Rho]] + 
              251*\[Rho] + 505*\[Rho]^(3/2) + 125*\[Rho]^2 - 
              480*\[Rho]^(5/2) - 380*\[Rho]^3 - 60*\[Rho]^(7/2) + 
              10*\[Rho]^4 - 10*\[Rho]^(9/2) + \[Rho]^5 + 3*\[Rho]^(11/2) - 
              \[Rho]^6 + 128*Ec^7*(-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 
              64*Ec^6*(23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) + 
              80*Ec^4*(-4 + 24*Sqrt[\[Rho]] + 71*\[Rho] + 19*\[Rho]^(3/2) - 
                55*\[Rho]^2 - 30*\[Rho]^(5/2) + 2*\[Rho]^3) - 
              32*Ec^5*(-1 + 42*Sqrt[\[Rho]] + 251*\[Rho] + 190*\[Rho]^(3/2) - 
                55*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*\[Rho]^3) - 
              80*Ec^3*(-1 + 6*Sqrt[\[Rho]] + 17*\[Rho] + 10*\[Rho]^(3/2) - 
                \[Rho]^2 + 6*\[Rho]^(5/2) + 5*\[Rho]^3) - 4*Ec^2*(6 - 
                42*Sqrt[\[Rho]] - 341*\[Rho] - 955*\[Rho]^(3/2) - 
                755*\[Rho]^2 - 60*\[Rho]^(5/2) + 200*\[Rho]^3 + 
                60*\[Rho]^(7/2) - 10*\[Rho]^4 + 10*\[Rho]^(9/2) - \[Rho]^5 - 
                3*\[Rho]^(11/2) + \[Rho]^6) + 4*Ec*(6 - 42*Sqrt[\[Rho]] - 
                281*\[Rho] - 655*\[Rho]^(3/2) - 335*\[Rho]^2 + 
                300*\[Rho]^(5/2) + 320*\[Rho]^3 + 60*\[Rho]^(7/2) - 
                10*\[Rho]^4 + 10*\[Rho]^(9/2) - \[Rho]^5 - 3*\[Rho]^(11/2) + 
                \[Rho]^6))*Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) - 
           ((4 + 7680*Ec^8 + 12*Sqrt[\[Rho]] + 546*\[Rho] + 960*\[Rho]^
                (3/2) + 945*\[Rho]^2 + 540*\[Rho]^(5/2) - 360*\[Rho]^3 + 
              768*Ec^7*(-19 + 18*Sqrt[\[Rho]] + 9*\[Rho]) + 384*Ec^6*(23 - 
                36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2)) - 
              4*Ec*(4 + 12*Sqrt[\[Rho]] + 726*\[Rho] + 1860*\[Rho]^(3/2) + 
                2205*\[Rho]^2 + 1620*\[Rho]^(5/2)) - 160*Ec^4*(4 - 
                24*Sqrt[\[Rho]] - 93*\[Rho] + 15*\[Rho]^(3/2) + 54*\[Rho]^2 + 
                54*\[Rho]^(5/2) + \[Rho]^3) + 32*Ec^5*(-34 - 
                12*Sqrt[\[Rho]] - 906*\[Rho] - 780*\[Rho]^(3/2) - 
                225*\[Rho]^2 + 5*\[Rho]^3) - 40*Ec^3*(-4 + 24*Sqrt[\[Rho]] + 
                84*\[Rho] + 48*\[Rho]^(3/2) + 99*\[Rho]^2 + 
                108*\[Rho]^(5/2) + 53*\[Rho]^3) + 4*Ec^2*(4 + 
                12*Sqrt[\[Rho]] + 1086*\[Rho] + 3660*\[Rho]^(3/2) + 
                4725*\[Rho]^2 + 3780*\[Rho]^(5/2) + 720*\[Rho]^3))*
             Log[\[Rho]])/(30*(1 - 2*Ec)^2) - 4*\[Rho]*
            (1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 7*\[Rho] + 
             6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, 2*Ec] + 
           16*\[Rho]*(1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 
             7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
            (1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 7*\[Rho] + 
             6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 8*\[Rho]*(1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 
             5*Sqrt[\[Rho]] + 7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          (-1/1800*(Sqrt[\[Rho]]*(1620 - 7680*Ec^7*(27 + 37*Sqrt[\[Rho]]) + 
               8760*Sqrt[\[Rho]] + 194670*\[Rho] + 209505*\[Rho]^(3/2) + 
               402360*\[Rho]^2 + 213800*\[Rho]^(5/2) + 63360*\[Rho]^3 + 9970*
                \[Rho]^(7/2) - 280*\[Rho]^4 - 728*\[Rho]^(9/2) + 66*
                \[Rho]^5 + 23*\[Rho]^(11/2) - 960*Ec^6*(-216 - 
                 248*Sqrt[\[Rho]] + 54*\[Rho] + 7*\[Rho]^(3/2)) + 320*Ec^5*
                (-162 - 54*Sqrt[\[Rho]] - 3186*\[Rho] - 2142*\[Rho]^(3/2) - 
                 1362*\[Rho]^2 + 139*\[Rho]^(5/2)) - 80*Ec^4*Sqrt[\[Rho]]*
                (240 - 4410*Sqrt[\[Rho]] - 2655*\[Rho] - 1620*\[Rho]^(3/2) + 
                 328*\[Rho]^2 - 36*\[Rho]^(5/2) + 12*\[Rho]^3) + 160*Ec^3*
                \[Rho]*(-1350 - 1881*Sqrt[\[Rho]] - 2088*\[Rho] - 
                 676*\[Rho]^(3/2) + 24*\[Rho]^2 + 6*\[Rho]^(5/2) - 
                 18*\[Rho]^3 + 6*\[Rho]^(7/2)) + 4*Ec^2*(1620 + 
                 9240*Sqrt[\[Rho]] + 314010*\[Rho] + 363075*\[Rho]^(3/2) + 
                 556560*\[Rho]^2 + 280700*\[Rho]^(5/2) + 61860*\[Rho]^3 + 
                 9910*\[Rho]^(7/2) + 440*\[Rho]^4 - 968*\[Rho]^(9/2) + 
                 66*\[Rho]^5 + 23*\[Rho]^(11/2)) - 4*Ec*(1620 + 
                 8880*Sqrt[\[Rho]] + 235530*\[Rho] + 263355*\[Rho]^(3/2) + 
                 455820*\[Rho]^2 + 238640*\[Rho]^(5/2) + 62940*\[Rho]^3 + 
                 9970*\[Rho]^(7/2) - 100*\[Rho]^4 - 788*\[Rho]^(9/2) + 
                 66*\[Rho]^5 + 23*\[Rho]^(11/2))))/(1 - 2*Ec)^2 - 
           (32*\[Rho]^(3/2)*(15 + 60*Sqrt[\[Rho]] + 58*\[Rho] + 
              44*\[Rho]^(3/2) + 7*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
           ((1 + Sqrt[\[Rho]])^6*(4 - 42*Sqrt[\[Rho]] + 203*\[Rho] - 
              103*\[Rho]^(3/2) + 38*\[Rho]^2 - 9*\[Rho]^(5/2) + \[Rho]^3)*
             Log[1 - \[Rho]])/15 + 8*(-1 + 8*Ec^3)*(1 + Sqrt[\[Rho]])^2*
            \[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           (8*(-1 + 8*Ec^3)*(1 + Sqrt[\[Rho]])^2*\[Rho] - 8*\[Rho]^(3/2)*
              (3 + 6*Sqrt[\[Rho]] + 6*\[Rho] + 2*\[Rho]^(3/2)))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*\[Rho]^(3/2)*
            (3 + 6*Sqrt[\[Rho]] + 6*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 4*\[Rho]*
            (1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 7*\[Rho] + 
             6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         8*\[Rho]*(1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 
           7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, 1 - 2*Ec] + 
         32*\[Rho]*(1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 
           7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*
          (1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 7*\[Rho] + 
           6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         8*\[Rho]*(1 - 8*Ec^3*(1 + Sqrt[\[Rho]])^2 + 5*Sqrt[\[Rho]] + 
           7*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] + (14895 - 12800*Ec^8*(-245 + 24*Pi^2) - 
           100746*Sqrt[\[Rho]] - 360420*\[Rho] - 2910456*\[Rho]^(3/2) - 
           1838574*\[Rho]^2 + 1733952*\[Rho]^(5/2) + 1959872*\[Rho]^3 + 
           1423848*\[Rho]^(7/2) + 208161*\[Rho]^4 - 167094*\[Rho]^(9/2) + 
           22308*\[Rho]^5 + 20496*\[Rho]^(11/2) - 6242*\[Rho]^6 - 
           120*Pi^2*(12 - 54*Sqrt[\[Rho]] + 33*\[Rho] - 1005*\[Rho]^(3/2) - 
             4395*\[Rho]^2 - 3408*\[Rho]^(5/2) - 3184*\[Rho]^3 - 
             312*\[Rho]^(7/2) - 30*\[Rho]^4 + 30*\[Rho]^(9/2) - 3*\[Rho]^5 - 
             9*\[Rho]^(11/2) + 3*\[Rho]^6) - 256*Ec^7*
            (26635 - 33048*Sqrt[\[Rho]] - 18279*\[Rho] + 
             120*Pi^2*(-19 + 18*Sqrt[\[Rho]] + 9*\[Rho])) - 
           64*Ec^6*(-84745 + 171882*Sqrt[\[Rho]] + 87408*\[Rho] - 
             116964*\[Rho]^(3/2) - 16632*\[Rho]^2 + 240*Pi^2*
              (23 - 36*Sqrt[\[Rho]] + 27*\[Rho] + 45*\[Rho]^(3/2))) - 
           32*Ec^3*(115 - 1170*Sqrt[\[Rho]] - 300*(1103 + 24*Pi^2)*
              \[Rho]^(5/2) - 2*(55237 + 1200*Pi^2)*\[Rho]^3 + 
             11388*\[Rho]^(7/2) - 1098*\[Rho]^4 - 2646*\[Rho]^(9/2) + 
             852*\[Rho]^5 - 60*\[Rho]^(3/2)*(4233 + 100*Pi^2 - 720*Zeta[3]) - 
             30*\[Rho]^2*(9243 + 280*Pi^2 - 720*Zeta[3]) - 
             60*\[Rho]*(157 + 20*Pi^2 - 360*Zeta[3])) + 86400*\[Rho]*
            Zeta[3] + 432000*\[Rho]^(3/2)*Zeta[3] + 604800*\[Rho]^2*Zeta[3] + 
           518400*\[Rho]^(5/2)*Zeta[3] + 172800*\[Rho]^3*Zeta[3] - 
           64*Ec^5*(31010 - 81558*Sqrt[\[Rho]] - 28284*\[Rho]^(5/2) + 
             4583*\[Rho]^3 + 120*Pi^2*(-9 + 18*Sqrt[\[Rho]] - 101*\[Rho] - 
               190*\[Rho]^(3/2) - 95*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*
                \[Rho]^3) + 45*\[Rho]*(-1379 + 960*Zeta[3]) + 
             36*\[Rho]^(3/2)*(-643 + 2400*Zeta[3]) + 9*\[Rho]^2*
              (-2063 + 4800*Zeta[3])) + 4*Ec*(-17745 + 117486*Sqrt[\[Rho]] - 
             1450836*\[Rho]^(7/2) - 204621*\[Rho]^4 + 172386*\[Rho]^(9/2) - 
             24012*\[Rho]^5 - 20496*\[Rho]^(11/2) + 6242*\[Rho]^6 + 
             120*Pi^2*(12 - 54*Sqrt[\[Rho]] + 93*\[Rho] - 705*\[Rho]^(3/2) - 
               3975*\[Rho]^2 - 3048*\[Rho]^(5/2) - 3064*\[Rho]^3 - 312*
                \[Rho]^(7/2) - 30*\[Rho]^4 + 30*\[Rho]^(9/2) - 3*\[Rho]^5 - 9*
                \[Rho]^(11/2) + 3*\[Rho]^6) + \[Rho]^2*(2746794 - 604800*
                Zeta[3]) + \[Rho]*(429924 - 86400*Zeta[3]) - 
             540*\[Rho]^(5/2)*(1001 + 960*Zeta[3]) - 108*\[Rho]^(3/2)*
              (-35681 + 4000*Zeta[3]) - 16*\[Rho]^3*(97637 + 10800*
                Zeta[3])) - 4*Ec^2*(-22005 + 144486*Sqrt[\[Rho]] - 
             1527588*\[Rho]^(7/2) - 195345*\[Rho]^4 + 188262*\[Rho]^(9/2) - 
             29124*\[Rho]^5 - 20496*\[Rho]^(11/2) + 6242*\[Rho]^6 + 
             120*Pi^2*(12 - 54*Sqrt[\[Rho]] + 213*\[Rho] - 105*\[Rho]^(3/2) - 
               3135*\[Rho]^2 - 2328*\[Rho]^(5/2) - 2824*\[Rho]^3 - 312*
                \[Rho]^(7/2) - 30*\[Rho]^4 + 30*\[Rho]^(9/2) - 3*\[Rho]^5 - 9*
                \[Rho]^(11/2) + 3*\[Rho]^6) - 2400*\[Rho]^(5/2)*
              (-959 + 216*Zeta[3]) - 144*\[Rho]*(-3877 + 600*Zeta[3]) - 
             180*\[Rho]^(3/2)*(-33931 + 2400*Zeta[3]) - 90*\[Rho]^2*
              (-55871 + 6720*Zeta[3]) - 4*\[Rho]^3*(149669 + 43200*
                Zeta[3])) + 16*Ec^4*(17345 - 51750*Sqrt[\[Rho]] + 
             720*(373 + 10*Pi^2)*\[Rho]^(5/2) + 32*(1558 + 75*Pi^2)*
              \[Rho]^3 - 4212*\[Rho]^(7/2) + 1344*\[Rho]^4 - 
             150*\[Rho]^2*(-1403 + 40*Pi^2 - 1152*Zeta[3]) - 
             240*\[Rho]*(217 + 55*Pi^2 - 720*Zeta[3]) - 240*\[Rho]^(3/2)*
              (95*Pi^2 - 9*(61 + 160*Zeta[3]))))/(10800*(1 - 2*Ec)^2)) + 
       aS^2*((2*\[Rho]*(1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 
            7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2)*Log[1 - 2*Ec]^3)/3 + 
         Log[1 - 2*Ec]^2*((4 + 14080*Ec^8 - 42*Sqrt[\[Rho]] + 1081*\[Rho] - 
             3215*\[Rho]^(3/2) + 3910*\[Rho]^2 - 3810*\[Rho]^(5/2) + 
             900*\[Rho]^3 - 480*\[Rho]^(7/2) - 20*\[Rho]^4 - 
             20*\[Rho]^(9/2) - 2*\[Rho]^5 + 6*\[Rho]^(11/2) + 2*\[Rho]^6 + 
             1408*Ec^7*(-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) - 
             704*Ec^6*(-23 - 36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2)) - 
             80*Ec^4*(16 + 96*Sqrt[\[Rho]] - 361*\[Rho] + 65*\[Rho]^(3/2) + 
               203*\[Rho]^2 - 186*\[Rho]^(5/2) + 4*\[Rho]^3) + 
             32*Ec^5*(-59 + 42*Sqrt[\[Rho]] - 1711*\[Rho] + 1730*
                \[Rho]^(3/2) - 400*\[Rho]^2 + 30*\[Rho]^(5/2) + 10*
                \[Rho]^3) - 40*Ec^3*(-8 - 48*Sqrt[\[Rho]] + 164*\[Rho] - 148*
                \[Rho]^(3/2) + 179*\[Rho]^2 - 204*\[Rho]^(5/2) + 97*
                \[Rho]^3) - 4*Ec*(4 - 42*Sqrt[\[Rho]] + 1411*\[Rho] - 4865*
                \[Rho]^(3/2) + 6220*\[Rho]^2 - 5790*\[Rho]^(5/2) + 1560*
                \[Rho]^3 - 480*\[Rho]^(7/2) - 20*\[Rho]^4 - 20*\[Rho]^(9/2) - 
               2*\[Rho]^5 + 6*\[Rho]^(11/2) + 2*\[Rho]^6) + 
             4*Ec^2*(4 - 42*Sqrt[\[Rho]] + 2071*\[Rho] - 8165*\[Rho]^(3/2) + 
               10840*\[Rho]^2 - 9750*\[Rho]^(5/2) + 2880*\[Rho]^3 - 480*
                \[Rho]^(7/2) - 20*\[Rho]^4 - 20*\[Rho]^(9/2) - 2*\[Rho]^5 + 6*
                \[Rho]^(11/2) + 2*\[Rho]^6))/(30*(1 - 2*Ec)^2) - 
           4*\[Rho]*(1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 
             7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2)*Log[2*Ec]) + 
         (2*(-1 + 320*Ec^6 - 12*Sqrt[\[Rho]] + 131*\[Rho] - 
            720*Ec^4*(-1 + Sqrt[\[Rho]])*\[Rho] - 535*\[Rho]^(3/2) + 
            (950 + 45/(-1 + 2*Ec))*\[Rho]^2 + (-914 + 90/(1 - 2*Ec))*
             \[Rho]^(5/2) + (437*\[Rho]^3)/(1 - 2*Ec)^2 - 101*\[Rho]^(7/2) + 
            288*Ec^5*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 
            40*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 20*\[Rho]^(3/2) + 
              4*\[Rho]^2) + 2*Ec*\[Rho]*(-60 + 300*Sqrt[\[Rho]] - 
              375*\[Rho] + 270*\[Rho]^(3/2) + (-45 - 949/(1 - 2*Ec)^2)*\[Rho]^
                2) + 4*Ec^2*\[Rho]*(-30 + 150*Sqrt[\[Rho]] - 165*\[Rho] + 
              90*\[Rho]^(3/2) + (527*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (2*(-1 + 320*Ec^6 - 12*Sqrt[\[Rho]] + 131*\[Rho] - 
            720*Ec^4*(-1 + Sqrt[\[Rho]])*\[Rho] + (-250 + 45/(-1 + 2*Ec))*
             \[Rho]^(3/2) - (55*\[Rho]^2)/(1 - 2*Ec)^2 + 
            (119 + 15/(-1 + 2*Ec))*\[Rho]^(5/2) - (3*(89 - 306*Ec + 236*Ec^2)*
              \[Rho]^3)/(1 - 2*Ec)^2 + 11*\[Rho]^(7/2) + 
            288*Ec^5*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) + 20*Ec^2*\[Rho]*
             (-6 + 30*Sqrt[\[Rho]] + (-33 + 148/(1 - 2*Ec)^2)*\[Rho] + 
              18*\[Rho]^(3/2)) + 10*Ec*\[Rho]*(-12 + (60 + 9/(1 - 2*Ec))*Sqrt[
                \[Rho]] - (62*\[Rho])/(1 - 2*Ec)^2 + (54 + 21/(1 - 2*Ec))*
               \[Rho]^(3/2) - 9*\[Rho]^2) + 40*Ec^3*(1 + 6*Sqrt[\[Rho]] - 
              19*\[Rho] + 20*\[Rho]^(3/2) + (-4 - 75/(1 - 2*Ec)^2)*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (\[Rho]^(3/2)*(270 - 540*Sqrt[\[Rho]] + 630*\[Rho] - 
            370*\[Rho]^(3/2) + 150*\[Rho]^2 + 10*\[Rho]^(5/2) + 10*\[Rho]^3 + 
            \[Rho]^(7/2) - 3*\[Rho]^4 - \[Rho]^(9/2))*Log[\[Rho]]^2)/30 + 
         Log[\[Mu]^2/mb^2]*(32*Ec^6 - 72*Ec^4*\[Rho]^(3/2) + 
           (144*Ec^5*(-1 - 2*Sqrt[\[Rho]] + \[Rho]))/5 - 18*Ec^2*\[Rho]^(3/2)*
            (2 - Sqrt[\[Rho]] + 2*\[Rho]) + 9*Ec*\[Rho]^(3/2)*
            (-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2)) - 
           4*Ec^3*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 6*\[Rho] + 
             \[Rho]^(3/2)) + (4 + 18*Sqrt[\[Rho]] - 54*\[Rho] + 
             375*\[Rho]^(3/2) + (-240 + 45/(1 - 2*Ec))*\[Rho]^2 + 
             (-150 + 90/(-1 + 2*Ec))*\[Rho]^(5/2) + (30*(8 - 27*Ec + 20*Ec^2)*
               \[Rho]^3)/(1 - 2*Ec)^2 - 180*\[Rho]^(7/2) + 30*\[Rho]^(9/2) + 
             6*\[Rho]^5 - 3*\[Rho]^(11/2) - \[Rho]^6)/10 - 
           6*\[Rho]*(-3*Sqrt[\[Rho]] + 3*\[Rho] - 6*\[Rho]^(3/2) + 
             2*\[Rho]^2)*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
          (-1/450*(403 + 115200*Ec^8 + 2136*Sqrt[\[Rho]] - 1043*\[Rho] + 
              8125*\[Rho]^(3/2) - 2750*\[Rho]^2 - 9000*\[Rho]^(5/2) + 
              3000*\[Rho]^3 - 3000*\[Rho]^(7/2) + 125*\[Rho]^4 + 
              2000*\[Rho]^(9/2) + 347*\[Rho]^5 - 261*\[Rho]^(11/2) - 
              82*\[Rho]^6 + 768*Ec^7*(-263 - 306*Sqrt[\[Rho]] + 153*\[Rho]) - 
              576*Ec^6*(-169 - 228*Sqrt[\[Rho]] - 261*\[Rho] + 
                675*\[Rho]^(3/2)) + 160*Ec^3*(1 + 12*Sqrt[\[Rho]] - 
                221*\[Rho] + 595*\[Rho]^(3/2) - 650*\[Rho]^2 + 
                180*\[Rho]^(5/2) + 40*\[Rho]^3) + 80*Ec^4*(-59 - 
                348*Sqrt[\[Rho]] + 739*\[Rho] + 295*\[Rho]^(3/2) - 
                1130*\[Rho]^2 + 180*\[Rho]^(5/2) + 220*\[Rho]^3) - 
              64*Ec^5*(44 - 822*Sqrt[\[Rho]] + 4136*\[Rho] - 
                3025*\[Rho]^(3/2) - 2725*\[Rho]^2 + 2250*\[Rho]^(5/2) + 
                275*\[Rho]^3) + 4*Ec*(-373 - 1776*Sqrt[\[Rho]] - 
                2887*\[Rho] - 3775*\[Rho]^(3/2) + 2150*\[Rho]^2 - 
                1800*\[Rho]^(5/2) + 3600*\[Rho]^3 + 3000*\[Rho]^(7/2) - 
                125*\[Rho]^4 - 2000*\[Rho]^(9/2) - 347*\[Rho]^5 + 
                261*\[Rho]^(11/2) + 82*\[Rho]^6) - 4*Ec^2*(-313 - 
                1056*Sqrt[\[Rho]] - 12547*\[Rho] + 13925*\[Rho]^(3/2) - 
                11650*\[Rho]^2 - 12600*\[Rho]^(5/2) + 13200*\[Rho]^3 + 
                3000*\[Rho]^(7/2) - 125*\[Rho]^4 - 2000*\[Rho]^(9/2) - 
                347*\[Rho]^5 + 261*\[Rho]^(11/2) + 82*\[Rho]^6))/
             (1 - 2*Ec)^2 + ((6 - 1280*Ec^8 + 42*Sqrt[\[Rho]] - 251*\[Rho] + 
              505*\[Rho]^(3/2) - 125*\[Rho]^2 - 480*\[Rho]^(5/2) + 
              380*\[Rho]^3 - 60*\[Rho]^(7/2) - 10*\[Rho]^4 - 
              10*\[Rho]^(9/2) - \[Rho]^5 + 3*\[Rho]^(11/2) + \[Rho]^6 - 
              128*Ec^7*(-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) + 64*Ec^6*(-23 - 
                36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2)) - 
              80*Ec^4*(-4 - 24*Sqrt[\[Rho]] + 71*\[Rho] - 19*\[Rho]^(3/2) - 
                55*\[Rho]^2 + 30*\[Rho]^(5/2) + 2*\[Rho]^3) + 
              80*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 17*\[Rho] - 10*\[Rho]^(3/2) - 
                \[Rho]^2 - 6*\[Rho]^(5/2) + 5*\[Rho]^3) + 32*Ec^5*(-1 - 
                42*Sqrt[\[Rho]] + 251*\[Rho] - 190*\[Rho]^(3/2) - 
                55*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3) + 
              4*Ec^2*(6 + 42*Sqrt[\[Rho]] - 341*\[Rho] + 955*\[Rho]^(3/2) - 
                755*\[Rho]^2 + 60*\[Rho]^(5/2) + 200*\[Rho]^3 - 
                60*\[Rho]^(7/2) - 10*\[Rho]^4 - 10*\[Rho]^(9/2) - \[Rho]^5 + 
                3*\[Rho]^(11/2) + \[Rho]^6) - 4*Ec*(6 + 42*Sqrt[\[Rho]] - 
                281*\[Rho] + 655*\[Rho]^(3/2) - 335*\[Rho]^2 - 
                300*\[Rho]^(5/2) + 320*\[Rho]^3 - 60*\[Rho]^(7/2) - 
                10*\[Rho]^4 - 10*\[Rho]^(9/2) - \[Rho]^5 + 3*\[Rho]^(11/2) + 
                \[Rho]^6))*Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
         (8*Ec*(160*Ec^7 + 16*Ec^6*(-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) - 
            8*Ec^5*(-23 - 36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2)) - 
            10*Ec^3*\[Rho]*(-11 + 19*Sqrt[\[Rho]] - 5*\[Rho] - 
              6*\[Rho]^(3/2) + 2*\[Rho]^2) - 15*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 
              7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2) + 45*Ec*\[Rho]*
             (1 - 5*Sqrt[\[Rho]] + 7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2) - 
            20*Ec^2*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 7*\[Rho] - 6*\[Rho]^(3/2) + 
              2*\[Rho]^2) + 4*Ec^4*(-9 - 18*Sqrt[\[Rho]] - 101*\[Rho] + 
              190*\[Rho]^(3/2) - 95*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3))*
           PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
         (64*\[Rho]^(3/2)*(15 - 60*Sqrt[\[Rho]] + 58*\[Rho] - 
            44*\[Rho]^(3/2) + 7*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
         (4*(-1 + 1280*Ec^8 - 12*Sqrt[\[Rho]] + 131*\[Rho] - 
            295*\[Rho]^(3/2) - 55*\[Rho]^2 + 104*\[Rho]^(5/2) - 
            267*\[Rho]^3 + 11*\[Rho]^(7/2) + 128*Ec^7*
             (-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) - 64*Ec^6*
             (-23 - 36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2)) - 
            64*Ec^5*(2 - 6*Sqrt[\[Rho]] + 88*\[Rho] - 95*\[Rho]^(3/2) + 
              10*\[Rho]^2) + 80*Ec^4*(-2 - 12*Sqrt[\[Rho]] + 41*\[Rho] - 
              19*\[Rho]^(3/2) - 25*\[Rho]^2 + 18*\[Rho]^(5/2)) - 
            40*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 20*\[Rho]^(3/2) + 
              13*\[Rho]^2 - 18*\[Rho]^(5/2) + 9*\[Rho]^3) + 
            Ec*(4 + 48*Sqrt[\[Rho]] - 644*\[Rho] + 1780*\[Rho]^(3/2) - 
              620*\[Rho]^2 + 304*\[Rho]^(5/2) + 828*\[Rho]^3 - 
              44*\[Rho]^(7/2)) + 4*Ec^2*(-1 - 12*Sqrt[\[Rho]] + 221*\[Rho] - 
              745*\[Rho]^(3/2) + 575*\[Rho]^2 - 436*\[Rho]^(5/2) - 
              87*\[Rho]^3 + 11*\[Rho]^(7/2)))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
         (4*(-1 + 1280*Ec^8 - 12*Sqrt[\[Rho]] + 131*\[Rho] - 
            535*\[Rho]^(3/2) + 905*\[Rho]^2 - 824*\[Rho]^(5/2) + 
            437*\[Rho]^3 - 101*\[Rho]^(7/2) + 128*Ec^7*
             (-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) - 64*Ec^6*
             (-23 - 36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2)) - 
            64*Ec^5*(2 - 6*Sqrt[\[Rho]] + 88*\[Rho] - 95*\[Rho]^(3/2) + 
              10*\[Rho]^2) + 80*Ec^4*(-2 - 12*Sqrt[\[Rho]] + 41*\[Rho] - 
              19*\[Rho]^(3/2) - 25*\[Rho]^2 + 18*\[Rho]^(5/2)) - 
            40*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 20*\[Rho]^(3/2) + 
              13*\[Rho]^2 - 18*\[Rho]^(5/2) + 9*\[Rho]^3) - 
            4*Ec^2*(1 + 12*Sqrt[\[Rho]] - 221*\[Rho] + 985*\[Rho]^(3/2) - 
              1535*\[Rho]^2 + 1364*\[Rho]^(5/2) - 617*\[Rho]^3 + 
              101*\[Rho]^(7/2)) + 4*Ec*(1 + 12*Sqrt[\[Rho]] - 161*\[Rho] + 
              685*\[Rho]^(3/2) - 1115*\[Rho]^2 + 1004*\[Rho]^(5/2) - 
              497*\[Rho]^3 + 101*\[Rho]^(7/2)))*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
         ((1 + Sqrt[\[Rho]])^8*(4 - 14*Sqrt[\[Rho]] + 11*\[Rho] - 
            5*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
         (2*(5 + 30*Sqrt[\[Rho]] - 120*\[Rho] + 360*\[Rho]^(3/2) - 
            105*\[Rho]^2 - 120*\[Rho]^(5/2) + 160*\[Rho]^3 - 
            60*\[Rho]^(7/2) - 10*\[Rho]^4 - 10*\[Rho]^(9/2) - \[Rho]^5 + 
            3*\[Rho]^(11/2) + \[Rho]^6 + 40*Ec^3*(-1 + Sqrt[\[Rho]])^3*
             (1 + 9*Sqrt[\[Rho]] + 9*\[Rho] + \[Rho]^(3/2)))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
          ((331 + 64000*Ec^8 + 1482*Sqrt[\[Rho]] + 32*(322 + 75*Pi^2)*
              \[Rho] - 20*(6833 + 600*Pi^2)*\[Rho]^(3/2) + 
             10*(14459 + 1680*Pi^2)*\[Rho]^2 - 180*(1091 + 80*Pi^2)*
              \[Rho]^(5/2) + 100*(655 + 48*Pi^2)*\[Rho]^3 + 
             1020*\[Rho]^(7/2) + 60*\[Rho]^4 - 360*\[Rho]^(9/2) - 
             120*\[Rho]^5 - 512*Ec^7*(89 + 108*Sqrt[\[Rho]] + 96*\[Rho]) - 
             64*Ec^6*(2018 + 5346*Sqrt[\[Rho]] - 7878*\[Rho] + 7290*
                \[Rho]^(3/2) + 105*\[Rho]^2) + 32*Ec^5*(5539 + 16608*
                Sqrt[\[Rho]] - (19199 + 2400*Pi^2)*\[Rho] + 40*
                (739 + 120*Pi^2)*\[Rho]^(3/2) - 5*(439 + 480*Pi^2)*\[Rho]^2 + 
               120*\[Rho]^(5/2) + 65*\[Rho]^3) - 80*Ec^4*(982 + 3054*
                Sqrt[\[Rho]] - 2*(1441 + 480*Pi^2)*\[Rho] + 20*
                (143 + 96*Pi^2)*\[Rho]^(3/2) + (1885 - 960*Pi^2)*\[Rho]^2 - 
               1800*\[Rho]^(5/2) - 142*\[Rho]^3 + 36*\[Rho]^(7/2) + 12*
                \[Rho]^4) + 40*Ec^3*(287 + 924*Sqrt[\[Rho]] - (2767 + 
                 480*Pi^2)*\[Rho] + 20*(535 + 48*Pi^2)*\[Rho]^(3/2) - 
               (11959 + 480*Pi^2)*\[Rho]^2 + 9972*\[Rho]^(5/2) - 3149*
                \[Rho]^3 - 96*\[Rho]^(7/2) + 24*\[Rho]^4 + 72*\[Rho]^(9/2) + 
               24*\[Rho]^5) + 4*Ec*(-391 - 1302*Sqrt[\[Rho]] - 2*
                (8407 + 1200*Pi^2)*\[Rho] + 10*(17887 + 1200*Pi^2)*
                \[Rho]^(3/2) - 10*(19259 + 1680*Pi^2)*\[Rho]^2 + 180*
                (1303 + 80*Pi^2)*\[Rho]^(5/2) - 20*(3947 + 240*Pi^2)*
                \[Rho]^3 - 1440*\[Rho]^(7/2) - 60*\[Rho]^4 + 540*
                \[Rho]^(9/2) + 180*\[Rho]^5) - 4*Ec^2*(-511 - 942*
                Sqrt[\[Rho]] - 2*(17227 + 1200*Pi^2)*\[Rho] + 50*
                (5651 + 240*Pi^2)*\[Rho]^(3/2) - 10*(31211 + 1680*Pi^2)*
                \[Rho]^2 + 480*(691 + 30*Pi^2)*\[Rho]^(5/2) - 1600*
                (67 + 3*Pi^2)*\[Rho]^3 - 2520*\[Rho]^(7/2) + 1080*
                \[Rho]^(9/2) + 360*\[Rho]^5))/(900*(1 - 2*Ec)^2) + 
           6*\[Rho]*(-3*Sqrt[\[Rho]] + 3*\[Rho] - 6*\[Rho]^(3/2) + 
             2*\[Rho]^2)*Log[\[Mu]^2/mb^2] + 
           (4*(1 - 320*Ec^6 + 12*Sqrt[\[Rho]] - 131*\[Rho] + 720*Ec^4*(-1 + 
                Sqrt[\[Rho]])*\[Rho] + 535*\[Rho]^(3/2) + 
              (-950 + 45/(1 - 2*Ec))*\[Rho]^2 + (914 + 90/(-1 + 2*Ec))*\[Rho]^
                (5/2) - ((437 - 1898*Ec + 2108*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
              101*\[Rho]^(7/2) - 288*Ec^5*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 
              60*Ec^2*\[Rho]*(-2 + 10*Sqrt[\[Rho]] - 11*\[Rho] + 
                6*\[Rho]^(3/2)) + 30*Ec*\[Rho]*(4 - 20*Sqrt[\[Rho]] + 
                25*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2) + 40*Ec^3*(-1 - 
                6*Sqrt[\[Rho]] + 19*\[Rho] - 20*\[Rho]^(3/2) + 4*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
           (4*(-1 + 1280*Ec^8 - 12*Sqrt[\[Rho]] + 131*\[Rho] - 
              295*\[Rho]^(3/2) - 55*\[Rho]^2 + 104*\[Rho]^(5/2) - 
              267*\[Rho]^3 + 11*\[Rho]^(7/2) + 128*Ec^7*(-19 - 
                18*Sqrt[\[Rho]] + 9*\[Rho]) - 64*Ec^6*(-23 - 
                36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2)) - 
              64*Ec^5*(2 - 6*Sqrt[\[Rho]] + 88*\[Rho] - 95*\[Rho]^(3/2) + 
                10*\[Rho]^2) + 80*Ec^4*(-2 - 12*Sqrt[\[Rho]] + 41*\[Rho] - 
                19*\[Rho]^(3/2) - 25*\[Rho]^2 + 18*\[Rho]^(5/2)) - 
              40*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 20*\[Rho]^(3/2) + 
                13*\[Rho]^2 - 18*\[Rho]^(5/2) + 9*\[Rho]^3) + 
              Ec*(4 + 48*Sqrt[\[Rho]] - 644*\[Rho] + 1780*\[Rho]^(3/2) - 
                620*\[Rho]^2 + 304*\[Rho]^(5/2) + 828*\[Rho]^3 - 
                44*\[Rho]^(7/2)) + 4*Ec^2*(-1 - 12*Sqrt[\[Rho]] + 
                221*\[Rho] - 745*\[Rho]^(3/2) + 575*\[Rho]^2 - 
                436*\[Rho]^(5/2) - 87*\[Rho]^3 + 11*\[Rho]^(7/2)))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(15*(1 - 2*Ec)^2) + 
           (2*(-6 + 1280*Ec^8 - 42*Sqrt[\[Rho]] + 251*\[Rho] - 
              505*\[Rho]^(3/2) + 125*\[Rho]^2 + 480*\[Rho]^(5/2) - 
              380*\[Rho]^3 + 60*\[Rho]^(7/2) + 10*\[Rho]^4 + 
              10*\[Rho]^(9/2) + \[Rho]^5 - 3*\[Rho]^(11/2) - \[Rho]^6 + 
              128*Ec^7*(-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) - 64*Ec^6*(-23 - 
                36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2)) + 
              80*Ec^4*(-4 - 24*Sqrt[\[Rho]] + 71*\[Rho] - 19*\[Rho]^(3/2) - 
                55*\[Rho]^2 + 30*\[Rho]^(5/2) + 2*\[Rho]^3) - 
              80*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 17*\[Rho] - 10*\[Rho]^(3/2) - 
                \[Rho]^2 - 6*\[Rho]^(5/2) + 5*\[Rho]^3) - 32*Ec^5*(-1 - 
                42*Sqrt[\[Rho]] + 251*\[Rho] - 190*\[Rho]^(3/2) - 
                55*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3) - 
              4*Ec^2*(6 + 42*Sqrt[\[Rho]] - 341*\[Rho] + 955*\[Rho]^(3/2) - 
                755*\[Rho]^2 + 60*\[Rho]^(5/2) + 200*\[Rho]^3 - 
                60*\[Rho]^(7/2) - 10*\[Rho]^4 - 10*\[Rho]^(9/2) - \[Rho]^5 + 
                3*\[Rho]^(11/2) + \[Rho]^6) + 4*Ec*(6 + 42*Sqrt[\[Rho]] - 
                281*\[Rho] + 655*\[Rho]^(3/2) - 335*\[Rho]^2 - 
                300*\[Rho]^(5/2) + 320*\[Rho]^3 - 60*\[Rho]^(7/2) - 
                10*\[Rho]^4 - 10*\[Rho]^(9/2) - \[Rho]^5 + 3*\[Rho]^(11/2) + 
                \[Rho]^6))*Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
           ((-4 - 7680*Ec^8 + 12*Sqrt[\[Rho]] - 546*\[Rho] + 
              960*\[Rho]^(3/2) - 945*\[Rho]^2 + 540*\[Rho]^(5/2) + 
              360*\[Rho]^3 - 768*Ec^7*(-19 - 18*Sqrt[\[Rho]] + 9*\[Rho]) + 
              384*Ec^6*(-23 - 36*Sqrt[\[Rho]] - 27*\[Rho] + 
                45*\[Rho]^(3/2)) - 4*Ec*(-4 + 12*Sqrt[\[Rho]] - 726*\[Rho] + 
                1860*\[Rho]^(3/2) - 2205*\[Rho]^2 + 1620*\[Rho]^(5/2)) + 
              160*Ec^4*(4 + 24*Sqrt[\[Rho]] - 93*\[Rho] - 15*\[Rho]^(3/2) + 
                54*\[Rho]^2 - 54*\[Rho]^(5/2) + \[Rho]^3) - 32*Ec^5*(-34 + 
                12*Sqrt[\[Rho]] - 906*\[Rho] + 780*\[Rho]^(3/2) - 
                225*\[Rho]^2 + 5*\[Rho]^3) + 40*Ec^3*(-4 - 24*Sqrt[\[Rho]] + 
                84*\[Rho] - 48*\[Rho]^(3/2) + 99*\[Rho]^2 - 
                108*\[Rho]^(5/2) + 53*\[Rho]^3) - 4*Ec^2*(4 - 
                12*Sqrt[\[Rho]] + 1086*\[Rho] - 3660*\[Rho]^(3/2) + 
                4725*\[Rho]^2 - 3780*\[Rho]^(5/2) + 720*\[Rho]^3))*
             Log[\[Rho]])/(30*(1 - 2*Ec)^2) - 4*\[Rho]*
            (1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 7*\[Rho] - 
             6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, 2*Ec] + 
           16*\[Rho]*(1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 
             7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
            (1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 7*\[Rho] - 
             6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 8*\[Rho]*(1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 
             5*Sqrt[\[Rho]] + 7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2)*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((Sqrt[\[Rho]]*(1620 + 7680*Ec^7*(-27 + 37*Sqrt[\[Rho]]) - 
              8760*Sqrt[\[Rho]] + 194670*\[Rho] - 209505*\[Rho]^(3/2) + 
              402360*\[Rho]^2 - 213800*\[Rho]^(5/2) + 63360*\[Rho]^3 - 
              9970*\[Rho]^(7/2) - 280*\[Rho]^4 + 728*\[Rho]^(9/2) + 
              66*\[Rho]^5 - 23*\[Rho]^(11/2) + 960*Ec^6*(216 - 
                248*Sqrt[\[Rho]] - 54*\[Rho] + 7*\[Rho]^(3/2)) - 
              320*Ec^5*(162 - 54*Sqrt[\[Rho]] + 3186*\[Rho] - 
                2142*\[Rho]^(3/2) + 1362*\[Rho]^2 + 139*\[Rho]^(5/2)) + 
              80*Ec^4*Sqrt[\[Rho]]*(240 + 4410*Sqrt[\[Rho]] - 2655*\[Rho] + 
                1620*\[Rho]^(3/2) + 328*\[Rho]^2 + 36*\[Rho]^(5/2) + 
                12*\[Rho]^3) - 160*Ec^3*\[Rho]*(1350 - 1881*Sqrt[\[Rho]] + 
                2088*\[Rho] - 676*\[Rho]^(3/2) - 24*\[Rho]^2 + 
                6*\[Rho]^(5/2) + 18*\[Rho]^3 + 6*\[Rho]^(7/2)) - 
              4*Ec^2*(-1620 + 9240*Sqrt[\[Rho]] - 314010*\[Rho] + 
                363075*\[Rho]^(3/2) - 556560*\[Rho]^2 + 280700*\[Rho]^(5/2) - 
                61860*\[Rho]^3 + 9910*\[Rho]^(7/2) - 440*\[Rho]^4 - 
                968*\[Rho]^(9/2) - 66*\[Rho]^5 + 23*\[Rho]^(11/2)) + 
              4*Ec*(-1620 + 8880*Sqrt[\[Rho]] - 235530*\[Rho] + 
                263355*\[Rho]^(3/2) - 455820*\[Rho]^2 + 238640*\[Rho]^(5/2) - 
                62940*\[Rho]^3 + 9970*\[Rho]^(7/2) + 100*\[Rho]^4 - 
                788*\[Rho]^(9/2) - 66*\[Rho]^5 + 23*\[Rho]^(11/2))))/
            (1800*(1 - 2*Ec)^2) - (32*\[Rho]^(3/2)*(15 - 60*Sqrt[\[Rho]] + 
              58*\[Rho] - 44*\[Rho]^(3/2) + 7*\[Rho]^2)*
             Log[1 - Sqrt[\[Rho]]])/15 + ((1 + Sqrt[\[Rho]])^8*
             (4 - 14*Sqrt[\[Rho]] + 11*\[Rho] - 5*\[Rho]^(3/2) + \[Rho]^2)*
             Log[1 - \[Rho]])/15 + 8*(-1 + 8*Ec^3)*(-1 + Sqrt[\[Rho]])^2*
            \[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           (8*(-1 + 8*Ec^3)*(-1 + Sqrt[\[Rho]])^2*\[Rho] - 8*\[Rho]^(3/2)*
              (-3 + 6*Sqrt[\[Rho]] - 6*\[Rho] + 2*\[Rho]^(3/2)))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*\[Rho]^(3/2)*
            (-3 + 6*Sqrt[\[Rho]] - 6*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 4*\[Rho]*
            (1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 7*\[Rho] - 
             6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         8*\[Rho]*(1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 
           7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, 1 - 2*Ec] + 
         32*\[Rho]*(1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 
           7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*
          (1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 7*\[Rho] - 
           6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         8*\[Rho]*(1 - 8*Ec^3*(-1 + Sqrt[\[Rho]])^2 - 5*Sqrt[\[Rho]] + 
           7*\[Rho] - 6*\[Rho]^(3/2) + 2*\[Rho]^2)*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] + (14895 - 12800*Ec^8*(-245 + 24*Pi^2) + 
           100746*Sqrt[\[Rho]] - 360420*\[Rho] + 2910456*\[Rho]^(3/2) - 
           1838574*\[Rho]^2 - 1733952*\[Rho]^(5/2) + 1959872*\[Rho]^3 - 
           1423848*\[Rho]^(7/2) + 208161*\[Rho]^4 + 167094*\[Rho]^(9/2) + 
           22308*\[Rho]^5 - 20496*\[Rho]^(11/2) - 6242*\[Rho]^6 - 
           120*Pi^2*(12 + 54*Sqrt[\[Rho]] + 33*\[Rho] - 1875*\[Rho]^(3/2) + 
             7125*\[Rho]^2 - 7728*\[Rho]^(5/2) + 5264*\[Rho]^3 - 
             1032*\[Rho]^(7/2) - 30*\[Rho]^4 - 30*\[Rho]^(9/2) - 3*\[Rho]^5 + 
             9*\[Rho]^(11/2) + 3*\[Rho]^6) - 256*Ec^7*
            (26635 + 33048*Sqrt[\[Rho]] - 18279*\[Rho] + 
             120*Pi^2*(-19 - 18*Sqrt[\[Rho]] + 9*\[Rho])) + 
           64*Ec^6*(84745 + 171882*Sqrt[\[Rho]] - 87408*\[Rho] - 
             116964*\[Rho]^(3/2) + 16632*\[Rho]^2 + 240*Pi^2*
              (-23 - 36*Sqrt[\[Rho]] - 27*\[Rho] + 45*\[Rho]^(3/2))) - 
           32*Ec^3*(115 + 1170*Sqrt[\[Rho]] + 300*(1103 + 24*Pi^2)*
              \[Rho]^(5/2) - 2*(55237 + 1200*Pi^2)*\[Rho]^3 - 
             11388*\[Rho]^(7/2) - 1098*\[Rho]^4 + 2646*\[Rho]^(9/2) + 
             852*\[Rho]^5 + 60*\[Rho]^(3/2)*(4233 + 100*Pi^2 - 720*Zeta[3]) - 
             30*\[Rho]^2*(9243 + 280*Pi^2 - 720*Zeta[3]) - 
             60*\[Rho]*(157 + 20*Pi^2 - 360*Zeta[3])) + 86400*\[Rho]*
            Zeta[3] - 432000*\[Rho]^(3/2)*Zeta[3] + 604800*\[Rho]^2*Zeta[3] - 
           518400*\[Rho]^(5/2)*Zeta[3] + 172800*\[Rho]^3*Zeta[3] - 
           64*Ec^5*(31010 + 81558*Sqrt[\[Rho]] + 28284*\[Rho]^(5/2) + 
             4583*\[Rho]^3 + 120*Pi^2*(-9 - 18*Sqrt[\[Rho]] - 101*\[Rho] + 
               190*\[Rho]^(3/2) - 95*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*
                \[Rho]^3) + 45*\[Rho]*(-1379 + 960*Zeta[3]) - 
             36*\[Rho]^(3/2)*(-643 + 2400*Zeta[3]) + 9*\[Rho]^2*
              (-2063 + 4800*Zeta[3])) + 4*Ec*(-17745 - 117486*Sqrt[\[Rho]] + 
             1450836*\[Rho]^(7/2) - 204621*\[Rho]^4 - 172386*\[Rho]^(9/2) - 
             24012*\[Rho]^5 + 20496*\[Rho]^(11/2) + 6242*\[Rho]^6 + 
             120*Pi^2*(12 + 54*Sqrt[\[Rho]] + 93*\[Rho] - 2175*\[Rho]^(3/2) + 
               7545*\[Rho]^2 - 8088*\[Rho]^(5/2) + 5384*\[Rho]^3 - 1032*
                \[Rho]^(7/2) - 30*\[Rho]^4 - 30*\[Rho]^(9/2) - 3*\[Rho]^5 + 9*
                \[Rho]^(11/2) + 3*\[Rho]^6) + \[Rho]^2*(2746794 - 604800*
                Zeta[3]) + \[Rho]*(429924 - 86400*Zeta[3]) + 
             540*\[Rho]^(5/2)*(1001 + 960*Zeta[3]) + 108*\[Rho]^(3/2)*
              (-35681 + 4000*Zeta[3]) - 16*\[Rho]^3*(97637 + 10800*
                Zeta[3])) - 4*Ec^2*(-22005 - 144486*Sqrt[\[Rho]] + 
             1527588*\[Rho]^(7/2) - 195345*\[Rho]^4 - 188262*\[Rho]^(9/2) - 
             29124*\[Rho]^5 + 20496*\[Rho]^(11/2) + 6242*\[Rho]^6 + 
             120*Pi^2*(12 + 54*Sqrt[\[Rho]] + 213*\[Rho] - 2775*
                \[Rho]^(3/2) + 8385*\[Rho]^2 - 8808*\[Rho]^(5/2) + 5624*
                \[Rho]^3 - 1032*\[Rho]^(7/2) - 30*\[Rho]^4 - 30*
                \[Rho]^(9/2) - 3*\[Rho]^5 + 9*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             2400*\[Rho]^(5/2)*(-959 + 216*Zeta[3]) - 144*\[Rho]*
              (-3877 + 600*Zeta[3]) + 180*\[Rho]^(3/2)*(-33931 + 2400*
                Zeta[3]) - 90*\[Rho]^2*(-55871 + 6720*Zeta[3]) - 
             4*\[Rho]^3*(149669 + 43200*Zeta[3])) + 
           16*Ec^4*(17345 + 51750*Sqrt[\[Rho]] - 720*(373 + 10*Pi^2)*
              \[Rho]^(5/2) + 32*(1558 + 75*Pi^2)*\[Rho]^3 + 
             4212*\[Rho]^(7/2) + 1344*\[Rho]^4 - 150*\[Rho]^2*
              (-1403 + 40*Pi^2 - 1152*Zeta[3]) - 240*\[Rho]*(217 + 55*Pi^2 - 
               720*Zeta[3]) + 240*\[Rho]^(3/2)*(95*Pi^2 - 9*(61 + 
                 160*Zeta[3]))))/(10800*(1 - 2*Ec)^2))))/(3*Pi)) - 
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^3*
   ((7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
      (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
      (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
       Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])^2 + 
    aVR^2*c\[Delta]VR^2*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
        (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
         \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
       Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
     ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-6 + 192*Ec^5 + 
         (-131 + 4*Ec*(27 + 4*Ec*(6 + Ec*(7 + 9*Ec))))*\[Rho] + 
         (-1 + 2*Ec)*(51 + 4*Ec*(4 + Ec))*\[Rho]^2 + (9 - 4*Ec*(4 + Ec))*
          \[Rho]^3 + (-1 + 2*Ec)*\[Rho]^4))/(10*(-1 + 2*Ec)) + 
      6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[1 - 2*Ec] - 
      6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[\[Rho]]) + 
    aVR*c\[Delta]VR*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
        (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
         \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
       Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
     ((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
        (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
         (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*
          \[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
      2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 2*\[Rho])*
       Log[\[Rho]]) + aVR^2*c\[Delta]VR^2*
     ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 
          4*Ec^2*\[Rho]*(9 + \[Rho]) + \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 
          2*Ec*\[Rho]*(-21 + (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
       6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
       6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]])^2 + 
    ((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
        (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
         (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*
          \[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
      2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 2*\[Rho])*
       Log[\[Rho]])*((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
       (1 - 2*Ec)^2 + (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
       (1 - 2*Ec)^2 + aT^2*(4*(3 + 16*Ec^3*(-5 + 7*Ec) + 
          24*(-1 + 6*Ec^3)*\[Rho] + (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/
           (-1 + 2*Ec) + (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/
           (1 - 2*Ec)^2 - 3*\[Rho]^4) + 144*\[Rho]^2*Log[1 - 2*Ec] - 
        144*\[Rho]^2*Log[\[Rho]]) + aVR^2*(1 - 8*\[Rho] + 
        (2*Ec + \[Rho])^2*(12*Ec^2 + 4*Ec*(-2 + \[Rho]) - 
          (-8 + \[Rho])*\[Rho]) + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]]) + aS^2*(1/2 + 8*(-1 + Ec)*Ec^3 - 
        2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] - 
        6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
         (-1 + 2*Ec) - (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
        (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
          2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
          2*\[Rho])*Log[\[Rho]]) + aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 
        2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] + 
        6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
         (-1 + 2*Ec) + (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
        (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
        2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
          2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
          2*\[Rho])*Log[\[Rho]])) + 
    (2*\[Alpha]s*(aVR^2*(3/10 + (24*Ec^4*(-5 + 8*Ec))/5 + 
         3*(-1 + 16*Ec^4)*\[Rho] + 2*(-1 + 2*Ec*(3 + Ec*(3 + 4*Ec)))*
          \[Rho]^2 + 6*\[Rho]^3 - (3*\[Rho]^4)/2 + \[Rho]^5/5 + 
         6*\[Rho]^2*Log[1 - 2*Ec] - 6*\[Rho]^2*Log[\[Rho]]) + 
       aP*aT*c\[Delta]P*((1 + 16*(15 - 32*Ec)*Ec^4 - 15*(1 + 48*Ec^4)*
            \[Rho] - (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
            (-1 + 2*Ec) - (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
            (1 - 2*Ec)^2 + 15*\[Rho]^4 - \[Rho]^5)/10 + 
         6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + aS*aT*c\[Delta]S*
        ((-1 + 16*Ec^4*(-15 + 32*Ec) + 15*(1 + 48*Ec^4)*\[Rho] + 
           (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
            (-1 + 2*Ec) + (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
            (1 - 2*Ec)^2 - 15*\[Rho]^4 + \[Rho]^5)/10 - 
         6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + aT^2*(19/5 + (16*Ec^4*(-75 + 112*Ec))/5 - 
         39*\[Rho] + 432*Ec^4*\[Rho] + 
         (8*(5 + Ec*(-31 + Ec*(21 + 2*Ec*(7 + 16*Ec))))*\[Rho]^2)/
          (-1 + 2*Ec) + (8*(11 + Ec*(-41 + Ec*(35 - 4*(-1 + Ec)*Ec)))*
           \[Rho]^3)/(1 - 2*Ec)^2 - 15*\[Rho]^4 + (11*\[Rho]^5)/5 + 
         12*\[Rho]^2*(7 + \[Rho])*Log[1 - 2*Ec] - 12*\[Rho]^2*(7 + \[Rho])*
          Log[\[Rho]]) + aS^2*((7 + 1024*Ec^7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 
           440*\[Rho]^(3/2) - 120*\[Rho]^2 - 360*\[Rho]^(5/2) + 
           200*\[Rho]^3 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 
           3*\[Rho]^5 + 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
           160*Ec^3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + 
             \[Rho]^(3/2)) - 64*Ec^5*(-19 - 30*Sqrt[\[Rho]] + 15*\[Rho] + 
             40*\[Rho]^(3/2)) - 80*Ec^4*(3 + 6*Sqrt[\[Rho]] - 3*\[Rho] - 
             8*\[Rho]^(3/2) - 6*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
           4*Ec^2*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 800*\[Rho]^(3/2) - 
             390*\[Rho]^2 + 180*\[Rho]^(5/2) + 110*\[Rho]^3 - 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
           4*Ec*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 560*\[Rho]^(3/2) - 
             210*\[Rho]^2 - 180*\[Rho]^(5/2) + 170*\[Rho]^3 - 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
          (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 
            6*\[Rho] + \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
         (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))*
           Log[\[Rho]])/2) + aP^2*((7 + 1024*Ec^7 - 30*Sqrt[\[Rho]] - 
           75*\[Rho] - 440*\[Rho]^(3/2) - 120*\[Rho]^2 + 360*\[Rho]^(5/2) + 
           200*\[Rho]^3 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 
           3*\[Rho]^5 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
           160*Ec^3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 
             \[Rho]^(3/2)) + 64*Ec^5*(19 - 30*Sqrt[\[Rho]] - 15*\[Rho] + 
             40*\[Rho]^(3/2)) - 80*Ec^4*(3 - 6*Sqrt[\[Rho]] - 3*\[Rho] + 
             8*\[Rho]^(3/2) - 6*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
           4*Ec^2*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 800*\[Rho]^(3/2) - 
             390*\[Rho]^2 - 180*\[Rho]^(5/2) + 110*\[Rho]^3 + 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
           4*Ec*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 560*\[Rho]^(3/2) - 
             210*\[Rho]^2 + 180*\[Rho]^(5/2) + 170*\[Rho]^3 + 
             120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
          (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 
            6*\[Rho] + \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
         (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2))*
           Log[\[Rho]])/2))*(319/75 - (31*Ec)/5 - 9*Ec^2 + (204*Ec^3)/5 - 
       (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 16*Ec^4*Pi^2 - 
       (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - (42*Ec*Log[1 - 2*Ec])/5 + 
       (284*Ec^2*Log[1 - 2*Ec])/15 + (584*Ec^3*Log[1 - 2*Ec])/5 - 
       (1984*Ec^4*Log[1 - 2*Ec])/5 + (6912*Ec^5*Log[1 - 2*Ec])/25 + 
       (77*Log[1 - 2*Ec]^2)/10 - 160*Ec^2*Log[1 - 2*Ec]^2 + 
       512*Ec^3*Log[1 - 2*Ec]^2 - 648*Ec^4*Log[1 - 2*Ec]^2 + 
       (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - 
       (28*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
       160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
       512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
       576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
       (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
       (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
       160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
       512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
       576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
       (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
       (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/5 + 
       (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
       (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
       (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
       (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
       (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
       80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
        Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
       (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
       (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
       80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
       288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
       80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
       256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
       288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
         Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
       256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
       240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
       (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
       (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
       (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
          Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
       (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
       160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
       512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
       576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
       (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
       (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
        (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
          Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
         2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
       (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*
           Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
           Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
          2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
       (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
          462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
           Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
          360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
       80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
       256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
          1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
          1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
          150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
           Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
          300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
       (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 18072*Ec^4 + 
          5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 25200*Ec^3*Pi^2 - 
          42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
          111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
          15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
          32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
          28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
          314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
          86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
          8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
          7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
          48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
           Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
          18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
          232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
          232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
          345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
          3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
          59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
           Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
          21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 54000*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 248400*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 151200*Ec^3*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 37335*Log[\[Rho]] - 
          165210*Ec*Log[\[Rho]] + 29370*Ec^2*Log[\[Rho]] + 
          182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
          6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*
           Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
          48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
          9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
           Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
          2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
             Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
            4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
            2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
          2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, 
            \[Rho]/(1 - 2*Ec)] - 151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          48600*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          97200*Ec*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          43200*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          86400*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          24300*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          48600*Ec*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          21600*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          43200*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          48600*PolyLog[3, 1 - 2*Ec] - 97200*Ec*PolyLog[3, 1 - 2*Ec] - 
          43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 
          194400*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
          48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
          86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
       \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + (1784*Ec^3)/75 + 
         (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + (80*Ec^2*Pi^2)/3 - 
         (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + (1204*Log[1 - 2*Ec])/45 - 
         (674*Ec*Log[1 - 2*Ec])/5 - 88*Ec^2*Log[1 - 2*Ec] + 
         (18664*Ec^3*Log[1 - 2*Ec])/45 - (16*Ec^4*Log[1 - 2*Ec])/5 + 
         (80*Pi^2*Log[1 - 2*Ec])/3 - 192*Ec^2*Pi^2*Log[1 - 2*Ec] + 
         (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + (1193*Log[1 - 2*Ec]^2)/6 - 
         440*Ec*Log[1 - 2*Ec]^2 - 920*Ec^2*Log[1 - 2*Ec]^2 + 
         (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 408*Ec^4*Log[1 - 2*Ec]^2 + 
         (20*Log[1 - 2*Ec]^3)/3 - 48*Ec^2*Log[1 - 2*Ec]^3 + 
         (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 40*Log[1 - 2*Ec]^2*Log[2*Ec] + 
         288*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*
          Log[2*Ec] - (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
         320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
         800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
         192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
         320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
         192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - \[Rho]])/
          3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
         (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 
         120*Ec^4*Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
         (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - (408*Ec^3*Log[\[Rho]])/
          5 + (488*Ec^4*Log[\[Rho]])/5 - 99*Log[1 - 2*Ec]*Log[\[Rho]] + 
         240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 480*Ec^2*Log[1 - 2*Ec]*
          Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 
         240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
         (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
           Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
         48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 
            3*(5 - 36*Ec^2 + 32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
         (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
            24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 
            12*(-5 - 10*Ec + 16*Ec^2)*Log[\[Rho]])*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/3 + 
         (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
         320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
         192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
         192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
         576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
         320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         80*Zeta[3] - 576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
       (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
          12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
          11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
          1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*
           Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
          12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
          31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
          7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
          2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
          36000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          900*(13 + 12*Ec - 12*Ec^2)*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] + 11700*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 25200*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 10800*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8400*Log[1 - 2*Ec - \[Rho]] + 
          3000*Ec*Log[1 - 2*Ec - \[Rho]] + 47400*Ec^2*
           Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 
          26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 25200*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 
          79860*Ec*Log[\[Rho]] - 125490*Ec^2*Log[\[Rho]] + 
          18960*Ec^3*Log[\[Rho]] - 27480*Ec^4*Log[\[Rho]] + 
          15300*Log[1 - 2*Ec]*Log[\[Rho]] - 45000*Ec*Log[1 - 2*Ec]*
           Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
          3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 3600*Ec^4*Log[1 - 2*Ec]*
           Log[\[Rho]] - 5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
          12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
           Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 
          16200*Ec^2*PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
          7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
           PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
             (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
           PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
            \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
           PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
            Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
           PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
          6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
        (225*(1 - 2*Ec)^2)))/(3*Pi) + (aVR^2*c\[Delta]VR^2*\[Alpha]s*
      ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-6 + 192*Ec^5 + 
          (-131 + 4*Ec*(27 + 4*Ec*(6 + Ec*(7 + 9*Ec))))*\[Rho] + 
          (-1 + 2*Ec)*(51 + 4*Ec*(4 + Ec))*\[Rho]^2 + (9 - 4*Ec*(4 + Ec))*
           \[Rho]^3 + (-1 + 2*Ec)*\[Rho]^4))/(10*(-1 + 2*Ec)) + 
       6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[1 - 2*Ec] - 
       6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[\[Rho]])*
      (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + 
            Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
            12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
              48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
         96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
       8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
       Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 27*\[Rho] - 
            27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 45*\[Rho]) + 
            12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
            2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
         (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
         (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
          Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
       1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
       16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
        PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
         \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
             \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
            12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
            4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
          (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
            Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
              3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
         (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
            21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
              5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
            35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*
             (107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
              35*\[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
          Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
          (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
         384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 
       768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
        (3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
          230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
            32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
          16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
          2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
              24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
          2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
              7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
            \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)))/(3*Pi) + 
    (aVR*c\[Delta]VR*\[Alpha]s*((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 
         288*Ec^5*\[Rho] + (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*
           \[Rho]^2)/(-1 + 2*Ec) - 
         (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*\[Rho]^3)/
          (1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
       2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 2*\[Rho])*
        Log[\[Rho]])*(16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + 
            Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
            12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
              48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
         96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
       8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
       Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 27*\[Rho] - 
            27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 45*\[Rho]) + 
            12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
            2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
         (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
         (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
          Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
       1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
       16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
        PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
         \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
             \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
            12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
            4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
          (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
            Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
              3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
         (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
            21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
              5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
            35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*
             (107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
              35*\[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
          Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
          (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
         384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 
       768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
        (3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
          230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
            32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
          16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
          2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
              24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
          2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
              7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
            \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)))/(3*Pi) + 
    (aVR*c\[Delta]VR*\[Alpha]s*((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
         (-6 + 192*Ec^5 + (-131 + 4*Ec*(27 + 4*Ec*(6 + Ec*(7 + 9*Ec))))*
           \[Rho] + (-1 + 2*Ec)*(51 + 4*Ec*(4 + Ec))*\[Rho]^2 + 
          (9 - 4*Ec*(4 + Ec))*\[Rho]^3 + (-1 + 2*Ec)*\[Rho]^4))/
        (10*(-1 + 2*Ec)) + 6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[1 - 2*Ec] - 
       6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[\[Rho]])*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(3*Pi) + 
    (\[Alpha]s*((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
         (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
          (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*
           \[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
       2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 2*\[Rho])*
        Log[\[Rho]])*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
        ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
            2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(3*Pi) + 
    (\[Alpha]s*(aVR^2*((2 + 128*Ec^5*(-3 + 5*Ec) - 24*\[Rho] + 
           768*Ec^5*\[Rho] + 5*(-7 + 8*Ec*(3 + Ec*(3 + 4*Ec + 6*Ec^2)))*
            \[Rho]^2 + 80*\[Rho]^3 - 30*\[Rho]^4 + 8*\[Rho]^5 - \[Rho]^6)/
          20 + 3*\[Rho]^2*Log[1 - 2*Ec] - 3*\[Rho]^2*Log[\[Rho]]) + 
       aT^2*((4*(5 + 4480*Ec^8 - 63*\[Rho] - 150*\[Rho]^2 + 240*\[Rho]^3 - 
            45*\[Rho]^4 + 15*\[Rho]^5 - 2*\[Rho]^6 + 160*Ec^3*\[Rho]^2*
             (3 + \[Rho]) + 80*Ec^4*\[Rho]^2*(3 + \[Rho]) + 
            64*Ec^7*(-115 + 81*\[Rho]) + 32*Ec^6*(125 - 162*\[Rho] + 
              45*\[Rho]^2) - 16*Ec^5*(45 - 81*\[Rho] + 15*\[Rho]^2 + 
              5*\[Rho]^3) + 4*Ec*(-5 + 63*\[Rho] + 240*\[Rho]^2 - 
              210*\[Rho]^3 + 45*\[Rho]^4 - 15*\[Rho]^5 + 2*\[Rho]^6) - 
            4*Ec^2*(-5 + 63*\[Rho] + 420*\[Rho]^2 - 150*\[Rho]^3 + 
              45*\[Rho]^4 - 15*\[Rho]^5 + 2*\[Rho]^6)))/(15*(1 - 2*Ec)^2) + 
         16*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 16*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]]) + aP*aT*c\[Delta]P*
        ((2 - 5120*Ec^8 - 36*\[Rho] - 285*\[Rho]^2 + 240*\[Rho]^3 + 
           90*\[Rho]^4 - 12*\[Rho]^5 + \[Rho]^6 + 160*Ec^3*\[Rho]^2*
            (3 + 4*\[Rho]) + 80*Ec^4*\[Rho]^2*(3 + 4*\[Rho]) - 
           256*Ec^7*(-29 + 27*\[Rho]) - 64*Ec^6*(56 - 108*\[Rho] + 
             45*\[Rho]^2) - 64*Ec^5*(-9 + 27*\[Rho] - 30*\[Rho]^2 + 
             5*\[Rho]^3) + 4*Ec^2*(2 - 36*\[Rho] - 555*\[Rho]^2 - 
             120*\[Rho]^3 + 90*\[Rho]^4 - 12*\[Rho]^5 + \[Rho]^6) - 
           4*Ec*(2 - 36*\[Rho] - 375*\[Rho]^2 + 120*\[Rho]^3 + 90*\[Rho]^4 - 
             12*\[Rho]^5 + \[Rho]^6))/(30*(1 - 2*Ec)^2) + 
         2*\[Rho]^2*(3 + 4*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 4*\[Rho])*
          Log[\[Rho]]) + aS*aT*c\[Delta]S*
        ((-2 + 5120*Ec^8 + 36*\[Rho] + 285*\[Rho]^2 - 240*\[Rho]^3 - 
           90*\[Rho]^4 + 12*\[Rho]^5 - \[Rho]^6 - 160*Ec^3*\[Rho]^2*
            (3 + 4*\[Rho]) - 80*Ec^4*\[Rho]^2*(3 + 4*\[Rho]) + 
           256*Ec^7*(-29 + 27*\[Rho]) + 64*Ec^6*(56 - 108*\[Rho] + 
             45*\[Rho]^2) + 64*Ec^5*(-9 + 27*\[Rho] - 30*\[Rho]^2 + 
             5*\[Rho]^3) - 4*Ec^2*(2 - 36*\[Rho] - 555*\[Rho]^2 - 
             120*\[Rho]^3 + 90*\[Rho]^4 - 12*\[Rho]^5 + \[Rho]^6) + 
           4*Ec*(2 - 36*\[Rho] - 375*\[Rho]^2 + 120*\[Rho]^3 + 90*\[Rho]^4 - 
             12*\[Rho]^5 + \[Rho]^6))/(30*(1 - 2*Ec)^2) - 
         2*\[Rho]^2*(3 + 4*\[Rho])*Log[1 - 2*Ec] + 2*\[Rho]^2*(3 + 4*\[Rho])*
          Log[\[Rho]]) + aP^2*((4 + 1280*Ec^8 - 18*Sqrt[\[Rho]] - 54*\[Rho] - 
           375*\[Rho]^(3/2) - 195*\[Rho]^2 + 240*\[Rho]^(5/2) + 
           240*\[Rho]^3 + 180*\[Rho]^(7/2) - 30*\[Rho]^(9/2) + 6*\[Rho]^5 + 
           3*\[Rho]^(11/2) - \[Rho]^6 + 128*Ec^7*(-19 + 18*Sqrt[\[Rho]] + 
             9*\[Rho]) + 160*Ec^3*\[Rho]^(3/2)*(3 + 3*Sqrt[\[Rho]] + 
             6*\[Rho] + 2*\[Rho]^(3/2)) + 80*Ec^4*\[Rho]^(3/2)*
            (3 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 2*\[Rho]^(3/2)) + 
           64*Ec^6*(23 - 36*Sqrt[\[Rho]] - 18*\[Rho] + 45*\[Rho]^(3/2)) - 
           32*Ec^5*(9 - 18*Sqrt[\[Rho]] - 9*\[Rho] + 30*\[Rho]^(3/2) - 
             15*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*\[Rho]^3) + 
           4*Ec*(-4 + 18*Sqrt[\[Rho]] + 54*\[Rho] + 465*\[Rho]^(3/2) + 
             285*\[Rho]^2 - 60*\[Rho]^(5/2) - 180*\[Rho]^3 - 
             180*\[Rho]^(7/2) + 30*\[Rho]^(9/2) - 6*\[Rho]^5 - 
             3*\[Rho]^(11/2) + \[Rho]^6) - 4*Ec^2*(-4 + 18*Sqrt[\[Rho]] + 
             54*\[Rho] + 645*\[Rho]^(3/2) + 465*\[Rho]^2 + 300*\[Rho]^(5/2) - 
             60*\[Rho]^3 - 180*\[Rho]^(7/2) + 30*\[Rho]^(9/2) - 6*\[Rho]^5 - 
             3*\[Rho]^(11/2) + \[Rho]^6))/(60*(1 - 2*Ec)^2) + 
         \[Rho]^(3/2)*(3 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 2*\[Rho]^(3/2))*
          Log[1 - 2*Ec] - \[Rho]^(3/2)*(3 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 
           2*\[Rho]^(3/2))*Log[\[Rho]]) + 
       aS^2*((4 + 1280*Ec^8 + 18*Sqrt[\[Rho]] - 54*\[Rho] + 
           375*\[Rho]^(3/2) - 195*\[Rho]^2 - 240*\[Rho]^(5/2) + 
           240*\[Rho]^3 - 180*\[Rho]^(7/2) + 30*\[Rho]^(9/2) + 6*\[Rho]^5 - 
           3*\[Rho]^(11/2) - \[Rho]^6 + 128*Ec^7*(-19 - 18*Sqrt[\[Rho]] + 
             9*\[Rho]) + 160*Ec^3*\[Rho]^(3/2)*(-3 + 3*Sqrt[\[Rho]] - 
             6*\[Rho] + 2*\[Rho]^(3/2)) + 80*Ec^4*\[Rho]^(3/2)*
            (-3 + 3*Sqrt[\[Rho]] - 6*\[Rho] + 2*\[Rho]^(3/2)) - 
           64*Ec^6*(-23 - 36*Sqrt[\[Rho]] + 18*\[Rho] + 45*\[Rho]^(3/2)) - 
           32*Ec^5*(9 + 18*Sqrt[\[Rho]] - 9*\[Rho] - 30*\[Rho]^(3/2) - 
             15*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3) + 
           4*Ec*(-4 - 18*Sqrt[\[Rho]] + 54*\[Rho] - 465*\[Rho]^(3/2) + 
             285*\[Rho]^2 + 60*\[Rho]^(5/2) - 180*\[Rho]^3 + 
             180*\[Rho]^(7/2) - 30*\[Rho]^(9/2) - 6*\[Rho]^5 + 
             3*\[Rho]^(11/2) + \[Rho]^6) - 4*Ec^2*(-4 - 18*Sqrt[\[Rho]] + 
             54*\[Rho] - 645*\[Rho]^(3/2) + 465*\[Rho]^2 - 300*\[Rho]^(5/2) - 
             60*\[Rho]^3 + 180*\[Rho]^(7/2) - 30*\[Rho]^(9/2) - 6*\[Rho]^5 + 
             3*\[Rho]^(11/2) + \[Rho]^6))/(60*(1 - 2*Ec)^2) + 
         \[Rho]^(3/2)*(-3 + 3*Sqrt[\[Rho]] - 6*\[Rho] + 2*\[Rho]^(3/2))*
          Log[1 - 2*Ec] + (3*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) - 
           2*\[Rho]^3)*Log[\[Rho]]))*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(3*Pi) + (aVR^2*c\[Delta]VR^2*\[Alpha]s*
      ((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       24*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*
        (1 + \[Rho])*Log[\[Rho]])*((4*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*
         Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
        (-((Sqrt[\[Rho]]*(42 - 12672*Ec^6 + 3425*\[Rho] + 3540*\[Rho]^2 + 
             480*\[Rho]^3 + 20*\[Rho]^4 - 6*\[Rho]^5 + 1320*Ec^2*\[Rho]*
              (5 + 6*\[Rho]) - 288*Ec^5*(-22 + 45*\[Rho]) + 
             80*Ec^4*(48 + 253*\[Rho] + 6*\[Rho]^2) + 
             80*Ec^3*(-24 + 79*\[Rho] + 96*\[Rho]^2) + 
             2*Ec*(-42 - 6725*\[Rho] - 7500*\[Rho]^2 - 480*\[Rho]^3 - 20*
                \[Rho]^4 + 6*\[Rho]^5)))/(-15 + 30*Ec)) - 
         8*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*Log[2*Ec]) + 
       (4*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] + 480*\[Rho]^(3/2) - 
          360*\[Rho]^2 + 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
          288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
          80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
          2*Ec*(12 + 715*\[Rho] - 480*\[Rho]^(3/2) + 720*\[Rho]^2 - 
            352*\[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
         Log[\[Rho]])/(-15 + 30*Ec) + (4*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 
          415*\[Rho] - 480*\[Rho]^(3/2) - 360*\[Rho]^2 - 352*\[Rho]^(5/2) - 
          45*\[Rho]^3 + 288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*
           (5 + 6*\[Rho]) - 80*Ec^4*(6 + 29*\[Rho]) - 
          80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 2*Ec*(12 + 715*\[Rho] + 
            480*\[Rho]^(3/2) + 720*\[Rho]^2 + 352*\[Rho]^(5/2) + 
            45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
        (-15 + 30*Ec) + (\[Rho]^(3/2)*(-270 - 1440*\[Rho] - 150*\[Rho]^2 - 
          10*\[Rho]^3 + 3*\[Rho]^4)*Log[\[Rho]]^2)/15 + 
       Log[1 - 2*Ec - \[Rho]]*(-1/225*(Sqrt[\[Rho]]*(2136 + 117504*Ec^6 + 
             8125*\[Rho] - 9000*\[Rho]^2 - 3000*\[Rho]^3 + 2000*\[Rho]^4 - 
             261*\[Rho]^5 + 864*Ec^5*(-8 + 225*\[Rho]) - 
             120*Ec^2*(12 + 445*\[Rho]) + 80*Ec^3*(-12 - 145*\[Rho] + 360*
                \[Rho]^2) + 80*Ec^4*(-372 + 5*\[Rho] + 900*\[Rho]^2) + 
             2*Ec*(-1416 + 575*\[Rho] - 12600*\[Rho]^2 + 3000*\[Rho]^3 - 2000*
                \[Rho]^4 + 261*\[Rho]^5)))/(-1 + 2*Ec) - 
         (2*Sqrt[\[Rho]]*(-42 + 1152*Ec^6 - 505*\[Rho] + 480*\[Rho]^2 + 
            60*\[Rho]^3 + 10*\[Rho]^4 - 3*\[Rho]^5 + 288*Ec^5*
             (-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) + 
            80*Ec^4*(-12 - 29*\[Rho] + 6*\[Rho]^2) - 
            80*Ec^3*(-6 + 5*\[Rho] + 12*\[Rho]^2) + 
            2*Ec*(42 + 805*\[Rho] - 120*\[Rho]^2 - 60*\[Rho]^3 - 
              10*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]])/(-15 + 30*Ec)) - 
       (16*Ec*Sqrt[\[Rho]]*(144*Ec^5 + 36*Ec^4*(-2 + 5*\[Rho]) + 
          15*\[Rho]*(5 + 6*\[Rho]) - 15*Ec*\[Rho]*(5 + 6*\[Rho]) - 
          10*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 10*Ec^3*\[Rho]*(29 + 6*\[Rho]))*
         PolyLog[2, 2*Ec])/(-15 + 30*Ec) - (512*\[Rho]^2*(15 + 11*\[Rho])*
         PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] - 480*\[Rho]^(3/2) - 
          360*\[Rho]^2 - 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
          288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
          80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
          2*Ec*(12 + 715*\[Rho] + 480*\[Rho]^(3/2) + 720*\[Rho]^2 + 
            352*\[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-15 + 30*Ec) + 
       (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] + 480*\[Rho]^(3/2) - 
          360*\[Rho]^2 + 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
          288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
          80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
          2*Ec*(12 + 715*\[Rho] - 480*\[Rho]^(3/2) + 720*\[Rho]^2 - 
            352*\[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, 
          Sqrt[\[Rho]]/(1 - 2*Ec)])/(-15 + 30*Ec) - 
       (2*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*(18 - 108*Sqrt[\[Rho]] + 
          53*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*PolyLog[2, \[Rho]])/15 - 
       (4*Sqrt[\[Rho]]*(30 + 360*\[Rho] - 120*\[Rho]^2 - 60*\[Rho]^3 - 
          10*\[Rho]^4 + 3*\[Rho]^5 + 240*Ec^3*(-1 + \[Rho]^2))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
        ((Sqrt[\[Rho]]*(966 + 13824*Ec^6 - 5*(7981 + 1200*Pi^2)*\[Rho] - 
            180*(333 + 40*Pi^2)*\[Rho]^2 + 510*\[Rho]^3 - 180*\[Rho]^4 + 
            1728*Ec^5*(41 + 80*\[Rho]) - 160*Ec^4*(384 + (971 + 240*Pi^2)*
               \[Rho] - 39*\[Rho]^2) + 40*Ec^3*(264 + (-587 + 480*Pi^2)*
               \[Rho] - 1002*\[Rho]^2 + 18*\[Rho]^3) - 
            60*Ec^2*(6 + 1839*\[Rho] + 2236*\[Rho]^2 - 22*\[Rho]^3 + 
              12*\[Rho]^4) + 2*Ec*(-786 + (75815 + 6000*Pi^2)*\[Rho] + 
              1800*(59 + 4*Pi^2)*\[Rho]^2 - 930*\[Rho]^3 + 360*\[Rho]^4)))/
          (225*(-1 + 2*Ec)) - (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] + 
            480*\[Rho]^(3/2) - 360*\[Rho]^2 + 352*\[Rho]^(5/2) - 
            45*\[Rho]^3 + 288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*
             (5 + 6*\[Rho]) - 80*Ec^4*(6 + 29*\[Rho]) - 
            80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 2*Ec*(12 + 715*\[Rho] - 
              480*\[Rho]^(3/2) + 720*\[Rho]^2 - 352*\[Rho]^(5/2) + 
              45*\[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-15 + 30*Ec) - 
         (8*Sqrt[\[Rho]]*(-12 + 1152*Ec^6 - 415*\[Rho] - 480*\[Rho]^(3/2) - 
            360*\[Rho]^2 - 352*\[Rho]^(5/2) - 45*\[Rho]^3 + 
            288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) - 
            80*Ec^4*(6 + 29*\[Rho]) - 80*Ec^3*(-3 + 5*\[Rho] + 9*\[Rho]^2) + 
            2*Ec*(12 + 715*\[Rho] + 480*\[Rho]^(3/2) + 720*\[Rho]^2 + 
              352*\[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (-15 + 30*Ec) + (4*Sqrt[\[Rho]]*(-42 + 1152*Ec^6 - 505*\[Rho] + 
            480*\[Rho]^2 + 60*\[Rho]^3 + 10*\[Rho]^4 - 3*\[Rho]^5 + 
            288*Ec^5*(-2 + 5*\[Rho]) - 120*Ec^2*\[Rho]*(5 + 6*\[Rho]) + 
            80*Ec^4*(-12 - 29*\[Rho] + 6*\[Rho]^2) - 
            80*Ec^3*(-6 + 5*\[Rho] + 12*\[Rho]^2) + 
            2*Ec*(42 + 805*\[Rho] - 120*\[Rho]^2 - 60*\[Rho]^3 - 
              10*\[Rho]^4 + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
          (-15 + 30*Ec) + (2*Sqrt[\[Rho]]*(2 - 1152*Ec^6 + 195*\[Rho] - 
            90*\[Rho]^2 - 192*Ec^5*(-3 + 5*\[Rho]) + 120*Ec^2*\[Rho]*
             (5 + 6*\[Rho]) + 160*Ec^4*(2 + 9*\[Rho]) + 
            80*Ec^3*(-2 + 9*\[Rho] + 9*\[Rho]^2) - 2*Ec*(2 + 495*\[Rho] + 
              270*\[Rho]^2))*Log[\[Rho]])/(-5 + 10*Ec) - 
         8*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, 2*Ec] + 
         32*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]^(3/2)*
          (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         16*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, 
           \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((Sqrt[\[Rho]]*(405 + 25920*Ec^6 + 27705*\[Rho] + 58740*\[Rho]^2 + 
            10890*\[Rho]^3 + 905*\[Rho]^4 - 96*\[Rho]^5 + 
            12960*Ec^5*(-1 + 3*\[Rho]) + 240*Ec^4*\[Rho]*(407 + 317*\[Rho]) - 
            120*Ec^3*\[Rho]*(-142 - 272*\[Rho] + 3*\[Rho]^2) + 
            60*Ec^2*\[Rho]*(522 + 1328*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
            2*Ec*(-405 - 44985*\[Rho] - 101670*\[Rho]^2 - 10680*\[Rho]^3 - 
              995*\[Rho]^4 + 96*\[Rho]^5)))/(225*(-1 + 2*Ec)) - 
         (256*\[Rho]^2*(15 + 11*\[Rho])*Log[1 - Sqrt[\[Rho]]])/15 - 
         (2*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*(18 - 108*Sqrt[\[Rho]] + 
            53*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
         32*(-1 + 8*Ec^3)*\[Rho]^(3/2)*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 16*\[Rho]^(3/2)*
          (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         48*\[Rho]^(3/2)*(1 + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
            (-1 + 2*Ec)] + 8*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 16*\[Rho]^(3/2)*
        (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, 1 - 2*Ec] + 
       64*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]^(3/2)*
        (5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       16*\[Rho]^(3/2)*(5 - 16*Ec^3 + 6*\[Rho])*PolyLog[3, 
         \[Rho]/(1 - 2*Ec)] + (Sqrt[\[Rho]]*(11496 - 
          2304*Ec^6*(-111 + 20*Pi^2) + 252551*\[Rho] - 80792*\[Rho]^2 - 
          201908*\[Rho]^3 + 21424*\[Rho]^4 - 2771*\[Rho]^5 + 
          8*Ec^2*(630 + 120*(621 + 25*Pi^2)*\[Rho] + 36*(2979 + 100*Pi^2)*
             \[Rho]^2 - 4147*\[Rho]^3 + 882*\[Rho]^4) - 
          60*Pi^2*(18 - 145*\[Rho] + 1920*\[Rho]^(3/2) - 720*\[Rho]^2 + 
            1408*\[Rho]^(5/2) - 120*\[Rho]^3 - 10*\[Rho]^4 + 3*\[Rho]^5) - 
          288*Ec^5*(804 - 291*\[Rho] + 40*Pi^2*(-2 + 5*\[Rho])) + 
          16*Ec^4*(5880 + 16*(-67 + 75*Pi^2)*\[Rho]^2 + 
            5*\[Rho]*(3757 + 1160*Pi^2 - 5760*Zeta[3])) - 
          72000*\[Rho]*Zeta[3] - 86400*\[Rho]^2*Zeta[3] + 
          16*Ec^3*(390 + 8*(1793 + 150*Pi^2)*\[Rho]^2 - 351*\[Rho]^3 + 
            10*\[Rho]*(1511 + 100*Pi^2 + 1440*Zeta[3])) + 
          2*Ec*(-16176 + 210904*\[Rho]^3 - 23188*\[Rho]^4 + 2771*\[Rho]^5 + 
            60*Pi^2*(18 - 345*\[Rho] + 1920*\[Rho]^(3/2) - 960*\[Rho]^2 + 
              1408*\[Rho]^(5/2) - 120*\[Rho]^3 - 10*\[Rho]^4 + 3*\[Rho]^5) + 
            5*\[Rho]*(-90643 + 14400*Zeta[3]) + 4*\[Rho]^2*
             (-41003 + 21600*Zeta[3]))))/(900*(-1 + 2*Ec))))/(3*Pi) + 
    (aVR*c\[Delta]VR*\[Alpha]s*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
         (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
          \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
        Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
      ((2*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
          16*Ec^3*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + 
       Log[1 - 2*Ec]^2*((56 + 28160*Ec^8 + 2121*\[Rho] + 4760*\[Rho]^2 + 
           510*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6 - 
           256*Ec^7*(353 + 153*\[Rho]) + 64*Ec^6*(1802 + 3357*\[Rho]) - 
           80*Ec^4*(-304 - 1095*\[Rho] + 622*\[Rho]^2 + 8*\[Rho]^3) + 
           64*Ec^5*(-1163 - 3828*\[Rho] - 130*\[Rho]^2 + 10*\[Rho]^3) - 
           80*Ec^3*(40 + 186*\[Rho] + 125*\[Rho]^2 + 97*\[Rho]^3) - 
           4*Ec*(56 + 3111*\[Rho] + 9380*\[Rho]^2 + 1830*\[Rho]^3 - 
             10*\[Rho]^5 + 4*\[Rho]^6) + 4*Ec^2*(56 + 5091*\[Rho] + 
             18620*\[Rho]^2 + 4470*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6))/
          (30*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*Log[2*Ec]) + 
       (2*(4 + 640*Ec^6 + 273*\[Rho] - 120*\[Rho]^(3/2) + 
          (610 + 90/(-1 + 2*Ec))*\[Rho]^2 - 624*\[Rho]^(5/2) + 
          (35*\[Rho]^3)/(1 - 2*Ec)^2 - 88*\[Rho]^(7/2) - 
          576*Ec^5*(3 + \[Rho]) + 720*Ec^4*(2 + 5*\[Rho]) + 
          80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 20*Ec*\[Rho]*
           (-18 - 75*\[Rho] + (-9 - 22/(1 - 2*Ec)^2)*\[Rho]^2) + 
          20*Ec^2*\[Rho]*(-18 - 66*\[Rho] + (43*\[Rho]^2)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
       (2*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
       (\[Rho]^2*(900 + 1040*\[Rho] - 5*\[Rho]^3 + 2*\[Rho]^4)*Log[\[Rho]]^2)/
        30 + Log[1 - 2*Ec - \[Rho]]*((-728 - 460800*Ec^8 + 5529*\[Rho] + 
           7150*\[Rho]^2 - 12000*\[Rho]^3 + 600*\[Rho]^4 - 697*\[Rho]^5 + 
           146*\[Rho]^6 - 1536*Ec^7*(-719 + 117*\[Rho]) + 
           1728*Ec^6*(-548 - 261*\[Rho] + 50*\[Rho]^2) - 
           160*Ec^3*(-4 - 543*\[Rho] - 1150*\[Rho]^2 + 80*\[Rho]^3) - 
           80*Ec^4*(596 + 1437*\[Rho] - 2830*\[Rho]^2 + 440*\[Rho]^3) + 
           64*Ec^5*(5494 + 9183*\[Rho] - 8300*\[Rho]^2 + 550*\[Rho]^3) - 
           4*Ec*(-848 - 2661*\[Rho] + 10450*\[Rho]^2 + 1200*\[Rho]^3 + 
             600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6) + 
           4*Ec^2*(-1088 - 24441*\[Rho] - 8150*\[Rho]^2 + 20400*\[Rho]^3 + 
             600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6))/
          (450*(1 - 2*Ec)^2) + ((-2560*Ec^8 - 256*Ec^7*(-55 + 9*\[Rho]) - 
            64*Ec^6*(370 + 99*\[Rho]) - 80*Ec^4*(76 + 153*\[Rho] - 
              158*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(275 + 306*\[Rho] - 
              115*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 18*\[Rho] - 
              7*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec^2*\[Rho]*(-837 - 1390*\[Rho] + 
              340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) - 4*Ec*\[Rho]*
             (-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
            \[Rho]*(-567 - 130*\[Rho] + 700*\[Rho]^2 - 5*\[Rho]^4 + 
              2*\[Rho]^5))*Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
       (8*Ec*(320*Ec^7 - 32*Ec^6*(19 + 27*\[Rho]) + 
          8*Ec^5*(46 + 423*\[Rho]) + 10*Ec^3*\[Rho]*(69 + 10*\[Rho] - 
            4*\[Rho]^2) - 15*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) + 
          45*Ec*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) - 20*Ec^2*\[Rho]*
           (3 + 14*\[Rho] + 4*\[Rho]^2) + 8*Ec^4*(-9 - 372*\[Rho] - 
            95*\[Rho]^2 + 5*\[Rho]^3))*PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
       (64*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
         PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (4*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
       (4*(4 + 2560*Ec^8 + 273*\[Rho] - 120*\[Rho]^(3/2) + 520*\[Rho]^2 - 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 - 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec^2*(-4 - 543*\[Rho] + 120*\[Rho]^(3/2) - 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) - 395*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec*(-4 - 363*\[Rho] + 120*\[Rho]^(3/2) - 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) - 155*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
       ((1 + Sqrt[\[Rho]])^6*(8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 
          82*\[Rho]^(3/2) + 37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*
         PolyLog[2, \[Rho]])/15 - (2*(-4 - 1440*Ec^4*(-1 + \[Rho]) + 
          1152*Ec^5*(-1 + \[Rho]) + 294*\[Rho] + 240*\[Rho]^2 - 
          260*\[Rho]^3 + 5*\[Rho]^5 - 2*\[Rho]^6 - 
          80*Ec^3*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
        ((388 + 409600*Ec^8 + (3801 + 3600*Pi^2)*\[Rho] + 
           5*(14599 + 3360*Pi^2)*\[Rho]^2 + 20*(1469 + 240*Pi^2)*\[Rho]^3 + 
           240*\[Rho]^4 - 120*\[Rho]^5 - 256*Ec^7*(3769 + 3*\[Rho]) + 
           64*Ec^6*(12481 + 6*(1277 + 600*Pi^2)*\[Rho] - 780*\[Rho]^2) + 
           32*Ec^5*(-7883 - 3*(6017 + 4800*Pi^2)*\[Rho] - 5*(787 + 480*Pi^2)*
              \[Rho]^2 + 65*\[Rho]^3) - 80*Ec^4*(-47 - 45*(59 + 80*Pi^2)*
              \[Rho] - 20*(7 + 48*Pi^2)*\[Rho]^2 - 160*\[Rho]^3 + 
             12*\[Rho]^4) + 4*Ec^2*(1108 + 12*(2213 + 300*Pi^2)*\[Rho] + 
             5*(35851 + 3360*Pi^2)*\[Rho]^2 + 20*(3083 + 240*Pi^2)*\[Rho]^3 + 
             540*\[Rho]^4 - 360*\[Rho]^5) + 40*Ec^3*(173 - 15*(191 + 96*Pi^2)*
              \[Rho] - (7837 + 480*Pi^2)*\[Rho]^2 - 1829*\[Rho]^3 - 
             12*\[Rho]^4 + 24*\[Rho]^5) + 4*Ec*(-628 - 48*(197 + 75*Pi^2)*
              \[Rho] - 25*(4181 + 672*Pi^2)*\[Rho]^2 - 20*(2039 + 240*Pi^2)*
              \[Rho]^3 - 330*\[Rho]^4 + 180*\[Rho]^5))/(450*(1 - 2*Ec)^2) + 
         (4*(-4 - 640*Ec^6 - 273*\[Rho] + 120*\[Rho]^(3/2) + 
            (-610 + 90/(1 - 2*Ec))*\[Rho]^2 + 624*\[Rho]^(5/2) + 
            (-125 + 90/(1 - 2*Ec)^2)*\[Rho]^3 + 88*\[Rho]^(7/2) + 
            576*Ec^5*(3 + \[Rho]) - 720*Ec^4*(2 + 5*\[Rho]) - 
            80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 60*Ec*\[Rho]*
             (6 + 25*\[Rho] + (3 - (1 - 2*Ec)^(-2))*\[Rho]^2) + 
            120*Ec^2*\[Rho]*(3 + 11*\[Rho] - (3*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
         (4*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
            256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
            64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
            80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
            80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
            4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/(15*(1 - 2*Ec)^2) + 
         (2*(2560*Ec^8 + 256*Ec^7*(-55 + 9*\[Rho]) + 
            64*Ec^6*(370 + 99*\[Rho]) + 80*Ec^4*(76 + 153*\[Rho] - 
              158*\[Rho]^2 + 4*\[Rho]^3) - 64*Ec^5*(275 + 306*\[Rho] - 
              115*\[Rho]^2 + 5*\[Rho]^3) - 160*Ec^3*(5 + 18*\[Rho] - 
              7*\[Rho]^2 + 5*\[Rho]^3) + \[Rho]*(567 + 130*\[Rho] - 
              700*\[Rho]^2 + 5*\[Rho]^4 - 2*\[Rho]^5) - 4*Ec^2*\[Rho]*
             (-837 - 1390*\[Rho] + 340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
            4*Ec*\[Rho]*(-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 
              2*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
         ((-16 - 7680*Ec^8 - 525*\[Rho] - 435*\[Rho]^2 + 720*\[Rho]^3 + 
            768*Ec^7*(31 + 15*\[Rho]) - 1344*Ec^6*(22 + 45*\[Rho]) + 
            Ec*(64 + 3180*\[Rho] + 6780*\[Rho]^2 - 1440*\[Rho]^3) + 
            80*Ec^4*(-76 - 291*\[Rho] + 168*\[Rho]^2 + 2*\[Rho]^3) - 
            32*Ec^5*(-586 - 2100*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) + 
            40*Ec^3*(20 + 96*\[Rho] + 69*\[Rho]^2 + 53*\[Rho]^3) - 
            4*Ec^2*(16 + 1335*\[Rho] + 4215*\[Rho]^2 + 360*\[Rho]^3))*
           Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 
           14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 
         16*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         16*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
       Log[\[Rho]]*(-1/900*(\[Rho]*(8760 - 284160*Ec^7 + 114915*\[Rho] + 
             84560*\[Rho]^2 + 6180*\[Rho]^3 - 1214*\[Rho]^4 + 167*\[Rho]^5 + 
             960*Ec^6*(536 + 83*\[Rho]) + 320*Ec^5*(-1134 - 3246*\[Rho] + 229*
                \[Rho]^2) + 160*Ec^3*\[Rho]*(-1113 - 706*\[Rho] - 3*
                \[Rho]^2 + 6*\[Rho]^3) - 80*Ec^4*(-1200 - 5205*\[Rho] + 670*
                \[Rho]^2 + 12*\[Rho]^3) + 4*Ec^2*(9240 + 236925*\[Rho] + 
               170390*\[Rho]^2 + 6480*\[Rho]^3 - 1454*\[Rho]^4 + 167*
                \[Rho]^5) - 4*Ec*(9240 + 162195*\[Rho] + 116810*\[Rho]^2 + 
               6270*\[Rho]^3 - 1274*\[Rho]^4 + 167*\[Rho]^5)))/(1 - 2*Ec)^2 - 
         (32*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
           Log[1 - Sqrt[\[Rho]]])/15 + ((1 + Sqrt[\[Rho]])^6*
           (8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 82*\[Rho]^(3/2) + 
            37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[1 - \[Rho]])/15 - 
         8*\[Rho]*(3 + 48*Ec^4 + 2*\[Rho] - 16*Ec^3*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         8*\[Rho]*(-3 - 48*Ec^4 - 14*\[Rho] - 4*\[Rho]^2 + 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         32*\[Rho]^2*(3 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
        PolyLog[3, 1 - 2*Ec] + 32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
         Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (8496 - 12800*Ec^8*(-137 + 24*Pi^2) - 233925*\[Rho] - 
         893025*\[Rho]^2 + 985112*\[Rho]^3 + 120852*\[Rho]^4 + 
         16941*\[Rho]^5 - 4451*\[Rho]^6 - 60*Pi^2*(24 - 63*\[Rho] - 
           1440*\[Rho]^(3/2) + 1470*\[Rho]^2 - 7488*\[Rho]^(5/2) + 
           1360*\[Rho]^3 - 1056*\[Rho]^(7/2) - 15*\[Rho]^5 + 6*\[Rho]^6) + 
         256*Ec^7*(-14323 + 837*\[Rho] + 120*Pi^2*(19 + 27*\[Rho])) + 
         16*Ec^4*(12080 + (31838 + 2400*Pi^2)*\[Rho]^3 + 1236*\[Rho]^4 - 
           15*\[Rho]*(3133 + 2760*Pi^2 - 43200*Zeta[3]) - 
           15*\[Rho]^2*(-8767 + 400*Pi^2 - 11520*Zeta[3])) - 
         32*Ec^3*(-20 - 2*(31291 + 1200*Pi^2)*\[Rho]^3 - 1755*\[Rho]^4 + 
           798*\[Rho]^5 - 15*\[Rho]*(133 + 120*Pi^2 - 4320*Zeta[3]) - 
           15*\[Rho]^2*(10509 + 560*Pi^2 - 1440*Zeta[3])) + 
         129600*\[Rho]*Zeta[3] + 604800*\[Rho]^2*Zeta[3] + 
         172800*\[Rho]^3*Zeta[3] - 64*Ec^5*(18833 + 2297*\[Rho]^3 + 
           120*Pi^2*(-9 - 372*\[Rho] - 95*\[Rho]^2 + 5*\[Rho]^3) + 
           30*\[Rho]^2*(-853 + 1440*Zeta[3]) + 90*\[Rho]*
            (-361 + 2880*Zeta[3])) - 64*Ec^6*(-46702 + 9747*\[Rho]^2 + 
           120*Pi^2*(46 + 423*\[Rho]) - 9*\[Rho]*(-391 + 14400*Zeta[3])) - 
         4*Ec^2*(-13176 - 103104*\[Rho]^4 - 23325*\[Rho]^5 + 4451*\[Rho]^6 + 
           60*Pi^2*(24 + 477*\[Rho] - 1440*\[Rho]^(3/2) + 3990*\[Rho]^2 - 
             7488*\[Rho]^(5/2) + 2080*\[Rho]^3 - 1056*\[Rho]^(7/2) - 
             15*\[Rho]^5 + 6*\[Rho]^6) + \[Rho]^2*(2715855 - 
             604800*Zeta[3]) - 9*\[Rho]*(-40141 + 14400*Zeta[3]) - 
           2*\[Rho]^3*(159109 + 86400*Zeta[3])) + 
         4*Ec*(-10536 - 116106*\[Rho]^4 - 18537*\[Rho]^5 + 4451*\[Rho]^6 + 
           60*Pi^2*(24 + 117*\[Rho] - 1440*\[Rho]^(3/2) + 2310*\[Rho]^2 - 
             7488*\[Rho]^(5/2) + 1600*\[Rho]^3 - 1056*\[Rho]^(7/2) - 
             15*\[Rho]^5 + 6*\[Rho]^6) + \[Rho]^2*(1402701 - 
             604800*Zeta[3]) - 3*\[Rho]*(-95179 + 43200*Zeta[3]) - 
           2*\[Rho]^3*(404563 + 86400*Zeta[3])))/(5400*(1 - 2*Ec)^2)))/
     (3*Pi) + (\[Alpha]s*((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
        (1 - 2*Ec)^2 + (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
        (1 - 2*Ec)^2 + aT^2*(4*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*
            \[Rho] + (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
           (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
           3*\[Rho]^4) + 144*\[Rho]^2*Log[1 - 2*Ec] - 
         144*\[Rho]^2*Log[\[Rho]]) + aVR^2*(1 - 8*\[Rho] + 
         (2*Ec + \[Rho])^2*(12*Ec^2 + 4*Ec*(-2 + \[Rho]) - 
           (-8 + \[Rho])*\[Rho]) + 12*\[Rho]^2*Log[1 - 2*Ec] - 
         12*\[Rho]^2*Log[\[Rho]]) + aS^2*(1/2 + 8*(-1 + Ec)*Ec^3 - 
         2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] - 
         6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
          (-1 + 2*Ec) - (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
         (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]]) + aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 
         2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] + 
         6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
          (-1 + 2*Ec) + (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
         (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]]))*
      ((2*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
          16*Ec^3*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + 
       Log[1 - 2*Ec]^2*((56 + 28160*Ec^8 + 2121*\[Rho] + 4760*\[Rho]^2 + 
           510*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6 - 
           256*Ec^7*(353 + 153*\[Rho]) + 64*Ec^6*(1802 + 3357*\[Rho]) - 
           80*Ec^4*(-304 - 1095*\[Rho] + 622*\[Rho]^2 + 8*\[Rho]^3) + 
           64*Ec^5*(-1163 - 3828*\[Rho] - 130*\[Rho]^2 + 10*\[Rho]^3) - 
           80*Ec^3*(40 + 186*\[Rho] + 125*\[Rho]^2 + 97*\[Rho]^3) - 
           4*Ec*(56 + 3111*\[Rho] + 9380*\[Rho]^2 + 1830*\[Rho]^3 - 
             10*\[Rho]^5 + 4*\[Rho]^6) + 4*Ec^2*(56 + 5091*\[Rho] + 
             18620*\[Rho]^2 + 4470*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6))/
          (30*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
           4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*Log[2*Ec]) + 
       (2*(4 + 640*Ec^6 + 273*\[Rho] - 120*\[Rho]^(3/2) + 
          (610 + 90/(-1 + 2*Ec))*\[Rho]^2 - 624*\[Rho]^(5/2) + 
          (35*\[Rho]^3)/(1 - 2*Ec)^2 - 88*\[Rho]^(7/2) - 
          576*Ec^5*(3 + \[Rho]) + 720*Ec^4*(2 + 5*\[Rho]) + 
          80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 20*Ec*\[Rho]*
           (-18 - 75*\[Rho] + (-9 - 22/(1 - 2*Ec)^2)*\[Rho]^2) + 
          20*Ec^2*\[Rho]*(-18 - 66*\[Rho] + (43*\[Rho]^2)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
       (2*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
       (\[Rho]^2*(900 + 1040*\[Rho] - 5*\[Rho]^3 + 2*\[Rho]^4)*Log[\[Rho]]^2)/
        30 + Log[1 - 2*Ec - \[Rho]]*((-728 - 460800*Ec^8 + 5529*\[Rho] + 
           7150*\[Rho]^2 - 12000*\[Rho]^3 + 600*\[Rho]^4 - 697*\[Rho]^5 + 
           146*\[Rho]^6 - 1536*Ec^7*(-719 + 117*\[Rho]) + 
           1728*Ec^6*(-548 - 261*\[Rho] + 50*\[Rho]^2) - 
           160*Ec^3*(-4 - 543*\[Rho] - 1150*\[Rho]^2 + 80*\[Rho]^3) - 
           80*Ec^4*(596 + 1437*\[Rho] - 2830*\[Rho]^2 + 440*\[Rho]^3) + 
           64*Ec^5*(5494 + 9183*\[Rho] - 8300*\[Rho]^2 + 550*\[Rho]^3) - 
           4*Ec*(-848 - 2661*\[Rho] + 10450*\[Rho]^2 + 1200*\[Rho]^3 + 
             600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6) + 
           4*Ec^2*(-1088 - 24441*\[Rho] - 8150*\[Rho]^2 + 20400*\[Rho]^3 + 
             600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6))/
          (450*(1 - 2*Ec)^2) + ((-2560*Ec^8 - 256*Ec^7*(-55 + 9*\[Rho]) - 
            64*Ec^6*(370 + 99*\[Rho]) - 80*Ec^4*(76 + 153*\[Rho] - 
              158*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(275 + 306*\[Rho] - 
              115*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 18*\[Rho] - 
              7*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec^2*\[Rho]*(-837 - 1390*\[Rho] + 
              340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) - 4*Ec*\[Rho]*
             (-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
            \[Rho]*(-567 - 130*\[Rho] + 700*\[Rho]^2 - 5*\[Rho]^4 + 
              2*\[Rho]^5))*Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
       (8*Ec*(320*Ec^7 - 32*Ec^6*(19 + 27*\[Rho]) + 
          8*Ec^5*(46 + 423*\[Rho]) + 10*Ec^3*\[Rho]*(69 + 10*\[Rho] - 
            4*\[Rho]^2) - 15*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) + 
          45*Ec*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) - 20*Ec^2*\[Rho]*
           (3 + 14*\[Rho] + 4*\[Rho]^2) + 8*Ec^4*(-9 - 372*\[Rho] - 
            95*\[Rho]^2 + 5*\[Rho]^3))*PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
       (64*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
         PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (4*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
       (4*(4 + 2560*Ec^8 + 273*\[Rho] - 120*\[Rho]^(3/2) + 520*\[Rho]^2 - 
          624*\[Rho]^(5/2) + 35*\[Rho]^3 - 88*\[Rho]^(7/2) - 
          256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
          64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
          80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
          80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
          4*Ec^2*(-4 - 543*\[Rho] + 120*\[Rho]^(3/2) - 1780*\[Rho]^2 + 
            624*\[Rho]^(5/2) - 395*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
          4*Ec*(-4 - 363*\[Rho] + 120*\[Rho]^(3/2) - 940*\[Rho]^2 + 
            624*\[Rho]^(5/2) - 155*\[Rho]^3 + 88*\[Rho]^(7/2)))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
       ((1 + Sqrt[\[Rho]])^6*(8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 
          82*\[Rho]^(3/2) + 37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*
         PolyLog[2, \[Rho]])/15 - (2*(-4 - 1440*Ec^4*(-1 + \[Rho]) + 
          1152*Ec^5*(-1 + \[Rho]) + 294*\[Rho] + 240*\[Rho]^2 - 
          260*\[Rho]^3 + 5*\[Rho]^5 - 2*\[Rho]^6 - 
          80*Ec^3*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
        ((388 + 409600*Ec^8 + (3801 + 3600*Pi^2)*\[Rho] + 
           5*(14599 + 3360*Pi^2)*\[Rho]^2 + 20*(1469 + 240*Pi^2)*\[Rho]^3 + 
           240*\[Rho]^4 - 120*\[Rho]^5 - 256*Ec^7*(3769 + 3*\[Rho]) + 
           64*Ec^6*(12481 + 6*(1277 + 600*Pi^2)*\[Rho] - 780*\[Rho]^2) + 
           32*Ec^5*(-7883 - 3*(6017 + 4800*Pi^2)*\[Rho] - 5*(787 + 480*Pi^2)*
              \[Rho]^2 + 65*\[Rho]^3) - 80*Ec^4*(-47 - 45*(59 + 80*Pi^2)*
              \[Rho] - 20*(7 + 48*Pi^2)*\[Rho]^2 - 160*\[Rho]^3 + 
             12*\[Rho]^4) + 4*Ec^2*(1108 + 12*(2213 + 300*Pi^2)*\[Rho] + 
             5*(35851 + 3360*Pi^2)*\[Rho]^2 + 20*(3083 + 240*Pi^2)*\[Rho]^3 + 
             540*\[Rho]^4 - 360*\[Rho]^5) + 40*Ec^3*(173 - 15*(191 + 96*Pi^2)*
              \[Rho] - (7837 + 480*Pi^2)*\[Rho]^2 - 1829*\[Rho]^3 - 
             12*\[Rho]^4 + 24*\[Rho]^5) + 4*Ec*(-628 - 48*(197 + 75*Pi^2)*
              \[Rho] - 25*(4181 + 672*Pi^2)*\[Rho]^2 - 20*(2039 + 240*Pi^2)*
              \[Rho]^3 - 330*\[Rho]^4 + 180*\[Rho]^5))/(450*(1 - 2*Ec)^2) + 
         (4*(-4 - 640*Ec^6 - 273*\[Rho] + 120*\[Rho]^(3/2) + 
            (-610 + 90/(1 - 2*Ec))*\[Rho]^2 + 624*\[Rho]^(5/2) + 
            (-125 + 90/(1 - 2*Ec)^2)*\[Rho]^3 + 88*\[Rho]^(7/2) + 
            576*Ec^5*(3 + \[Rho]) - 720*Ec^4*(2 + 5*\[Rho]) - 
            80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 60*Ec*\[Rho]*
             (6 + 25*\[Rho] + (3 - (1 - 2*Ec)^(-2))*\[Rho]^2) + 
            120*Ec^2*\[Rho]*(3 + 11*\[Rho] - (3*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
         (4*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
            256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
            64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
            80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
            80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
            4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/(15*(1 - 2*Ec)^2) + 
         (2*(2560*Ec^8 + 256*Ec^7*(-55 + 9*\[Rho]) + 
            64*Ec^6*(370 + 99*\[Rho]) + 80*Ec^4*(76 + 153*\[Rho] - 
              158*\[Rho]^2 + 4*\[Rho]^3) - 64*Ec^5*(275 + 306*\[Rho] - 
              115*\[Rho]^2 + 5*\[Rho]^3) - 160*Ec^3*(5 + 18*\[Rho] - 
              7*\[Rho]^2 + 5*\[Rho]^3) + \[Rho]*(567 + 130*\[Rho] - 
              700*\[Rho]^2 + 5*\[Rho]^4 - 2*\[Rho]^5) - 4*Ec^2*\[Rho]*
             (-837 - 1390*\[Rho] + 340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
            4*Ec*\[Rho]*(-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 
              2*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
         ((-16 - 7680*Ec^8 - 525*\[Rho] - 435*\[Rho]^2 + 720*\[Rho]^3 + 
            768*Ec^7*(31 + 15*\[Rho]) - 1344*Ec^6*(22 + 45*\[Rho]) + 
            Ec*(64 + 3180*\[Rho] + 6780*\[Rho]^2 - 1440*\[Rho]^3) + 
            80*Ec^4*(-76 - 291*\[Rho] + 168*\[Rho]^2 + 2*\[Rho]^3) - 
            32*Ec^5*(-586 - 2100*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) + 
            40*Ec^3*(20 + 96*\[Rho] + 69*\[Rho]^2 + 53*\[Rho]^3) - 
            4*Ec^2*(16 + 1335*\[Rho] + 4215*\[Rho]^2 + 360*\[Rho]^3))*
           Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 
           14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 
         16*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         16*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
       Log[\[Rho]]*(-1/900*(\[Rho]*(8760 - 284160*Ec^7 + 114915*\[Rho] + 
             84560*\[Rho]^2 + 6180*\[Rho]^3 - 1214*\[Rho]^4 + 167*\[Rho]^5 + 
             960*Ec^6*(536 + 83*\[Rho]) + 320*Ec^5*(-1134 - 3246*\[Rho] + 229*
                \[Rho]^2) + 160*Ec^3*\[Rho]*(-1113 - 706*\[Rho] - 3*
                \[Rho]^2 + 6*\[Rho]^3) - 80*Ec^4*(-1200 - 5205*\[Rho] + 670*
                \[Rho]^2 + 12*\[Rho]^3) + 4*Ec^2*(9240 + 236925*\[Rho] + 
               170390*\[Rho]^2 + 6480*\[Rho]^3 - 1454*\[Rho]^4 + 167*
                \[Rho]^5) - 4*Ec*(9240 + 162195*\[Rho] + 116810*\[Rho]^2 + 
               6270*\[Rho]^3 - 1274*\[Rho]^4 + 167*\[Rho]^5)))/(1 - 2*Ec)^2 - 
         (32*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
           Log[1 - Sqrt[\[Rho]]])/15 + ((1 + Sqrt[\[Rho]])^6*
           (8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 82*\[Rho]^(3/2) + 
            37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[1 - \[Rho]])/15 - 
         8*\[Rho]*(3 + 48*Ec^4 + 2*\[Rho] - 16*Ec^3*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         8*\[Rho]*(-3 - 48*Ec^4 - 14*\[Rho] - 4*\[Rho]^2 + 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         32*\[Rho]^2*(3 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
        PolyLog[3, 1 - 2*Ec] + 32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, 
         Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
         4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (8496 - 12800*Ec^8*(-137 + 24*Pi^2) - 233925*\[Rho] - 
         893025*\[Rho]^2 + 985112*\[Rho]^3 + 120852*\[Rho]^4 + 
         16941*\[Rho]^5 - 4451*\[Rho]^6 - 60*Pi^2*(24 - 63*\[Rho] - 
           1440*\[Rho]^(3/2) + 1470*\[Rho]^2 - 7488*\[Rho]^(5/2) + 
           1360*\[Rho]^3 - 1056*\[Rho]^(7/2) - 15*\[Rho]^5 + 6*\[Rho]^6) + 
         256*Ec^7*(-14323 + 837*\[Rho] + 120*Pi^2*(19 + 27*\[Rho])) + 
         16*Ec^4*(12080 + (31838 + 2400*Pi^2)*\[Rho]^3 + 1236*\[Rho]^4 - 
           15*\[Rho]*(3133 + 2760*Pi^2 - 43200*Zeta[3]) - 
           15*\[Rho]^2*(-8767 + 400*Pi^2 - 11520*Zeta[3])) - 
         32*Ec^3*(-20 - 2*(31291 + 1200*Pi^2)*\[Rho]^3 - 1755*\[Rho]^4 + 
           798*\[Rho]^5 - 15*\[Rho]*(133 + 120*Pi^2 - 4320*Zeta[3]) - 
           15*\[Rho]^2*(10509 + 560*Pi^2 - 1440*Zeta[3])) + 
         129600*\[Rho]*Zeta[3] + 604800*\[Rho]^2*Zeta[3] + 
         172800*\[Rho]^3*Zeta[3] - 64*Ec^5*(18833 + 2297*\[Rho]^3 + 
           120*Pi^2*(-9 - 372*\[Rho] - 95*\[Rho]^2 + 5*\[Rho]^3) + 
           30*\[Rho]^2*(-853 + 1440*Zeta[3]) + 90*\[Rho]*
            (-361 + 2880*Zeta[3])) - 64*Ec^6*(-46702 + 9747*\[Rho]^2 + 
           120*Pi^2*(46 + 423*\[Rho]) - 9*\[Rho]*(-391 + 14400*Zeta[3])) - 
         4*Ec^2*(-13176 - 103104*\[Rho]^4 - 23325*\[Rho]^5 + 4451*\[Rho]^6 + 
           60*Pi^2*(24 + 477*\[Rho] - 1440*\[Rho]^(3/2) + 3990*\[Rho]^2 - 
             7488*\[Rho]^(5/2) + 2080*\[Rho]^3 - 1056*\[Rho]^(7/2) - 
             15*\[Rho]^5 + 6*\[Rho]^6) + \[Rho]^2*(2715855 - 
             604800*Zeta[3]) - 9*\[Rho]*(-40141 + 14400*Zeta[3]) - 
           2*\[Rho]^3*(159109 + 86400*Zeta[3])) + 
         4*Ec*(-10536 - 116106*\[Rho]^4 - 18537*\[Rho]^5 + 4451*\[Rho]^6 + 
           60*Pi^2*(24 + 117*\[Rho] - 1440*\[Rho]^(3/2) + 2310*\[Rho]^2 - 
             7488*\[Rho]^(5/2) + 1600*\[Rho]^3 - 1056*\[Rho]^(7/2) - 
             15*\[Rho]^5 + 6*\[Rho]^6) + \[Rho]^2*(1402701 - 
             604800*Zeta[3]) - 3*\[Rho]*(-95179 + 43200*Zeta[3]) - 
           2*\[Rho]^3*(404563 + 86400*Zeta[3])))/(5400*(1 - 2*Ec)^2)))/
     (3*Pi) + (2*aVR*c\[Delta]VR*\[Alpha]s*
      ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 
          4*Ec^2*\[Rho]*(9 + \[Rho]) + \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 
          2*Ec*\[Rho]*(-21 + (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
       6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
       6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]])*(319/75 - (31*Ec)/5 - 
       9*Ec^2 + (204*Ec^3)/5 - (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 
       16*Ec^4*Pi^2 - (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - 
       (42*Ec*Log[1 - 2*Ec])/5 + (284*Ec^2*Log[1 - 2*Ec])/15 + 
       (584*Ec^3*Log[1 - 2*Ec])/5 - (1984*Ec^4*Log[1 - 2*Ec])/5 + 
       (6912*Ec^5*Log[1 - 2*Ec])/25 + (77*Log[1 - 2*Ec]^2)/10 - 
       160*Ec^2*Log[1 - 2*Ec]^2 + 512*Ec^3*Log[1 - 2*Ec]^2 - 
       648*Ec^4*Log[1 - 2*Ec]^2 + (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - 
       (28*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
       160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
       512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
       576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
       (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
       (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
       160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
       512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
       576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
       (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
       (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/5 + 
       (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
       (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
       (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
       (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
       (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
         Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
       80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
        Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
       (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
       (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
       80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
       288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
       80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
       256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
       288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
         Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
       256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
       240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
       (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
       (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
       (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
          Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
       (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
       160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
       512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
       576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
       (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
       (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
        (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
          Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
         2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
       (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*
           Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
           Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
          2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
       (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
          462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
           Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
          360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
       80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
       256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
          1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
          1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
          150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
           Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
          300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
       (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 18072*Ec^4 + 
          5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 25200*Ec^3*Pi^2 - 
          42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
          111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
          15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
          32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
          28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
          314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
          86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
          8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
          7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
          48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
           Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
          18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
          232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
          232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
          345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
          3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
          59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
           Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
          21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 54000*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 248400*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 151200*Ec^3*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 37335*Log[\[Rho]] - 
          165210*Ec*Log[\[Rho]] + 29370*Ec^2*Log[\[Rho]] + 
          182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
          6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*
           Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
          48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
          9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
           Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
          2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
             Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
            4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
            2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
          2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, 
            \[Rho]/(1 - 2*Ec)] - 151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          48600*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          97200*Ec*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          43200*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          86400*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          24300*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          48600*Ec*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          21600*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
          43200*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          48600*PolyLog[3, 1 - 2*Ec] - 97200*Ec*PolyLog[3, 1 - 2*Ec] - 
          43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 
          194400*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
          48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
          86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
       \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + (1784*Ec^3)/75 + 
         (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + (80*Ec^2*Pi^2)/3 - 
         (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + (1204*Log[1 - 2*Ec])/45 - 
         (674*Ec*Log[1 - 2*Ec])/5 - 88*Ec^2*Log[1 - 2*Ec] + 
         (18664*Ec^3*Log[1 - 2*Ec])/45 - (16*Ec^4*Log[1 - 2*Ec])/5 + 
         (80*Pi^2*Log[1 - 2*Ec])/3 - 192*Ec^2*Pi^2*Log[1 - 2*Ec] + 
         (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + (1193*Log[1 - 2*Ec]^2)/6 - 
         440*Ec*Log[1 - 2*Ec]^2 - 920*Ec^2*Log[1 - 2*Ec]^2 + 
         (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 408*Ec^4*Log[1 - 2*Ec]^2 + 
         (20*Log[1 - 2*Ec]^3)/3 - 48*Ec^2*Log[1 - 2*Ec]^3 + 
         (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 40*Log[1 - 2*Ec]^2*Log[2*Ec] + 
         288*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*
          Log[2*Ec] - (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
         320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
         800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
         192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
         320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
         192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - \[Rho]])/
          3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
         (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 
         120*Ec^4*Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
         (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - (408*Ec^3*Log[\[Rho]])/
          5 + (488*Ec^4*Log[\[Rho]])/5 - 99*Log[1 - 2*Ec]*Log[\[Rho]] + 
         240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 480*Ec^2*Log[1 - 2*Ec]*
          Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 
         240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
         (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
         96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
           Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
         48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 
            3*(5 - 36*Ec^2 + 32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
         (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
            24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 
            12*(-5 - 10*Ec + 16*Ec^2)*Log[\[Rho]])*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/3 + 
         (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
         320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
         192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
         192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
         576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
         320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         80*Zeta[3] - 576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
       (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
          12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
          11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
          1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*
           Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
          12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
          31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
          7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
          2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
          36000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          900*(13 + 12*Ec - 12*Ec^2)*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] + 11700*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 25200*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 10800*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8400*Log[1 - 2*Ec - \[Rho]] + 
          3000*Ec*Log[1 - 2*Ec - \[Rho]] + 47400*Ec^2*
           Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 
          26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 25200*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 
          79860*Ec*Log[\[Rho]] - 125490*Ec^2*Log[\[Rho]] + 
          18960*Ec^3*Log[\[Rho]] - 27480*Ec^4*Log[\[Rho]] + 
          15300*Log[1 - 2*Ec]*Log[\[Rho]] - 45000*Ec*Log[1 - 2*Ec]*
           Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
          3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 3600*Ec^4*Log[1 - 2*Ec]*
           Log[\[Rho]] - 5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
          12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
          7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
          7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
           Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 
          16200*Ec^2*PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
          7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
           PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/
             (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
           PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
            \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
           PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
            Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
           PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
          6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
        (225*(1 - 2*Ec)^2) + aVR*c\[Delta]VR*
        (4*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((Sqrt[\[Rho]]*(-15 + 1056*Ec^5 - 408*\[Rho] - 
              90*\[Rho]^2 - 2*\[Rho]^4 + 48*Ec^4*(-11 + 24*\[Rho]) - 
              48*Ec^3*(8 + 48*\[Rho] + \[Rho]^2) - 24*Ec^2*(-8 + 52*\[Rho] + 
                43*\[Rho]^2) + 2*Ec*(15 + 936*\[Rho] + 486*\[Rho]^2 + 
                2*\[Rho]^4)))/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*
            (4 - 8*Ec^2 + 3*\[Rho])*Log[2*Ec]) - 
         (4*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
            9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
            16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
            Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 90*\[Rho]^2 + 
              32*\[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
          (-1 + 2*Ec) + (4*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 
            48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
            16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
            24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 
              96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
         \[Rho]^(3/2)*(36 + 126*\[Rho] + \[Rho]^3)*Log[\[Rho]]^2 + 
         Log[1 - 2*Ec - \[Rho]]*((Sqrt[\[Rho]]*(-69 - 2016*Ec^5 + 
              Ec^4*(48 - 3584*\[Rho]) - 224*\[Rho] + 216*\[Rho]^2 + 
              96*\[Rho]^3 - 19*\[Rho]^4 - 24*Ec^2*(-3 - 64*\[Rho] + 
                18*\[Rho]^2) - 16*Ec^3*(-39 - 16*\[Rho] + 90*\[Rho]^2) + 
              2*Ec*(33 + 32*\[Rho] + 432*\[Rho]^2 - 96*\[Rho]^3 + 
                19*\[Rho]^4)))/(-3 + 6*Ec) + (2*Sqrt[\[Rho]]*
             (9 - 96*Ec^5 + 64*\[Rho] - 72*\[Rho]^2 - \[Rho]^4 - 
              16*Ec^4*(-3 + 8*\[Rho]) + Ec^3*(96 + 256*\[Rho] - 
                48*\[Rho]^2) + 24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) + 
              2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*Log[\[Rho]])/
            (-1 + 2*Ec)) - (16*Ec*Sqrt[\[Rho]]*(12*Ec^4 + 
            3*\[Rho]*(4 + 3*\[Rho]) - 3*Ec*\[Rho]*(4 + 3*\[Rho]) - 
            2*Ec^2*\[Rho]*(16 + 3*\[Rho]) + 2*Ec^3*(-3 + 8*\[Rho]))*
           PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 256*\[Rho]^2*(3 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] + (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 
            52*\[Rho] - 48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
            16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
            24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 
              96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
         (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
            9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
            16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
            Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 90*\[Rho]^2 + 
              32*\[Rho]^(5/2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
          (-1 + 2*Ec) + 2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*
          (-3 + 15*Sqrt[\[Rho]] - 5*\[Rho] + \[Rho]^(3/2))*
          PolyLog[2, \[Rho]] + 4*Sqrt[\[Rho]]*(-6 - 48*\[Rho] + 18*\[Rho]^2 + 
           \[Rho]^4 - 24*Ec^2*(-1 + \[Rho]^2))*PolyLog[2, 
           \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*Sqrt[\[Rho]]*(9 + 144*Ec^5 - 2*(227 + 48*Pi^2)*\[Rho] - 
              3*(109 + 24*Pi^2)*\[Rho]^2 + 6*\[Rho]^3 + 8*Ec^4*(81 + 
                172*\[Rho]) - 4*Ec^3*(153 + 32*(14 + 3*Pi^2)*\[Rho] - 
                12*\[Rho]^2) + 6*Ec^2*(15 + 32*(-7 + Pi^2)*\[Rho] - 
                148*\[Rho]^2 + 4*\[Rho]^3) + 2*Ec*\[Rho]*(928 + 651*\[Rho] - 
                12*\[Rho]^2 + 24*Pi^2*(4 + 3*\[Rho]))))/(-3 + 6*Ec) + 
           (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
              9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
              16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 
                4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 
                90*\[Rho]^2 + 32*\[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
            (-1 + 2*Ec) - (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 
              48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
              16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
              24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 
                96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (4*Sqrt[\[Rho]]*(-9 + 96*Ec^5 - 64*\[Rho] + 72*\[Rho]^2 + 
              \[Rho]^4 + 16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(-6 - 16*\[Rho] + 
                3*\[Rho]^2) - 24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) - 
              2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
           (2*Sqrt[\[Rho]]*(3 - 288*Ec^5 + 62*\[Rho] - 81*\[Rho]^2 - 
              16*Ec^4*(-9 + 16*\[Rho]) + 32*Ec^3*(3 + 16*\[Rho]) + 
              48*Ec^2*(-1 + 8*\[Rho] + 6*\[Rho]^2) - 2*Ec*(3 + 206*\[Rho] + 
                27*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*
            (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 2*Ec] + 96*\[Rho]^(3/2)*
            (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           96*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 
             3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((Sqrt[\[Rho]]*(27 + 864*Ec^5 + 1300*\[Rho] + 
              1704*\[Rho]^2 + 12*\[Rho]^3 + 21*\[Rho]^4 + 16*Ec^4*(-27 + 
                76*\[Rho]) + 32*Ec^3*\[Rho]*(131 + 96*\[Rho]) - 
              48*Ec^2*\[Rho]*(-35 - 49*\[Rho] + \[Rho]^2) - 2*Ec*(27 + 
                2320*\[Rho] + 3432*\[Rho]^2 + 21*\[Rho]^4)))/(-6 + 12*Ec) - 
           128*\[Rho]^2*(3 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*(-3 + 15*Sqrt[\[Rho]] - 
             5*\[Rho] + \[Rho]^(3/2))*Log[1 - \[Rho]] + 96*(-1 + 4*Ec^2)*
            \[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
           48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*\[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]^(3/2)*
            (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 1 - 2*Ec] + 
         192*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^(3/2)*
          (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] + (Sqrt[\[Rho]]*(561 - 1152*Ec^5*(-6 + Pi^2) + 
            8006*\[Rho] - 5736*\[Rho]^2 - 3078*\[Rho]^3 + 247*\[Rho]^4 + 
            18*Pi^2*(-3 + 16*\[Rho] - 192*\[Rho]^(3/2) + 48*\[Rho]^2 - 
              64*\[Rho]^(5/2) + \[Rho]^4) - 32*Ec^4*(192 - 61*\[Rho] + 
              6*Pi^2*(-3 + 8*\[Rho])) + 8*Ec^3*(375 + (-33 + 72*Pi^2)*\[Rho]^
                2 + 8*\[Rho]*(191 + 48*Pi^2 - 216*Zeta[3])) - 
            3456*\[Rho]*Zeta[3] - 2592*\[Rho]^2*Zeta[3] + 
            12*Ec^2*(33 + 3*(479 + 24*Pi^2)*\[Rho]^2 - 62*\[Rho]^3 + 
              4*\[Rho]*(463 + 24*Pi^2 + 144*Zeta[3])) - 
            2*Ec*(867 - 3264*\[Rho]^3 + 247*\[Rho]^4 + 18*Pi^2*(-3 + 
                48*\[Rho] - 192*\[Rho]^(3/2) + 72*\[Rho]^2 - 
                64*\[Rho]^(5/2) + \[Rho]^4) - 54*\[Rho]^2*(25 + 48*Zeta[3]) - 
              4*\[Rho]*(-3803 + 864*Zeta[3]))))/(-18 + 36*Ec))))/(3*Pi) + 
    (\[Alpha]s*((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
         (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
          (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*
           \[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
       2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 2*\[Rho])*
        Log[\[Rho]])*(aVR^2*(8*\[Rho]^2*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*(2*(-5 + 528*Ec^4 + 64*\[Rho] + 78*\[Rho]^2 - 
             240*Ec*\[Rho]^2 + 2*\[Rho]^4 + 32*Ec^3*(-19 + 8*\[Rho]) - 
             48*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2)) - 48*\[Rho]^2*Log[2*Ec]) + 
         8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) - 
           12*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) + 
           4*\[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
          Log[\[Rho]] + (96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
           32*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
           24*((1 - 2*Ec)^4 - \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
          Log[\[Rho]] - 2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + 
         Log[1 - 2*Ec - \[Rho]]*((-2*(17 + 1296*Ec^4 - 64*\[Rho] + 
              64*\[Rho]^3 - 17*\[Rho]^4 + 32*Ec^3*(-29 + 52*\[Rho]) + 
              24*Ec*(1 - 8*\[Rho] + 12*\[Rho]^2) + 24*Ec^2*(1 - 8*\[Rho] + 
                24*\[Rho]^2)))/3 - 4*(-3 + 48*Ec^4 + 16*\[Rho] - 
             12*\[Rho]^2 - 24*Ec*\[Rho]^2 - \[Rho]^4 + 
             32*Ec^3*(-3 + 2*\[Rho]) + 24*Ec^2*(2 - 4*\[Rho] + \[Rho]^2))*
            Log[\[Rho]]) - 32*Ec*(-4*Ec^2 + 6*Ec^3 - 3*\[Rho]^2 - 
           3*Ec*\[Rho]^2)*PolyLog[2, 2*Ec] - 256*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] - 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 
           4*(1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 
           8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 
           4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 12*(1 - 2*Ec)*\[Rho]*(1 + \[Rho]) - 
           8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 
           24*Ec^2*(-1 + \[Rho])^2 + 8*\[Rho] - \[Rho]^4)*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-7 + 1104*Ec^4 + 140*\[Rho] + 6*(33 + 8*Pi^2)*\[Rho]^2 + 
              12*\[Rho]^3 + 80*Ec^3*(-11 + 10*\[Rho]) + 12*Ec^2*(4 - 
                16*\[Rho] + 7*\[Rho]^2) - 12*Ec*(-6 + 32*\[Rho] + 
                29*\[Rho]^2)))/3 + 16*(3*\[Rho]^2 + 8*\[Rho]^(3/2)*
              (1 + \[Rho]) + (1 - 2*Ec)*(3*(-1 + 2*Ec)^3 + 4*(1 - 2*Ec)^2*
                (1 + \[Rho]) - 12*\[Rho]*(1 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 
             4*(1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*
              (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8*(3 - 48*Ec^4 + 
             Ec^3*(96 - 64*\[Rho]) - 16*\[Rho] + 12*\[Rho]^2 + 
             24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*(2 - 4*\[Rho] + \[Rho]^2))*
            Log[1 - 2*Ec - \[Rho]] + 4*(1 - 144*Ec^4 - 16*\[Rho] + 
             12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 32*Ec^3*(-5 + 2*\[Rho]) + 
             12*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2))*Log[\[Rho]] - 
           48*\[Rho]^2*PolyLog[2, 2*Ec] + 192*\[Rho]^2*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^2*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 270*\[Rho] - 
              4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*(1 - 43*\[Rho] + \[Rho]^2)))/
            3 - 128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + 48*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         96*\[Rho]^2*PolyLog[3, 1 - 2*Ec] + 384*\[Rho]^2*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^2*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 48*Ec^4*(-23 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 + 
           32*Ec^3*(-27 + 8*Pi^2 + 69*\[Rho]) + 8*Ec^2*(30 - 46*\[Rho] + 
             (131 + 24*Pi^2)*\[Rho]^2) - 8*Ec*(24 - 187*\[Rho] - 
             (245 + 24*Pi^2)*\[Rho]^2 + 5*\[Rho]^3) - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 576*\[Rho]^2*Zeta[3])/6) + 
       aS^2*(-4*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 332*\[Rho] - 
             252*\[Rho]^(3/2) + 6*\[Rho]^2 + 240*\[Rho]^(5/2) - 28*\[Rho]^3 + 
             8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 - 2*Sqrt[\[Rho]] + 
               \[Rho]) - 176*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*
                \[Rho]^(3/2)) + 16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
               456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 2*
                \[Rho]^3) - 4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 576*
                \[Rho]^(3/2) + 207*\[Rho]^2 + 168*\[Rho]^(5/2) - 19*
                \[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
             4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 1680*
                \[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 8*\[Rho]^3 + 
               8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
           24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
             5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
         4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
           24*(-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
           8*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
           (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + 
           (2*\[Rho]^3)/(1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
             \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         4*((1 - 2*Ec)^4 + 24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho] - (6*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
             \[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^2 - 
           (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
           6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 
             2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + 
             \[Rho]^(3/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 - 4*\[Rho]^(7/2) - 
           \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
          (3*(1 + 16*Ec^4 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 36*\[Rho]^(3/2) - 
             48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
             12*(-2 + (-1 + 2*Ec)^(-1))*\[Rho]^(5/2) + 
             (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 4*\[Rho]^(7/2) - 
             \[Rho]^4 + 16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 
             4*Ec*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^
                (3/2))) + 36*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
          ((-19 - 1216*Ec^6 - 88*Sqrt[\[Rho]] + 8*\[Rho] - 216*\[Rho]^(3/2) + 
             216*\[Rho]^(5/2) - 8*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4 - 
             64*Ec^5*(-35 - 44*Sqrt[\[Rho]] + 22*\[Rho]) + 
             16*Ec^4*(-65 - 80*Sqrt[\[Rho]] - 176*\[Rho] + 360*
                \[Rho]^(3/2)) + 32*Ec^3*(-4 - 50*Sqrt[\[Rho]] + 241*\[Rho] - 
               216*\[Rho]^(3/2) - 45*\[Rho]^2 + 90*\[Rho]^(5/2) + 11*
                \[Rho]^3) + Ec*(52 + 160*Sqrt[\[Rho]] + 928*\[Rho] + 576*
                \[Rho]^(3/2) - 720*\[Rho]^2 + 576*\[Rho]^(5/2) - 64*
                \[Rho]^3 - 352*\[Rho]^(7/2) - 76*\[Rho]^4) + 
             4*Ec^2*(23 + 200*Sqrt[\[Rho]] - 1216*\[Rho] + 432*\[Rho]^(3/2) + 
               540*\[Rho]^2 - 864*\[Rho]^(5/2) + 40*\[Rho]^3 + 88*
                \[Rho]^(7/2) + 19*\[Rho]^4))/(3*(1 - 2*Ec)^2) + 
           (2*(3 - 64*Ec^6 + 20*Sqrt[\[Rho]] - 76*\[Rho] + 60*\[Rho]^(3/2) + 
              60*\[Rho]^2 - 84*\[Rho]^(5/2) + 12*\[Rho]^3 + 4*\[Rho]^(7/2) + 
              \[Rho]^4 - 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 
              16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
              16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 4*Ec^2*(11 + 
                68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                \[Rho]^4) - 4*Ec*(5 + 32*Sqrt[\[Rho]] - 118*\[Rho] + 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 - 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + 
              \[Rho]) + 2*Ec^3*(5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 
              12*\[Rho]^(3/2)) + 3*Ec*\[Rho]*(10 - 26*Sqrt[\[Rho]] + 
              19*\[Rho] - 6*\[Rho]^(3/2)) + 3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
              5*\[Rho] + 2*\[Rho]^(3/2)) + 2*Ec^2*(-1 - 2*Sqrt[\[Rho]] - 
              23*\[Rho] + 48*\[Rho]^(3/2) - 27*\[Rho]^2 + 6*\[Rho]^(5/2) + 
              \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]] + 
         (8*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 32*\[Rho]^(3/2) - 
            35*\[Rho]^2 + 40*\[Rho]^(5/2) - 4*\[Rho]^3 + 
            64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
            16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
            32*Ec^3*(-2*Sqrt[\[Rho]] + 19*\[Rho] - 24*\[Rho]^(3/2) + 
              6*\[Rho]^2) + 4*Ec^2*(-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 
              188*\[Rho]^(3/2) + 19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 
            4*Ec*(2 + 14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
              20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         8*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 
           48*Ec^2*(-1 + Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + 
           (35 + 6/(-1 + 2*Ec))*\[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/
            (-1 + 2*Ec) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 
           4*Ec*(-1 - 6*Sqrt[\[Rho]] + 27*\[Rho] - 36*\[Rho]^(3/2) + 
             12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         2*(-1 + Sqrt[\[Rho]])^2*(1 + Sqrt[\[Rho]])^6*PolyLog[2, \[Rho]] + 
         4*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 48*\[Rho]^(3/2) + 30*\[Rho]^2 - 
           24*\[Rho]^(5/2) + 8*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 + 
           4*Ec*(-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 9*\[Rho] + 
             \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 4*Sqrt[\[Rho]]) + 
              30*Sqrt[\[Rho]] - 573*\[Rho] + 267*\[Rho]^(3/2) - 
              627*\[Rho]^2 + 62*\[Rho]^(5/2) + 17*\[Rho]^3 + 5*\[Rho]^(7/2) + 
              48*Ec^4*(-6 + 7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(18 - 
                6*Sqrt[\[Rho]] + 888*\[Rho] - 405*\[Rho]^(3/2) + 
                294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 2*Ec*(-18 + 
                57*Sqrt[\[Rho]] - 1596*\[Rho] + 843*\[Rho]^(3/2) - 
                1536*\[Rho]^2 + 151*\[Rho]^(5/2) + 34*\[Rho]^3 + 
                10*\[Rho]^(7/2)) + Ec^2*(-36 + 84*Sqrt[\[Rho]] - 
                5880*\[Rho] + 3114*\[Rho]^(3/2) - 4224*\[Rho]^2 + 
                344*\[Rho]^(5/2) + 68*\[Rho]^3 + 20*\[Rho]^(7/2))))/
            (3*(1 - 2*Ec)^2) - 128*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
            Log[1 - Sqrt[\[Rho]]] + 2*(-1 + Sqrt[\[Rho]])^2*
            (1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 96*(-1 + 2*Ec)*
            (-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] + 48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]^(3/2)*
            (2 - 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] - 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((-2*(8 - 192*Ec^6 + 28*Sqrt[\[Rho]] - (143 + 48*Pi^2)*\[Rho] + 
              12*(71 + 12*Pi^2)*\[Rho]^(3/2) - 120*(2 + Pi^2)*\[Rho]^2 + 
              24*(13 + 2*Pi^2)*\[Rho]^(5/2) + 11*\[Rho]^3 + 32*Ec^5*(5 + 
                8*Sqrt[\[Rho]] + 2*\[Rho]) + 8*Ec^4*(55 + 148*Sqrt[\[Rho]] - 
                248*\[Rho] + 240*\[Rho]^(3/2)) - 4*Ec^3*(181 + 
                596*Sqrt[\[Rho]] - (1039 + 96*Pi^2)*\[Rho] + 24*(89 + 8*Pi^2)*
                 \[Rho]^(3/2) - 3*(99 + 32*Pi^2)*\[Rho]^2 + 48*\[Rho]^(5/2) + 
                5*\[Rho]^3) + Ec*(-97 - 364*Sqrt[\[Rho]] + (1127 + 288*Pi^2)*
                 \[Rho] - 24*(211 + 32*Pi^2)*\[Rho]^(3/2) + 9*(155 + 64*Pi^2)*
                 \[Rho]^2 - 12*(117 + 16*Pi^2)*\[Rho]^(5/2) + 57*\[Rho]^3) - 
              2*Ec^2*(-203 - 740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] - 
                24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                 \[Rho]^2 - 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 72*\[Rho]^3)))/
            (3*(1 - 2*Ec)^2) - 36*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Mu]^2/mb^2] + (8*\[Rho]*(-24 + 48*Ec*(-1 + Sqrt[\[Rho]])^
                 2 + 52*Sqrt[\[Rho]] - 35*\[Rho] + 4*\[Rho]^(3/2)) - 
             (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(-1 + Sqrt[\[Rho]])^2 + 
                6*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 + 2*\[Rho]^3 - 
                6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])))/
              (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           8*(-(1 - 2*Ec)^4 + 2*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
             24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
             2*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + 
             (6*(-1 + 2*Ec - Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^2*\[Rho]^
                (3/2))/(-1 + 2*Ec) + \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - 
                \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*
              (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (4*(-3 + 64*Ec^6 - 20*Sqrt[\[Rho]] + 76*\[Rho] - 60*\[Rho]^(3/2) - 
              60*\[Rho]^2 + 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 4*\[Rho]^(7/2) - 
              \[Rho]^4 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
              16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
              16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 + 
                68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 118*\[Rho] + 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 - 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (2*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 6*\[Rho]^(3/2) - 
              36*\[Rho]^2 + 90*\[Rho]^(5/2) - 10*\[Rho]^3 + 192*Ec^5*(-2 - 
                2*Sqrt[\[Rho]] + \[Rho]) - 48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 
                8*\[Rho] + 12*\[Rho]^(3/2)) + 12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 
                128*\[Rho] - 106*\[Rho]^(3/2) + 56*\[Rho]^2 + 
                18*\[Rho]^(5/2)) + 8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 
                198*\[Rho] + 216*\[Rho]^(3/2) - 93*\[Rho]^2 + \[Rho]^3) + 
              6*Ec*(2 + 16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
                13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2 + 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 2*Ec] - 
           96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
             5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] - 96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*
            (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
             2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] - 
         192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]*
          (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
           2*\[Rho]^(3/2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
           4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 
           360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
             4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 76*\[Rho]^(5/2) + 
             4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
           32*Ec^5*(199 + 264*Sqrt[\[Rho]] - 143*\[Rho] + 
             8*Pi^2*(-2 - 2*Sqrt[\[Rho]] + \[Rho])) - 
           32*Ec^4*(173 + 360*Sqrt[\[Rho]] - 162*\[Rho] - 268*\[Rho]^(3/2) + 
             30*\[Rho]^2 + 2*Pi^2*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*
                \[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
            Zeta[3] - 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] - 
           4*Ec*(-98 - 504*Sqrt[\[Rho]] - 835*\[Rho]^3 + 360*\[Rho]^(7/2) + 
             63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 12*\[Rho] - 100*
                \[Rho]^(3/2) + 184*\[Rho]^2 - 84*\[Rho]^(5/2) + 4*\[Rho]^3 + 
               4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 1728*Zeta[3]) + 
             \[Rho]*(1069 - 864*Zeta[3]) + 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 
             256*\[Rho]^(3/2)*(-26 + 9*Zeta[3])) + 
           4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 794*\[Rho]^3 + 
             360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*
                \[Rho] - 180*\[Rho]^(3/2) + 240*\[Rho]^2 - 100*\[Rho]^(5/2) + 
               4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
             \[Rho]*(1932 - 1728*Zeta[3]) + 288*\[Rho]^(5/2)*
              (9 + 2*Zeta[3]) + 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 
             9*\[Rho]^2*(-175 + 288*Zeta[3])) + 
           8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 
             8*Pi^2*(-1 - 2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 27*
                \[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 128*\[Rho]^(3/2)*
              (-23 + 9*Zeta[3]) + \[Rho]*(-769 + 576*Zeta[3]) + 
             \[Rho]^2*(-577 + 576*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
       aP^2*(4*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
           5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 + 52*Sqrt[\[Rho]] + 332*\[Rho] + 
             252*\[Rho]^(3/2) + 6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 
             8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 + 2*Sqrt[\[Rho]] + 
               \[Rho]) + 176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*
                \[Rho]^(3/2)) + 16*Ec^3*(-3 - 26*Sqrt[\[Rho]] - 373*\[Rho] - 
               456*\[Rho]^(3/2) - 168*\[Rho]^2 - 6*\[Rho]^(5/2) + 2*
                \[Rho]^3) - 4*Ec*(-13 + 100*Sqrt[\[Rho]] + 584*\[Rho] + 576*
                \[Rho]^(3/2) + 207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*
                \[Rho]^3 - 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
             4*Ec^2*(-37 + 244*Sqrt[\[Rho]] + 1472*\[Rho] + 1680*
                \[Rho]^(3/2) + 744*\[Rho]^2 - 84*\[Rho]^(5/2) + 8*\[Rho]^3 - 
               8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 
           24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
             5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
         4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 
           24*(1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
           8*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
           (2*\[Rho]^3)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
             \[Rho])*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
           (6*(\[Rho] + \[Rho]^(3/2))^2)/(-1 + 2*Ec))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         4*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
            (1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*Sqrt[\[Rho]]*
            (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(1 + Sqrt[\[Rho]])^2*
            ((1 - 2*Ec)^3 + \[Rho]^(3/2)) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*
             (\[Rho] + \[Rho]^(3/2))^2)/((1 - 2*Ec)*Sqrt[\[Rho]]))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (-36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 + 4*\[Rho]^(7/2) - 
           \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
          (3*(1 + 16*Ec^4 - 4*Sqrt[\[Rho]] - 8*\[Rho] - 36*\[Rho]^(3/2) + 
             48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
             12*(2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + (4*(2 - 7*Ec + 4*Ec^2)*
               \[Rho]^3)/(1 - 2*Ec)^2 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
             16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) - 4*Ec*\[Rho]^(3/2)*
              (-12 - 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))) - 
           36*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
         Log[1 - 2*Ec - \[Rho]]*(-1/3*(19 + 1216*Ec^6 - 88*Sqrt[\[Rho]] - 
              8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) + 8*\[Rho]^3 + 
              88*\[Rho]^(7/2) - 19*\[Rho]^4 + 64*Ec^5*(-35 + 
                44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*(65 - 
                80*Sqrt[\[Rho]] + 176*\[Rho] + 360*\[Rho]^(3/2)) - 
              32*Ec^3*(-4 + 50*Sqrt[\[Rho]] + 241*\[Rho] + 216*\[Rho]^(3/2) - 
                45*\[Rho]^2 - 90*\[Rho]^(5/2) + 11*\[Rho]^3) + 
              4*Ec*(-13 + 40*Sqrt[\[Rho]] - 232*\[Rho] + 144*\[Rho]^(3/2) + 
                180*\[Rho]^2 + 144*\[Rho]^(5/2) + 16*\[Rho]^3 - 
                88*\[Rho]^(7/2) + 19*\[Rho]^4) - 4*Ec^2*(23 - 
                200*Sqrt[\[Rho]] - 1216*\[Rho] - 432*\[Rho]^(3/2) + 
                540*\[Rho]^2 + 864*\[Rho]^(5/2) + 40*\[Rho]^3 - 
                88*\[Rho]^(7/2) + 19*\[Rho]^4))/(1 - 2*Ec)^2 - 
           (2*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 76*\[Rho] + 60*\[Rho]^(3/2) - 
              60*\[Rho]^2 - 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - 
              \[Rho]^4 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
              16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
              16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 - 
                68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 118*\[Rho] - 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + 
              \[Rho]) - 3*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
              2*\[Rho]^(3/2)) + 3*Ec*\[Rho]*(10 + 26*Sqrt[\[Rho]] + 
              19*\[Rho] + 6*\[Rho]^(3/2)) + 2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 
              8*\[Rho] + 12*\[Rho]^(3/2)) + 2*Ec^2*(-1 + 2*Sqrt[\[Rho]] - 
              23*\[Rho] - 48*\[Rho]^(3/2) - 27*\[Rho]^2 - 6*\[Rho]^(5/2) + 
              \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]] + 
         (8*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 64*\[Rho]^(3/2) + 
            29*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 + 
            64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
            16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
            32*Ec^3*(2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 
              6*\[Rho]^2) + 4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 
              220*\[Rho]^(3/2) + 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 
            4*Ec*(2 - 14*Sqrt[\[Rho]] - 67*\[Rho] - 100*\[Rho]^(3/2) - 
              44*\[Rho]^2 + 2*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         8*(-1 + 16*Ec^4 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 32*\[Rho]^(3/2) + 
           (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + (-28 + 12/(-1 + 2*Ec))*
            \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 
           48*Ec^2*(\[Rho] + \[Rho]^(3/2)) - 4*Ec*(-1 + 6*Sqrt[\[Rho]] + 
             27*\[Rho] + 36*\[Rho]^(3/2) + 12*\[Rho]^2))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*(1 + Sqrt[\[Rho]])^4*
          (1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
          PolyLog[2, \[Rho]] + 4*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 
           48*\[Rho]^(3/2) + 30*\[Rho]^2 + 24*\[Rho]^(5/2) + 8*\[Rho]^3 - 
           4*\[Rho]^(7/2) + \[Rho]^4 + 4*Ec*(1 + Sqrt[\[Rho]])^3*
            (-1 + 9*Sqrt[\[Rho]] - 9*\[Rho] + \[Rho]^(3/2)))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + (143 + 48*Pi^2)*\[Rho] + 
              12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 120*(2 + Pi^2)*\[Rho]^2 + 
              24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 11*\[Rho]^3 - 32*Ec^5*(5 - 
                8*Sqrt[\[Rho]] + 2*\[Rho]) + 8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 
                248*\[Rho] + 240*\[Rho]^(3/2)) + 4*Ec^3*(181 - 
                596*Sqrt[\[Rho]] - (1039 + 96*Pi^2)*\[Rho] - 24*(89 + 8*Pi^2)*
                 \[Rho]^(3/2) - 3*(99 + 32*Pi^2)*\[Rho]^2 - 48*\[Rho]^(5/2) + 
                5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + (1127 + 288*Pi^2)*
                 \[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^(3/2) + 9*(155 + 64*Pi^2)*
                 \[Rho]^2 + 12*(117 + 16*Pi^2)*\[Rho]^(5/2) + 57*\[Rho]^3) + 
              2*Ec^2*(-203 + 740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] + 
                24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                 \[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 72*\[Rho]^3)))/
            (3*(1 - 2*Ec)^2) + 36*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Mu]^2/mb^2] + (8*\[Rho]*(-24 + 48*Ec*(1 + Sqrt[\[Rho]])^2 - 
               20*Sqrt[\[Rho]] + 29*\[Rho] + 28*\[Rho]^(3/2)) - 
             (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(1 + Sqrt[\[Rho]])^2 + 
                2*\[Rho]^3 + 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 + 
                  3*Sqrt[\[Rho]] + 2*\[Rho]) + 6*(-1 + 2*Ec)*
                 (\[Rho] + \[Rho]^(3/2))^2))/(1 - 2*Ec)^2)*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
             2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^2*
              (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(1 + Sqrt[\[Rho]])^2*
              \[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*(1 + Sqrt[\[Rho]])^
                2*\[Rho]^(3/2))/(-1 + 2*Ec) + \[Rho]^2 + 
             (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
             6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
              (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (4*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 76*\[Rho] + 60*\[Rho]^(3/2) - 
              60*\[Rho]^2 - 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - 
              \[Rho]^4 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
              16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
              16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 - 
                68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 118*\[Rho] - 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (2*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 6*\[Rho]^(3/2) - 
              36*\[Rho]^2 - 90*\[Rho]^(5/2) - 10*\[Rho]^3 + 192*Ec^5*(-2 + 
                2*Sqrt[\[Rho]] + \[Rho]) + 48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 
                8*\[Rho] + 12*\[Rho]^(3/2)) - 12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 
                128*\[Rho] - 106*\[Rho]^(3/2) - 56*\[Rho]^2 + 
                18*\[Rho]^(5/2)) + 8*Ec^3*(-2 - 12*Sqrt[\[Rho]] - 
                198*\[Rho] - 216*\[Rho]^(3/2) - 93*\[Rho]^2 + \[Rho]^3) + 
              6*Ec*(2 - 16*Sqrt[\[Rho]] - 100*\[Rho] - 44*\[Rho]^(3/2) - 
                13*\[Rho]^2 + 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2 - 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 2*Ec] + 
           96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
             5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] + 96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]*
            (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
             2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(9 - 96*Ec^5*(3 + 4*Sqrt[\[Rho]]) + 
              30*Sqrt[\[Rho]] + 573*\[Rho] + 267*\[Rho]^(3/2) + 
              627*\[Rho]^2 + 62*\[Rho]^(5/2) - 17*\[Rho]^3 + 5*\[Rho]^(7/2) - 
              48*Ec^4*(-6 - 7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(-18 - 
                6*Sqrt[\[Rho]] - 888*\[Rho] - 405*\[Rho]^(3/2) - 
                294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 2*Ec*(18 + 
                57*Sqrt[\[Rho]] + 1596*\[Rho] + 843*\[Rho]^(3/2) + 
                1536*\[Rho]^2 + 151*\[Rho]^(5/2) - 34*\[Rho]^3 + 
                10*\[Rho]^(7/2)) + Ec^2*(36 + 84*Sqrt[\[Rho]] + 5880*\[Rho] + 
                3114*\[Rho]^(3/2) + 4224*\[Rho]^2 + 344*\[Rho]^(5/2) - 
                68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 
           128*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 
           2*(1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 
             8*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]] + 
           96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           (96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho] - 48*\[Rho]^(3/2)*
              (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]*
            (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
             2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 
           5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] + 
         192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
           2*\[Rho]^(3/2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 
           5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (63 - 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] - 794*\[Rho] - 
           4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) + 794*\[Rho]^3 + 
           360*\[Rho]^(7/2) - 63*\[Rho]^4 - 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 
             4*\[Rho] - 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 52*\[Rho]^(5/2) + 
             4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) - 
           32*Ec^5*(199 - 264*Sqrt[\[Rho]] - 143*\[Rho] + 
             8*Pi^2*(-2 + 2*Sqrt[\[Rho]] + \[Rho])) - 
           32*Ec^4*(-173 + 360*Sqrt[\[Rho]] + 162*\[Rho] - 268*\[Rho]^(3/2) - 
             30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*
                \[Rho]^(3/2))) + 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
            Zeta[3] + 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] + 
           4*Ec*(-98 + 504*Sqrt[\[Rho]] - 835*\[Rho]^3 - 360*\[Rho]^(7/2) + 
             63*\[Rho]^4 + 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 12*\[Rho] - 28*
                \[Rho]^(3/2) - 72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*
                \[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 1728*Zeta[3]) + 
             \[Rho]*(1069 - 864*Zeta[3]) - 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 
             256*\[Rho]^(3/2)*(-26 + 9*Zeta[3])) - 
           4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 794*\[Rho]^3 - 
             360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 44*
                \[Rho] + 52*\[Rho]^(3/2) - 16*\[Rho]^2 - 28*\[Rho]^(5/2) + 4*
                \[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) + 
             \[Rho]*(1932 - 1728*Zeta[3]) - 288*\[Rho]^(5/2)*
              (9 + 2*Zeta[3]) - 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 
             9*\[Rho]^2*(-175 + 288*Zeta[3])) - 
           8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 
             8*Pi^2*(-1 + 2*Sqrt[\[Rho]] - 23*\[Rho] - 48*\[Rho]^(3/2) - 27*
                \[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 128*\[Rho]^(3/2)*
              (-23 + 9*Zeta[3]) + \[Rho]*(-769 + 576*Zeta[3]) + 
             \[Rho]^2*(-577 + 576*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
       aS*aT*c\[Delta]S*(-64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 72*\[Rho] + 
              75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*(-3 + 110*\[Rho] + 
                2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) + 
              4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) - 
              3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)))/
            (1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
            Log[2*Ec]) + (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*Log[\[Mu]^2/mb^2])/
          (1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
            9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
         (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
         Log[1 - 2*Ec - \[Rho]]*((-128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
              3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 6*Ec*(-4 - 
                27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + Ec^2*(61 + 369*\[Rho] - 
                153*\[Rho]^2 + 11*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
            6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
            6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 - 
         64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + 
           Ec*(-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[\[Rho]]*((32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
              3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
                5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/
            (3*(1 - 2*Ec)^2) + 384*(-1 + 2*Ec)*(-2 + 2*Ec - \[Rho])*\[Rho]*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*\[Rho]*
            (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*\[Rho]^
                2 + 17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 
                4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 4*Ec^3*(229 + 
                (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*\[Rho]^2 - 
                5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*\[Rho] + 
                (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 
                4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 
                16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
           (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 36*\[Rho] + 
              39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*(-2 + 60*\[Rho] + 
                \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
              Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 15*\[Rho]^3) - 
              4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, 2*Ec] - 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
           1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 768*(-1 + Ec)*
          (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] - 
         3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
          \[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] - (16*(8*Ec^6*(-51 + 8*Pi^2) + 
            4*Ec^5*(149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
            Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
              3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*(1 + \[Rho])*
             Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 24*Pi^2*(-1 + 10*\[Rho] + 
                \[Rho]^2) - 2*\[Rho]*(397 + 288*Zeta[3])) + 
            2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*(11 + 16*Pi^2 - 96*Zeta[3]) + 
              \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
            Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + 
                \[Rho]^3) + \[Rho]^2*(-553 + 576*Zeta[3]) + \[Rho]*(667 + 
                2880*Zeta[3]))))/(3*(1 - 2*Ec)^2)) + 
       aP*aT*c\[Delta]P*(64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((-16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 72*\[Rho] + 
              75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*(-3 + 110*\[Rho] + 
                2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) + 
              4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) - 
              3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)))/
            (1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
            Log[2*Ec]) - (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*Log[\[Mu]^2/mb^2])/
          (1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
            9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
         Log[1 - 2*Ec - \[Rho]]*((128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
              3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 6*Ec*(-4 - 
                27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + Ec^2*(61 + 369*\[Rho] - 
                153*\[Rho]^2 + 11*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2) + (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
            6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
            6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 - 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + 
           Ec*(-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[1 - 2*Ec]*((-8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
              3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*(-4 + 
                7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + Ec*(39 + 
                (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*\[Rho]^2 + 
                9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + 
                (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
           (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 + 
           (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 36*\[Rho] + 
              39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*(-2 + 60*\[Rho] + 
                \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
              Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 15*\[Rho]^3) - 
              4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, 2*Ec] + 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
              3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
                5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/
            (3*(1 - 2*Ec)^2) - 384*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*
            (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          PolyLog[3, 1 - 2*Ec] + 3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 3072*(-1 + Ec)*
          (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] + (16*(8*Ec^6*(-51 + 8*Pi^2) + 
            4*Ec^5*(149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
            Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
              3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*(1 + \[Rho])*
             Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 24*Pi^2*(-1 + 10*\[Rho] + 
                \[Rho]^2) - 2*\[Rho]*(397 + 288*Zeta[3])) + 
            2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*(11 + 16*Pi^2 - 96*Zeta[3]) + 
              \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
            Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + 
                \[Rho]^3) + \[Rho]^2*(-553 + 576*Zeta[3]) + \[Rho]*(667 + 
                2880*Zeta[3]))))/(3*(1 - 2*Ec)^2)) + 
       aT^2*(32*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((8*(49 + 4928*Ec^6 + 500*\[Rho] - 294*\[Rho]^2 - 44*\[Rho]^3 + 
              6*\[Rho]^4 - 64*Ec^5*(196 + 13*\[Rho]) - 16*Ec^4*(-841 - 
                592*\[Rho] + 24*\[Rho]^2) + 16*Ec^3*(-495 - 1069*\[Rho] - 
                168*\[Rho]^2 + 2*\[Rho]^3) - 4*Ec*(137 + 1016*\[Rho] - 
                69*\[Rho]^2 - 35*\[Rho]^3 + 6*\[Rho]^4) + 4*Ec^2*(689 + 
                3104*\[Rho] + 516*\[Rho]^2 - 8*\[Rho]^3 + 6*\[Rho]^4)))/
            (1 - 2*Ec)^2 - 192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
             4*Ec*(5 + \[Rho]))*Log[2*Ec]) + 
         32*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 
           16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 
           16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         32*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 42*(1 - 2*Ec)^2*\[Rho] + 
           2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 49*\[Rho]^2 - 
           (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 
           2*\[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 + \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
             (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
          Log[\[Rho]] - 8*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
          (8*(-3 - 112*Ec^4 + 24*\[Rho] - 48*Ec^2*\[Rho]^2 + 
             (12*Ec*\[Rho]^2)/(-1 + 2*Ec) + 4*Ec*(-15 + \[Rho])*\[Rho]^2 - 
             (4*(6 - 23*Ec + 20*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 3*\[Rho]^4 - 
             16*Ec^3*(-5 + 9*\[Rho])) + 288*\[Rho]^2*Log[\[Rho]]) + 
         Log[1 - 2*Ec - \[Rho]]*((-8*(49 + 13888*Ec^6 - 248*\[Rho] + 
              248*\[Rho]^3 - 49*\[Rho]^4 + 64*Ec^5*(-437 + 214*\[Rho]) + 
              16*Ec^4*(1331 - 448*\[Rho] + 216*\[Rho]^2) - 32*Ec^3*(242 + 
                289*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + Ec^2*(1612 + 
                6784*\[Rho] - 7056*\[Rho]^2 + 800*\[Rho]^3 - 196*\[Rho]^4) + 
              4*Ec*(-79 - 136*\[Rho] + 540*\[Rho]^2 - 224*\[Rho]^3 + 
                49*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
           (16*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
              3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*(163 - 
                48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 45*\[Rho] - 
                3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 384*\[Rho] + 
                174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 4*Ec*(-29 - 
                198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 3*\[Rho]^4))*
             Log[\[Rho]])/(1 - 2*Ec)^2) - 
         (128*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 
            8*Ec^4*(12 + 7*\[Rho]) + 3*Ec*\[Rho]*(38 + 25*\[Rho]) + 
            Ec^3*(54 + 224*\[Rho] - 24*\[Rho]^2) + 2*Ec^2*(-5 - 127*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         2048*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 64*\[Rho] + 
            16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 
            16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*(30 + 43*\[Rho] + 
              6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 
              21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
              16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         64*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 
           16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 
           16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*(1 + Sqrt[\[Rho]])^4*
          (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*\[Rho]^2)*
          PolyLog[2, \[Rho]] - 32*(2 + 128*Ec^3*(-1 + \[Rho]) + 68*\[Rho] - 
           42*\[Rho]^2 - 3*\[Rho]^4 + 48*Ec^2*(3 - 4*\[Rho] + \[Rho]^2) - 
           4*Ec*(11 + 15*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 6*(41 + 28*Pi^2)*
               \[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 118*\[Rho]) + 
              8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 30*\[Rho]^2) - 
              4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + (633 + 96*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - Ec*(-25 + (1367 + 1056*Pi^2)*
                 \[Rho] + 3*(605 + 256*Pi^2)*\[Rho]^2 + 57*\[Rho]^3) + 
              2*Ec^2*(277 + 4*(493 + 360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*
                 \[Rho]^2 + 72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           288*\[Rho]^2*Log[\[Mu]^2/mb^2] + 
           64*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (1 - 2*Ec)^5*(1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*
                (1 + \[Rho]))/(1 - 2*Ec)^2 + \[Rho]*(-48 - 96*Ec^2 + 16*
                Sqrt[\[Rho]] + 27*\[Rho] + 16*\[Rho]^(3/2) + 48*Ec*
                (3 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 64*\[Rho] + 
              16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 
              16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*(30 + 43*\[Rho] + 
                6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 
                21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
           (32*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
              3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*(163 - 
                48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 45*\[Rho] - 
                3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 384*\[Rho] + 
                174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 4*Ec*(-29 - 
                198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 3*\[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (16*(13 + 1344*Ec^6 + 124*\[Rho] - 168*\[Rho]^2 - 10*\[Rho]^3 - 
              64*Ec^5*(52 + 5*\[Rho]) + Ec^4*(3472 + 2816*\[Rho] - 
                96*\[Rho]^2) + 4*Ec^2*(173 + 832*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-250 - 598*\[Rho] - 93*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-70 - 524*\[Rho] + 213*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
             4*Ec*(5 + \[Rho]))*PolyLog[2, 2*Ec] + 768*\[Rho]*
            (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]*
            (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
            (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((16*\[Rho]*(-90 + 3264*Ec^5 - 345*\[Rho] + 70*\[Rho]^2 - 
              29*\[Rho]^3 + 48*Ec^4*(-89 + 43*\[Rho]) - 4*Ec^3*(-534 - 
                717*\[Rho] + 65*\[Rho]^2) + 2*Ec*(219 + 1413*\[Rho] - 
                119*\[Rho]^2 + 58*\[Rho]^3) - 2*Ec^2*(462 + 3111*\[Rho] - 
                116*\[Rho]^2 + 58*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           1024*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           16*(1 + Sqrt[\[Rho]])^4*(3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 
             12*\[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]] - 
           768*(-1 + 2*Ec)*(-3 + 4*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(-6 - 16*Ec^2 - 
             7*\[Rho] + 4*Ec*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 1920*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + 192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
             4*Ec*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
           4*Ec*(5 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         1536*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
          (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         (4*(-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 1310*\[Rho]^3 + 
            111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 64*\[Rho]^(3/2) + 
              28*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) - 
            32*Ec^5*(-235 + 11*\[Rho] + 8*Pi^2*(12 + 7*\[Rho])) - 
            4*Ec*(-176 - 1357*\[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*(3 + 
                20*\[Rho] - 64*\[Rho]^(3/2) + 56*\[Rho]^2 - 64*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 3*\[Rho]^4) + \[Rho]*(1819 - 3168*Zeta[3]) + 
              \[Rho]^2*(691 - 2304*Zeta[3])) - 1728*\[Rho]*Zeta[3] - 
            2016*\[Rho]^2*Zeta[3] - 32*Ec^4*(167 - 21*\[Rho]^2 + 
              Pi^2*(-54 - 224*\[Rho] + 24*\[Rho]^2) + 24*\[Rho]*(5 + 
                24*Zeta[3])) + 4*Ec^2*(-430 - 1430*\[Rho]^3 + 111*\[Rho]^4 + 
              6*Pi^2*(3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 128*\[Rho]^2 - 
                64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) + \[Rho]*(3084 - 
                8640*Zeta[3]) - 9*\[Rho]^2*(-309 + 352*Zeta[3])) + 
            8*Ec^3*(353 + 99*\[Rho]^3 + 8*Pi^2*(-5 - 127*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*(-1441 + 576*Zeta[3]) + 
              \[Rho]*(-505 + 5184*Zeta[3]))))/(3*(1 - 2*Ec)^2))))/(3*Pi) + 
    2*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
      (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
      (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
       Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
     (aVR^2*(3/10 + (24*Ec^4*(-5 + 8*Ec))/5 + 3*(-1 + 16*Ec^4)*\[Rho] + 
        2*(-1 + 2*Ec*(3 + Ec*(3 + 4*Ec)))*\[Rho]^2 + 6*\[Rho]^3 - 
        (3*\[Rho]^4)/2 + \[Rho]^5/5 + 6*\[Rho]^2*Log[1 - 2*Ec] - 
        6*\[Rho]^2*Log[\[Rho]]) + aP*aT*c\[Delta]P*
       ((1 + 16*(15 - 32*Ec)*Ec^4 - 15*(1 + 48*Ec^4)*\[Rho] - 
          (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
           (-1 + 2*Ec) - (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
           (1 - 2*Ec)^2 + 15*\[Rho]^4 - \[Rho]^5)/10 + 
        6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + aS*aT*c\[Delta]S*
       ((-1 + 16*Ec^4*(-15 + 32*Ec) + 15*(1 + 48*Ec^4)*\[Rho] + 
          (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*\[Rho]^2)/
           (-1 + 2*Ec) + (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/
           (1 - 2*Ec)^2 - 15*\[Rho]^4 + \[Rho]^5)/10 - 
        6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + aT^2*(19/5 + (16*Ec^4*(-75 + 112*Ec))/5 - 39*\[Rho] + 
        432*Ec^4*\[Rho] + (8*(5 + Ec*(-31 + Ec*(21 + 2*Ec*(7 + 16*Ec))))*
          \[Rho]^2)/(-1 + 2*Ec) + 
        (8*(11 + Ec*(-41 + Ec*(35 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
         (1 - 2*Ec)^2 - 15*\[Rho]^4 + (11*\[Rho]^5)/5 + 
        12*\[Rho]^2*(7 + \[Rho])*Log[1 - 2*Ec] - 12*\[Rho]^2*(7 + \[Rho])*
         Log[\[Rho]]) + aVR*c\[Delta]VR*
       ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 
           4*Ec^2*\[Rho]*(9 + \[Rho]) + \[Rho]*(-47 + (-11 + \[Rho])*
              \[Rho]) - 2*Ec*\[Rho]*(-21 + (-10 + \[Rho])*\[Rho])))/
         (2*(-1 + 2*Ec)) + 6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]]) + 
      aS^2*((7 + 1024*Ec^7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 440*\[Rho]^(3/2) - 
          120*\[Rho]^2 - 360*\[Rho]^(5/2) + 200*\[Rho]^3 - 120*\[Rho]^(7/2) - 
          15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5 + 
          64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 160*Ec^3*\[Rho]^(3/2)*
           (-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2)) - 
          64*Ec^5*(-19 - 30*Sqrt[\[Rho]] + 15*\[Rho] + 40*\[Rho]^(3/2)) - 
          80*Ec^4*(3 + 6*Sqrt[\[Rho]] - 3*\[Rho] - 8*\[Rho]^(3/2) - 
            6*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
          4*Ec^2*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 800*\[Rho]^(3/2) - 
            390*\[Rho]^2 + 180*\[Rho]^(5/2) + 110*\[Rho]^3 - 
            120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
          4*Ec*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 560*\[Rho]^(3/2) - 
            210*\[Rho]^2 - 180*\[Rho]^(5/2) + 170*\[Rho]^3 - 
            120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
         (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 
           6*\[Rho] + \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
        (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))*
          Log[\[Rho]])/2) + aP^2*((7 + 1024*Ec^7 - 30*Sqrt[\[Rho]] - 
          75*\[Rho] - 440*\[Rho]^(3/2) - 120*\[Rho]^2 + 360*\[Rho]^(5/2) + 
          200*\[Rho]^3 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 
          3*\[Rho]^5 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
          160*Ec^3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 
            \[Rho]^(3/2)) + 64*Ec^5*(19 - 30*Sqrt[\[Rho]] - 15*\[Rho] + 
            40*\[Rho]^(3/2)) - 80*Ec^4*(3 - 6*Sqrt[\[Rho]] - 3*\[Rho] + 
            8*\[Rho]^(3/2) - 6*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
          4*Ec^2*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 800*\[Rho]^(3/2) - 
            390*\[Rho]^2 - 180*\[Rho]^(5/2) + 110*\[Rho]^3 + 
            120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
          4*Ec*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 560*\[Rho]^(3/2) - 
            210*\[Rho]^2 + 180*\[Rho]^(5/2) + 170*\[Rho]^3 + 
            120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
         (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + 
           \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
        (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2))*
          Log[\[Rho]])/2) + (\[Alpha]s*(319/75 - (31*Ec)/5 - 9*Ec^2 + 
         (204*Ec^3)/5 - (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 
         16*Ec^4*Pi^2 - (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - 
         (42*Ec*Log[1 - 2*Ec])/5 + (284*Ec^2*Log[1 - 2*Ec])/15 + 
         (584*Ec^3*Log[1 - 2*Ec])/5 - (1984*Ec^4*Log[1 - 2*Ec])/5 + 
         (6912*Ec^5*Log[1 - 2*Ec])/25 + (77*Log[1 - 2*Ec]^2)/10 - 
         160*Ec^2*Log[1 - 2*Ec]^2 + 512*Ec^3*Log[1 - 2*Ec]^2 - 
         648*Ec^4*Log[1 - 2*Ec]^2 + (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - 
         (28*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
         160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
         576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
         (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
         (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
         160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
         576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
         (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
         (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/
          5 + (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
         (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
         (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
         (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
         (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 160*Ec^2*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + 512*Ec^3*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] - 480*Ec^4*Log[1 - 2*Ec]*
          Log[1 - 2*Ec - \[Rho]] + (512*Ec^5*Log[1 - 2*Ec]*
           Log[1 - 2*Ec - \[Rho]])/5 - (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
         80*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*
          Log[\[Rho]] + 336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 
         (768*Ec^5*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 
         (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
         288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
           Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
         240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
         (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
         (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
         (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
         (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
         160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
         (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
          (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           Log[1 - \[Rho]]*Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
           2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
         (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[
                \[Rho]]] - 2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
             Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
            2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/
          15 + (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
            462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
             Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 
            360*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/300 + 
         80*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
         256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
            1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
            1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
            150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
            300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
         (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
            18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
            25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[1 - 2*Ec] - 
            111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[1 - 2*Ec] - 
            15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[1 - 2*Ec] + 
            32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[1 - 2*Ec] - 
            28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 23625*Log[1 - 2*Ec]^2 + 
            314550*Ec*Log[1 - 2*Ec]^2 - 432000*Ec^2*Log[1 - 2*Ec]^2 - 
            86400*Ec^3*Log[1 - 2*Ec]^2 - 4050*Log[1 - 2*Ec]^3 + 
            8100*Ec*Log[1 - 2*Ec]^3 + 3600*Ec^2*Log[1 - 2*Ec]^3 - 
            7200*Ec^3*Log[1 - 2*Ec]^3 + 24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 
            48600*Ec*Log[1 - 2*Ec]^2*Log[2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*
             Log[2*Ec] + 43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 
            18900*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
            232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            18900*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            232200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
            345600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            3600*Log[1 - 2*Ec - \[Rho]] + 45000*Ec*Log[1 - 2*Ec - \[Rho]] + 
            59400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 176400*Ec^3*
             Log[1 - 2*Ec - \[Rho]] + 28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 
            21600*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 29370*Ec^2*
             Log[\[Rho]] + 182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
            6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*
             Log[\[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
            48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
            9450*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            116100*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            172800*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
            9450*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            116100*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            172800*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            20250*Log[1 - \[Rho]]*Log[\[Rho]] + 40500*Ec*Log[1 - \[Rho]]*
             Log[\[Rho]] - 10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            27000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            124200*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            75600*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            10800*Log[\[Rho]]^2 - 21600*Ec*Log[\[Rho]]^2 + 
            2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
               Log[1 - 2*Ec])*PolyLog[2, 2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 
              4*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec] - 
              2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[\[Rho]])*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            232200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            345600*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            97200*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            194400*Ec*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            86400*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            172800*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
            2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
            151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 97200*Ec*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 24300*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*Ec*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 21600*Ec^2*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 43200*Ec^3*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 48600*PolyLog[3, 1 - 2*Ec] - 
            97200*Ec*PolyLog[3, 1 - 2*Ec] - 43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 
            86400*Ec^3*PolyLog[3, 1 - 2*Ec] - 194400*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 388800*Ec*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 172800*Ec^2*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 345600*Ec^3*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] + 388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            48600*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 97200*Ec*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] - 43200*Ec^2*PolyLog[3, 
              \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            48600*Zeta[3] + 97200*Ec*Zeta[3] + 43200*Ec^2*Zeta[3] - 
            86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
         \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
           (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
           (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
           (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
           88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
           (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
           192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
           (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
           920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
           408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
           48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
           40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*
            Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - 
           (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
           320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
           192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
           320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
           192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - \[Rho]])/
            3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
           (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*
            Log[1 - 2*Ec - \[Rho]] + (614*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]])/3 - 160*Ec*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - 640*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] + (1280*Ec^3*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - \[Rho]])/3 + 96*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/10 + 
           (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
           (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
           99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 
           480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 1152*Ec^3*Log[1 - 2*Ec]*
            Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] + 
           (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
           96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
           48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 3*(5 - 36*Ec^2 + 
                32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
           (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
              24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 12*(-5 - 10*Ec + 
                16*Ec^2)*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            3 + (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
           320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
           192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
           192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 40*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 288*Ec^2*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*Log[\[Rho]]*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] - 80*PolyLog[3, 1 - 2*Ec] + 
           576*Ec^2*PolyLog[3, 1 - 2*Ec] - 512*Ec^3*PolyLog[3, 1 - 2*Ec] + 
           320*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 2304*Ec^2*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2048*Ec^3*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           80*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 576*Ec^2*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] - 512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           80*Zeta[3] - 576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
         (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
            12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
            11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
            1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*
             Log[1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
            12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
            31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
            7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
            2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 
            36000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            900*(13 + 12*Ec - 12*Ec^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[
                \[Rho]]] + 11700*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            25200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            10800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
            8400*Log[1 - 2*Ec - \[Rho]] + 3000*Ec*Log[1 - 2*Ec - \[Rho]] + 
            47400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*
             Log[1 - 2*Ec - \[Rho]] + 26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 
            25200*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            90000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            75600*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
            14400*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            14400*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
            12285*Log[\[Rho]] + 79860*Ec*Log[\[Rho]] - 125490*Ec^2*
             Log[\[Rho]] + 18960*Ec^3*Log[\[Rho]] - 27480*Ec^4*Log[\[Rho]] + 
            15300*Log[1 - 2*Ec]*Log[\[Rho]] - 45000*Ec*Log[1 - 2*Ec]*
             Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
            3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 3600*Ec^4*Log[1 - 2*Ec]*
             Log[\[Rho]] - 5850*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            12600*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            5400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            1800*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            1350*(1 - 2*Ec)^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            9000*(-1 + 2*Ec)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            6750*(1 - 2*Ec)^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
            12600*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
            7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
            7200*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
             Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 16200*Ec^2*
             PolyLog[2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 
            7200*Ec^4*PolyLog[2, 2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
             PolyLog[2, 2*Ec] - 11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] - 11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] + 25200*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            10800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] - 5400*(1 - 2*Ec)^2*Log[\[Rho]]*PolyLog[2, 
              Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6750*(1 - 2*Ec)^2*
             PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*
             PolyLog[3, 1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*
             PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] + 5400*Zeta[3] - 
            6*Ec*(31469 + 3600*Zeta[3]) + 3*Ec^2*(50879 + 7200*Zeta[3])))/
          (225*(1 - 2*Ec)^2) + aVR^2*(4*\[Rho]^2*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*(-7/5 + (4224*Ec^5)/5 + 40*\[Rho] + 170*\[Rho]^2 - 
             264*Ec*\[Rho]^2 - 240*Ec^2*\[Rho]^2 + 32*\[Rho]^3 + 2*\[Rho]^4 - 
             (4*\[Rho]^5)/5 + 48*Ec^4*(-19 + 8*\[Rho]) - 
             64*Ec^3*(-4 + 8*\[Rho] + \[Rho]^2) - 24*\[Rho]^2*Log[2*Ec]) + 
           (4*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 25*\[Rho] - 
              40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
              120*Ec^2*\[Rho]^2 - 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
              160*Ec^3*(-1 + 2*\[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
             Log[\[Rho]])/5 + (4*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 
              25*\[Rho] + 40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
              120*Ec^2*\[Rho]^2 + 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
              160*Ec^3*(-1 + 2*\[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]])/5 + (\[Rho]^2*(-210 - 50*\[Rho] - 5*\[Rho]^2 + 
              2*\[Rho]^3)*Log[\[Rho]]^2)/5 + Log[1 - 2*Ec - \[Rho]]*
            ((-266 - 50688*Ec^5 + 1075*\[Rho] - 300*\[Rho]^2 - 1300*
                \[Rho]^3 + 950*\[Rho]^4 - 159*\[Rho]^5 - 720*Ec^4*
                (-46 + 85*\[Rho]) - 120*Ec*(2 - 25*\[Rho] + 30*\[Rho]^2) - 
               120*Ec^2*(2 - 25*\[Rho] + 90*\[Rho]^2) - 160*Ec^3*
                (2 - 25*\[Rho] + 120*\[Rho]^2))/75 + (14/5 - (768*Ec^5)/5 - 
               20*\[Rho] + 8*\[Rho]^2 + 48*Ec*\[Rho]^2 + 48*Ec^2*\[Rho]^2 + 8*
                \[Rho]^3 + 2*\[Rho]^4 - (4*\[Rho]^5)/5 - 96*Ec^4*
                (-3 + 2*\[Rho]) - 64*Ec^3*(2 - 4*\[Rho] + \[Rho]^2))*
              Log[\[Rho]]) + (96*Ec^4 - (768*Ec^5)/5 + 48*Ec*\[Rho]^2 + 
             48*Ec^2*\[Rho]^2 + 64*Ec^3*\[Rho]^2)*PolyLog[2, 2*Ec] - 
           (128*\[Rho]^(3/2)*(5 + 11*\[Rho])*PolyLog[2, Sqrt[\[Rho]]])/5 + 
           (8*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 25*\[Rho] + 
              40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
              120*Ec^2*\[Rho]^2 + 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
              160*Ec^3*(-1 + 2*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/5 + (8*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + 
                \[Rho]) + 25*\[Rho] - 40*\[Rho]^(3/2) + 90*\[Rho]^2 - 
              120*Ec*\[Rho]^2 - 120*Ec^2*\[Rho]^2 - 88*\[Rho]^(5/2) + 
              15*\[Rho]^3 - 160*Ec^3*(-1 + 2*\[Rho]))*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + (2*(3 + 80*\[Rho]^(3/2) + 
              200*\[Rho]^2 + 176*\[Rho]^(5/2) + 50*\[Rho]^3 + 5*\[Rho]^4 - 
              2*\[Rho]^5)*PolyLog[2, \[Rho]])/5 + 
           (4 - 192*Ec^4*(-1 + \[Rho]) - 128*Ec^3*(-1 + \[Rho])^2 - 
             20*\[Rho] - 8*\[Rho]^2 + 16*\[Rho]^3 + 4*\[Rho]^4 - 
             (8*\[Rho]^5)/5)*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((56 + 43008*Ec^5 + 2045*\[Rho] + 80*(142 + 15*Pi^2)*
                \[Rho]^2 + 210*\[Rho]^3 + 120*\[Rho]^4 + 720*Ec^4*
                (-44 + 39*\[Rho]) + 80*Ec^3*(16 - 56*\[Rho] + 31*\[Rho]^2) - 
               60*Ec^2*(-26 + 120*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 60*Ec*
                (-1 + 48*\[Rho] + 328*\[Rho]^2 - 6*\[Rho]^3 + 4*\[Rho]^4))/
              75 + (8*(2 - 384*Ec^5 - 240*Ec^4*(-2 + \[Rho]) - 25*\[Rho] - 
                90*\[Rho]^2 + 120*Ec*\[Rho]^2 + 120*Ec^2*\[Rho]^2 + 
                160*Ec^3*(-1 + 2*\[Rho]) + \[Rho]^(3/2)*(40 + 88*\[Rho] - 
                  15*\[Rho]^(3/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
             (8*(-2 + 384*Ec^5 + 240*Ec^4*(-2 + \[Rho]) + 25*\[Rho] + 
                40*\[Rho]^(3/2) + 90*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
                120*Ec^2*\[Rho]^2 + 88*\[Rho]^(5/2) + 15*\[Rho]^3 - 
                160*Ec^3*(-1 + 2*\[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
             (4*(-7 + 384*Ec^5 + 50*\[Rho] - 20*\[Rho]^2 - 120*Ec*\[Rho]^2 - 
                120*Ec^2*\[Rho]^2 - 20*\[Rho]^3 - 5*\[Rho]^4 + 2*\[Rho]^5 + 
                240*Ec^4*(-3 + 2*\[Rho]) + 160*Ec^3*(2 - 4*\[Rho] + 
                  \[Rho]^2))*Log[1 - 2*Ec - \[Rho]])/5 + 
             (2/5 - (2304*Ec^5)/5 - 20*\[Rho] - 16*\[Rho]^2 + 144*Ec*
                \[Rho]^2 + 120*Ec^2*\[Rho]^2 - 96*Ec^4*(-5 + 2*\[Rho]) + 32*
                Ec^3*(-4 + 8*\[Rho] + \[Rho]^2))*Log[\[Rho]] - 
             24*\[Rho]^2*PolyLog[2, 2*Ec] + 96*\[Rho]^2*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]^2*PolyLog[2, 
               Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^2*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((\[Rho]*(-1170 + 27360*Ec^4 - 
                9310*\[Rho] - 2660*\[Rho]^2 - 770*\[Rho]^3 + 119*\[Rho]^4 + 
                80*Ec^3*(-27 + 187*\[Rho]) - 60*Ec^2*(10 - 201*\[Rho] + 
                  2*\[Rho]^2) + 60*Ec*(-1 + 229*\[Rho] - 3*\[Rho]^2 + 
                  2*\[Rho]^3)))/75 - (64*\[Rho]^(3/2)*(5 + 11*\[Rho])*Log[
                1 - Sqrt[\[Rho]]])/5 + (2*(3 + 80*\[Rho]^(3/2) + 
                200*\[Rho]^2 + 176*\[Rho]^(5/2) + 50*\[Rho]^3 + 5*\[Rho]^4 - 
                2*\[Rho]^5)*Log[1 - \[Rho]])/5 - 48*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]^2*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 48*\[Rho]^2*
            PolyLog[3, 1 - 2*Ec] + 192*\[Rho]^2*PolyLog[3, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^2*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^2*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] + (3279 - 1152*Ec^5*(-111 + 40*Pi^2) - 
             58782*\[Rho] - 74906*\[Rho]^2 + 146406*\[Rho]^3 - 
             19893*\[Rho]^4 + 3896*\[Rho]^5 + 144*Ec^4*(-675 + 200*Pi^2 + 
               1662*\[Rho]) + 128*Ec^3*(195 - 417*\[Rho] + 2*(403 + 75*Pi^2)*
                \[Rho]^2) + 24*Ec^2*(-300 + 2528*\[Rho] + 8*(269 + 75*Pi^2)*
                \[Rho]^2 + 231*\[Rho]^3) + 24*Ec*(-210 + 2854*\[Rho] + 
               (11869 + 600*Pi^2)*\[Rho]^2 - 581*\[Rho]^3 + 279*\[Rho]^4) + 
             180*Pi^2*(-3 + 160*\[Rho]^(3/2) - 120*\[Rho]^2 + 352*
                \[Rho]^(5/2) - 40*\[Rho]^3 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
             43200*\[Rho]^2*Zeta[3])/900) + aVR*c\[Delta]VR*
          (4*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*((Sqrt[\[Rho]]*(-15 + 1056*Ec^5 - 408*\[Rho] - 
                90*\[Rho]^2 - 2*\[Rho]^4 + 48*Ec^4*(-11 + 24*\[Rho]) - 
                48*Ec^3*(8 + 48*\[Rho] + \[Rho]^2) - 24*Ec^2*(-8 + 
                  52*\[Rho] + 43*\[Rho]^2) + 2*Ec*(15 + 936*\[Rho] + 
                  486*\[Rho]^2 + 2*\[Rho]^4)))/(-1 + 2*Ec) - 
             24*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*Log[2*Ec]) - 
           (4*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
              9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
              16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 
                4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 
                90*\[Rho]^2 + 32*\[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
             Log[\[Rho]])/(-1 + 2*Ec) + (4*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 
              52*\[Rho] - 48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
              16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
              24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 
                96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           \[Rho]^(3/2)*(36 + 126*\[Rho] + \[Rho]^3)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((Sqrt[\[Rho]]*(-69 - 2016*Ec^5 + 
                Ec^4*(48 - 3584*\[Rho]) - 224*\[Rho] + 216*\[Rho]^2 + 
                96*\[Rho]^3 - 19*\[Rho]^4 - 24*Ec^2*(-3 - 64*\[Rho] + 
                  18*\[Rho]^2) - 16*Ec^3*(-39 - 16*\[Rho] + 90*\[Rho]^2) + 
                2*Ec*(33 + 32*\[Rho] + 432*\[Rho]^2 - 96*\[Rho]^3 + 
                  19*\[Rho]^4)))/(-3 + 6*Ec) + (2*Sqrt[\[Rho]]*(9 - 96*Ec^5 + 
                64*\[Rho] - 72*\[Rho]^2 - \[Rho]^4 - 16*Ec^4*(-3 + 
                  8*\[Rho]) + Ec^3*(96 + 256*\[Rho] - 48*\[Rho]^2) + 
                24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) + 2*Ec*(-9 - 
                  112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*Log[\[Rho]])/
              (-1 + 2*Ec)) - (16*Ec*Sqrt[\[Rho]]*(12*Ec^4 + 3*\[Rho]*(4 + 
                3*\[Rho]) - 3*Ec*\[Rho]*(4 + 3*\[Rho]) - 2*Ec^2*\[Rho]*(16 + 
                3*\[Rho]) + 2*Ec^3*(-3 + 8*\[Rho]))*PolyLog[2, 2*Ec])/
            (-1 + 2*Ec) - 256*\[Rho]^2*(3 + \[Rho])*PolyLog[2, 
             Sqrt[\[Rho]]] + (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 
              48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
              16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
              24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 
                96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
           (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
              9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
              16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 
                4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 
                90*\[Rho]^2 + 32*\[Rho]^(5/2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)])/(-1 + 2*Ec) + 2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*
            (-3 + 15*Sqrt[\[Rho]] - 5*\[Rho] + \[Rho]^(3/2))*
            PolyLog[2, \[Rho]] + 4*Sqrt[\[Rho]]*(-6 - 48*\[Rho] + 
             18*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*(-1 + \[Rho]^2))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*Sqrt[\[Rho]]*(9 + 144*Ec^5 - 2*(227 + 48*Pi^2)*\[Rho] - 
                3*(109 + 24*Pi^2)*\[Rho]^2 + 6*\[Rho]^3 + 8*Ec^4*
                 (81 + 172*\[Rho]) - 4*Ec^3*(153 + 32*(14 + 3*Pi^2)*\[Rho] - 
                  12*\[Rho]^2) + 6*Ec^2*(15 + 32*(-7 + Pi^2)*\[Rho] - 
                  148*\[Rho]^2 + 4*\[Rho]^3) + 2*Ec*\[Rho]*(928 + 
                  651*\[Rho] - 12*\[Rho]^2 + 24*Pi^2*(4 + 3*\[Rho]))))/
              (-3 + 6*Ec) + (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 
                48*\[Rho]^(3/2) + 9*\[Rho]^2 - 16*\[Rho]^(5/2) - 
                16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(3 + 16*\[Rho]) + 
                24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 
                  96*\[Rho]^(3/2) - 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*Log[
                1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) - 
             (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 48*\[Rho]^(3/2) - 
                9*\[Rho]^2 - 16*\[Rho]^(5/2) + 16*Ec^4*(-3 + 8*\[Rho]) - 
                16*Ec^3*(3 + 16*\[Rho]) - 24*Ec^2*(-1 + 4*\[Rho] + 
                  4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 
                  90*\[Rho]^2 + 32*\[Rho]^(5/2)))*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]])/(-1 + 2*Ec) + (4*Sqrt[\[Rho]]*(-9 + 96*Ec^5 - 
                64*\[Rho] + 72*\[Rho]^2 + \[Rho]^4 + 16*Ec^4*(-3 + 
                  8*\[Rho]) + 16*Ec^3*(-6 - 16*\[Rho] + 3*\[Rho]^2) - 
                24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) - 2*Ec*(-9 - 
                  112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*Log[1 - 2*Ec - 
                 \[Rho]])/(-1 + 2*Ec) + (2*Sqrt[\[Rho]]*(3 - 288*Ec^5 + 
                62*\[Rho] - 81*\[Rho]^2 - 16*Ec^4*(-9 + 16*\[Rho]) + 
                32*Ec^3*(3 + 16*\[Rho]) + 48*Ec^2*(-1 + 8*\[Rho] + 
                  6*\[Rho]^2) - 2*Ec*(3 + 206*\[Rho] + 27*\[Rho]^2))*Log[
                \[Rho]])/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*
                \[Rho])*PolyLog[2, 2*Ec] + 96*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*
                \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
            ((Sqrt[\[Rho]]*(27 + 864*Ec^5 + 1300*\[Rho] + 1704*\[Rho]^2 + 
                12*\[Rho]^3 + 21*\[Rho]^4 + 16*Ec^4*(-27 + 76*\[Rho]) + 
                32*Ec^3*\[Rho]*(131 + 96*\[Rho]) - 48*Ec^2*\[Rho]*
                 (-35 - 49*\[Rho] + \[Rho]^2) - 2*Ec*(27 + 2320*\[Rho] + 
                  3432*\[Rho]^2 + 21*\[Rho]^4)))/(-6 + 12*Ec) - 
             128*\[Rho]^2*(3 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*(-3 + 15*Sqrt[\[Rho]] - 5*
                \[Rho] + \[Rho]^(3/2))*Log[1 - \[Rho]] + 96*(-1 + 4*Ec^2)*
              \[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
             48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*\[Rho])*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]^(3/2)*
              (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
           48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 1 - 2*Ec] + 
           192*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^(3/2)*
            (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] + (Sqrt[\[Rho]]*(561 - 1152*Ec^5*(-6 + 
                Pi^2) + 8006*\[Rho] - 5736*\[Rho]^2 - 3078*\[Rho]^3 + 
              247*\[Rho]^4 + 18*Pi^2*(-3 + 16*\[Rho] - 192*\[Rho]^(3/2) + 
                48*\[Rho]^2 - 64*\[Rho]^(5/2) + \[Rho]^4) - 32*Ec^4*(192 - 
                61*\[Rho] + 6*Pi^2*(-3 + 8*\[Rho])) + 8*Ec^3*(375 + 
                (-33 + 72*Pi^2)*\[Rho]^2 + 8*\[Rho]*(191 + 48*Pi^2 - 
                  216*Zeta[3])) - 3456*\[Rho]*Zeta[3] - 2592*\[Rho]^2*Zeta[
                3] + 12*Ec^2*(33 + 3*(479 + 24*Pi^2)*\[Rho]^2 - 62*\[Rho]^3 + 
                4*\[Rho]*(463 + 24*Pi^2 + 144*Zeta[3])) - 2*Ec*(867 - 
                3264*\[Rho]^3 + 247*\[Rho]^4 + 18*Pi^2*(-3 + 48*\[Rho] - 
                  192*\[Rho]^(3/2) + 72*\[Rho]^2 - 64*\[Rho]^(5/2) + 
                  \[Rho]^4) - 54*\[Rho]^2*(25 + 48*Zeta[3]) - 4*\[Rho]*
                 (-3803 + 864*Zeta[3]))))/(-18 + 36*Ec)) + 
         aS^2*(\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
             9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*(-1/20*(3 - 11264*Ec^7 + 150*Sqrt[\[Rho]] - 
                1955*\[Rho] + 3680*\[Rho]^(3/2) - 3030*\[Rho]^2 + 
                1080*\[Rho]^(5/2) + 230*\[Rho]^3 + 10*\[Rho]^4 + 
                20*\[Rho]^(9/2) + 6*\[Rho]^5 - 704*Ec^6*(-31 - 
                  30*Sqrt[\[Rho]] + 15*\[Rho]) + 704*Ec^5*(-19 - 
                  30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) + 
                320*Ec^3*(4 + 24*Sqrt[\[Rho]] - 82*\[Rho] - 14*\[Rho]^(3/2) + 
                  81*\[Rho]^2 - 63*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*
                 (-17 + 30*Sqrt[\[Rho]] - 691*\[Rho] + 736*\[Rho]^(3/2) - 
                  204*\[Rho]^2 + 12*\[Rho]^(5/2) + 4*\[Rho]^3) + 
                4*Ec^2*(-77 - 330*Sqrt[\[Rho]] - 2735*\[Rho] + 12320*
                   \[Rho]^(3/2) - 13230*\[Rho]^2 + 7620*\[Rho]^(5/2) - 
                  670*\[Rho]^3 + 10*\[Rho]^4 + 20*\[Rho]^(9/2) + 
                  6*\[Rho]^5) - 4*Ec*(3 + 150*Sqrt[\[Rho]] - 2615*\[Rho] + 
                  6320*\[Rho]^(3/2) - 6000*\[Rho]^2 + 3060*\[Rho]^(5/2) - 
                  100*\[Rho]^3 + 10*\[Rho]^4 + 20*\[Rho]^(9/2) + 6*\[Rho]^5))/
               (1 - 2*Ec)^2 - 6*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*
                Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*
              Log[2*Ec]) + (-3/5 + (256*Ec^5)/5 - 6*Sqrt[\[Rho]] + 
             11*\[Rho] - 128*Ec^3*(-1 + Sqrt[\[Rho]])*\[Rho] - 
             12*(-1 + Sqrt[\[Rho]])^2*(-3 + 4*Ec + 4*Ec^2 + 4*Sqrt[\[Rho]])*
              \[Rho] - 16*\[Rho]^(3/2) + (39 + 12/(-1 + 2*Ec))*\[Rho]^2 + 
             (-322/5 + 24/(1 - 2*Ec))*\[Rho]^(5/2) + 
             ((25 - 124*Ec + 164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
             48*Ec^4*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) + 48*Ec*\[Rho]^(3/2)*
              (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) + 8*Ec^2*(1 + 6*Sqrt[\[Rho]] - 
               15*\[Rho] + 12*\[Rho]^(3/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (-12*(1 - 2*Ec)^2*(-1 + Sqrt[\[Rho]])^2*\[Rho] + 
             48*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
             12*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 - (4*(1 - 4*Ec + 4*Ec^2 - 
                \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 24*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
             12*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
              (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) - (4*(1 - 2*Ec + Sqrt[\[Rho]])*
               \[Rho]^(3/2)*(3 - 6*Sqrt[\[Rho]] + 5*\[Rho]))/(1 - 2*Ec) + 
             4*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(-1 + 6*Sqrt[\[Rho]] - 7*
                \[Rho] + 4*\[Rho]^(3/2)) + (5 - 6*Sqrt[\[Rho]] + 3*\[Rho])*
              ((1 - 2*Ec)^4 - \[Rho]^2) - (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/
              5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (18*\[Rho]^(3/2) - 27*\[Rho]^2 + 18*\[Rho]^(5/2) - 8*\[Rho]^3 + 
             \[Rho]^4/4 + \[Rho]^(9/2)/2 + (3*\[Rho]^5)/20)*Log[\[Rho]]^2 + 
           Log[\[Mu]^2/mb^2]*((192*Ec^5)/5 - 96*Ec^3*\[Rho]^(3/2) + 
             36*Ec^4*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 36*Ec*\[Rho]^(3/2)*
              (2 - Sqrt[\[Rho]] + 2*\[Rho]) - 6*Ec^2*\[Rho]^(3/2)*
              (12 - 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2)) + 
             (3*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 440*\[Rho]^(3/2) + 
                60*(-3 + (1 - 2*Ec)^(-1))*\[Rho]^2 + 120*(-2 + (-1 + 2*Ec)^
                   (-1))*\[Rho]^(5/2) + (40*(5 - 17*Ec + 12*Ec^2)*\[Rho]^3)/
                 (1 - 2*Ec)^2 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 
                10*\[Rho]^(9/2) + 3*\[Rho]^5))/20 - 9*\[Rho]*
              (-4*Sqrt[\[Rho]] + 3*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*
              Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            (-1/300*(689 + 94208*Ec^7 + 3450*Sqrt[\[Rho]] - 925*\[Rho] + 
                11200*\[Rho]^(3/2) - 1800*\[Rho]^2 - 10800*\[Rho]^(5/2) + 
                2200*\[Rho]^3 - 4800*\[Rho]^(7/2) - 425*\[Rho]^4 + 
                950*\[Rho]^(9/2) + 261*\[Rho]^5 + 64*Ec^6*(-2627 - 
                  3150*Sqrt[\[Rho]] + 1575*\[Rho]) - 64*Ec^5*(-1253 - 
                  1650*Sqrt[\[Rho]] - 2375*\[Rho] + 5600*\[Rho]^(3/2)) + 
                160*Ec^3*(-27 - 150*Sqrt[\[Rho]] + 35*\[Rho] + 
                  880*\[Rho]^(3/2) - 1170*\[Rho]^2 + 180*\[Rho]^(5/2) + 
                  110*\[Rho]^3) - 80*Ec^4*(-3 - 750*Sqrt[\[Rho]] + 
                  3535*\[Rho] - 2560*\[Rho]^(3/2) - 1980*\[Rho]^2 + 
                  1800*\[Rho]^(5/2) + 220*\[Rho]^3) + 4*Ec^2*(419 + 
                  750*Sqrt[\[Rho]] + 23825*\[Rho] - 17600*\[Rho]^(3/2) + 
                  6300*\[Rho]^2 + 27000*\[Rho]^(5/2) - 11300*\[Rho]^3 - 
                  4800*\[Rho]^(7/2) - 425*\[Rho]^4 + 950*\[Rho]^(9/2) + 
                  261*\[Rho]^5) - 4*Ec*(599 + 2550*Sqrt[\[Rho]] + 
                  6125*\[Rho] + 6400*\[Rho]^(3/2) - 4500*\[Rho]^2 + 
                  5400*\[Rho]^(5/2) - 2900*\[Rho]^3 - 4800*\[Rho]^(7/2) - 
                  425*\[Rho]^4 + 950*\[Rho]^(9/2) + 261*\[Rho]^5))/(1 - 2*Ec)^
                2 + ((13 - 1024*Ec^7 + 90*Sqrt[\[Rho]] - 445*\[Rho] + 
                640*\[Rho]^(3/2) + 120*\[Rho]^2 - 720*\[Rho]^(5/2) + 
                320*\[Rho]^3 - 5*\[Rho]^4 - 10*\[Rho]^(9/2) - 3*\[Rho]^5 - 
                64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*Ec^5*
                 (-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) - 
                160*Ec^3*(-2 - 12*Sqrt[\[Rho]] + 34*\[Rho] - 4*\[Rho]^(3/2) - 
                  33*\[Rho]^2 + 18*\[Rho]^(5/2) + \[Rho]^3) + 80*Ec^4*
                 (-1 - 18*Sqrt[\[Rho]] + 101*\[Rho] - 80*\[Rho]^(3/2) - 
                  18*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 
                4*Ec*(-13 - 90*Sqrt[\[Rho]] + 505*\[Rho] - 880*\[Rho]^(3/2) + 
                  150*\[Rho]^2 + 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                  5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
                4*Ec^2*(7 + 30*Sqrt[\[Rho]] + 325*\[Rho] - 1360*\[Rho]^
                    (3/2) + 990*\[Rho]^2 + 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 
                  5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/
              (10*(1 - 2*Ec)^2)) - (4*Ec*(128*Ec^6 + 8*Ec^5*(-31 - 
                30*Sqrt[\[Rho]] + 15*\[Rho]) - 8*Ec^4*(-19 - 
                30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) - 
              20*Ec^2*\[Rho]*(-4 + 4*Sqrt[\[Rho]] + 3*\[Rho] - 
                6*\[Rho]^(3/2) + \[Rho]^2) - 15*\[Rho]*(2 - 8*Sqrt[\[Rho]] + 
                9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2) + 45*Ec*\[Rho]*(2 - 
                8*Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2) + 
              10*Ec^3*(-3 - 6*Sqrt[\[Rho]] - 41*\[Rho] + 80*\[Rho]^(3/2) - 
                42*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3))*
             PolyLog[2, 2*Ec])/(5*(1 - 2*Ec)^2) + 
           (128*\[Rho]^(3/2)*(-5 + 15*Sqrt[\[Rho]] - 11*\[Rho] + 
              5*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]])/5 - 
           (2*(3 - 1024*Ec^7 + 30*Sqrt[\[Rho]] - 235*\[Rho] + 
              360*\[Rho]^(3/2) + 165*\[Rho]^2 - 262*\[Rho]^(5/2) + 
              195*\[Rho]^3 - 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
              64*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) + 
              80*Ec^4*(1 - 6*Sqrt[\[Rho]] + 71*\[Rho] - 80*\[Rho]^(3/2) + 
                12*\[Rho]^2) - 160*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 
                4*\[Rho]^(3/2) - 18*\[Rho]^2 + 12*\[Rho]^(5/2)) + 
              4*Ec^2*(-7 - 30*Sqrt[\[Rho]] - 265*\[Rho] + 1080*\[Rho]^(3/2) - 
                795*\[Rho]^2 + 338*\[Rho]^(5/2) + 115*\[Rho]^3) - 
              4*Ec*(3 + 30*Sqrt[\[Rho]] - 295*\[Rho] + 600*\[Rho]^(3/2) - 
                105*\[Rho]^2 - 82*\[Rho]^(5/2) + 165*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(5*(1 - 2*Ec)^2) + 
           (2*(-3 + 1024*Ec^7 - 30*Sqrt[\[Rho]] + 235*\[Rho] - 
              680*\[Rho]^(3/2) + 795*\[Rho]^2 - 442*\[Rho]^(5/2) + 
              125*\[Rho]^3 + 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) - 
              64*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) - 
              80*Ec^4*(1 - 6*Sqrt[\[Rho]] + 71*\[Rho] - 80*\[Rho]^(3/2) + 
                12*\[Rho]^2) + 160*Ec^3*(-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 
                4*\[Rho]^(3/2) - 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 
              4*Ec*(-3 - 30*Sqrt[\[Rho]] + 295*\[Rho] - 920*\[Rho]^(3/2) + 
                1065*\[Rho]^2 - 622*\[Rho]^(5/2) + 155*\[Rho]^3) + 
              4*Ec^2*(7 + 30*Sqrt[\[Rho]] + 265*\[Rho] - 1400*\[Rho]^(3/2) + 
                1755*\[Rho]^2 - 1042*\[Rho]^(5/2) + 205*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(5*(1 - 2*Ec)^2) - 
           ((1 + Sqrt[\[Rho]])^7*(-7 + 19*Sqrt[\[Rho]] - 11*\[Rho] + 
              3*\[Rho]^(3/2))*PolyLog[2, \[Rho]])/10 + 
           (2 + 12*Sqrt[\[Rho]] - 42*\[Rho] + 96*\[Rho]^(3/2) + 6*\[Rho]^2 - 
             36*\[Rho]^(5/2) + 30*\[Rho]^3 - \[Rho]^4 - 2*\[Rho]^(9/2) - 
             (3*\[Rho]^5)/5 + 8*Ec^2*(-1 + Sqrt[\[Rho]])^3*
              (1 + 9*Sqrt[\[Rho]] + 9*\[Rho] + \[Rho]^(3/2)))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((59 + 27648*Ec^7 + 300*Sqrt[\[Rho]] + 5*(1801 + 480*Pi^2)*
                \[Rho] - 200*(433 + 48*Pi^2)*\[Rho]^(3/2) + 720*
                (82 + 15*Pi^2)*\[Rho]^2 - 300*(253 + 24*Pi^2)*\[Rho]^(5/2) + 
               120*(97 + 10*Pi^2)*\[Rho]^3 + 600*\[Rho]^(7/2) + 180*
                \[Rho]^4 - 192*Ec^6*(109 + 150*Sqrt[\[Rho]] + 85*\[Rho]) - 
               128*Ec^5*(451 + 1200*Sqrt[\[Rho]] - 1855*\[Rho] + 
                 1750*\[Rho]^(3/2) + 15*\[Rho]^2) + 80*Ec^4*(1037 + 
                 3180*Sqrt[\[Rho]] - 5*(803 + 96*Pi^2)*\[Rho] + 
                 40*(169 + 24*Pi^2)*\[Rho]^(3/2) - 15*(35 + 32*Pi^2)*
                  \[Rho]^2 + 60*\[Rho]^(5/2) + 13*\[Rho]^3) - 80*Ec^3*
                (476 + 1470*Sqrt[\[Rho]] - 40*(19 + 12*Pi^2)*\[Rho] + 
                 320*(-4 + 3*Pi^2)*\[Rho]^(3/2) + (3213 - 480*Pi^2)*
                  \[Rho]^2 - 2100*\[Rho]^(5/2) - 59*\[Rho]^3 + 
                 60*\[Rho]^(7/2) + 18*\[Rho]^4) - 8*Ec*(37 - 
                 75*Sqrt[\[Rho]] + 10*(733 + 120*Pi^2)*\[Rho] - 
                 50*(1163 + 96*Pi^2)*\[Rho]^(3/2) + 135*(301 + 40*Pi^2)*
                  \[Rho]^2 - 300*(149 + 12*Pi^2)*\[Rho]^(5/2) + 
                 15*(491 + 40*Pi^2)*\[Rho]^3 + 450*\[Rho]^(7/2) + 
                 135*\[Rho]^4) + 4*Ec^2*(1579 + 3450*Sqrt[\[Rho]] + 
                 25625*\[Rho] - 1600*(116 + 3*Pi^2)*\[Rho]^(3/2) + 
                 15*(9221 + 560*Pi^2)*\[Rho]^2 - 1800*(69 + 4*Pi^2)*
                  \[Rho]^(5/2) + 5*(3413 + 240*Pi^2)*\[Rho]^3 + 
                 1800*\[Rho]^(7/2) + 540*\[Rho]^4))/(300*(1 - 2*Ec)^2) + 
             9*\[Rho]*(-4*Sqrt[\[Rho]] + 3*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^
                2)*Log[\[Mu]^2/mb^2] + (6/5 - (512*Ec^5)/5 + 12*
                Sqrt[\[Rho]] - 94*\[Rho] + 256*Ec^3*(-1 + Sqrt[\[Rho]])*
                \[Rho] + 272*\[Rho]^(3/2) + (-342 + 24/(1 - 2*Ec))*\[Rho]^2 + 
               (1124/5 + 48/(-1 + 2*Ec))*\[Rho]^(5/2) - (2*(25 - 124*Ec + 
                  164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 96*Ec^4*
                (-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 96*Ec*\[Rho]*
                (-1 + 4*Sqrt[\[Rho]] - 4*\[Rho] + 2*\[Rho]^(3/2)) + 16*Ec^2*
                (-1 - 6*Sqrt[\[Rho]] + 21*\[Rho] - 24*\[Rho]^(3/2) + 
                 6*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
             (2*(3 - 1024*Ec^7 + 30*Sqrt[\[Rho]] - 235*\[Rho] + 
                360*\[Rho]^(3/2) + 165*\[Rho]^2 - 262*\[Rho]^(5/2) + 
                195*\[Rho]^3 - 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
                64*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 
                  40*\[Rho]^(3/2)) + 80*Ec^4*(1 - 6*Sqrt[\[Rho]] + 
                  71*\[Rho] - 80*\[Rho]^(3/2) + 12*\[Rho]^2) - 160*Ec^3*
                 (-1 - 6*Sqrt[\[Rho]] + 19*\[Rho] - 4*\[Rho]^(3/2) - 
                  18*\[Rho]^2 + 12*\[Rho]^(5/2)) + 4*Ec^2*(-7 - 
                  30*Sqrt[\[Rho]] - 265*\[Rho] + 1080*\[Rho]^(3/2) - 
                  795*\[Rho]^2 + 338*\[Rho]^(5/2) + 115*\[Rho]^3) - 
                4*Ec*(3 + 30*Sqrt[\[Rho]] - 295*\[Rho] + 600*\[Rho]^(3/2) - 
                  105*\[Rho]^2 - 82*\[Rho]^(5/2) + 165*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(5*(1 - 2*Ec)^2) + 
             ((-13 + 1024*Ec^7 - 90*Sqrt[\[Rho]] + 445*\[Rho] - 
                640*\[Rho]^(3/2) - 120*\[Rho]^2 + 720*\[Rho]^(5/2) - 
                320*\[Rho]^3 + 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5 + 
                64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) - 64*Ec^5*
                 (-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2)) + 
                160*Ec^3*(-2 - 12*Sqrt[\[Rho]] + 34*\[Rho] - 4*\[Rho]^(3/2) - 
                  33*\[Rho]^2 + 18*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*
                 (-1 - 18*Sqrt[\[Rho]] + 101*\[Rho] - 80*\[Rho]^(3/2) - 
                  18*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) - 
                4*Ec*(-13 - 90*Sqrt[\[Rho]] + 505*\[Rho] - 880*\[Rho]^(3/2) + 
                  150*\[Rho]^2 + 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                  5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 
                4*Ec^2*(7 + 30*Sqrt[\[Rho]] + 325*\[Rho] - 1360*\[Rho]^
                    (3/2) + 990*\[Rho]^2 + 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 
                  5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(5*(1 - 2*Ec)^2) - 
             ((1 + 3072*Ec^7 - 30*Sqrt[\[Rho]] + 495*\[Rho] - 
                420*\[Rho]^(3/2) + 240*\[Rho]^2 + 270*\[Rho]^(5/2) - 
                250*\[Rho]^3 + 192*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) - 
                192*Ec^5*(-19 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 
                  40*\[Rho]^(3/2)) + 80*Ec^4*(-5 + 6*Sqrt[\[Rho]] - 
                  183*\[Rho] + 168*\[Rho]^(3/2) - 57*\[Rho]^2 + \[Rho]^3) - 
                80*Ec^3*(4 + 24*Sqrt[\[Rho]] - 84*\[Rho] - 48*\[Rho]^(3/2) + 
                  87*\[Rho]^2 - 72*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*
                 (-21 - 90*Sqrt[\[Rho]] - 735*\[Rho] + 2940*\[Rho]^(3/2) - 
                  3015*\[Rho]^2 + 1530*\[Rho]^(5/2) + 5*\[Rho]^3) + 
                4*Ec*(-1 + 30*Sqrt[\[Rho]] - 675*\[Rho] + 1140*\[Rho]^(3/2) - 
                  1050*\[Rho]^2 + 270*\[Rho]^(5/2) + 160*\[Rho]^3))*Log[
                \[Rho]])/(10*(1 - 2*Ec)^2) - 6*\[Rho]*(2 - 8*Ec^2*
                (-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 6*
                \[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 2*Ec] + 
             24*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*
                \[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] + 24*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 
               8*Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 12*\[Rho]*
              (2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 
               6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((Sqrt[\[Rho]]*(675 + 960*Ec^6*(-45 + 
                  61*Sqrt[\[Rho]]) - 2955*Sqrt[\[Rho]] + 61500*\[Rho] - 
                46740*\[Rho]^(3/2) + 94800*\[Rho]^2 - 30140*\[Rho]^(5/2) + 
                4500*\[Rho]^3 - 155*\[Rho]^(7/2) + 125*\[Rho]^4 + 
                66*\[Rho]^(9/2) + 960*Ec^5*(45 - 52*Sqrt[\[Rho]] - 
                  10*\[Rho] + \[Rho]^(3/2)) - 80*Ec^4*(135 - 
                  45*Sqrt[\[Rho]] + 3480*\[Rho] - 2085*\[Rho]^(3/2) + 
                  1380*\[Rho]^2 + 139*\[Rho]^(5/2)) + 80*Ec^3*Sqrt[\[Rho]]*
                 (60 + 420*Sqrt[\[Rho]] - 171*\[Rho] + 30*\[Rho]^(3/2) + 
                  88*\[Rho]^2 + 30*\[Rho]^(5/2) + 9*\[Rho]^3) + 
                4*Ec^2*(675 - 3165*Sqrt[\[Rho]] + 106500*\[Rho] - 
                  85365*\[Rho]^(3/2) + 128400*\[Rho]^2 - 39215*\[Rho]^(5/2) + 
                  3900*\[Rho]^3 - 335*\[Rho]^(7/2) + 125*\[Rho]^4 + 
                  66*\[Rho]^(9/2)) - 4*Ec*(675 - 2970*Sqrt[\[Rho]] + 
                  77250*\[Rho] - 61680*\[Rho]^(3/2) + 108300*\[Rho]^2 - 
                  34010*\[Rho]^(5/2) + 4350*\[Rho]^3 - 200*\[Rho]^(7/2) + 
                  125*\[Rho]^4 + 66*\[Rho]^(9/2))))/(300*(1 - 2*Ec)^2) + 
             (64*\[Rho]^(3/2)*(-5 + 15*Sqrt[\[Rho]] - 11*\[Rho] + 
                5*\[Rho]^(3/2))*Log[1 - Sqrt[\[Rho]]])/5 - 
             ((1 + Sqrt[\[Rho]])^7*(-7 + 19*Sqrt[\[Rho]] - 11*\[Rho] + 
                3*\[Rho]^(3/2))*Log[1 - \[Rho]])/10 + 24*(-1 + 2*Ec)*
              (1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 12*\[Rho]*(-2 + 8*Ec^2*
                (-1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] - 9*\[Rho] + 6*
                \[Rho]^(3/2) - \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 12*\[Rho]^(3/2)*(-4 + 7*Sqrt[\[Rho]] - 6*
                \[Rho] + \[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             6*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*
                \[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 12*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 
             8*Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*
            PolyLog[3, 1 - 2*Ec] + 48*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^
               2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*
            (2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 
             6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           12*\[Rho]*(2 - 8*Ec^2*(-1 + Sqrt[\[Rho]])^2 - 8*Sqrt[\[Rho]] + 
             9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] + (4389 - 1024*Ec^7*(-417 + 40*Pi^2) + 
             27600*Sqrt[\[Rho]] - 79601*\[Rho] + 564200*\[Rho]^(3/2) - 
             179608*\[Rho]^2 - 470200*\[Rho]^(5/2) + 256808*\[Rho]^3 - 
             132200*\[Rho]^(7/2) - 4749*\[Rho]^4 + 10600*\[Rho]^(9/2) + 
             2761*\[Rho]^5 + 60*Pi^2*(-7 - 30*Sqrt[\[Rho]] - 25*\[Rho] + 800*
                \[Rho]^(3/2) - 2400*\[Rho]^2 + 1888*\[Rho]^(5/2) - 800*
                \[Rho]^3 + 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
             64*Ec^6*(14837 + 18900*Sqrt[\[Rho]] - 10369*\[Rho] + 40*Pi^2*
                (-31 - 30*Sqrt[\[Rho]] + 15*\[Rho])) + 
             64*Ec^5*(12153 + 24900*Sqrt[\[Rho]] - 12167*\[Rho] - 17500*
                \[Rho]^(3/2) + 2314*\[Rho]^2 + 40*Pi^2*(-19 - 
                 30*Sqrt[\[Rho]] - 25*\[Rho] + 40*\[Rho]^(3/2))) + 
             28800*\[Rho]*Zeta[3] - 115200*\[Rho]^(3/2)*Zeta[3] + 
             129600*\[Rho]^2*Zeta[3] - 86400*\[Rho]^(5/2)*Zeta[3] + 
             14400*\[Rho]^3*Zeta[3] + 32*Ec^3*(1370 + 3900*Sqrt[\[Rho]] - 100*
                (497 + 12*Pi^2)*\[Rho]^(5/2) + (5102 + 200*Pi^2)*\[Rho]^3 + 
               1550*\[Rho]^(7/2) + 441*\[Rho]^4 - 20*\[Rho]*(141 + 40*Pi^2 - 
                 720*Zeta[3]) + 100*\[Rho]^(3/2)*(-533 + 8*Pi^2 - 
                 288*Zeta[3]) + 75*\[Rho]^2*(581 + 8*Pi^2 + 192*Zeta[3])) + 
             4*Ec^2*(7749 + 44700*Sqrt[\[Rho]] - 131205*\[Rho] - 144600*
                \[Rho]^(7/2) - 8277*\[Rho]^4 + 10600*\[Rho]^(9/2) + 2761*
                \[Rho]^5 + 60*Pi^2*(-7 - 30*Sqrt[\[Rho]] - 145*\[Rho] + 
                 1280*\[Rho]^(3/2) - 2940*\[Rho]^2 + 2248*\[Rho]^(5/2) - 
                 860*\[Rho]^3 + 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
               6400*\[Rho]^(3/2)*(-197 + 9*Zeta[3]) - 300*\[Rho]^(5/2)*
                (-227 + 288*Zeta[3]) + 50*\[Rho]^2*(-12377 + 2016*Zeta[3]) + 
               6*\[Rho]^3*(29233 + 2400*Zeta[3])) - 16*Ec^4*(19125 + 51000*
                Sqrt[\[Rho]] + 20500*\[Rho]^(5/2) + 3402*\[Rho]^3 + 200*Pi^2*
                (-3 - 6*Sqrt[\[Rho]] - 41*\[Rho] + 80*\[Rho]^(3/2) - 
                 42*\[Rho]^2 + 12*\[Rho]^(5/2) + 2*\[Rho]^3) - 200*
                \[Rho]^(3/2)*(-217 + 288*Zeta[3]) + 15*\[Rho]*(-2659 + 
                 1920*Zeta[3]) + 10*\[Rho]^2*(-1601 + 2880*Zeta[3])) - 
             4*Ec*(5649 + 33900*Sqrt[\[Rho]] - 135300*\[Rho]^(7/2) - 5631*
                \[Rho]^4 + 10600*\[Rho]^(9/2) + 2761*\[Rho]^5 + 60*Pi^2*
                (-7 - 30*Sqrt[\[Rho]] - 65*\[Rho] + 960*\[Rho]^(3/2) - 
                 2580*\[Rho]^2 + 2008*\[Rho]^(5/2) - 820*\[Rho]^3 + 
                 5*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 576*\[Rho]^3*
                (406 + 25*Zeta[3]) + 320*\[Rho]^2*(-943 + 405*Zeta[3]) - 100*
                \[Rho]^(5/2)*(3107 + 864*Zeta[3]) - 100*\[Rho]^(3/2)*
                (-7667 + 1152*Zeta[3]) + \[Rho]*(-98083 + 28800*Zeta[3])))/
            (1200*(1 - 2*Ec)^2)) + 
         aP^2*(\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*((-3 + 11264*Ec^7 + 150*Sqrt[\[Rho]] + 1955*
                \[Rho] + 3680*\[Rho]^(3/2) + 3030*\[Rho]^2 + 1080*
                \[Rho]^(5/2) - 230*\[Rho]^3 - 10*\[Rho]^4 + 20*\[Rho]^(9/2) - 
               6*\[Rho]^5 + 704*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
               704*Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 
                 40*\[Rho]^(3/2)) - 320*Ec^3*(4 - 24*Sqrt[\[Rho]] - 
                 82*\[Rho] + 14*\[Rho]^(3/2) + 81*\[Rho]^2 + 
                 63*\[Rho]^(5/2) + \[Rho]^3) + 80*Ec^4*(-17 - 
                 30*Sqrt[\[Rho]] - 691*\[Rho] - 736*\[Rho]^(3/2) - 
                 204*\[Rho]^2 - 12*\[Rho]^(5/2) + 4*\[Rho]^3) - 4*Ec^2*
                (-77 + 330*Sqrt[\[Rho]] - 2735*\[Rho] - 12320*\[Rho]^(3/2) - 
                 13230*\[Rho]^2 - 7620*\[Rho]^(5/2) - 670*\[Rho]^3 + 
                 10*\[Rho]^4 - 20*\[Rho]^(9/2) + 6*\[Rho]^5) + 4*Ec*
                (3 - 150*Sqrt[\[Rho]] - 2615*\[Rho] - 6320*\[Rho]^(3/2) - 
                 6000*\[Rho]^2 - 3060*\[Rho]^(5/2) - 100*\[Rho]^3 + 
                 10*\[Rho]^4 - 20*\[Rho]^(9/2) + 6*\[Rho]^5))/
              (20*(1 - 2*Ec)^2) - 6*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 
               8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
              Log[2*Ec]) + (-3/5 + (256*Ec^5)/5 + 6*Sqrt[\[Rho]] + 
             11*\[Rho] - 12*(1 + Sqrt[\[Rho]])^2*(-3 + 4*Ec + 4*Ec^2 + 4*
                Sqrt[\[Rho]])*\[Rho] + 48*\[Rho]^(3/2) + 
             (39 + 12/(-1 + 2*Ec))*\[Rho]^2 + (98/5 + 24/(-1 + 2*Ec))*
              \[Rho]^(5/2) - ((39 - 132*Ec + 92*Ec^2)*\[Rho]^3)/
              (1 - 2*Ec)^2 + 48*Ec^4*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) - 
             48*Ec*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
             128*Ec^3*(\[Rho] + \[Rho]^(3/2)) - 8*Ec^2*(-1 + 6*Sqrt[\[Rho]] + 
               15*\[Rho] + 12*\[Rho]^(3/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (-12*(1 - 2*Ec)^2*(1 + Sqrt[\[Rho]])^2*\[Rho] + 
             48*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] - 
             (4*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
             12*((1 - 2*Ec)^2 - \[Rho])*Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 2*
                \[Rho]) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
              (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - (4*(1 - 2*Ec + Sqrt[\[Rho]])*
               \[Rho]^(3/2)*(3 + 6*Sqrt[\[Rho]] + 5*\[Rho]))/(1 - 2*Ec) + 
             12*(\[Rho] + \[Rho]^(3/2))^2 - 4*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
              (1 + 6*Sqrt[\[Rho]] + 7*\[Rho] + 4*\[Rho]^(3/2)) + 
             (5 + 6*Sqrt[\[Rho]] + 3*\[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) - 
             (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (-18*\[Rho]^(3/2) - 27*\[Rho]^2 - 18*\[Rho]^(5/2) - 8*\[Rho]^3 + 
             \[Rho]^4/4 - \[Rho]^(9/2)/2 + (3*\[Rho]^5)/20)*Log[\[Rho]]^2 + 
           Log[\[Mu]^2/mb^2]*((192*Ec^5)/5 + 96*Ec^3*\[Rho]^(3/2) + 
             36*Ec^4*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 36*Ec*\[Rho]^(3/2)*
              (2 + Sqrt[\[Rho]] + 2*\[Rho]) - 6*Ec^2*\[Rho]^(3/2)*
              (-12 - 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2)) + 
             (3*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 440*\[Rho]^(3/2) + 
                60*(-3 + (1 - 2*Ec)^(-1))*\[Rho]^2 + 120*(2 + (1 - 2*Ec)^
                   (-1))*\[Rho]^(5/2) + (40*(5 - 17*Ec + 12*Ec^2)*\[Rho]^3)/
                 (1 - 2*Ec)^2 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 
                10*\[Rho]^(9/2) + 3*\[Rho]^5))/20 - 9*\[Rho]*
              (4*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
              Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            (-1/300*(689 + 94208*Ec^7 - 3450*Sqrt[\[Rho]] - 925*\[Rho] - 
                11200*\[Rho]^(3/2) - 1800*\[Rho]^2 + 10800*\[Rho]^(5/2) + 
                2200*\[Rho]^3 + 4800*\[Rho]^(7/2) - 425*\[Rho]^4 - 
                950*\[Rho]^(9/2) + 261*\[Rho]^5 + 64*Ec^6*(-2627 + 
                  3150*Sqrt[\[Rho]] + 1575*\[Rho]) + 64*Ec^5*(1253 - 
                  1650*Sqrt[\[Rho]] + 2375*\[Rho] + 5600*\[Rho]^(3/2)) + 
                160*Ec^3*(-27 + 150*Sqrt[\[Rho]] + 35*\[Rho] - 
                  880*\[Rho]^(3/2) - 1170*\[Rho]^2 - 180*\[Rho]^(5/2) + 
                  110*\[Rho]^3) - 80*Ec^4*(-3 + 750*Sqrt[\[Rho]] + 
                  3535*\[Rho] + 2560*\[Rho]^(3/2) - 1980*\[Rho]^2 - 
                  1800*\[Rho]^(5/2) + 220*\[Rho]^3) + 4*Ec^2*(419 - 
                  750*Sqrt[\[Rho]] + 23825*\[Rho] + 17600*\[Rho]^(3/2) + 
                  6300*\[Rho]^2 - 27000*\[Rho]^(5/2) - 11300*\[Rho]^3 + 
                  4800*\[Rho]^(7/2) - 425*\[Rho]^4 - 950*\[Rho]^(9/2) + 
                  261*\[Rho]^5) - 4*Ec*(599 - 2550*Sqrt[\[Rho]] + 
                  6125*\[Rho] - 6400*\[Rho]^(3/2) - 4500*\[Rho]^2 - 
                  5400*\[Rho]^(5/2) - 2900*\[Rho]^3 + 4800*\[Rho]^(7/2) - 
                  425*\[Rho]^4 - 950*\[Rho]^(9/2) + 261*\[Rho]^5))/(1 - 2*Ec)^
                2 - ((-13 + 1024*Ec^7 + 90*Sqrt[\[Rho]] + 445*\[Rho] + 
                640*\[Rho]^(3/2) - 120*\[Rho]^2 - 720*\[Rho]^(5/2) - 
                320*\[Rho]^3 + 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5 + 
                64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*Ec^5*
                 (19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) + 
                160*Ec^3*(-2 + 12*Sqrt[\[Rho]] + 34*\[Rho] + 4*\[Rho]^(3/2) - 
                  33*\[Rho]^2 - 18*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*
                 (-1 + 18*Sqrt[\[Rho]] + 101*\[Rho] + 80*\[Rho]^(3/2) - 
                  18*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) - 
                4*Ec*(-13 + 90*Sqrt[\[Rho]] + 505*\[Rho] + 880*\[Rho]^(3/2) + 
                  150*\[Rho]^2 - 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                  5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 
                4*Ec^2*(7 - 30*Sqrt[\[Rho]] + 325*\[Rho] + 1360*\[Rho]^
                    (3/2) + 990*\[Rho]^2 - 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 
                  5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/
              (10*(1 - 2*Ec)^2)) - (4*Ec*(128*Ec^6 + 8*Ec^5*(-31 + 
                30*Sqrt[\[Rho]] + 15*\[Rho]) + 8*Ec^4*(19 - 30*Sqrt[\[Rho]] + 
                25*\[Rho] + 40*\[Rho]^(3/2)) - 20*Ec^2*\[Rho]*(-4 - 
                4*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2) - 
              15*\[Rho]*(2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + 
                \[Rho]^2) + 45*Ec*\[Rho]*(2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
                6*\[Rho]^(3/2) + \[Rho]^2) + 10*Ec^3*(-3 + 6*Sqrt[\[Rho]] - 
                41*\[Rho] - 80*\[Rho]^(3/2) - 42*\[Rho]^2 - 12*\[Rho]^(5/2) + 
                2*\[Rho]^3))*PolyLog[2, 2*Ec])/(5*(1 - 2*Ec)^2) - 
           (128*\[Rho]^(3/2)*(5 + 15*Sqrt[\[Rho]] + 11*\[Rho] + 
              5*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]])/5 + 
           (2*(-3 + 1024*Ec^7 + 30*Sqrt[\[Rho]] + 235*\[Rho] + 
              680*\[Rho]^(3/2) + 795*\[Rho]^2 + 442*\[Rho]^(5/2) + 
              125*\[Rho]^3 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
              64*Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) - 
              80*Ec^4*(1 + 6*Sqrt[\[Rho]] + 71*\[Rho] + 80*\[Rho]^(3/2) + 
                12*\[Rho]^2) - 160*Ec^3*(1 - 6*Sqrt[\[Rho]] - 19*\[Rho] - 
                4*\[Rho]^(3/2) + 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 
              4*Ec*(-3 + 30*Sqrt[\[Rho]] + 295*\[Rho] + 920*\[Rho]^(3/2) + 
                1065*\[Rho]^2 + 622*\[Rho]^(5/2) + 155*\[Rho]^3) + 
              4*Ec^2*(7 - 30*Sqrt[\[Rho]] + 265*\[Rho] + 1400*\[Rho]^(3/2) + 
                1755*\[Rho]^2 + 1042*\[Rho]^(5/2) + 205*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(5*(1 - 2*Ec)^2) + 
           (2*(-3 + 1024*Ec^7 + 30*Sqrt[\[Rho]] + 235*\[Rho] + 
              360*\[Rho]^(3/2) - 165*\[Rho]^2 - 262*\[Rho]^(5/2) - 
              195*\[Rho]^3 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
              64*Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) - 
              80*Ec^4*(1 + 6*Sqrt[\[Rho]] + 71*\[Rho] + 80*\[Rho]^(3/2) + 
                12*\[Rho]^2) - 160*Ec^3*(1 - 6*Sqrt[\[Rho]] - 19*\[Rho] - 
                4*\[Rho]^(3/2) + 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 
              4*Ec^2*(-7 + 30*Sqrt[\[Rho]] - 265*\[Rho] - 1080*\[Rho]^(3/2) - 
                795*\[Rho]^2 - 338*\[Rho]^(5/2) + 115*\[Rho]^3) + 
              4*Ec*(3 - 30*Sqrt[\[Rho]] - 295*\[Rho] - 600*\[Rho]^(3/2) - 
                105*\[Rho]^2 + 82*\[Rho]^(5/2) + 165*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(5*(1 - 2*Ec)^2) - 
           ((1 + Sqrt[\[Rho]])^5*(-7 + 65*Sqrt[\[Rho]] - 280*\[Rho] + 
              100*\[Rho]^(3/2) - 25*\[Rho]^2 + 3*\[Rho]^(5/2))*
             PolyLog[2, \[Rho]])/10 + (2 - 12*Sqrt[\[Rho]] - 42*\[Rho] - 
             96*\[Rho]^(3/2) + 6*\[Rho]^2 + 36*\[Rho]^(5/2) + 30*\[Rho]^3 - 
             \[Rho]^4 + 2*\[Rho]^(9/2) - (3*\[Rho]^5)/5 + 
             8*Ec^2*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 9*\[Rho] + 
               \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((59 + 27648*Ec^7 - 300*Sqrt[\[Rho]] + 5*
                (1801 + 480*Pi^2)*\[Rho] + 200*(433 + 48*Pi^2)*\[Rho]^(3/2) + 
               720*(82 + 15*Pi^2)*\[Rho]^2 + 300*(253 + 24*Pi^2)*
                \[Rho]^(5/2) + 120*(97 + 10*Pi^2)*\[Rho]^3 - 600*
                \[Rho]^(7/2) + 180*\[Rho]^4 - 192*Ec^6*(109 - 
                 150*Sqrt[\[Rho]] + 85*\[Rho]) - 128*Ec^5*(451 - 
                 1200*Sqrt[\[Rho]] - 1855*\[Rho] - 1750*\[Rho]^(3/2) + 
                 15*\[Rho]^2) + 80*Ec^4*(1037 - 3180*Sqrt[\[Rho]] - 
                 5*(803 + 96*Pi^2)*\[Rho] - 40*(169 + 24*Pi^2)*\[Rho]^(3/2) - 
                 15*(35 + 32*Pi^2)*\[Rho]^2 - 60*\[Rho]^(5/2) + 
                 13*\[Rho]^3) - 80*Ec^3*(476 - 1470*Sqrt[\[Rho]] - 
                 40*(19 + 12*Pi^2)*\[Rho] - 320*(-4 + 3*Pi^2)*\[Rho]^(3/2) + 
                 (3213 - 480*Pi^2)*\[Rho]^2 + 2100*\[Rho]^(5/2) - 
                 59*\[Rho]^3 - 60*\[Rho]^(7/2) + 18*\[Rho]^4) - 8*Ec*
                (37 + 75*Sqrt[\[Rho]] + 10*(733 + 120*Pi^2)*\[Rho] + 
                 50*(1163 + 96*Pi^2)*\[Rho]^(3/2) + 135*(301 + 40*Pi^2)*
                  \[Rho]^2 + 300*(149 + 12*Pi^2)*\[Rho]^(5/2) + 
                 15*(491 + 40*Pi^2)*\[Rho]^3 - 450*\[Rho]^(7/2) + 
                 135*\[Rho]^4) + 4*Ec^2*(1579 - 3450*Sqrt[\[Rho]] + 
                 25625*\[Rho] + 1600*(116 + 3*Pi^2)*\[Rho]^(3/2) + 
                 15*(9221 + 560*Pi^2)*\[Rho]^2 + 1800*(69 + 4*Pi^2)*
                  \[Rho]^(5/2) + 5*(3413 + 240*Pi^2)*\[Rho]^3 - 
                 1800*\[Rho]^(7/2) + 540*\[Rho]^4))/(300*(1 - 2*Ec)^2) + 
             9*\[Rho]*(4*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
              Log[\[Mu]^2/mb^2] + (6/5 - (512*Ec^5)/5 - 12*Sqrt[\[Rho]] - 94*
                \[Rho] - 144*\[Rho]^(3/2) + (42 + 24/(1 - 2*Ec))*\[Rho]^2 + 
               (284/5 + 48/(1 - 2*Ec))*\[Rho]^(5/2) + (2*(39 - 132*Ec + 
                  92*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 96*Ec^4*(-1 + 
                 2*Sqrt[\[Rho]] + \[Rho]) - 256*Ec^3*(\[Rho] + \[Rho]^
                  (3/2)) + 96*Ec*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 4*\[Rho] + 
                 2*\[Rho]^(3/2)) + 16*Ec^2*(-1 + 6*Sqrt[\[Rho]] + 21*\[Rho] + 
                 24*\[Rho]^(3/2) + 6*\[Rho]^2))*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]] - (2*(-3 + 1024*Ec^7 + 30*Sqrt[\[Rho]] + 
                235*\[Rho] + 680*\[Rho]^(3/2) + 795*\[Rho]^2 + 
                442*\[Rho]^(5/2) + 125*\[Rho]^3 + 64*Ec^6*(-31 + 
                  30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*Ec^5*(19 - 
                  30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) - 
                80*Ec^4*(1 + 6*Sqrt[\[Rho]] + 71*\[Rho] + 80*\[Rho]^(3/2) + 
                  12*\[Rho]^2) - 160*Ec^3*(1 - 6*Sqrt[\[Rho]] - 19*\[Rho] - 
                  4*\[Rho]^(3/2) + 18*\[Rho]^2 + 12*\[Rho]^(5/2)) - 
                4*Ec*(-3 + 30*Sqrt[\[Rho]] + 295*\[Rho] + 920*\[Rho]^(3/2) + 
                  1065*\[Rho]^2 + 622*\[Rho]^(5/2) + 155*\[Rho]^3) + 
                4*Ec^2*(7 - 30*Sqrt[\[Rho]] + 265*\[Rho] + 1400*\[Rho]^
                    (3/2) + 1755*\[Rho]^2 + 1042*\[Rho]^(5/2) + 
                  205*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
              (5*(1 - 2*Ec)^2) + ((-13 + 1024*Ec^7 + 90*Sqrt[\[Rho]] + 
                445*\[Rho] + 640*\[Rho]^(3/2) - 120*\[Rho]^2 - 
                720*\[Rho]^(5/2) - 320*\[Rho]^3 + 5*\[Rho]^4 - 
                10*\[Rho]^(9/2) + 3*\[Rho]^5 + 64*Ec^6*(-31 + 
                  30*Sqrt[\[Rho]] + 15*\[Rho]) + 64*Ec^5*(19 - 
                  30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2)) + 
                160*Ec^3*(-2 + 12*Sqrt[\[Rho]] + 34*\[Rho] + 4*\[Rho]^(3/2) - 
                  33*\[Rho]^2 - 18*\[Rho]^(5/2) + \[Rho]^3) - 80*Ec^4*
                 (-1 + 18*Sqrt[\[Rho]] + 101*\[Rho] + 80*\[Rho]^(3/2) - 
                  18*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) - 
                4*Ec*(-13 + 90*Sqrt[\[Rho]] + 505*\[Rho] + 880*\[Rho]^(3/2) + 
                  150*\[Rho]^2 - 540*\[Rho]^(5/2) - 290*\[Rho]^3 + 
                  5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 
                4*Ec^2*(7 - 30*Sqrt[\[Rho]] + 325*\[Rho] + 1360*\[Rho]^
                    (3/2) + 990*\[Rho]^2 - 60*\[Rho]^(5/2) - 250*\[Rho]^3 + 
                  5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(5*(1 - 2*Ec)^2) - 
             ((1 + 3072*Ec^7 + 30*Sqrt[\[Rho]] + 495*\[Rho] + 
                420*\[Rho]^(3/2) + 240*\[Rho]^2 - 270*\[Rho]^(5/2) - 
                250*\[Rho]^3 + 192*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 15*\[Rho]) + 
                192*Ec^5*(19 - 30*Sqrt[\[Rho]] + 25*\[Rho] + 
                  40*\[Rho]^(3/2)) - 4*Ec*(1 + 30*Sqrt[\[Rho]] + 675*\[Rho] + 
                  1140*\[Rho]^(3/2) + 1050*\[Rho]^2 + 270*\[Rho]^(5/2) - 
                  160*\[Rho]^3) + 80*Ec^4*(-5 - 6*Sqrt[\[Rho]] - 183*\[Rho] - 
                  168*\[Rho]^(3/2) - 57*\[Rho]^2 + \[Rho]^3) - 80*Ec^3*
                 (4 - 24*Sqrt[\[Rho]] - 84*\[Rho] + 48*\[Rho]^(3/2) + 
                  87*\[Rho]^2 + 72*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*
                 (-21 + 90*Sqrt[\[Rho]] - 735*\[Rho] - 2940*\[Rho]^(3/2) - 
                  3015*\[Rho]^2 - 1530*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[
                \[Rho]])/(10*(1 - 2*Ec)^2) - 6*\[Rho]*(2 - 8*Ec^2*
                (1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 6*
                \[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 2*Ec] + 
             24*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] + 24*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 
               8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 12*\[Rho]*
              (2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
               6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((Sqrt[\[Rho]]*(-675 + 960*Ec^6*(45 + 
                  61*Sqrt[\[Rho]]) - 2955*Sqrt[\[Rho]] - 61500*\[Rho] - 
                46740*\[Rho]^(3/2) - 94800*\[Rho]^2 - 30140*\[Rho]^(5/2) - 
                4500*\[Rho]^3 - 155*\[Rho]^(7/2) - 125*\[Rho]^4 + 
                66*\[Rho]^(9/2) + 960*Ec^5*(-45 - 52*Sqrt[\[Rho]] + 
                  10*\[Rho] + \[Rho]^(3/2)) - 80*Ec^4*(-135 - 
                  45*Sqrt[\[Rho]] - 3480*\[Rho] - 2085*\[Rho]^(3/2) - 
                  1380*\[Rho]^2 + 139*\[Rho]^(5/2)) + 80*Ec^3*Sqrt[\[Rho]]*
                 (60 - 420*Sqrt[\[Rho]] - 171*\[Rho] - 30*\[Rho]^(3/2) + 
                  88*\[Rho]^2 - 30*\[Rho]^(5/2) + 9*\[Rho]^3) + 
                4*Ec*(675 + 2970*Sqrt[\[Rho]] + 77250*\[Rho] + 61680*
                   \[Rho]^(3/2) + 108300*\[Rho]^2 + 34010*\[Rho]^(5/2) + 
                  4350*\[Rho]^3 + 200*\[Rho]^(7/2) + 125*\[Rho]^4 - 
                  66*\[Rho]^(9/2)) + 4*Ec^2*(-675 - 3165*Sqrt[\[Rho]] - 
                  106500*\[Rho] - 85365*\[Rho]^(3/2) - 128400*\[Rho]^2 - 
                  39215*\[Rho]^(5/2) - 3900*\[Rho]^3 - 335*\[Rho]^(7/2) - 
                  125*\[Rho]^4 + 66*\[Rho]^(9/2))))/(300*(1 - 2*Ec)^2) - 
             (64*\[Rho]^(3/2)*(5 + 15*Sqrt[\[Rho]] + 11*\[Rho] + 
                5*\[Rho]^(3/2))*Log[1 - Sqrt[\[Rho]]])/5 - 
             ((1 + Sqrt[\[Rho]])^5*(-7 + 65*Sqrt[\[Rho]] - 280*\[Rho] + 
                100*\[Rho]^(3/2) - 25*\[Rho]^2 + 3*\[Rho]^(5/2))*Log[
                1 - \[Rho]])/10 + 24*(-1 + 2*Ec)*(1 + 2*Ec)*
              (1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] + (24*(-1 + 2*Ec)*(1 + 2*Ec)*(1 + Sqrt[\[Rho]])^
                 2*\[Rho] - 12*\[Rho]^(3/2)*(4 + 7*Sqrt[\[Rho]] + 6*\[Rho] + 
                 \[Rho]^(3/2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             12*\[Rho]^(3/2)*(4 + 7*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2))*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 6*\[Rho]*
              (2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
               6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
           12*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 1 - 2*Ec] + 
           48*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*
            (2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
             6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           12*\[Rho]*(2 - 8*Ec^2*(1 + Sqrt[\[Rho]])^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 6*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[3, 
             \[Rho]/(1 - 2*Ec)] + (4389 - 1024*Ec^7*(-417 + 40*Pi^2) - 
             27600*Sqrt[\[Rho]] - 79601*\[Rho] - 564200*\[Rho]^(3/2) - 
             179608*\[Rho]^2 + 470200*\[Rho]^(5/2) + 256808*\[Rho]^3 + 
             132200*\[Rho]^(7/2) - 4749*\[Rho]^4 - 10600*\[Rho]^(9/2) + 
             2761*\[Rho]^5 + 60*Pi^2*(-7 + 30*Sqrt[\[Rho]] - 25*\[Rho] + 480*
                \[Rho]^(3/2) + 1440*\[Rho]^2 + 928*\[Rho]^(5/2) + 480*
                \[Rho]^3 + 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 
             64*Ec^6*(14837 - 18900*Sqrt[\[Rho]] - 10369*\[Rho] + 40*Pi^2*
                (-31 + 30*Sqrt[\[Rho]] + 15*\[Rho])) - 
             64*Ec^5*(-12153 + 24900*Sqrt[\[Rho]] + 12167*\[Rho] - 17500*
                \[Rho]^(3/2) - 2314*\[Rho]^2 + 40*Pi^2*(19 - 
                 30*Sqrt[\[Rho]] + 25*\[Rho] + 40*\[Rho]^(3/2))) + 
             28800*\[Rho]*Zeta[3] + 115200*\[Rho]^(3/2)*Zeta[3] + 
             129600*\[Rho]^2*Zeta[3] + 86400*\[Rho]^(5/2)*Zeta[3] + 
             14400*\[Rho]^3*Zeta[3] + 32*Ec^3*(1370 - 3900*Sqrt[\[Rho]] + 100*
                (497 + 12*Pi^2)*\[Rho]^(5/2) + (5102 + 200*Pi^2)*\[Rho]^3 - 
               1550*\[Rho]^(7/2) + 441*\[Rho]^4 - 20*\[Rho]*(141 + 40*Pi^2 - 
                 720*Zeta[3]) - 100*\[Rho]^(3/2)*(-533 + 8*Pi^2 - 
                 288*Zeta[3]) + 75*\[Rho]^2*(581 + 8*Pi^2 + 192*Zeta[3])) + 
             4*Ec^2*(7749 - 44700*Sqrt[\[Rho]] - 131205*\[Rho] + 144600*
                \[Rho]^(7/2) - 8277*\[Rho]^4 - 10600*\[Rho]^(9/2) + 2761*
                \[Rho]^5 + 60*Pi^2*(-7 + 30*Sqrt[\[Rho]] - 145*\[Rho] + 
                 900*\[Rho]^2 + 568*\[Rho]^(5/2) + 420*\[Rho]^3 + 
                 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 6400*
                \[Rho]^(3/2)*(-197 + 9*Zeta[3]) + 300*\[Rho]^(5/2)*
                (-227 + 288*Zeta[3]) + 50*\[Rho]^2*(-12377 + 2016*Zeta[3]) + 
               6*\[Rho]^3*(29233 + 2400*Zeta[3])) - 16*Ec^4*(19125 - 51000*
                Sqrt[\[Rho]] - 20500*\[Rho]^(5/2) + 3402*\[Rho]^3 + 200*Pi^2*
                (-3 + 6*Sqrt[\[Rho]] - 41*\[Rho] - 80*\[Rho]^(3/2) - 
                 42*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3) + 200*
                \[Rho]^(3/2)*(-217 + 288*Zeta[3]) + 15*\[Rho]*(-2659 + 
                 1920*Zeta[3]) + 10*\[Rho]^2*(-1601 + 2880*Zeta[3])) - 
             4*Ec*(5649 - 33900*Sqrt[\[Rho]] + 135300*\[Rho]^(7/2) - 5631*
                \[Rho]^4 - 10600*\[Rho]^(9/2) + 2761*\[Rho]^5 + 60*Pi^2*
                (-7 + 30*Sqrt[\[Rho]] - 65*\[Rho] + 320*\[Rho]^(3/2) + 
                 1260*\[Rho]^2 + 808*\[Rho]^(5/2) + 460*\[Rho]^3 + 
                 5*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5) + 576*\[Rho]^3*
                (406 + 25*Zeta[3]) + 320*\[Rho]^2*(-943 + 405*Zeta[3]) + 100*
                \[Rho]^(5/2)*(3107 + 864*Zeta[3]) + 100*\[Rho]^(3/2)*
                (-7667 + 1152*Zeta[3]) + \[Rho]*(-98083 + 28800*Zeta[3])))/
            (1200*(1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*
          ((4*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((273 - 67584*Ec^7 + 4765*\[Rho] - 2130*\[Rho]^2 - 2610*
                \[Rho]^3 - 50*\[Rho]^4 + 6*\[Rho]^5 - 2112*Ec^6*
                (-47 + 45*\[Rho]) + 64*Ec^5*(-279 + 6325*\[Rho] + 
                 120*\[Rho]^2) - 320*Ec^3*(-84 - 422*\[Rho] + 300*\[Rho]^2 + 
                 3*\[Rho]^3) + 80*Ec^4*(-525 - 5549*\[Rho] - 60*\[Rho]^2 + 
                 12*\[Rho]^3) - 4*Ec*(273 + 8065*\[Rho] + 4800*\[Rho]^2 - 
                 1620*\[Rho]^3 - 50*\[Rho]^4 + 6*\[Rho]^5) + 4*Ec^2*
                (-927 + 11065*\[Rho] + 23790*\[Rho]^2 + 90*\[Rho]^3 - 
                 50*\[Rho]^4 + 6*\[Rho]^5))/(15*(1 - 2*Ec)^2) - 
             8*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (3 + \[Rho]))*Log[2*Ec]) + (44/5 - (2048*Ec^5)/5 + 
             (484*\[Rho])/3 + (-12 + 48/(-1 + 2*Ec))*\[Rho]^2 - 
             (512*\[Rho]^(5/2))/15 - (76*\[Rho]^3)/(1 - 2*Ec)^2 - 
             192*Ec^4*(-1 + 3*\[Rho]) + (256*Ec^3*(3 + 22*\[Rho]))/3 + 
             16*Ec*\[Rho]*(-20 - 36*\[Rho] + (13*\[Rho]^2)/(1 - 2*Ec)^2) + 
             16*Ec^2*(-10 - 50*\[Rho] + 12*\[Rho]^2 - (3*\[Rho]^3)/
                (1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (4*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
              128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
              64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 
                36*\[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
              4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                195*\[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 
                128*\[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
           (\[Rho]^2*(180 + 240*\[Rho] - 25*\[Rho]^2 + 3*\[Rho]^3)*
             Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*(1/5 - (512*Ec^5)/5 - 
             3*\[Rho] + (-28 + 12/(1 - 2*Ec))*\[Rho]^2 - 64*Ec^3*\[Rho]^2 - 
             (8*(-2 + 5*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 3*\[Rho]^4 - 
             \[Rho]^5/5 - 8*Ec^2*\[Rho]^2*(3 + \[Rho]) - 
             48*Ec^4*(-1 + 3*\[Rho]) - 12*\[Rho]^2*(1 + \[Rho])*
              Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            ((-261 + 657408*Ec^7 + 3875*\[Rho] + 9000*\[Rho]^2 - 9000*
                \[Rho]^3 - 3875*\[Rho]^4 + 261*\[Rho]^5 + 192*Ec^6*
                (-3259 + 6525*\[Rho]) + 64*Ec^5*(-2097 - 36025*\[Rho] + 
                 9000*\[Rho]^2) - 160*Ec^3*(417 - 155*\[Rho] - 
                 3330*\[Rho]^2 + 330*\[Rho]^3) + 80*Ec^4*(3633 + 
                 17105*\[Rho] - 12060*\[Rho]^2 + 660*\[Rho]^3) - 4*Ec*
                (-1251 - 14275*\[Rho] + 22500*\[Rho]^2 + 6300*\[Rho]^3 - 
                 3875*\[Rho]^4 + 261*\[Rho]^5) + 4*Ec^2*(-3231 - 
                 68575*\[Rho] + 11700*\[Rho]^2 + 31500*\[Rho]^3 - 
                 3875*\[Rho]^4 + 261*\[Rho]^5))/(225*(1 - 2*Ec)^2) + 
             (2*(-63 + 6144*Ec^7 - 1235*\[Rho] + 600*\[Rho]^2 + 
                720*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5 + 192*Ec^6*
                 (-47 + 45*\[Rho]) + 64*Ec^5*(-51 - 575*\[Rho] + 
                  60*\[Rho]^2) - 160*Ec^3*(42 + 134*\[Rho] - 141*\[Rho]^2 + 
                  3*\[Rho]^3) + 80*Ec^4*(147 + 619*\[Rho] - 210*\[Rho]^2 + 
                  6*\[Rho]^3) + 4*Ec^2*(237 - 1235*\[Rho] - 2550*\[Rho]^2 + 
                  510*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) - 
                4*Ec*(-63 - 1535*\[Rho] - 30*\[Rho]^2 + 630*\[Rho]^3 - 
                  25*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]])/(15*(1 - 2*Ec)^
                2)) + (16*Ec*(768*Ec^6 + 24*Ec^5*(-47 + 45*\[Rho]) + 
              20*Ec^2*\[Rho]*(-44 + 3*\[Rho] + 3*\[Rho]^2) + 15*\[Rho]*(10 + 
                21*\[Rho] + 3*\[Rho]^2) - 45*Ec*\[Rho]*(10 + 21*\[Rho] + 
                3*\[Rho]^2) - 8*Ec^4*(-69 + 575*\[Rho] + 60*\[Rho]^2) - 
              10*Ec^3*(9 - 439*\[Rho] - 138*\[Rho]^2 + 6*\[Rho]^3))*
             PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
           (2048*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]])/15 - 
           (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
              128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
              64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 
                36*\[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
              4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                195*\[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 
                128*\[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(1 - 2*Ec)^2) - 
           (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 + 
              128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
              64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 
                36*\[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
              4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 + 128*\[Rho]^(5/2) + 
                45*\[Rho]^3) - 4*Ec*(-33 - 905*\[Rho] - 405*\[Rho]^2 + 
                128*\[Rho]^(5/2) + 195*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(
                1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + (2*(1 + Sqrt[\[Rho]])^6*
             (3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*
             PolyLog[2, \[Rho]])/15 + (-8 - 168*\[Rho] + 40*\[Rho]^2 + 
             56*\[Rho]^3 - (20*\[Rho]^4)/3 + (4*\[Rho]^5)/5 + 
             256*Ec^3*(-1 + \[Rho]^2) + 32*Ec^2*(5 + 15*\[Rho] - 21*
                \[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((81 - 442368*Ec^7 + 5*(89 + 2400*Pi^2)*\[Rho] + 60*
                (521 + 420*Pi^2)*\[Rho]^2 + 60*(331 + 60*Pi^2)*\[Rho]^3 - 180*
                \[Rho]^4 - 576*Ec^6*(-623 + 955*\[Rho]) + 128*Ec^5*
                (1641 + 20*(481 + 120*Pi^2)*\[Rho] - 1410*\[Rho]^2) + 80*Ec^4*
                (-3357 - 5*(1903 + 1632*Pi^2)*\[Rho] - 15*(55 + 96*Pi^2)*
                  \[Rho]^2 + 147*\[Rho]^3) + 80*Ec^3*(666 + 
                 40*(-19 + 132*Pi^2)*\[Rho] + 3*(251 + 480*Pi^2)*\[Rho]^2 + 
                 81*\[Rho]^3 + 18*\[Rho]^4) + 8*Ec*(-558 - 
                 5*(1129 + 1200*Pi^2)*\[Rho] - 15*(1681 + 840*Pi^2)*
                  \[Rho]^2 - 45*(323 + 40*Pi^2)*\[Rho]^3 + 135*\[Rho]^4) - 4*
                Ec^2*(-3561 + 25*(-1897 + 384*Pi^2)*\[Rho] - 
                 15*(4789 + 1200*Pi^2)*\[Rho]^2 - 15*(2549 + 240*Pi^2)*
                  \[Rho]^3 + 540*\[Rho]^4))/(225*(1 - 2*Ec)^2) + 
             12*\[Rho]^2*(1 + \[Rho])*Log[\[Mu]^2/mb^2] + 
             (8*(\[Rho]*(-740 - 1280*Ec^3 + 405*\[Rho] + 128*\[Rho]^(3/2) + 
                  45*\[Rho]^2 + 240*Ec*(5 + 3*\[Rho]) + 240*Ec^2*
                   (5 + 3*\[Rho])) - (3*(16*(1 - 2*Ec)^7 + 60*(-1 + 2*Ec)^5*
                    (-1 + \[Rho]) + 240*(-1 + 2*Ec)^3*\[Rho] + 20*\[Rho]^3 + 
                   60*(1 - 2*Ec)^4*\[Rho]*(5 + 2*\[Rho]) + 20*(-1 + 2*Ec)*
                    \[Rho]^2*(3 + 5*\[Rho]) - 5*(1 - 2*Ec)^6*(13 + 
                     9*\[Rho])))/(1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
              15 + (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
                128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 
                  45*\[Rho]) - 64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*
                 (-69 - 529*\[Rho] + 36*\[Rho]^2) + 160*Ec^3*(-21 - 
                  89*\[Rho] + 72*\[Rho]^2) + 4*Ec*(33 + 905*\[Rho] + 
                  405*\[Rho]^2 + 128*\[Rho]^(5/2) - 195*\[Rho]^3) + 
                4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 128*\[Rho]^
                    (5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
              (15*(1 - 2*Ec)^2) - (4*(-63 + 6144*Ec^7 - 1235*\[Rho] + 
                600*\[Rho]^2 + 720*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5 + 
                192*Ec^6*(-47 + 45*\[Rho]) + 64*Ec^5*(-51 - 575*\[Rho] + 
                  60*\[Rho]^2) - 160*Ec^3*(42 + 134*\[Rho] - 141*\[Rho]^2 + 
                  3*\[Rho]^3) + 80*Ec^4*(147 + 619*\[Rho] - 210*\[Rho]^2 + 
                  6*\[Rho]^3) + 4*Ec^2*(237 - 1235*\[Rho] - 2550*\[Rho]^2 + 
                  510*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) - 
                4*Ec*(-63 - 1535*\[Rho] - 30*\[Rho]^2 + 630*\[Rho]^3 - 
                  25*\[Rho]^4 + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
              (15*(1 - 2*Ec)^2) + (2*(-23 + 6144*Ec^7 - 395*\[Rho] + 
                260*\[Rho]^2 + 310*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
                64*Ec^5*(-29 + 575*\[Rho] + 10*\[Rho]^2) + 
                Ec*(92 + 2780*\[Rho] + 1480*\[Rho]^2 - 880*\[Rho]^3) - 
                80*Ec^4*(-43 - 499*\[Rho] - 11*\[Rho]^2 + \[Rho]^3) + 
                80*Ec^3*(-28 - 148*\[Rho] + 103*\[Rho]^2 + \[Rho]^3) + 
                4*Ec^2*(77 - 995*\[Rho] - 2065*\[Rho]^2 + 65*\[Rho]^3))*Log[
                \[Rho]])/(5*(1 - 2*Ec)^2) - 8*\[Rho]*(10 + 64*Ec^3 + 21*
                \[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*PolyLog[2, 2*
                Ec] + 32*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*
                Ec^2*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             32*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             16*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*(-1/225*(\[Rho]*(1845 + 480960*Ec^6 + 29160*\[Rho] + 
                 22560*\[Rho]^2 - 2255*\[Rho]^3 + 156*\[Rho]^4 + 
                 960*Ec^5*(-402 + 311*\[Rho]) + 240*Ec^4*(-165 - 
                   3055*\[Rho] + 187*\[Rho]^2) + 240*Ec^3*(300 + 
                   1453*\[Rho] - 134*\[Rho]^2 + 3*\[Rho]^3) - 
                 8*Ec*(1440 + 27585*\[Rho] + 18420*\[Rho]^2 - 1150*\[Rho]^3 + 
                   78*\[Rho]^4) + 4*Ec^2*(1935 + 74085*\[Rho] + 57585*
                    \[Rho]^2 - 2435*\[Rho]^3 + 156*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             (1024*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]])/15 + 
             (2*(1 + Sqrt[\[Rho]])^6*(3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 
                18*\[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]])/15 - 
             32*\[Rho]*(5 + 32*Ec^3 + 3*\[Rho] - 12*Ec^2*(3 + \[Rho]))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
              (-10 - 64*Ec^3 - 21*\[Rho] - 3*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^2*(5 + \[Rho])*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*
              (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 16*\[Rho]*(10 + 64*Ec^3 + 
             21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
            PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 
             3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*PolyLog[3, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(10 + 64*Ec^3 + 
             21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 16*\[Rho]*
            (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (1479 + 49152*Ec^7*(-31 + 5*Pi^2) - 39849*\[Rho] - 
             178392*\[Rho]^2 + 184792*\[Rho]^3 + 34449*\[Rho]^4 - 
             2479*\[Rho]^5 - 60*Pi^2*(3 - 25*\[Rho] - 512*\[Rho]^(5/2) - 25*
                \[Rho]^4 + 3*\[Rho]^5) + 192*Ec^6*(11471 - 21473*\[Rho] + 40*
                Pi^2*(-47 + 45*\[Rho])) + 144000*\[Rho]*Zeta[3] + 
             302400*\[Rho]^2*Zeta[3] + 43200*\[Rho]^3*Zeta[3] - 
             32*Ec^3*(-360 - 8*(1981 + 75*Pi^2)*\[Rho]^3 + 441*\[Rho]^4 + 10*
                \[Rho]*(873 + 880*Pi^2 - 15840*Zeta[3]) - 75*\[Rho]^2*
                (233 + 8*Pi^2 + 576*Zeta[3])) + 4*Ec*(-1839 - 35331*
                \[Rho]^4 + 2479*\[Rho]^5 + 60*Pi^2*(3 + 175*\[Rho] + 
                 420*\[Rho]^2 - 512*\[Rho]^(5/2) + 60*\[Rho]^3 - 
                 25*\[Rho]^4 + 3*\[Rho]^5) + \[Rho]*(47967 - 144000*
                  Zeta[3]) - 36*\[Rho]^3*(3829 + 1200*Zeta[3]) - 140*\[Rho]^2*
                (-1901 + 2160*Zeta[3])) - 4*Ec^2*(-2379 - 37977*\[Rho]^4 + 
               2479*\[Rho]^5 + 60*Pi^2*(3 + 575*\[Rho] + 1260*\[Rho]^2 - 
                 512*\[Rho]^(5/2) + 180*\[Rho]^3 - 25*\[Rho]^4 + 
                 3*\[Rho]^5) + 45*\[Rho]*(701 + 2560*Zeta[3]) - 50*\[Rho]^2*
                (-9781 + 4320*Zeta[3]) - 6*\[Rho]^3*(67 + 7200*Zeta[3])) - 
             64*Ec^5*(16017 + 32414*\[Rho]^2 + 40*Pi^2*(-69 + 575*\[Rho] + 
                 60*\[Rho]^2) - 3*\[Rho]*(26539 + 19200*Zeta[3])) - 
             16*Ec^4*(-7905 + 11598*\[Rho]^3 + 200*Pi^2*(9 - 439*\[Rho] - 
                 138*\[Rho]^2 + 6*\[Rho]^3) + 10*\[Rho]^2*(-13009 + 
                 8640*Zeta[3]) + 15*\[Rho]*(5629 + 32640*Zeta[3])))/
            (900*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
          ((-4*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((-273 + 67584*Ec^7 - 4765*\[Rho] + 2130*\[Rho]^2 + 2610*
                \[Rho]^3 + 50*\[Rho]^4 - 6*\[Rho]^5 + 2112*Ec^6*
                (-47 + 45*\[Rho]) - 64*Ec^5*(-279 + 6325*\[Rho] + 
                 120*\[Rho]^2) + 320*Ec^3*(-84 - 422*\[Rho] + 300*\[Rho]^2 + 
                 3*\[Rho]^3) - 80*Ec^4*(-525 - 5549*\[Rho] - 60*\[Rho]^2 + 
                 12*\[Rho]^3) + 4*Ec*(273 + 8065*\[Rho] + 4800*\[Rho]^2 - 
                 1620*\[Rho]^3 - 50*\[Rho]^4 + 6*\[Rho]^5) - 4*Ec^2*
                (-927 + 11065*\[Rho] + 23790*\[Rho]^2 + 90*\[Rho]^3 - 
                 50*\[Rho]^4 + 6*\[Rho]^5))/(15*(1 - 2*Ec)^2) + 
             8*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (3 + \[Rho]))*Log[2*Ec]) + (-44/5 + (2048*Ec^5)/5 - 
             (484*\[Rho])/3 + (12 + 48/(1 - 2*Ec))*\[Rho]^2 + 
             (512*\[Rho]^(5/2))/15 + (76*\[Rho]^3)/(1 - 2*Ec)^2 + 
             192*Ec^4*(-1 + 3*\[Rho]) - (256*Ec^3*(3 + 22*\[Rho]))/3 + 
             16*Ec*\[Rho]*(20 + 36*\[Rho] - (13*\[Rho]^2)/(1 - 2*Ec)^2) + 
             16*Ec^2*(10 + 50*\[Rho] - 12*\[Rho]^2 + (3*\[Rho]^3)/
                (1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (4*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
              128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
              64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 
                36*\[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
              4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                195*\[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 
                128*\[Rho]^(5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) + (12*\[Rho]^2 + 16*\[Rho]^3 - 
             (5*\[Rho]^4)/3 + \[Rho]^5/5)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
            (-1/5 + (512*Ec^5)/5 + 3*\[Rho] + 64*Ec^3*\[Rho]^2 + 
             (28 + 12/(-1 + 2*Ec))*\[Rho]^2 + (8*(-2 + 5*Ec)*\[Rho]^3)/
              (1 - 2*Ec)^2 - 3*\[Rho]^4 + \[Rho]^5/5 + 8*Ec^2*\[Rho]^2*
              (3 + \[Rho]) + 48*Ec^4*(-1 + 3*\[Rho]) + 12*\[Rho]^2*
              (1 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            (-1/225*(-261 + 657408*Ec^7 + 3875*\[Rho] + 9000*\[Rho]^2 - 
                9000*\[Rho]^3 - 3875*\[Rho]^4 + 261*\[Rho]^5 + 192*Ec^6*
                 (-3259 + 6525*\[Rho]) + 64*Ec^5*(-2097 - 36025*\[Rho] + 
                  9000*\[Rho]^2) - 160*Ec^3*(417 - 155*\[Rho] - 
                  3330*\[Rho]^2 + 330*\[Rho]^3) + 80*Ec^4*(3633 + 
                  17105*\[Rho] - 12060*\[Rho]^2 + 660*\[Rho]^3) - 
                4*Ec*(-1251 - 14275*\[Rho] + 22500*\[Rho]^2 + 6300*\[Rho]^3 - 
                  3875*\[Rho]^4 + 261*\[Rho]^5) + 4*Ec^2*(-3231 - 
                  68575*\[Rho] + 11700*\[Rho]^2 + 31500*\[Rho]^3 - 
                  3875*\[Rho]^4 + 261*\[Rho]^5))/(1 - 2*Ec)^2 - 
             (2*(-63 + 6144*Ec^7 - 1235*\[Rho] + 600*\[Rho]^2 + 
                720*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5 + 192*Ec^6*
                 (-47 + 45*\[Rho]) + 64*Ec^5*(-51 - 575*\[Rho] + 
                  60*\[Rho]^2) - 160*Ec^3*(42 + 134*\[Rho] - 141*\[Rho]^2 + 
                  3*\[Rho]^3) + 80*Ec^4*(147 + 619*\[Rho] - 210*\[Rho]^2 + 
                  6*\[Rho]^3) + 4*Ec^2*(237 - 1235*\[Rho] - 2550*\[Rho]^2 + 
                  510*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) - 
                4*Ec*(-63 - 1535*\[Rho] - 30*\[Rho]^2 + 630*\[Rho]^3 - 
                  25*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]])/(15*(1 - 2*Ec)^
                2)) - (16*Ec*(768*Ec^6 + 24*Ec^5*(-47 + 45*\[Rho]) + 
              20*Ec^2*\[Rho]*(-44 + 3*\[Rho] + 3*\[Rho]^2) + 15*\[Rho]*(10 + 
                21*\[Rho] + 3*\[Rho]^2) - 45*Ec*\[Rho]*(10 + 21*\[Rho] + 
                3*\[Rho]^2) - 8*Ec^4*(-69 + 575*\[Rho] + 60*\[Rho]^2) - 
              10*Ec^3*(9 - 439*\[Rho] - 138*\[Rho]^2 + 6*\[Rho]^3))*
             PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) + 
           (2048*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 - 
              128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
              64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 
                36*\[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
              4*Ec*(33 + 905*\[Rho] + 405*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                195*\[Rho]^3) + 4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 
                128*\[Rho]^(5/2) + 45*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
           (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 225*\[Rho]^2 + 
              128*\[Rho]^(5/2) + 285*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
              64*Ec^5*(-9 + 575*\[Rho]) - 80*Ec^4*(-69 - 529*\[Rho] + 
                36*\[Rho]^2) + 160*Ec^3*(-21 - 89*\[Rho] + 72*\[Rho]^2) + 
              4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 + 128*\[Rho]^(5/2) + 
                45*\[Rho]^3) - 4*Ec*(-33 - 905*\[Rho] - 405*\[Rho]^2 + 
                128*\[Rho]^(5/2) + 195*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(
                1 - 2*Ec)])/(15*(1 - 2*Ec)^2) - (2*(1 + Sqrt[\[Rho]])^6*
             (3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*
             PolyLog[2, \[Rho]])/15 + (8 + 168*\[Rho] - 40*\[Rho]^2 - 
             56*\[Rho]^3 + (20*\[Rho]^4)/3 - (4*\[Rho]^5)/5 - 
             256*Ec^3*(-1 + \[Rho]^2) - 32*Ec^2*(5 + 15*\[Rho] - 21*
                \[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[\[Rho]]*((\[Rho]*(1845 + 480960*Ec^6 + 29160*\[Rho] + 
                22560*\[Rho]^2 - 2255*\[Rho]^3 + 156*\[Rho]^4 + 
                960*Ec^5*(-402 + 311*\[Rho]) + 240*Ec^4*(-165 - 3055*\[Rho] + 
                  187*\[Rho]^2) + 240*Ec^3*(300 + 1453*\[Rho] - 
                  134*\[Rho]^2 + 3*\[Rho]^3) - 8*Ec*(1440 + 27585*\[Rho] + 
                  18420*\[Rho]^2 - 1150*\[Rho]^3 + 78*\[Rho]^4) + 
                4*Ec^2*(1935 + 74085*\[Rho] + 57585*\[Rho]^2 - 
                  2435*\[Rho]^3 + 156*\[Rho]^4)))/(225*(1 - 2*Ec)^2) + 
             (1024*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]])/15 - 
             (2*(1 + Sqrt[\[Rho]])^6*(3 - 18*Sqrt[\[Rho]] + 38*\[Rho] - 
                18*\[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
             32*\[Rho]*(5 + 32*Ec^3 + 3*\[Rho] - 12*Ec^2*(3 + \[Rho]))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
              (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]^2*(5 + \[Rho])*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 8*\[Rho]*
              (10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
            (-1/225*(81 - 442368*Ec^7 + 5*(89 + 2400*Pi^2)*\[Rho] + 
                60*(521 + 420*Pi^2)*\[Rho]^2 + 60*(331 + 60*Pi^2)*\[Rho]^3 - 
                180*\[Rho]^4 - 576*Ec^6*(-623 + 955*\[Rho]) + 128*Ec^5*
                 (1641 + 20*(481 + 120*Pi^2)*\[Rho] - 1410*\[Rho]^2) - 
                80*Ec^4*(3357 + (9515 + 8160*Pi^2)*\[Rho] + 15*(55 + 96*Pi^2)*
                   \[Rho]^2 - 147*\[Rho]^3) + 80*Ec^3*(666 + 
                  40*(-19 + 132*Pi^2)*\[Rho] + 3*(251 + 480*Pi^2)*\[Rho]^2 + 
                  81*\[Rho]^3 + 18*\[Rho]^4) + 8*Ec*(-558 - 
                  5*(1129 + 1200*Pi^2)*\[Rho] - 15*(1681 + 840*Pi^2)*
                   \[Rho]^2 - 45*(323 + 40*Pi^2)*\[Rho]^3 + 135*\[Rho]^4) - 
                4*Ec^2*(-3561 + 25*(-1897 + 384*Pi^2)*\[Rho] - 
                  15*(4789 + 1200*Pi^2)*\[Rho]^2 - 15*(2549 + 240*Pi^2)*
                   \[Rho]^3 + 540*\[Rho]^4))/(1 - 2*Ec)^2 - 
             12*\[Rho]^2*(1 + \[Rho])*Log[\[Mu]^2/mb^2] + 
             ((-8*\[Rho]*(-740 - 1280*Ec^3 + 405*\[Rho] + 128*\[Rho]^(3/2) + 
                  45*\[Rho]^2 + 240*Ec*(5 + 3*\[Rho]) + 240*Ec^2*
                   (5 + 3*\[Rho])))/15 + (8*(16*(1 - 2*Ec)^7 + 
                  60*(-1 + 2*Ec)^5*(-1 + \[Rho]) + 240*(-1 + 2*Ec)^3*\[Rho] + 
                  20*\[Rho]^3 + 60*(1 - 2*Ec)^4*\[Rho]*(5 + 2*\[Rho]) + 
                  20*(-1 + 2*Ec)*\[Rho]^2*(3 + 5*\[Rho]) - 5*(1 - 2*Ec)^6*
                   (13 + 9*\[Rho])))/(5*(1 - 2*Ec)^2))*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]] - (8*(-33 + 6144*Ec^7 - 605*\[Rho] + 
                225*\[Rho]^2 - 128*\[Rho]^(5/2) + 285*\[Rho]^3 + 
                192*Ec^6*(-47 + 45*\[Rho]) - 64*Ec^5*(-9 + 575*\[Rho]) - 
                80*Ec^4*(-69 - 529*\[Rho] + 36*\[Rho]^2) + 160*Ec^3*
                 (-21 - 89*\[Rho] + 72*\[Rho]^2) + 4*Ec*(33 + 905*\[Rho] + 
                  405*\[Rho]^2 + 128*\[Rho]^(5/2) - 195*\[Rho]^3) + 
                4*Ec^2*(117 - 1055*\[Rho] - 2295*\[Rho]^2 - 128*\[Rho]^
                    (5/2) + 45*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
              (15*(1 - 2*Ec)^2) + (4*(-63 + 6144*Ec^7 - 1235*\[Rho] + 
                600*\[Rho]^2 + 720*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5 + 
                192*Ec^6*(-47 + 45*\[Rho]) + 64*Ec^5*(-51 - 575*\[Rho] + 
                  60*\[Rho]^2) - 160*Ec^3*(42 + 134*\[Rho] - 141*\[Rho]^2 + 
                  3*\[Rho]^3) + 80*Ec^4*(147 + 619*\[Rho] - 210*\[Rho]^2 + 
                  6*\[Rho]^3) + 4*Ec^2*(237 - 1235*\[Rho] - 2550*\[Rho]^2 + 
                  510*\[Rho]^3 - 25*\[Rho]^4 + 3*\[Rho]^5) - 
                4*Ec*(-63 - 1535*\[Rho] - 30*\[Rho]^2 + 630*\[Rho]^3 - 
                  25*\[Rho]^4 + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
              (15*(1 - 2*Ec)^2) - (2*(-23 + 6144*Ec^7 - 395*\[Rho] + 
                260*\[Rho]^2 + 310*\[Rho]^3 + 192*Ec^6*(-47 + 45*\[Rho]) - 
                64*Ec^5*(-29 + 575*\[Rho] + 10*\[Rho]^2) + 
                Ec*(92 + 2780*\[Rho] + 1480*\[Rho]^2 - 880*\[Rho]^3) - 
                80*Ec^4*(-43 - 499*\[Rho] - 11*\[Rho]^2 + \[Rho]^3) + 
                80*Ec^3*(-28 - 148*\[Rho] + 103*\[Rho]^2 + \[Rho]^3) + 
                4*Ec^2*(77 - 995*\[Rho] - 2065*\[Rho]^2 + 65*\[Rho]^3))*Log[
                \[Rho]])/(5*(1 - 2*Ec)^2) + 8*\[Rho]*(10 + 64*Ec^3 + 21*
                \[Rho] + 3*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]))*PolyLog[2, 2*
                Ec] - 32*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*
                Ec^2*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
             32*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             16*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           16*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] - 
           64*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(3 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
           64*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           16*\[Rho]*(10 + 64*Ec^3 + 21*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (-1479 - 49152*Ec^7*(-31 + 5*Pi^2) + 39849*\[Rho] + 
             178392*\[Rho]^2 - 184792*\[Rho]^3 - 34449*\[Rho]^4 + 
             2479*\[Rho]^5 + 60*Pi^2*(3 - 25*\[Rho] - 512*\[Rho]^(5/2) - 25*
                \[Rho]^4 + 3*\[Rho]^5) - 192*Ec^6*(11471 - 21473*\[Rho] + 40*
                Pi^2*(-47 + 45*\[Rho])) - 144000*\[Rho]*Zeta[3] - 
             302400*\[Rho]^2*Zeta[3] - 43200*\[Rho]^3*Zeta[3] + 
             32*Ec^3*(-360 - 8*(1981 + 75*Pi^2)*\[Rho]^3 + 441*\[Rho]^4 + 10*
                \[Rho]*(873 + 880*Pi^2 - 15840*Zeta[3]) - 75*\[Rho]^2*
                (233 + 8*Pi^2 + 576*Zeta[3])) - 4*Ec*(-1839 - 35331*
                \[Rho]^4 + 2479*\[Rho]^5 + 60*Pi^2*(3 + 175*\[Rho] + 
                 420*\[Rho]^2 - 512*\[Rho]^(5/2) + 60*\[Rho]^3 - 
                 25*\[Rho]^4 + 3*\[Rho]^5) + \[Rho]*(47967 - 144000*
                  Zeta[3]) - 36*\[Rho]^3*(3829 + 1200*Zeta[3]) - 140*\[Rho]^2*
                (-1901 + 2160*Zeta[3])) + 4*Ec^2*(-2379 - 37977*\[Rho]^4 + 
               2479*\[Rho]^5 + 60*Pi^2*(3 + 575*\[Rho] + 1260*\[Rho]^2 - 
                 512*\[Rho]^(5/2) + 180*\[Rho]^3 - 25*\[Rho]^4 + 
                 3*\[Rho]^5) + 45*\[Rho]*(701 + 2560*Zeta[3]) - 50*\[Rho]^2*
                (-9781 + 4320*Zeta[3]) - 6*\[Rho]^3*(67 + 7200*Zeta[3])) + 
             64*Ec^5*(16017 + 32414*\[Rho]^2 + 40*Pi^2*(-69 + 575*\[Rho] + 
                 60*\[Rho]^2) - 3*\[Rho]*(26539 + 19200*Zeta[3])) + 
             16*Ec^4*(-7905 + 11598*\[Rho]^3 + 200*Pi^2*(9 - 439*\[Rho] - 
                 138*\[Rho]^2 + 6*\[Rho]^3) + 10*\[Rho]^2*(-13009 + 
                 8640*Zeta[3]) + 15*\[Rho]*(5629 + 32640*Zeta[3])))/
            (900*(1 - 2*Ec)^2)) + 
         aT^2*((8*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
              24*Ec^2*(5 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((2*(387 + 236544*Ec^7 + 8465*\[Rho] + 7050*\[Rho]^2 - 
                690*\[Rho]^3 + 170*\[Rho]^4 - 66*\[Rho]^5 - 192*Ec^6*
                 (3017 + 195*\[Rho]) - 64*Ec^5*(-9159 - 5105*\[Rho] + 
                  240*\[Rho]^2) - 320*Ec^3*(-276 - 406*\[Rho] + 
                  417*\[Rho]^2 + 3*\[Rho]^3) + 80*Ec^4*(-3903 - 5377*\[Rho] - 
                  564*\[Rho]^2 + 12*\[Rho]^3) + Ec^2*(-9012 + 74900*\[Rho] + 
                  211080*\[Rho]^2 + 8040*\[Rho]^3 + 680*\[Rho]^4 - 
                  264*\[Rho]^5) + 4*Ec*(-387 - 13085*\[Rho] - 19920*
                   \[Rho]^2 - 300*\[Rho]^3 - 170*\[Rho]^4 + 66*\[Rho]^5)))/
              (15*(1 - 2*Ec)^2) - 16*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*
                \[Rho]^2 - 24*Ec^2*(5 + \[Rho]))*Log[2*Ec]) + 
           (8*(27 + 5376*Ec^5 + 720*Ec^4*(-13 + \[Rho]) + 1105*\[Rho] - 
              480*\[Rho]^(3/2) + (945 + 180/(-1 + 2*Ec))*\[Rho]^2 - 
              1312*\[Rho]^(5/2) - (105*\[Rho]^3)/(1 - 2*Ec)^2 + 
              640*Ec^3*(9 + 7*\[Rho]) + 60*Ec*\[Rho]*(-28 - 72*\[Rho] + 
                \[Rho]^2/(1 - 2*Ec)^2) + 60*Ec^2*(-22 - 58*\[Rho] - 
                12*\[Rho]^2 + (9*\[Rho]^3)/(1 - 2*Ec)^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
           ((512*(-1 + 2*Ec)^3*\[Rho])/3 + 288*((1 - 2*Ec)^2 - \[Rho])*
              \[Rho] - 96*(1 - 2*Ec)^2*(-3 + \[Rho])*\[Rho] + 
             960*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^2 - 
             (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
             96*(-3 + \[Rho])*\[Rho]^2 - (512*\[Rho]^(5/2))/3 + 
             384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
             (32*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 5*\[Rho]))/
              (1 - 2*Ec) - 32*(1 + 7*\[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
             8*(17 + 3*\[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) - 
             (448*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (2*\[Rho]^2*(-3780 - 1200*\[Rho] - 85*\[Rho]^2 + 33*\[Rho]^3)*
             Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*(-38/5 - (3584*Ec^5)/5 + 
             78*\[Rho] - 288*Ec*\[Rho]^2 - 256*Ec^3*\[Rho]^2 + 
             (104 + 24/(-1 + 2*Ec))*\[Rho]^2 + 16*Ec^2*(-15 + \[Rho])*
              \[Rho]^2 - (16*(11 - 41*Ec + 36*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
             30*\[Rho]^4 - (22*\[Rho]^5)/5 - 96*Ec^4*(-5 + 9*\[Rho]) + 
             24*\[Rho]^2*(7 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(4839 + 3268608*Ec^7 - 30775*\[Rho] - 5400*\[Rho]^2 + 
                42600*\[Rho]^3 - 13775*\[Rho]^4 + 2511*\[Rho]^5 + 
                192*Ec^6*(-32759 + 15975*\[Rho]) + 64*Ec^5*(69603 - 
                  32875*\[Rho] + 10800*\[Rho]^2) + 160*Ec^3*(963 - 
                  1015*\[Rho] - 4590*\[Rho]^2 + 330*\[Rho]^3) - 
                80*Ec^4*(17307 + 4045*\[Rho] - 8100*\[Rho]^2 + 
                  660*\[Rho]^3) + 4*Ec^2*(7269 + 93875*\[Rho] - 
                  56700*\[Rho]^2 + 2100*\[Rho]^3 - 13775*\[Rho]^4 + 
                  2511*\[Rho]^5) - 4*Ec*(5649 + 2375*\[Rho] - 45900*
                   \[Rho]^2 + 27300*\[Rho]^3 - 13775*\[Rho]^4 + 
                  2511*\[Rho]^5)))/(225*(1 - 2*Ec)^2) - 
             (4*(-3 + 21504*Ec^7 + 2335*\[Rho] - 1320*\[Rho]^2 - 
                960*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5 + 192*Ec^6*
                 (-427 + 135*\[Rho]) + 64*Ec^5*(1749 - 605*\[Rho] + 
                  120*\[Rho]^2) + 160*Ec^3*(138 + 70*\[Rho] - 159*\[Rho]^2 + 
                  3*\[Rho]^3) - 80*Ec^4*(897 + 23*\[Rho] - 30*\[Rho]^2 + 
                  6*\[Rho]^3) - 4*Ec*(-3 + 2755*\[Rho] - 150*\[Rho]^2 - 
                  870*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5) + 4*Ec^2*
                 (-663 + 2695*\[Rho] + 3810*\[Rho]^2 - 750*\[Rho]^3 - 
                  85*\[Rho]^4 + 33*\[Rho]^5))*Log[\[Rho]])/(15*(1 - 2*Ec)^
                2)) - (32*Ec*(2688*Ec^6 - 24*Ec^5*(187 + 105*\[Rho]) + 
              Ec^4*(2472 + 8600*\[Rho] - 960*\[Rho]^2) - 20*Ec^2*\[Rho]*(
                -76 + 21*\[Rho] + 3*\[Rho]^2) - 15*\[Rho]*(14 + 39*\[Rho] + 
                3*\[Rho]^2) + 45*Ec*\[Rho]*(14 + 39*\[Rho] + 3*\[Rho]^2) + 
              10*Ec^3*(-45 - 755*\[Rho] - 102*\[Rho]^2 + 6*\[Rho]^3))*
             PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
           (1024*\[Rho]^(3/2)*(15 + 41*\[Rho])*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (16*(27 + 21504*Ec^7 + 1105*\[Rho] + 480*\[Rho]^(3/2) + 
              765*\[Rho]^2 + 1312*\[Rho]^(5/2) - 105*\[Rho]^3 + 
              192*Ec^6*(-307 + 15*\[Rho]) + 64*Ec^5*(1029 + 235*\[Rho]) - 
              80*Ec^4*(471 + 389*\[Rho] + 36*\[Rho]^2) - 160*Ec^3*(-69 - 
                73*\[Rho] + 90*\[Rho]^2) + 4*Ec*(-27 - 1525*\[Rho] - 
                480*\[Rho]^(3/2) - 1935*\[Rho]^2 - 1312*\[Rho]^(5/2) + 
                15*\[Rho]^3) + 4*Ec^2*(-303 + 1915*\[Rho] + 
                480*\[Rho]^(3/2) + 5085*\[Rho]^2 + 1312*\[Rho]^(5/2) + 
                135*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (15*(1 - 2*Ec)^2) + (16*(27 + 21504*Ec^7 + 1105*\[Rho] - 
              480*\[Rho]^(3/2) + 765*\[Rho]^2 - 1312*\[Rho]^(5/2) - 
              105*\[Rho]^3 + 192*Ec^6*(-307 + 15*\[Rho]) + 64*Ec^5*(1029 + 
                235*\[Rho]) - 80*Ec^4*(471 + 389*\[Rho] + 36*\[Rho]^2) - 
              160*Ec^3*(-69 - 73*\[Rho] + 90*\[Rho]^2) + 4*Ec*(-27 - 
                1525*\[Rho] + 480*\[Rho]^(3/2) - 1935*\[Rho]^2 + 
                1312*\[Rho]^(5/2) + 15*\[Rho]^3) + 4*Ec^2*(-303 + 
                1915*\[Rho] - 480*\[Rho]^(3/2) + 5085*\[Rho]^2 - 
                1312*\[Rho]^(5/2) + 135*\[Rho]^3))*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) - 
           (4*(1 + Sqrt[\[Rho]])^5*(-57 + 285*Sqrt[\[Rho]] - 730*\[Rho] + 
              410*\[Rho]^(3/2) - 165*\[Rho]^2 + 33*\[Rho]^(5/2))*
             PolyLog[2, \[Rho]])/15 + (16 - 3072*Ec^4*(-1 + \[Rho]) - 
             656*\[Rho] - 16*\[Rho]^2 + 240*\[Rho]^3 + (136*\[Rho]^4)/3 - 
             (88*\[Rho]^5)/5 - 1024*Ec^3*(3 - 4*\[Rho] + \[Rho]^2) + 
             64*Ec^2*(11 + 15*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(1329 + 3161088*Ec^7 + 5*(4591 + 3360*Pi^2)*\[Rho] + 
                360*(499 + 130*Pi^2)*\[Rho]^2 + 240*(41 + 15*Pi^2)*\[Rho]^3 + 
                1980*\[Rho]^4 + 576*Ec^6*(-11093 + 2855*\[Rho]) + 
                128*Ec^5*(37419 + 5*(-2149 + 960*Pi^2)*\[Rho] - 
                  915*\[Rho]^2) - 80*Ec^4*(18993 + 5*(365 + 2976*Pi^2)*
                   \[Rho] + 45*(143 + 32*Pi^2)*\[Rho]^2 + 177*\[Rho]^3) + 
                80*Ec^3*(1344 + 40*(1 + 228*Pi^2)*\[Rho] + 9*(-927 + 
                    160*Pi^2)*\[Rho]^2 + 849*\[Rho]^3 - 198*\[Rho]^4) - 
                8*Ec*(1497 + 80*(281 + 105*Pi^2)*\[Rho] + 45*(2993 + 
                    520*Pi^2)*\[Rho]^2 + 45*(187 + 40*Pi^2)*\[Rho]^3 + 
                  1485*\[Rho]^4) + 4*Ec^2*(11649 - 25*(-3719 + 768*Pi^2)*
                   \[Rho] + 15*(31891 + 2640*Pi^2)*\[Rho]^2 + 
                  15*(1301 + 240*Pi^2)*\[Rho]^3 + 5940*\[Rho]^4)))/
              (225*(1 - 2*Ec)^2) - 24*\[Rho]^2*(7 + \[Rho])*Log[\[Mu]^2/
                mb^2] + (16*(-(\[Rho]*(940 + 2560*Ec^3 - 480*Sqrt[\[Rho]] - 
                   855*\[Rho] - 1312*\[Rho]^(3/2) + 135*\[Rho]^2 - 
                   240*Ec*(7 + 3*\[Rho]) - 240*Ec^2*(7 + 3*\[Rho]))) + 
                (3*(56*(1 - 2*Ec)^7 - 180*(1 - 2*Ec)^4*\[Rho] + 
                   600*(-1 + 2*Ec)^3*\[Rho]^2 - 20*\[Rho]^3 - 5*(1 - 2*Ec)^6*
                    (17 + 3*\[Rho]) + 20*(1 - 2*Ec)*\[Rho]^2*(3 + 5*\[Rho]) + 
                   20*(1 - 2*Ec)^5*(1 + 7*\[Rho])))/(1 - 2*Ec)^2)*Log[
                1 - 2*Ec - Sqrt[\[Rho]]])/15 - (16*(27 + 21504*Ec^7 + 
                1105*\[Rho] + 480*\[Rho]^(3/2) + 765*\[Rho]^2 + 
                1312*\[Rho]^(5/2) - 105*\[Rho]^3 + 192*Ec^6*(-307 + 
                  15*\[Rho]) + 64*Ec^5*(1029 + 235*\[Rho]) - 80*Ec^4*
                 (471 + 389*\[Rho] + 36*\[Rho]^2) - 160*Ec^3*(-69 - 
                  73*\[Rho] + 90*\[Rho]^2) + 4*Ec*(-27 - 1525*\[Rho] - 
                  480*\[Rho]^(3/2) - 1935*\[Rho]^2 - 1312*\[Rho]^(5/2) + 
                  15*\[Rho]^3) + 4*Ec^2*(-303 + 1915*\[Rho] + 
                  480*\[Rho]^(3/2) + 5085*\[Rho]^2 + 1312*\[Rho]^(5/2) + 
                  135*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
              (15*(1 - 2*Ec)^2) + (8*(-3 + 21504*Ec^7 + 2335*\[Rho] - 
                1320*\[Rho]^2 - 960*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5 + 
                192*Ec^6*(-427 + 135*\[Rho]) + 64*Ec^5*(1749 - 605*\[Rho] + 
                  120*\[Rho]^2) + 160*Ec^3*(138 + 70*\[Rho] - 159*\[Rho]^2 + 
                  3*\[Rho]^3) - 80*Ec^4*(897 + 23*\[Rho] - 30*\[Rho]^2 + 
                  6*\[Rho]^3) - 4*Ec*(-3 + 2755*\[Rho] - 150*\[Rho]^2 - 
                  870*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5) + 4*Ec^2*
                 (-663 + 2695*\[Rho] + 3810*\[Rho]^2 - 750*\[Rho]^3 - 
                  85*\[Rho]^4 + 33*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
              (15*(1 - 2*Ec)^2) - (4*(37 + 21504*Ec^7 + 695*\[Rho] - 
                440*\[Rho]^2 - 370*\[Rho]^3 - 192*Ec^6*(267 + 25*\[Rho]) - 
                64*Ec^5*(-789 - 515*\[Rho] + 20*\[Rho]^2) + 
                Ec^2*(-732 + 6620*\[Rho] + 14860*\[Rho]^2 - 500*\[Rho]^3) + 
                80*Ec^4*(-329 - 511*\[Rho] - 53*\[Rho]^2 + \[Rho]^3) - 
                80*Ec^3*(-92 - 148*\[Rho] + 151*\[Rho]^2 + \[Rho]^3) + 
                4*Ec*(-37 - 1115*\[Rho] - 730*\[Rho]^2 + 280*\[Rho]^3))*Log[
                \[Rho]])/(5*(1 - 2*Ec)^2) - 16*\[Rho]*(14 + 128*Ec^3 + 39*
                \[Rho] + 3*\[Rho]^2 - 24*Ec^2*(5 + \[Rho]))*PolyLog[2, 2*
                Ec] + 64*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 24*
                Ec^2*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             64*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             32*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((2*\[Rho]*(-22905 + 1488960*Ec^6 - 163140*\[Rho] - 
                18540*\[Rho]^2 - 13505*\[Rho]^3 + 2346*\[Rho]^4 + 
                960*Ec^5*(-1992 + 871*\[Rho]) - 240*Ec^4*(-3645 - 
                  2865*\[Rho] + 283*\[Rho]^2) + 720*Ec^3*(-220 - 189*\[Rho] + 
                  52*\[Rho]^2 + 11*\[Rho]^3) + 8*Ec*(12285 + 126390*\[Rho] + 
                  17205*\[Rho]^2 + 7000*\[Rho]^3 - 1173*\[Rho]^4) + 
                4*Ec^2*(-24615 - 394515*\[Rho] - 57765*\[Rho]^2 - 
                  15485*\[Rho]^3 + 2346*\[Rho]^4)))/(225*(1 - 2*Ec)^2) - 
             (512*\[Rho]^(3/2)*(15 + 41*\[Rho])*Log[1 - Sqrt[\[Rho]]])/15 - 
             (4*(1 + Sqrt[\[Rho]])^5*(-57 + 285*Sqrt[\[Rho]] - 730*\[Rho] + 
                410*\[Rho]^(3/2) - 165*\[Rho]^2 + 33*\[Rho]^(5/2))*Log[
                1 - \[Rho]])/15 - 64*\[Rho]*(7 + 64*Ec^3 + 3*\[Rho] - 12*Ec^2*
                (5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             32*\[Rho]*(-14 - 128*Ec^3 - 39*\[Rho] - 3*\[Rho]^2 + 24*Ec^2*
                (5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             96*\[Rho]^2*(11 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             16*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 24*Ec^2*
                (5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
           32*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(5 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           128*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(5 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           128*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(5 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           32*\[Rho]*(14 + 128*Ec^3 + 39*\[Rho] + 3*\[Rho]^2 - 
             24*Ec^2*(5 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (20343 - 3072*Ec^7*(-643 + 280*Pi^2) - 354351*\[Rho] - 
             446008*\[Rho]^2 + 856808*\[Rho]^3 - 97599*\[Rho]^4 + 
             20807*\[Rho]^5 + 60*Pi^2*(-57 + 125*\[Rho] + 1920*\[Rho]^(3/2) - 
               1440*\[Rho]^2 + 5248*\[Rho]^(5/2) - 480*\[Rho]^3 - 85*
                \[Rho]^4 + 33*\[Rho]^5) + 192*Ec^6*(-18453 + 973*\[Rho] + 40*
                Pi^2*(187 + 105*\[Rho])) + 201600*\[Rho]*Zeta[3] + 
             561600*\[Rho]^2*Zeta[3] + 43200*\[Rho]^3*Zeta[3] + 
             32*Ec^3*(5010 + (-3098 + 600*Pi^2)*\[Rho]^3 + 4491*\[Rho]^4 - 40*
                \[Rho]*(363 + 380*Pi^2 - 6840*Zeta[3]) + 25*\[Rho]^2*
                (6817 + 168*Pi^2 + 1728*Zeta[3])) + 64*Ec^5*(38811 - 5786*
                \[Rho]^2 + 40*Pi^2*(-309 - 1075*\[Rho] + 120*\[Rho]^2) + 9*
                \[Rho]*(687 + 12800*Zeta[3])) + 4*Ec^2*(37983 - 133527*
                \[Rho]^4 + 20807*\[Rho]^5 + 60*Pi^2*(-57 - 715*\[Rho] + 
                 1920*\[Rho]^(3/2) - 3780*\[Rho]^2 + 5248*\[Rho]^(5/2) - 
                 660*\[Rho]^3 - 85*\[Rho]^4 + 33*\[Rho]^5) + 6*\[Rho]^3*
                (142483 + 7200*Zeta[3]) + 50*\[Rho]^2*(-41095 + 
                 9504*Zeta[3]) - 15*\[Rho]*(40637 + 15360*Zeta[3])) - 
             4*Ec*(27363 - 106581*\[Rho]^4 + 20807*\[Rho]^5 + 60*Pi^2*
                (-57 - 155*\[Rho] + 1920*\[Rho]^(3/2) - 2220*\[Rho]^2 + 
                 5248*\[Rho]^(5/2) - 540*\[Rho]^3 - 85*\[Rho]^4 + 
                 33*\[Rho]^5) + 360*\[Rho]^2*(-2411 + 1560*Zeta[3]) + 24*
                \[Rho]^3*(35819 + 1800*Zeta[3]) + 9*\[Rho]*(-50237 + 
                 22400*Zeta[3])) - 16*Ec^4*(61335 + 1902*\[Rho]^3 + 200*Pi^2*
                (-45 - 755*\[Rho] - 102*\[Rho]^2 + 6*\[Rho]^3) + 30*\[Rho]^2*
                (-3157 + 2880*Zeta[3]) + 15*\[Rho]*(-6829 + 59520*Zeta[3])))/
            (450*(1 - 2*Ec)^2))))/(3*Pi))) + 
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^2*
   (aVR^2*c\[Delta]VR^2*((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
         (-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 2*Ec*\[Rho]*(5 + \[Rho]) - 
          \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 24*\[Rho]^(3/2)*(1 + \[Rho])*
        Log[1 - 2*Ec] - 24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])^2*
     ((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
        (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
         (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*
          \[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
      2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*(3 + 2*\[Rho])*
       Log[\[Rho]] + (\[Alpha]s*((2*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
            4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*Log[1 - 2*Ec]^3)/3 + 
         Log[1 - 2*Ec]^2*((56 + 28160*Ec^8 + 2121*\[Rho] + 4760*\[Rho]^2 + 
             510*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6 - 256*Ec^7*
              (353 + 153*\[Rho]) + 64*Ec^6*(1802 + 3357*\[Rho]) - 
             80*Ec^4*(-304 - 1095*\[Rho] + 622*\[Rho]^2 + 8*\[Rho]^3) + 
             64*Ec^5*(-1163 - 3828*\[Rho] - 130*\[Rho]^2 + 10*\[Rho]^3) - 
             80*Ec^3*(40 + 186*\[Rho] + 125*\[Rho]^2 + 97*\[Rho]^3) - 
             4*Ec*(56 + 3111*\[Rho] + 9380*\[Rho]^2 + 1830*\[Rho]^3 - 10*
                \[Rho]^5 + 4*\[Rho]^6) + 4*Ec^2*(56 + 5091*\[Rho] + 18620*
                \[Rho]^2 + 4470*\[Rho]^3 - 10*\[Rho]^5 + 4*\[Rho]^6))/
            (30*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
             4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*Log[2*Ec]) + 
         (2*(4 + 640*Ec^6 + 273*\[Rho] - 120*\[Rho]^(3/2) + 
            (610 + 90/(-1 + 2*Ec))*\[Rho]^2 - 624*\[Rho]^(5/2) + 
            (35*\[Rho]^3)/(1 - 2*Ec)^2 - 88*\[Rho]^(7/2) - 
            576*Ec^5*(3 + \[Rho]) + 720*Ec^4*(2 + 5*\[Rho]) + 
            80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 20*Ec*\[Rho]*
             (-18 - 75*\[Rho] + (-9 - 22/(1 - 2*Ec)^2)*\[Rho]^2) + 
            20*Ec^2*\[Rho]*(-18 - 66*\[Rho] + (43*\[Rho]^2)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (2*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
            624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
            256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
            64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
            80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
            80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
            4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 
         (\[Rho]^2*(900 + 1040*\[Rho] - 5*\[Rho]^3 + 2*\[Rho]^4)*
           Log[\[Rho]]^2)/30 + Log[1 - 2*Ec - \[Rho]]*
          ((-728 - 460800*Ec^8 + 5529*\[Rho] + 7150*\[Rho]^2 - 
             12000*\[Rho]^3 + 600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6 - 
             1536*Ec^7*(-719 + 117*\[Rho]) + 1728*Ec^6*(-548 - 261*\[Rho] + 
               50*\[Rho]^2) - 160*Ec^3*(-4 - 543*\[Rho] - 1150*\[Rho]^2 + 80*
                \[Rho]^3) - 80*Ec^4*(596 + 1437*\[Rho] - 2830*\[Rho]^2 + 440*
                \[Rho]^3) + 64*Ec^5*(5494 + 9183*\[Rho] - 8300*\[Rho]^2 + 550*
                \[Rho]^3) - 4*Ec*(-848 - 2661*\[Rho] + 10450*\[Rho]^2 + 1200*
                \[Rho]^3 + 600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6) + 
             4*Ec^2*(-1088 - 24441*\[Rho] - 8150*\[Rho]^2 + 20400*\[Rho]^3 + 
               600*\[Rho]^4 - 697*\[Rho]^5 + 146*\[Rho]^6))/
            (450*(1 - 2*Ec)^2) + ((-2560*Ec^8 - 256*Ec^7*(-55 + 9*\[Rho]) - 
              64*Ec^6*(370 + 99*\[Rho]) - 80*Ec^4*(76 + 153*\[Rho] - 
                158*\[Rho]^2 + 4*\[Rho]^3) + 64*Ec^5*(275 + 306*\[Rho] - 
                115*\[Rho]^2 + 5*\[Rho]^3) + 160*Ec^3*(5 + 18*\[Rho] - 
                7*\[Rho]^2 + 5*\[Rho]^3) + 4*Ec^2*\[Rho]*(-837 - 
                1390*\[Rho] + 340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) - 
              4*Ec*\[Rho]*(-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 
                2*\[Rho]^5) + \[Rho]*(-567 - 130*\[Rho] + 700*\[Rho]^2 - 
                5*\[Rho]^4 + 2*\[Rho]^5))*Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
         (8*Ec*(320*Ec^7 - 32*Ec^6*(19 + 27*\[Rho]) + 
            8*Ec^5*(46 + 423*\[Rho]) + 10*Ec^3*\[Rho]*(69 + 10*\[Rho] - 
              4*\[Rho]^2) - 15*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) + 
            45*Ec*\[Rho]*(3 + 14*\[Rho] + 4*\[Rho]^2) - 20*Ec^2*\[Rho]*
             (3 + 14*\[Rho] + 4*\[Rho]^2) + 8*Ec^4*(-9 - 372*\[Rho] - 
              95*\[Rho]^2 + 5*\[Rho]^3))*PolyLog[2, 2*Ec])/
          (15*(1 - 2*Ec)^2) - (64*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
           PolyLog[2, Sqrt[\[Rho]]])/15 + (4*(4 + 2560*Ec^8 + 273*\[Rho] + 
            120*\[Rho]^(3/2) + 520*\[Rho]^2 + 624*\[Rho]^(5/2) + 
            35*\[Rho]^3 + 88*\[Rho]^(7/2) - 256*Ec^7*(37 + 9*\[Rho]) + 
            64*Ec^6*(208 + 261*\[Rho]) + 64*Ec^5*(-142 - 339*\[Rho] + 
              10*\[Rho]^2) - 80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
            80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec*(4 + 363*\[Rho] + 120*\[Rho]^(3/2) + 940*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
            4*Ec^2*(4 + 543*\[Rho] + 120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 395*\[Rho]^3 + 88*\[Rho]^(7/2)))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
         (4*(4 + 2560*Ec^8 + 273*\[Rho] - 120*\[Rho]^(3/2) + 520*\[Rho]^2 - 
            624*\[Rho]^(5/2) + 35*\[Rho]^3 - 88*\[Rho]^(7/2) - 
            256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
            64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 
            80*Ec^4*(-38 - 111*\[Rho] + 74*\[Rho]^2) - 
            80*Ec^3*(5 + 21*\[Rho] + 7*\[Rho]^2 + 9*\[Rho]^3) - 
            4*Ec^2*(-4 - 543*\[Rho] + 120*\[Rho]^(3/2) - 1780*\[Rho]^2 + 
              624*\[Rho]^(5/2) - 395*\[Rho]^3 + 88*\[Rho]^(7/2)) + 
            4*Ec*(-4 - 363*\[Rho] + 120*\[Rho]^(3/2) - 940*\[Rho]^2 + 
              624*\[Rho]^(5/2) - 155*\[Rho]^3 + 88*\[Rho]^(7/2)))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
         ((1 + Sqrt[\[Rho]])^6*(8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 
            82*\[Rho]^(3/2) + 37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*
           PolyLog[2, \[Rho]])/15 - (2*(-4 - 1440*Ec^4*(-1 + \[Rho]) + 
            1152*Ec^5*(-1 + \[Rho]) + 294*\[Rho] + 240*\[Rho]^2 - 
            260*\[Rho]^3 + 5*\[Rho]^5 - 2*\[Rho]^6 - 
            80*Ec^3*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[1 - 2*Ec]*
          ((388 + 409600*Ec^8 + (3801 + 3600*Pi^2)*\[Rho] + 
             5*(14599 + 3360*Pi^2)*\[Rho]^2 + 20*(1469 + 240*Pi^2)*\[Rho]^3 + 
             240*\[Rho]^4 - 120*\[Rho]^5 - 256*Ec^7*(3769 + 3*\[Rho]) + 
             64*Ec^6*(12481 + 6*(1277 + 600*Pi^2)*\[Rho] - 780*\[Rho]^2) + 
             32*Ec^5*(-7883 - 3*(6017 + 4800*Pi^2)*\[Rho] - 5*(787 + 
                 480*Pi^2)*\[Rho]^2 + 65*\[Rho]^3) - 80*Ec^4*
              (-47 - 45*(59 + 80*Pi^2)*\[Rho] - 20*(7 + 48*Pi^2)*\[Rho]^2 - 
               160*\[Rho]^3 + 12*\[Rho]^4) + 4*Ec^2*(1108 + 12*(2213 + 
                 300*Pi^2)*\[Rho] + 5*(35851 + 3360*Pi^2)*\[Rho]^2 + 20*
                (3083 + 240*Pi^2)*\[Rho]^3 + 540*\[Rho]^4 - 360*\[Rho]^5) + 
             40*Ec^3*(173 - 15*(191 + 96*Pi^2)*\[Rho] - (7837 + 480*Pi^2)*
                \[Rho]^2 - 1829*\[Rho]^3 - 12*\[Rho]^4 + 24*\[Rho]^5) + 
             4*Ec*(-628 - 48*(197 + 75*Pi^2)*\[Rho] - 25*(4181 + 672*Pi^2)*
                \[Rho]^2 - 20*(2039 + 240*Pi^2)*\[Rho]^3 - 330*\[Rho]^4 + 180*
                \[Rho]^5))/(450*(1 - 2*Ec)^2) + 
           (4*(-4 - 640*Ec^6 - 273*\[Rho] + 120*\[Rho]^(3/2) + 
              (-610 + 90/(1 - 2*Ec))*\[Rho]^2 + 624*\[Rho]^(5/2) + 
              (-125 + 90/(1 - 2*Ec)^2)*\[Rho]^3 + 88*\[Rho]^(7/2) + 
              576*Ec^5*(3 + \[Rho]) - 720*Ec^4*(2 + 5*\[Rho]) - 
              80*Ec^3*(-5 - 21*\[Rho] + 2*\[Rho]^2) + 60*Ec*\[Rho]*(6 + 
                25*\[Rho] + (3 - (1 - 2*Ec)^(-2))*\[Rho]^2) + 
              120*Ec^2*\[Rho]*(3 + 11*\[Rho] - (3*\[Rho]^2)/(1 - 2*Ec)^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 - 
           (4*(4 + 2560*Ec^8 + 273*\[Rho] + 120*\[Rho]^(3/2) + 520*\[Rho]^2 + 
              624*\[Rho]^(5/2) + 35*\[Rho]^3 + 88*\[Rho]^(7/2) - 
              256*Ec^7*(37 + 9*\[Rho]) + 64*Ec^6*(208 + 261*\[Rho]) + 
              64*Ec^5*(-142 - 339*\[Rho] + 10*\[Rho]^2) - 80*Ec^4*(-38 - 
                111*\[Rho] + 74*\[Rho]^2) - 80*Ec^3*(5 + 21*\[Rho] + 
                7*\[Rho]^2 + 9*\[Rho]^3) - 4*Ec*(4 + 363*\[Rho] + 
                120*\[Rho]^(3/2) + 940*\[Rho]^2 + 624*\[Rho]^(5/2) + 
                155*\[Rho]^3 + 88*\[Rho]^(7/2)) + 4*Ec^2*(4 + 543*\[Rho] + 
                120*\[Rho]^(3/2) + 1780*\[Rho]^2 + 624*\[Rho]^(5/2) + 
                395*\[Rho]^3 + 88*\[Rho]^(7/2)))*Log[1 - 2*Ec + Sqrt[
                \[Rho]]])/(15*(1 - 2*Ec)^2) + 
           (2*(2560*Ec^8 + 256*Ec^7*(-55 + 9*\[Rho]) + 64*Ec^6*(370 + 
                99*\[Rho]) + 80*Ec^4*(76 + 153*\[Rho] - 158*\[Rho]^2 + 
                4*\[Rho]^3) - 64*Ec^5*(275 + 306*\[Rho] - 115*\[Rho]^2 + 
                5*\[Rho]^3) - 160*Ec^3*(5 + 18*\[Rho] - 7*\[Rho]^2 + 
                5*\[Rho]^3) + \[Rho]*(567 + 130*\[Rho] - 700*\[Rho]^2 + 
                5*\[Rho]^4 - 2*\[Rho]^5) - 4*Ec^2*\[Rho]*(-837 - 
                1390*\[Rho] + 340*\[Rho]^2 - 5*\[Rho]^4 + 2*\[Rho]^5) + 
              4*Ec*\[Rho]*(-657 - 550*\[Rho] + 580*\[Rho]^2 - 5*\[Rho]^4 + 
                2*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) + 
           ((-16 - 7680*Ec^8 - 525*\[Rho] - 435*\[Rho]^2 + 720*\[Rho]^3 + 
              768*Ec^7*(31 + 15*\[Rho]) - 1344*Ec^6*(22 + 45*\[Rho]) + 
              Ec*(64 + 3180*\[Rho] + 6780*\[Rho]^2 - 1440*\[Rho]^3) + 
              80*Ec^4*(-76 - 291*\[Rho] + 168*\[Rho]^2 + 2*\[Rho]^3) - 
              32*Ec^5*(-586 - 2100*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) + 
              40*Ec^3*(20 + 96*\[Rho] + 69*\[Rho]^2 + 53*\[Rho]^3) - 
              4*Ec^2*(16 + 1335*\[Rho] + 4215*\[Rho]^2 + 360*\[Rho]^3))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2) - 4*\[Rho]*(3 + 48*Ec^4 + 
             14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, 2*Ec] + 16*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 
             4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*(3 + 48*Ec^4 + 
             14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*\[Rho]*
            (3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          (-1/900*(\[Rho]*(8760 - 284160*Ec^7 + 114915*\[Rho] + 84560*
                \[Rho]^2 + 6180*\[Rho]^3 - 1214*\[Rho]^4 + 167*\[Rho]^5 + 960*
                Ec^6*(536 + 83*\[Rho]) + 320*Ec^5*(-1134 - 3246*\[Rho] + 
                 229*\[Rho]^2) + 160*Ec^3*\[Rho]*(-1113 - 706*\[Rho] - 
                 3*\[Rho]^2 + 6*\[Rho]^3) - 80*Ec^4*(-1200 - 5205*\[Rho] + 
                 670*\[Rho]^2 + 12*\[Rho]^3) + 4*Ec^2*(9240 + 236925*\[Rho] + 
                 170390*\[Rho]^2 + 6480*\[Rho]^3 - 1454*\[Rho]^4 + 
                 167*\[Rho]^5) - 4*Ec*(9240 + 162195*\[Rho] + 116810*
                  \[Rho]^2 + 6270*\[Rho]^3 - 1274*\[Rho]^4 + 167*\[Rho]^5)))/
             (1 - 2*Ec)^2 - (32*\[Rho]^(3/2)*(15 + 78*\[Rho] + 11*\[Rho]^2)*
             Log[1 - Sqrt[\[Rho]]])/15 + ((1 + Sqrt[\[Rho]])^6*
             (8 - 48*Sqrt[\[Rho]] + 147*\[Rho] - 82*\[Rho]^(3/2) + 
              37*\[Rho]^2 - 12*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[1 - \[Rho]])/
            15 - 8*\[Rho]*(3 + 48*Ec^4 + 2*\[Rho] - 16*Ec^3*(3 + \[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           8*\[Rho]*(-3 - 48*Ec^4 - 14*\[Rho] - 4*\[Rho]^2 + 
             16*Ec^3*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           32*\[Rho]^2*(3 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           4*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
             16*Ec^3*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         32*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         8*\[Rho]*(3 + 48*Ec^4 + 14*\[Rho] + 4*\[Rho]^2 - 
           16*Ec^3*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (8496 - 12800*Ec^8*(-137 + 24*Pi^2) - 233925*\[Rho] - 
           893025*\[Rho]^2 + 985112*\[Rho]^3 + 120852*\[Rho]^4 + 
           16941*\[Rho]^5 - 4451*\[Rho]^6 - 60*Pi^2*(24 - 63*\[Rho] - 
             1440*\[Rho]^(3/2) + 1470*\[Rho]^2 - 7488*\[Rho]^(5/2) + 
             1360*\[Rho]^3 - 1056*\[Rho]^(7/2) - 15*\[Rho]^5 + 6*\[Rho]^6) + 
           256*Ec^7*(-14323 + 837*\[Rho] + 120*Pi^2*(19 + 27*\[Rho])) + 
           16*Ec^4*(12080 + (31838 + 2400*Pi^2)*\[Rho]^3 + 1236*\[Rho]^4 - 
             15*\[Rho]*(3133 + 2760*Pi^2 - 43200*Zeta[3]) - 
             15*\[Rho]^2*(-8767 + 400*Pi^2 - 11520*Zeta[3])) - 
           32*Ec^3*(-20 - 2*(31291 + 1200*Pi^2)*\[Rho]^3 - 1755*\[Rho]^4 + 
             798*\[Rho]^5 - 15*\[Rho]*(133 + 120*Pi^2 - 4320*Zeta[3]) - 
             15*\[Rho]^2*(10509 + 560*Pi^2 - 1440*Zeta[3])) + 
           129600*\[Rho]*Zeta[3] + 604800*\[Rho]^2*Zeta[3] + 
           172800*\[Rho]^3*Zeta[3] - 64*Ec^5*(18833 + 2297*\[Rho]^3 + 
             120*Pi^2*(-9 - 372*\[Rho] - 95*\[Rho]^2 + 5*\[Rho]^3) + 
             30*\[Rho]^2*(-853 + 1440*Zeta[3]) + 90*\[Rho]*(-361 + 2880*
                Zeta[3])) - 64*Ec^6*(-46702 + 9747*\[Rho]^2 + 
             120*Pi^2*(46 + 423*\[Rho]) - 9*\[Rho]*(-391 + 14400*Zeta[3])) - 
           4*Ec^2*(-13176 - 103104*\[Rho]^4 - 23325*\[Rho]^5 + 
             4451*\[Rho]^6 + 60*Pi^2*(24 + 477*\[Rho] - 1440*\[Rho]^(3/2) + 
               3990*\[Rho]^2 - 7488*\[Rho]^(5/2) + 2080*\[Rho]^3 - 1056*
                \[Rho]^(7/2) - 15*\[Rho]^5 + 6*\[Rho]^6) + 
             \[Rho]^2*(2715855 - 604800*Zeta[3]) - 9*\[Rho]*(-40141 + 14400*
                Zeta[3]) - 2*\[Rho]^3*(159109 + 86400*Zeta[3])) + 
           4*Ec*(-10536 - 116106*\[Rho]^4 - 18537*\[Rho]^5 + 4451*\[Rho]^6 + 
             60*Pi^2*(24 + 117*\[Rho] - 1440*\[Rho]^(3/2) + 2310*\[Rho]^2 - 
               7488*\[Rho]^(5/2) + 1600*\[Rho]^3 - 1056*\[Rho]^(7/2) - 15*
                \[Rho]^5 + 6*\[Rho]^6) + \[Rho]^2*(1402701 - 604800*
                Zeta[3]) - 3*\[Rho]*(-95179 + 43200*Zeta[3]) - 
             2*\[Rho]^3*(404563 + 86400*Zeta[3])))/(5400*(1 - 2*Ec)^2)))/
       (3*Pi)) + 2*aVR*c\[Delta]VR*
     ((4*Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
         2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
      24*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - 2*Ec] - 
      24*\[Rho]^(3/2)*(1 + \[Rho])*Log[\[Rho]])*
     ((7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
        (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
        (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])^2 + 
      (\[Alpha]s*(2*aVR*c\[Delta]VR*((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
             (-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 4*Ec^2*\[Rho]*(9 + \[Rho]) + 
              \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 2*Ec*\[Rho]*(-21 + 
                (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
           6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*
            (2 + 3*\[Rho])*Log[\[Rho]])*(319/75 - (31*Ec)/5 - 9*Ec^2 + 
           (204*Ec^3)/5 - (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 
           16*Ec^4*Pi^2 - (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - 
           (42*Ec*Log[1 - 2*Ec])/5 + (284*Ec^2*Log[1 - 2*Ec])/15 + 
           (584*Ec^3*Log[1 - 2*Ec])/5 - (1984*Ec^4*Log[1 - 2*Ec])/5 + 
           (6912*Ec^5*Log[1 - 2*Ec])/25 + (77*Log[1 - 2*Ec]^2)/10 - 
           160*Ec^2*Log[1 - 2*Ec]^2 + 512*Ec^3*Log[1 - 2*Ec]^2 - 
           648*Ec^4*Log[1 - 2*Ec]^2 + (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - 
           (28*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
           160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - 
           (28*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
           160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           576*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
           (1024*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
           (619*Log[1 - 2*Ec - \[Rho]])/150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/
            5 + (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
           (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
           (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
           (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
           (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 
           160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
           480*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 
           (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec]*
            Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 
           336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - (768*Ec^5*Log[1 - 2*Ec]*
             Log[\[Rho]])/5 + (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
            5 - 80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
           (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
           80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
           (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
           (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
           (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
           (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
           160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
           (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
            (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
             2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
              Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
             2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
           (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*Log[
                \[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 2*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*PolyLog[2, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
           (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
              462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
               Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
              90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 360*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]))/300 + 80*Ec^2*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] - 256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
              1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
              1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
              150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
               Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
              300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
           (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
              18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
              25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[
                1 - 2*Ec] - 111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[
                1 - 2*Ec] - 15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[
                1 - 2*Ec] + 32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[
                1 - 2*Ec] - 28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 
              23625*Log[1 - 2*Ec]^2 + 314550*Ec*Log[1 - 2*Ec]^2 - 
              432000*Ec^2*Log[1 - 2*Ec]^2 - 86400*Ec^3*Log[1 - 2*Ec]^2 - 
              4050*Log[1 - 2*Ec]^3 + 8100*Ec*Log[1 - 2*Ec]^3 + 
              3600*Ec^2*Log[1 - 2*Ec]^3 - 7200*Ec^3*Log[1 - 2*Ec]^3 + 
              24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 48600*Ec*Log[1 - 2*Ec]^2*Log[
                2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] + 
              43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 18900*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] - 232200*Ec*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 345600*Ec^2*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 18900*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 232200*Ec*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] + 345600*Ec^2*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 3600*Log[1 - 2*Ec - \[Rho]] + 
              45000*Ec*Log[1 - 2*Ec - \[Rho]] + 59400*Ec^2*Log[1 - 2*Ec - 
                 \[Rho]] - 176400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 
              28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 21600*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] + 54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - 
                 \[Rho]] - 248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
              151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
              37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 29370*Ec^2*Log[
                \[Rho]] + 182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
              6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*Log[
                \[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
              48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 9450*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 116100*Ec*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 172800*Ec^2*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 9450*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 116100*Ec*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 172800*Ec^2*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 20250*Log[1 - \[Rho]]*Log[
                \[Rho]] + 40500*Ec*Log[1 - \[Rho]]*Log[\[Rho]] - 
              10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 27000*Ec*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 124200*Ec^2*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 75600*Ec^3*Log[1 - 2*Ec - 
                 \[Rho]]*Log[\[Rho]] + 10800*Log[\[Rho]]^2 - 
              21600*Ec*Log[\[Rho]]^2 + 2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + 
                (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 
                2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 4*(9 - 18*Ec - 8*Ec^2 + 
                  16*Ec^3)*Log[1 - 2*Ec] - 2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
                 Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 232200*Ec*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 345600*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 97200*Log[1 - 2*Ec]*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 194400*Ec*Log[1 - 2*Ec]*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 86400*Ec^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 172800*Ec^3*Log[
                1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
              2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)] - 151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              97200*Ec*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              86400*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              24300*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*Ec*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              21600*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*PolyLog[3, 1 - 2*Ec] - 97200*Ec*PolyLog[3, 1 - 2*Ec] - 
              43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 86400*Ec^3*PolyLog[3, 
                1 - 2*Ec] - 194400*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 388800*Ec*PolyLog[
                3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 172800*Ec^2*PolyLog[3, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 345600*Ec^3*PolyLog[3, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48600*PolyLog[3, \[Rho]/
                 (1 - 2*Ec)] - 97200*Ec*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[
                3, \[Rho]/(1 - 2*Ec)] - 48600*Zeta[3] + 97200*Ec*Zeta[3] + 
              43200*Ec^2*Zeta[3] - 86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
           \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
             (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
             (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
             (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
             88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
             (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
             192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
             (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
             920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
             408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
             48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
             40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*
              Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - 
             (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
             320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
             800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
             192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
             320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
             800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
             (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
             192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
             (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - 
                 \[Rho]])/3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
             (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*Log[1 - 2*Ec - 
                \[Rho]] + (614*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/3 - 
             160*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
             640*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
             (1280*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/3 + 
             96*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/
              10 + (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
             (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
             99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*
              Log[\[Rho]] + 480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 
             1152*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*
              Log[\[Rho]] + (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
              3 - 160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
             400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
             400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
             (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
               Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
             320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
             (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
             48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
             (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 3*(5 - 36*Ec^2 + 
                  32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
             (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
                24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 12*(-5 - 10*Ec + 
                  16*Ec^2)*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
              3 + (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
             320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
             192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*
              PolyLog[2, \[Rho]/(1 - 2*Ec)] - 192*Ec^4*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] - 80*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + 40*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
             288*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             256*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
             80*PolyLog[3, 1 - 2*Ec] + 576*Ec^2*PolyLog[3, 1 - 2*Ec] - 
             512*Ec^3*PolyLog[3, 1 - 2*Ec] + 320*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 2304*Ec^2*
              PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 2048*Ec^3*
              PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 80*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + 576*Ec^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 80*Zeta[3] - 
             576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
           (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
              12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
              11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
              1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*Log[
                1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
              12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
              31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
              7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
              2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 36000*Ec*Log[
                1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 900*(13 + 12*Ec - 
                12*Ec^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
              11700*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              25200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              10800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              8400*Log[1 - 2*Ec - \[Rho]] + 3000*Ec*Log[1 - 2*Ec - \[Rho]] + 
              47400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*Log[
                1 - 2*Ec - \[Rho]] + 26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 
              25200*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[
                1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
               Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 79860*Ec*Log[
                \[Rho]] - 125490*Ec^2*Log[\[Rho]] + 18960*Ec^3*Log[\[Rho]] - 
              27480*Ec^4*Log[\[Rho]] + 15300*Log[1 - 2*Ec]*Log[\[Rho]] - 
              45000*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*
               Log[\[Rho]] + 3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
              3600*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 5850*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 12600*Ec*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 5400*Ec^2*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 1800*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 1350*(1 - 2*Ec)^2*Log[
                1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 9000*(-1 + 2*Ec)*Log[
                1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 6750*(1 - 2*Ec)^2*Log[
                1 - \[Rho]]*Log[\[Rho]] + 12600*Log[1 - 2*Ec - \[Rho]]*Log[
                \[Rho]] - 45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
              37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
              7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 7200*Ec^4*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
               Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 16200*Ec^2*PolyLog[
                2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 7200*Ec^4*PolyLog[2, 
                2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, 2*Ec] - 
              11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 25200*Ec*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 10800*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[
                \[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 25200*Ec*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 10800*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[
                \[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              6750*(1 - 2*Ec)^2*PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*PolyLog[
                2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*PolyLog[3, 
                1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*PolyLog[3, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*PolyLog[3, \[Rho]/
                 (1 - 2*Ec)] + 5400*Zeta[3] - 6*Ec*(31469 + 3600*Zeta[3]) + 
              3*Ec^2*(50879 + 7200*Zeta[3])))/(225*(1 - 2*Ec)^2)) + 
         aVR*c\[Delta]VR*((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 
             288*Ec^5*\[Rho] + (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*
                     (1 + Ec))))*\[Rho]^2)/(-1 + 2*Ec) - 
             (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*(1 + Ec))))*\[Rho]^3)/
              (1 - 2*Ec)^2 + 6*\[Rho]^5 - \[Rho]^6)/30 + 
           2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 2*\[Rho]^2*
            (3 + 2*\[Rho])*Log[\[Rho]])*(16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 
                176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 
                2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + 
                Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/
              (-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
           8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                 (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/
              (-3 + 6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                  21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
           (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 
              3*Ec*\[Rho]*(7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*
             PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 1024*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]] - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
              Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec) - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec) - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
           32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
             6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                 \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 
                  39*\[Rho]) - 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + 
                  \[Rho]^2) + 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 
                  6*(5 + 2*Pi^2)*\[Rho]^2)))/(-3 + 6*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
                \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (24*Sqrt[\[Rho]]*(2 - 
                32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
                16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
               Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                 (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/
              (-3 + 6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
             16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
               \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
             (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
              30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 
                3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + 
                Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*
                 \[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 
              216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 
                30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
                  7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
                \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)) + 
         ((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
             (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
              (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*
                     (1 + Ec))))*\[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - 
             \[Rho]^6)/30 + 2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
           2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]] + aVR*c\[Delta]VR*
            ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-6 + 192*Ec^5 + 
                (-131 + 4*Ec*(27 + 4*Ec*(6 + Ec*(7 + 9*Ec))))*\[Rho] + 
                (-1 + 2*Ec)*(51 + 4*Ec*(4 + Ec))*\[Rho]^2 + 
                (9 - 4*Ec*(4 + Ec))*\[Rho]^3 + (-1 + 2*Ec)*\[Rho]^4))/
              (10*(-1 + 2*Ec)) + 6*\[Rho]^(3/2)*(1 + 2*\[Rho])*
              Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(1 + 2*\[Rho])*Log[\[Rho]]))*
          (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
                2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                 (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                  114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                  300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                  75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
              Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
             (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
             (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
             48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
               (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                  576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                  11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                  64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                  288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
              (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
              (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
              3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
              3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
           256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
             32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
             \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                 \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
                32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
                8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                   \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                   \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
                8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                   \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
             16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                  (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                 9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
             (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
                84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                 (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                  \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                  \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                  6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
              (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*
                Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 5*
                \[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
             128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + 
               \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
             75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*
                (2 + 3*\[Rho])) + 4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
               12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
                 32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
               \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
             2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*
                (1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
             16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
               \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*
                \[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 
                 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
                (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2))))/(3*Pi) + 
      2*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
        (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
        (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 3*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
       (aVR*c\[Delta]VR*((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*
            (-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 4*Ec^2*\[Rho]*(9 + \[Rho]) + 
             \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 2*Ec*\[Rho]*
              (-21 + (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
          6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*
           (2 + 3*\[Rho])*Log[\[Rho]]) + 
        (\[Alpha]s*(319/75 - (31*Ec)/5 - 9*Ec^2 + (204*Ec^3)/5 - 
           (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 16*Ec^4*Pi^2 - 
           (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - (42*Ec*Log[1 - 2*Ec])/
            5 + (284*Ec^2*Log[1 - 2*Ec])/15 + (584*Ec^3*Log[1 - 2*Ec])/5 - 
           (1984*Ec^4*Log[1 - 2*Ec])/5 + (6912*Ec^5*Log[1 - 2*Ec])/25 + 
           (77*Log[1 - 2*Ec]^2)/10 - 160*Ec^2*Log[1 - 2*Ec]^2 + 
           512*Ec^3*Log[1 - 2*Ec]^2 - 648*Ec^4*Log[1 - 2*Ec]^2 + 
           (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - (28*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 160*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - 512*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 576*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (1024*Ec^5*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - (28*Log[1 - 2*Ec]*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 160*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 512*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] + 576*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - (1024*Ec^5*Log[1 - 2*Ec]*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - (619*Log[1 - 2*Ec - \[Rho]])/
            150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/5 + 
           (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
           (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
           (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
           (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
           (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 
           160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
           480*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 
           (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec]*
            Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 
           336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - (768*Ec^5*Log[1 - 2*Ec]*
             Log[\[Rho]])/5 + (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
            5 - 80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
           (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
           80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
           (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
           (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
           (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
           (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
           160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
           (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
            (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
             2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
              Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
             2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
           (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*Log[
                \[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 2*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*PolyLog[2, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
           (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
              462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
               Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
              90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 360*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]))/300 + 80*Ec^2*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] - 256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
              1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
              1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
              150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
               Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
              300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
           (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
              18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
              25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[
                1 - 2*Ec] - 111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[
                1 - 2*Ec] - 15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[
                1 - 2*Ec] + 32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[
                1 - 2*Ec] - 28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 
              23625*Log[1 - 2*Ec]^2 + 314550*Ec*Log[1 - 2*Ec]^2 - 
              432000*Ec^2*Log[1 - 2*Ec]^2 - 86400*Ec^3*Log[1 - 2*Ec]^2 - 
              4050*Log[1 - 2*Ec]^3 + 8100*Ec*Log[1 - 2*Ec]^3 + 
              3600*Ec^2*Log[1 - 2*Ec]^3 - 7200*Ec^3*Log[1 - 2*Ec]^3 + 
              24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 48600*Ec*Log[1 - 2*Ec]^2*Log[
                2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] + 
              43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 18900*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] - 232200*Ec*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 345600*Ec^2*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 18900*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 232200*Ec*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] + 345600*Ec^2*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 3600*Log[1 - 2*Ec - \[Rho]] + 
              45000*Ec*Log[1 - 2*Ec - \[Rho]] + 59400*Ec^2*Log[1 - 2*Ec - 
                 \[Rho]] - 176400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 
              28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 21600*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] + 54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - 
                 \[Rho]] - 248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
              151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
              37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 29370*Ec^2*Log[
                \[Rho]] + 182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
              6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*Log[
                \[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
              48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 9450*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 116100*Ec*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 172800*Ec^2*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 9450*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 116100*Ec*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 172800*Ec^2*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 20250*Log[1 - \[Rho]]*Log[
                \[Rho]] + 40500*Ec*Log[1 - \[Rho]]*Log[\[Rho]] - 
              10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 27000*Ec*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 124200*Ec^2*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 75600*Ec^3*Log[1 - 2*Ec - 
                 \[Rho]]*Log[\[Rho]] + 10800*Log[\[Rho]]^2 - 
              21600*Ec*Log[\[Rho]]^2 + 2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + 
                (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 
                2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 4*(9 - 18*Ec - 8*Ec^2 + 
                  16*Ec^3)*Log[1 - 2*Ec] - 2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
                 Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 232200*Ec*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 345600*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 97200*Log[1 - 2*Ec]*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 194400*Ec*Log[1 - 2*Ec]*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 86400*Ec^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 172800*Ec^3*Log[
                1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
              2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)] - 151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              97200*Ec*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              86400*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              24300*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*Ec*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              21600*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*PolyLog[3, 1 - 2*Ec] - 97200*Ec*PolyLog[3, 1 - 2*Ec] - 
              43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 86400*Ec^3*PolyLog[3, 
                1 - 2*Ec] - 194400*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 388800*Ec*PolyLog[
                3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 172800*Ec^2*PolyLog[3, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 345600*Ec^3*PolyLog[3, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48600*PolyLog[3, \[Rho]/
                 (1 - 2*Ec)] - 97200*Ec*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[
                3, \[Rho]/(1 - 2*Ec)] - 48600*Zeta[3] + 97200*Ec*Zeta[3] + 
              43200*Ec^2*Zeta[3] - 86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
           \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
             (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
             (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
             (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
             88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
             (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
             192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
             (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
             920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
             408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
             48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
             40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*
              Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - 
             (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
             320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
             800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
             192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
             320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
             800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
             (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
             192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
             (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - 
                 \[Rho]])/3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
             (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*Log[1 - 2*Ec - 
                \[Rho]] + (614*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/3 - 
             160*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
             640*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
             (1280*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/3 + 
             96*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/
              10 + (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
             (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
             99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*
              Log[\[Rho]] + 480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 
             1152*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*
              Log[\[Rho]] + (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
              3 - 160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
             400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
             400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
             (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
               Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
             320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
             (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
             48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
             (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 3*(5 - 36*Ec^2 + 
                  32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
             (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
                24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 12*(-5 - 10*Ec + 
                  16*Ec^2)*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
              3 + (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
             320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
             192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*
              PolyLog[2, \[Rho]/(1 - 2*Ec)] - 192*Ec^4*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] - 80*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + 40*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
             288*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             256*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
             80*PolyLog[3, 1 - 2*Ec] + 576*Ec^2*PolyLog[3, 1 - 2*Ec] - 
             512*Ec^3*PolyLog[3, 1 - 2*Ec] + 320*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 2304*Ec^2*
              PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 2048*Ec^3*
              PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 80*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + 576*Ec^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 80*Zeta[3] - 
             576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
           (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
              12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
              11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
              1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*Log[
                1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
              12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
              31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
              7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
              2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 36000*Ec*Log[
                1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 900*(13 + 12*Ec - 
                12*Ec^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
              11700*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              25200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              10800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              8400*Log[1 - 2*Ec - \[Rho]] + 3000*Ec*Log[1 - 2*Ec - \[Rho]] + 
              47400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*Log[
                1 - 2*Ec - \[Rho]] + 26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 
              25200*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[
                1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
               Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 79860*Ec*Log[
                \[Rho]] - 125490*Ec^2*Log[\[Rho]] + 18960*Ec^3*Log[\[Rho]] - 
              27480*Ec^4*Log[\[Rho]] + 15300*Log[1 - 2*Ec]*Log[\[Rho]] - 
              45000*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*
               Log[\[Rho]] + 3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
              3600*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 5850*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 12600*Ec*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 5400*Ec^2*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 1800*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 1350*(1 - 2*Ec)^2*Log[
                1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 9000*(-1 + 2*Ec)*Log[
                1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 6750*(1 - 2*Ec)^2*Log[
                1 - \[Rho]]*Log[\[Rho]] + 12600*Log[1 - 2*Ec - \[Rho]]*Log[
                \[Rho]] - 45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
              37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
              7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 7200*Ec^4*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
               Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 16200*Ec^2*PolyLog[
                2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 7200*Ec^4*PolyLog[2, 
                2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, 2*Ec] - 
              11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 25200*Ec*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 10800*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[
                \[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 25200*Ec*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 10800*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[
                \[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              6750*(1 - 2*Ec)^2*PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*PolyLog[
                2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*PolyLog[3, 
                1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*PolyLog[3, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*PolyLog[3, \[Rho]/
                 (1 - 2*Ec)] + 5400*Zeta[3] - 6*Ec*(31469 + 3600*Zeta[3]) + 
              3*Ec^2*(50879 + 7200*Zeta[3])))/(225*(1 - 2*Ec)^2) + 
           aVR*c\[Delta]VR*(4*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*
              Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((Sqrt[\[Rho]]*(-15 + 
                  1056*Ec^5 - 408*\[Rho] - 90*\[Rho]^2 - 2*\[Rho]^4 + 
                  48*Ec^4*(-11 + 24*\[Rho]) - 48*Ec^3*(8 + 48*\[Rho] + 
                    \[Rho]^2) - 24*Ec^2*(-8 + 52*\[Rho] + 43*\[Rho]^2) + 
                  2*Ec*(15 + 936*\[Rho] + 486*\[Rho]^2 + 2*\[Rho]^4)))/
                (-1 + 2*Ec) - 24*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*
                Log[2*Ec]) - (4*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 
                48*\[Rho]^(3/2) + 9*\[Rho]^2 - 16*\[Rho]^(5/2) - 
                16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(3 + 16*\[Rho]) + 
                24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 
                  96*\[Rho]^(3/2) - 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*Log[
                1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
             (4*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 48*\[Rho]^(3/2) - 
                9*\[Rho]^2 - 16*\[Rho]^(5/2) + 16*Ec^4*(-3 + 8*\[Rho]) - 
                16*Ec^3*(3 + 16*\[Rho]) - 24*Ec^2*(-1 + 4*\[Rho] + 
                  4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 96*\[Rho]^(3/2) + 
                  90*\[Rho]^2 + 32*\[Rho]^(5/2)))*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - \[Rho]^(3/2)*
              (36 + 126*\[Rho] + \[Rho]^3)*Log[\[Rho]]^2 + 
             Log[1 - 2*Ec - \[Rho]]*((Sqrt[\[Rho]]*(-69 - 2016*Ec^5 + 
                  Ec^4*(48 - 3584*\[Rho]) - 224*\[Rho] + 216*\[Rho]^2 + 
                  96*\[Rho]^3 - 19*\[Rho]^4 - 24*Ec^2*(-3 - 64*\[Rho] + 
                    18*\[Rho]^2) - 16*Ec^3*(-39 - 16*\[Rho] + 90*\[Rho]^2) + 
                  2*Ec*(33 + 32*\[Rho] + 432*\[Rho]^2 - 96*\[Rho]^3 + 
                    19*\[Rho]^4)))/(-3 + 6*Ec) + (2*Sqrt[\[Rho]]*
                 (9 - 96*Ec^5 + 64*\[Rho] - 72*\[Rho]^2 - \[Rho]^4 - 
                  16*Ec^4*(-3 + 8*\[Rho]) + Ec^3*(96 + 256*\[Rho] - 
                    48*\[Rho]^2) + 24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) + 
                  2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*
                 Log[\[Rho]])/(-1 + 2*Ec)) - (16*Ec*Sqrt[\[Rho]]*(12*Ec^4 + 
                3*\[Rho]*(4 + 3*\[Rho]) - 3*Ec*\[Rho]*(4 + 3*\[Rho]) - 
                2*Ec^2*\[Rho]*(16 + 3*\[Rho]) + 2*Ec^3*(-3 + 8*\[Rho]))*
               PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 256*\[Rho]^2*(3 + \[Rho])*
              PolyLog[2, Sqrt[\[Rho]]] + (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 
                52*\[Rho] - 48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
                24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 
                  96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*PolyLog[
                2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
             (8*Sqrt[\[Rho]]*(3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 
                9*\[Rho]^2 - 16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 
                16*Ec^3*(3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 
                  4*\[Rho]^2) + Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 
                  90*\[Rho]^2 + 32*\[Rho]^(5/2)))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)])/(-1 + 2*Ec) + 2*(1 + Sqrt[\[Rho]])^5*
              Sqrt[\[Rho]]*(-3 + 15*Sqrt[\[Rho]] - 5*\[Rho] + \[Rho]^(3/2))*
              PolyLog[2, \[Rho]] + 4*Sqrt[\[Rho]]*(-6 - 48*\[Rho] + 18*
                \[Rho]^2 + \[Rho]^4 - 24*Ec^2*(-1 + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
              ((2*Sqrt[\[Rho]]*(9 + 144*Ec^5 - 2*(227 + 48*Pi^2)*\[Rho] - 
                  3*(109 + 24*Pi^2)*\[Rho]^2 + 6*\[Rho]^3 + 8*Ec^4*
                   (81 + 172*\[Rho]) - 4*Ec^3*(153 + 32*(14 + 3*Pi^2)*
                     \[Rho] - 12*\[Rho]^2) + 6*Ec^2*(15 + 32*(-7 + Pi^2)*
                     \[Rho] - 148*\[Rho]^2 + 4*\[Rho]^3) + 2*Ec*\[Rho]*
                   (928 + 651*\[Rho] - 12*\[Rho]^2 + 24*Pi^2*(4 + 
                      3*\[Rho]))))/(-3 + 6*Ec) + (8*Sqrt[\[Rho]]*
                 (3 - 96*Ec^5 + 52*\[Rho] - 48*\[Rho]^(3/2) + 9*\[Rho]^2 - 
                  16*\[Rho]^(5/2) - 16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*
                   (3 + 16*\[Rho]) + 24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + 
                  Ec*(-6 - 200*\[Rho] + 96*\[Rho]^(3/2) - 90*\[Rho]^2 + 
                    32*\[Rho]^(5/2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
                (-1 + 2*Ec) - (8*Sqrt[\[Rho]]*(-3 + 96*Ec^5 - 52*\[Rho] - 
                  48*\[Rho]^(3/2) - 9*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                  16*Ec^4*(-3 + 8*\[Rho]) - 16*Ec^3*(3 + 16*\[Rho]) - 
                  24*Ec^2*(-1 + 4*\[Rho] + 4*\[Rho]^2) + Ec*(6 + 200*\[Rho] + 
                    96*\[Rho]^(3/2) + 90*\[Rho]^2 + 32*\[Rho]^(5/2)))*
                 Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + (4*Sqrt[\[Rho]]*
                 (-9 + 96*Ec^5 - 64*\[Rho] + 72*\[Rho]^2 + \[Rho]^4 + 
                  16*Ec^4*(-3 + 8*\[Rho]) + 16*Ec^3*(-6 - 16*\[Rho] + 
                    3*\[Rho]^2) - 24*Ec^2*(-2 + 4*\[Rho] + 5*\[Rho]^2) - 
                  2*Ec*(-9 - 112*\[Rho] + 36*\[Rho]^2 + \[Rho]^4))*
                 Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (2*Sqrt[\[Rho]]*
                 (3 - 288*Ec^5 + 62*\[Rho] - 81*\[Rho]^2 - 16*Ec^4*
                   (-9 + 16*\[Rho]) + 32*Ec^3*(3 + 16*\[Rho]) + 48*Ec^2*
                   (-1 + 8*\[Rho] + 6*\[Rho]^2) - 2*Ec*(3 + 206*\[Rho] + 
                    27*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 24*\[Rho]^(3/2)*
                (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, 2*Ec] + 96*\[Rho]^(3/2)*
                (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + 96*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*
                (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[\[Rho]]*((Sqrt[\[Rho]]*(27 + 864*Ec^5 + 1300*\[Rho] + 
                  1704*\[Rho]^2 + 12*\[Rho]^3 + 21*\[Rho]^4 + 16*Ec^4*
                   (-27 + 76*\[Rho]) + 32*Ec^3*\[Rho]*(131 + 96*\[Rho]) - 
                  48*Ec^2*\[Rho]*(-35 - 49*\[Rho] + \[Rho]^2) - 
                  2*Ec*(27 + 2320*\[Rho] + 3432*\[Rho]^2 + 21*\[Rho]^4)))/
                (-6 + 12*Ec) - 128*\[Rho]^2*(3 + \[Rho])*
                Log[1 - Sqrt[\[Rho]]] + 2*(1 + Sqrt[\[Rho]])^5*Sqrt[\[Rho]]*
                (-3 + 15*Sqrt[\[Rho]] - 5*\[Rho] + \[Rho]^(3/2))*
                Log[1 - \[Rho]] + 96*(-1 + 4*Ec^2)*\[Rho]^(3/2)*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 
                 3*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*
                \[Rho]^(3/2)*(2 + 3*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                  (-1 + 2*Ec)] + 24*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 48*\[Rho]^(3/2)*
              (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 1 - 2*Ec] + 
             192*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^(3/2)*
              (4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             48*\[Rho]^(3/2)*(4 - 8*Ec^2 + 3*\[Rho])*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (Sqrt[\[Rho]]*(561 - 1152*Ec^5*(-6 + Pi^2) + 
                8006*\[Rho] - 5736*\[Rho]^2 - 3078*\[Rho]^3 + 247*\[Rho]^4 + 
                18*Pi^2*(-3 + 16*\[Rho] - 192*\[Rho]^(3/2) + 48*\[Rho]^2 - 
                  64*\[Rho]^(5/2) + \[Rho]^4) - 32*Ec^4*(192 - 61*\[Rho] + 
                  6*Pi^2*(-3 + 8*\[Rho])) + 8*Ec^3*(375 + (-33 + 72*Pi^2)*
                   \[Rho]^2 + 8*\[Rho]*(191 + 48*Pi^2 - 216*Zeta[3])) - 
                3456*\[Rho]*Zeta[3] - 2592*\[Rho]^2*Zeta[3] + 12*Ec^2*
                 (33 + 3*(479 + 24*Pi^2)*\[Rho]^2 - 62*\[Rho]^3 + 
                  4*\[Rho]*(463 + 24*Pi^2 + 144*Zeta[3])) - 
                2*Ec*(867 - 3264*\[Rho]^3 + 247*\[Rho]^4 + 18*Pi^2*
                   (-3 + 48*\[Rho] - 192*\[Rho]^(3/2) + 72*\[Rho]^2 - 
                    64*\[Rho]^(5/2) + \[Rho]^4) - 54*\[Rho]^2*(25 + 
                    48*Zeta[3]) - 4*\[Rho]*(-3803 + 864*Zeta[3]))))/
              (-18 + 36*Ec))))/(3*Pi))) + 
    2*((\[Alpha]s*((7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/
            4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
           (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
           3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
            Log[\[Rho]])^2 + aVR^2*c\[Delta]VR^2*
          ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-3 + 48*Ec^4 + 40*Ec^3*
                \[Rho] + 4*Ec^2*\[Rho]*(9 + \[Rho]) + \[Rho]*(-47 + 
                 (-11 + \[Rho])*\[Rho]) - 2*Ec*\[Rho]*(-21 + (-10 + \[Rho])*
                  \[Rho])))/(2*(-1 + 2*Ec)) + 6*\[Rho]^(3/2)*(2 + 3*\[Rho])*
             Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[\[Rho]])^2 + 
         2*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
           (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
           (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
           3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
            Log[\[Rho]])*(aVR^2*(3/10 + (24*Ec^4*(-5 + 8*Ec))/5 + 
             3*(-1 + 16*Ec^4)*\[Rho] + 2*(-1 + 2*Ec*(3 + Ec*(3 + 4*Ec)))*
              \[Rho]^2 + 6*\[Rho]^3 - (3*\[Rho]^4)/2 + \[Rho]^5/5 + 
             6*\[Rho]^2*Log[1 - 2*Ec] - 6*\[Rho]^2*Log[\[Rho]]) + 
           aP*aT*c\[Delta]P*((1 + 16*(15 - 32*Ec)*Ec^4 - 15*(1 + 48*Ec^4)*
                \[Rho] - (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*(3 + 8*Ec)))*
                 \[Rho]^2)/(-1 + 2*Ec) - (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*
                 \[Rho]^3)/(1 - 2*Ec)^2 + 15*\[Rho]^4 - \[Rho]^5)/10 + 
             6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^2*(1 + \[Rho])*
              Log[\[Rho]]) + aS*aT*c\[Delta]S*((-1 + 16*Ec^4*(-15 + 32*Ec) + 
               15*(1 + 48*Ec^4)*\[Rho] + (40*(-2 + Ec*(7 + Ec*(-1 + 2*Ec)*
                     (3 + 8*Ec)))*\[Rho]^2)/(-1 + 2*Ec) + 
               (40*(-2 + Ec*(5 + (1 - 2*Ec)^2*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
               15*\[Rho]^4 + \[Rho]^5)/10 - 6*\[Rho]^2*(1 + \[Rho])*
              Log[1 - 2*Ec] + 6*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
           aT^2*(19/5 + (16*Ec^4*(-75 + 112*Ec))/5 - 39*\[Rho] + 
             432*Ec^4*\[Rho] + (8*(5 + Ec*(-31 + Ec*(21 + 2*Ec*(7 + 16*Ec))))*
               \[Rho]^2)/(-1 + 2*Ec) + (8*(11 + Ec*(-41 + Ec*(35 - 
                    4*(-1 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 15*\[Rho]^4 + 
             (11*\[Rho]^5)/5 + 12*\[Rho]^2*(7 + \[Rho])*Log[1 - 2*Ec] - 
             12*\[Rho]^2*(7 + \[Rho])*Log[\[Rho]]) + aVR*c\[Delta]VR*
            ((Sqrt[\[Rho]]*(-1 + 2*Ec + \[Rho])*(-3 + 48*Ec^4 + 
                40*Ec^3*\[Rho] + 4*Ec^2*\[Rho]*(9 + \[Rho]) + \[Rho]*
                 (-47 + (-11 + \[Rho])*\[Rho]) - 2*Ec*\[Rho]*(-21 + 
                  (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
             6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*
              (2 + 3*\[Rho])*Log[\[Rho]]) + 
           aS^2*((7 + 1024*Ec^7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 440*
                \[Rho]^(3/2) - 120*\[Rho]^2 - 360*\[Rho]^(5/2) + 200*
                \[Rho]^3 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 
               3*\[Rho]^5 + 64*Ec^6*(-31 - 30*Sqrt[\[Rho]] + 15*\[Rho]) + 160*
                Ec^3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + 
                 \[Rho]^(3/2)) - 64*Ec^5*(-19 - 30*Sqrt[\[Rho]] + 15*\[Rho] + 
                 40*\[Rho]^(3/2)) - 80*Ec^4*(3 + 6*Sqrt[\[Rho]] - 3*\[Rho] - 
                 8*\[Rho]^(3/2) - 6*\[Rho]^2 + 12*\[Rho]^(5/2) + 
                 2*\[Rho]^3) + 4*Ec^2*(7 + 30*Sqrt[\[Rho]] - 75*\[Rho] + 
                 800*\[Rho]^(3/2) - 390*\[Rho]^2 + 180*\[Rho]^(5/2) + 
                 110*\[Rho]^3 - 120*\[Rho]^(7/2) - 15*\[Rho]^4 + 
                 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 4*Ec*(7 + 30*Sqrt[\[Rho]] - 
                 75*\[Rho] + 560*\[Rho]^(3/2) - 210*\[Rho]^2 - 
                 180*\[Rho]^(5/2) + 170*\[Rho]^3 - 120*\[Rho]^(7/2) - 
                 15*\[Rho]^4 + 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
              (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 
                6*\[Rho] + \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
             (3*\[Rho]^(3/2)*(-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))*
               Log[\[Rho]])/2) + aP^2*((7 + 1024*Ec^7 - 30*Sqrt[\[Rho]] - 75*
                \[Rho] - 440*\[Rho]^(3/2) - 120*\[Rho]^2 + 360*\[Rho]^(5/2) + 
               200*\[Rho]^3 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 10*
                \[Rho]^(9/2) + 3*\[Rho]^5 + 64*Ec^6*(-31 + 30*Sqrt[\[Rho]] + 
                 15*\[Rho]) + 160*Ec^3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 
                 6*\[Rho] + \[Rho]^(3/2)) + 64*Ec^5*(19 - 30*Sqrt[\[Rho]] - 
                 15*\[Rho] + 40*\[Rho]^(3/2)) - 80*Ec^4*(3 - 6*Sqrt[\[Rho]] - 
                 3*\[Rho] + 8*\[Rho]^(3/2) - 6*\[Rho]^2 - 12*\[Rho]^(5/2) + 
                 2*\[Rho]^3) + 4*Ec^2*(7 - 30*Sqrt[\[Rho]] - 75*\[Rho] - 
                 800*\[Rho]^(3/2) - 390*\[Rho]^2 - 180*\[Rho]^(5/2) + 
                 110*\[Rho]^3 + 120*\[Rho]^(7/2) - 15*\[Rho]^4 - 
                 10*\[Rho]^(9/2) + 3*\[Rho]^5) - 4*Ec*(7 - 30*Sqrt[\[Rho]] - 
                 75*\[Rho] - 560*\[Rho]^(3/2) - 210*\[Rho]^2 + 
                 180*\[Rho]^(5/2) + 170*\[Rho]^3 + 120*\[Rho]^(7/2) - 
                 15*\[Rho]^4 - 10*\[Rho]^(9/2) + 3*\[Rho]^5))/
              (40*(1 - 2*Ec)^2) + (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 
                6*\[Rho] + \[Rho]^(3/2))*Log[1 - 2*Ec])/2 - 
             (3*\[Rho]^(3/2)*(4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2))*
               Log[\[Rho]])/2)))*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/(3*Pi) + 
      ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        aT^2*(4*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
            (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
            (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
            3*\[Rho]^4) + 144*\[Rho]^2*Log[1 - 2*Ec] - 144*\[Rho]^2*
           Log[\[Rho]]) + aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*
           (12*Ec^2 + 4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
          12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
        aS^2*(1/2 + 8*(-1 + Ec)*Ec^3 - 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
          4*(-1 + 2*Ec^3)*\[Rho] - 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
          (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) - 
          (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
          (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
          2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
            2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
            2*\[Rho])*Log[\[Rho]]) + aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 
          2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 4*(-1 + 2*Ec^3)*\[Rho] + 
          6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + (12*(-1 + Ec)*Ec*\[Rho]^2)/
           (-1 + 2*Ec) + (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
          (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*Log[\[Rho]]))*((7/20 - 12*Ec^4 + (64*Ec^5)/5 + 
          (3*(-5 + 16*Ec^4)*\[Rho])/4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*
            \[Rho]^2)/(-1 + 2*Ec) + 
          (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
           (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
          3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
           Log[\[Rho]])^2 + (2*\[Alpha]s*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + 
           (3*(-5 + 16*Ec^4)*\[Rho])/4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*
             \[Rho]^2)/(-1 + 2*Ec) + 
           (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
           3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
            Log[\[Rho]])*(319/75 - (31*Ec)/5 - 9*Ec^2 + (204*Ec^3)/5 - 
           (340*Ec^4)/3 + (2464*Ec^5)/25 - (7*Pi^2)/10 + 16*Ec^4*Pi^2 - 
           (256*Ec^5*Pi^2)/15 + (77*Log[1 - 2*Ec])/75 - (42*Ec*Log[1 - 2*Ec])/
            5 + (284*Ec^2*Log[1 - 2*Ec])/15 + (584*Ec^3*Log[1 - 2*Ec])/5 - 
           (1984*Ec^4*Log[1 - 2*Ec])/5 + (6912*Ec^5*Log[1 - 2*Ec])/25 + 
           (77*Log[1 - 2*Ec]^2)/10 - 160*Ec^2*Log[1 - 2*Ec]^2 + 
           512*Ec^3*Log[1 - 2*Ec]^2 - 648*Ec^4*Log[1 - 2*Ec]^2 + 
           (1408*Ec^5*Log[1 - 2*Ec]^2)/5 - (28*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 160*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - 512*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 576*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (1024*Ec^5*Log[1 - 2*Ec]*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 - (28*Log[1 - 2*Ec]*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 160*Ec^2*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 512*Ec^3*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] + 576*Ec^4*Log[1 - 2*Ec]*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - (1024*Ec^5*Log[1 - 2*Ec]*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - (619*Log[1 - 2*Ec - \[Rho]])/
            150 + (28*Ec*Log[1 - 2*Ec - \[Rho]])/5 + 
           (28*Ec^2*Log[1 - 2*Ec - \[Rho]])/5 - 
           (2288*Ec^3*Log[1 - 2*Ec - \[Rho]])/15 + 
           (2296*Ec^4*Log[1 - 2*Ec - \[Rho]])/5 - 
           (23296*Ec^5*Log[1 - 2*Ec - \[Rho]])/75 + 
           (14*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 
           160*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           512*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
           480*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/5 - 
           (21*Log[1 - 2*Ec]*Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec]*
            Log[\[Rho]] - 256*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 
           336*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - (768*Ec^5*Log[1 - 2*Ec]*
             Log[\[Rho]])/5 + (14*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
            5 - 80*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           256*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
           288*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
           (14*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
           80*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           256*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           288*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (512*Ec^5*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
           (7*Log[1 - \[Rho]]*Log[\[Rho]])/5 - (7*Log[1 - 2*Ec - \[Rho]]*
             Log[\[Rho]])/5 + 80*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           256*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
           240*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
           (256*Ec^5*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/5 - 
           (16*Ec^4*(-15 + 16*Ec)*PolyLog[2, 2*Ec])/5 + 
           (4*(-1 + 2*Ec)^3*(-7 - 42*Ec + 32*Ec^2)*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
           (28*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 - 
           160*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           512*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           576*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           (1024*Ec^5*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/5 + 
           (7*PolyLog[2, \[Rho]])/5 + 32*\[Rho]^(3/2)*
            (Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
             2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*
              Log[\[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 
             2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + PolyLog[2, \[Rho]]) + 
           (1312*\[Rho]^(5/2)*(Pi^2 + 2*Log[1 - 2*Ec]*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]] - 2*Log[1 - 2*Ec]*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]] - 2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + Log[1 - \[Rho]]*Log[
                \[Rho]] - 4*PolyLog[2, Sqrt[\[Rho]]] - 2*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*PolyLog[2, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] + PolyLog[2, \[Rho]]))/15 + 
           (\[Rho]^5*(949 + 90*Pi^2 - 180*Log[1 - 2*Ec]^2 - 
              462*Log[1 - 2*Ec - \[Rho]] + 360*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] + 342*Log[\[Rho]] - 180*Log[1 - \[Rho]]*
               Log[\[Rho]] - 180*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
              90*Log[\[Rho]]^2 - 180*PolyLog[2, \[Rho]] - 360*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]))/300 + 80*Ec^2*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)] - 256*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           192*Ec^4*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           (\[Rho]^4*(-3078 + 2466*Ec - 75*Pi^2 + 540*Log[1 - 2*Ec] - 
              1080*Ec*Log[1 - 2*Ec] + 150*Log[1 - 2*Ec]^2 + 
              1825*Log[1 - 2*Ec - \[Rho]] - 300*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 1690*Log[\[Rho]] + 540*Ec*Log[\[Rho]] + 
              150*Log[1 - \[Rho]]*Log[\[Rho]] + 150*Log[1 - 2*Ec - \[Rho]]*
               Log[\[Rho]] - 75*Log[\[Rho]]^2 + 150*PolyLog[2, \[Rho]] + 
              300*PolyLog[2, \[Rho]/(1 - 2*Ec)]))/450 + 
           (\[Rho]^2*(30938 - 163014*Ec + 177747*Ec^2 + 50594*Ec^3 - 
              18072*Ec^4 + 5400*Pi^2 - 27000*Ec*Pi^2 + 16200*Ec^2*Pi^2 + 
              25200*Ec^3*Pi^2 - 42735*Log[1 - 2*Ec] + 177450*Ec*Log[
                1 - 2*Ec] - 111390*Ec^2*Log[1 - 2*Ec] - 54420*Ec^3*Log[
                1 - 2*Ec] - 15840*Ec^4*Log[1 - 2*Ec] - 16200*Pi^2*Log[
                1 - 2*Ec] + 32400*Ec*Pi^2*Log[1 - 2*Ec] + 14400*Ec^2*Pi^2*Log[
                1 - 2*Ec] - 28800*Ec^3*Pi^2*Log[1 - 2*Ec] - 
              23625*Log[1 - 2*Ec]^2 + 314550*Ec*Log[1 - 2*Ec]^2 - 
              432000*Ec^2*Log[1 - 2*Ec]^2 - 86400*Ec^3*Log[1 - 2*Ec]^2 - 
              4050*Log[1 - 2*Ec]^3 + 8100*Ec*Log[1 - 2*Ec]^3 + 
              3600*Ec^2*Log[1 - 2*Ec]^3 - 7200*Ec^3*Log[1 - 2*Ec]^3 + 
              24300*Log[1 - 2*Ec]^2*Log[2*Ec] - 48600*Ec*Log[1 - 2*Ec]^2*Log[
                2*Ec] - 21600*Ec^2*Log[1 - 2*Ec]^2*Log[2*Ec] + 
              43200*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] + 18900*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] - 232200*Ec*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 345600*Ec^2*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 18900*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 232200*Ec*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] + 345600*Ec^2*Log[1 - 2*Ec]*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 3600*Log[1 - 2*Ec - \[Rho]] + 
              45000*Ec*Log[1 - 2*Ec - \[Rho]] + 59400*Ec^2*Log[1 - 2*Ec - 
                 \[Rho]] - 176400*Ec^3*Log[1 - 2*Ec - \[Rho]] + 
              28800*Ec^4*Log[1 - 2*Ec - \[Rho]] + 21600*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] + 54000*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - 
                 \[Rho]] - 248400*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
              151200*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
              37335*Log[\[Rho]] - 165210*Ec*Log[\[Rho]] + 29370*Ec^2*Log[
                \[Rho]] + 182460*Ec^3*Log[\[Rho]] - 13680*Ec^4*Log[\[Rho]] - 
              6750*Log[1 - 2*Ec]*Log[\[Rho]] - 132300*Ec*Log[1 - 2*Ec]*Log[
                \[Rho]] + 234900*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] + 
              48600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 9450*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 116100*Ec*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 172800*Ec^2*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 9450*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 116100*Ec*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 172800*Ec^2*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] - 20250*Log[1 - \[Rho]]*Log[
                \[Rho]] + 40500*Ec*Log[1 - \[Rho]]*Log[\[Rho]] - 
              10800*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 27000*Ec*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 124200*Ec^2*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 75600*Ec^3*Log[1 - 2*Ec - 
                 \[Rho]]*Log[\[Rho]] + 10800*Log[\[Rho]]^2 - 
              21600*Ec*Log[\[Rho]]^2 + 2700*(2*Ec*(-9 + 9*Ec + 14*Ec^2) + 
                (9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 
                2*Ec] - 2700*(7 - 86*Ec + 128*Ec^2 + 4*(9 - 18*Ec - 8*Ec^2 + 
                  16*Ec^3)*Log[1 - 2*Ec] - 2*(9 - 18*Ec - 8*Ec^2 + 16*Ec^3)*
                 Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              18900*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 232200*Ec*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 345600*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 97200*Log[1 - 2*Ec]*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 194400*Ec*Log[1 - 2*Ec]*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 86400*Ec^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 172800*Ec^3*Log[
                1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              48600*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              97200*Ec*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              43200*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              86400*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              20250*PolyLog[2, \[Rho]] + 40500*Ec*PolyLog[2, \[Rho]] - 
              2700*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 5400*Ec*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)] + 75600*Ec^2*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)] - 151200*Ec^3*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              97200*Ec*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              86400*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              24300*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*Ec*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              21600*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              48600*PolyLog[3, 1 - 2*Ec] - 97200*Ec*PolyLog[3, 1 - 2*Ec] - 
              43200*Ec^2*PolyLog[3, 1 - 2*Ec] + 86400*Ec^3*PolyLog[3, 
                1 - 2*Ec] - 194400*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              388800*Ec*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              172800*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              345600*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              194400*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 388800*Ec*PolyLog[
                3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 172800*Ec^2*PolyLog[3, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 345600*Ec^3*PolyLog[3, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48600*PolyLog[3, \[Rho]/
                 (1 - 2*Ec)] - 97200*Ec*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
              43200*Ec^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 86400*Ec^3*PolyLog[
                3, \[Rho]/(1 - 2*Ec)] - 48600*Zeta[3] + 97200*Ec*Zeta[3] + 
              43200*Ec^2*Zeta[3] - 86400*Ec^3*Zeta[3]))/(225*(-1 + 2*Ec)) + 
           \[Rho]*(-25073/300 + (6836*Ec)/75 + (11627*Ec^2)/75 + 
             (1784*Ec^3)/75 + (848*Ec^4)/75 + (5*Pi^2)/6 + (80*Ec*Pi^2)/3 + 
             (80*Ec^2*Pi^2)/3 - (1408*Ec^3*Pi^2)/9 + 48*Ec^4*Pi^2 + 
             (1204*Log[1 - 2*Ec])/45 - (674*Ec*Log[1 - 2*Ec])/5 - 
             88*Ec^2*Log[1 - 2*Ec] + (18664*Ec^3*Log[1 - 2*Ec])/45 - 
             (16*Ec^4*Log[1 - 2*Ec])/5 + (80*Pi^2*Log[1 - 2*Ec])/3 - 
             192*Ec^2*Pi^2*Log[1 - 2*Ec] + (512*Ec^3*Pi^2*Log[1 - 2*Ec])/3 + 
             (1193*Log[1 - 2*Ec]^2)/6 - 440*Ec*Log[1 - 2*Ec]^2 - 
             920*Ec^2*Log[1 - 2*Ec]^2 + (6208*Ec^3*Log[1 - 2*Ec]^2)/3 - 
             408*Ec^4*Log[1 - 2*Ec]^2 + (20*Log[1 - 2*Ec]^3)/3 - 
             48*Ec^2*Log[1 - 2*Ec]^3 + (128*Ec^3*Log[1 - 2*Ec]^3)/3 - 
             40*Log[1 - 2*Ec]^2*Log[2*Ec] + 288*Ec^2*Log[1 - 2*Ec]^2*
              Log[2*Ec] - 256*Ec^3*Log[1 - 2*Ec]^2*Log[2*Ec] - 
             (604*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
             320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
             800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]])/3 + 
             192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
             (604*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
             320*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
             800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
             (4096*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]])/3 + 
             192*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
             (413*Log[1 - 2*Ec - \[Rho]])/18 + (604*Ec*Log[1 - 2*Ec - 
                 \[Rho]])/3 + (124*Ec^2*Log[1 - 2*Ec - \[Rho]])/3 - 
             (4784*Ec^3*Log[1 - 2*Ec - \[Rho]])/9 - 120*Ec^4*Log[1 - 2*Ec - 
                \[Rho]] + (614*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/3 - 
             160*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 
             640*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 
             (1280*Ec^3*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]])/3 + 
             96*Ec^4*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - (197*Log[\[Rho]])/
              10 + (42*Ec*Log[\[Rho]])/5 + 28*Ec^2*Log[\[Rho]] - 
             (408*Ec^3*Log[\[Rho]])/5 + (488*Ec^4*Log[\[Rho]])/5 - 
             99*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec*Log[1 - 2*Ec]*
              Log[\[Rho]] + 480*Ec^2*Log[1 - 2*Ec]*Log[\[Rho]] - 
             1152*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] + 240*Ec^4*Log[1 - 2*Ec]*
              Log[\[Rho]] + (302*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
              3 - 160*Ec*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] - 
             400*Ec^2*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (2048*Ec^3*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             96*Ec^4*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (302*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             160*Ec*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
             400*Ec^2*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
             (2048*Ec^3*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
             96*Ec^4*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
             (5*Log[1 - \[Rho]]*Log[\[Rho]])/3 - (307*Log[1 - 2*Ec - \[Rho]]*
               Log[\[Rho]])/3 + 80*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
             320*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
             (640*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]])/3 - 
             48*Ec^4*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
             (8*(2*Ec*(15 + 15*Ec - 88*Ec^2 + 27*Ec^3) - 3*(5 - 36*Ec^2 + 
                  32*Ec^3)*Log[1 - 2*Ec])*PolyLog[2, 2*Ec])/3 - 
             (4*(-1 + 2*Ec)*(151 + 62*Ec - 476*Ec^2 + 72*Ec^3 - 
                24*(-5 - 10*Ec + 16*Ec^2)*Log[1 - 2*Ec] + 12*(-5 - 10*Ec + 
                  16*Ec^2)*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
              3 + (604*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
             320*Ec*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             800*Ec^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             (4096*Ec^3*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/3 - 
             192*Ec^4*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             160*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             1152*Ec^2*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             1024*Ec^3*Log[1 - 2*Ec]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             80*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             576*Ec^2*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             512*Ec^3*Log[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
             (5*PolyLog[2, \[Rho]])/3 - 104*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             240*Ec^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 256*Ec^3*
              PolyLog[2, \[Rho]/(1 - 2*Ec)] - 192*Ec^4*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] - 80*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + 576*Ec^2*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] - 512*Ec^3*Log[1 - 2*Ec]*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + 40*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
             288*Ec^2*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             256*Ec^3*Log[\[Rho]]*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
             80*PolyLog[3, 1 - 2*Ec] + 576*Ec^2*PolyLog[3, 1 - 2*Ec] - 
             512*Ec^3*PolyLog[3, 1 - 2*Ec] + 320*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 2304*Ec^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             2048*Ec^3*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             320*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 2304*Ec^2*
              PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 2048*Ec^3*
              PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 80*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + 576*Ec^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             512*Ec^3*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 80*Zeta[3] - 
             576*Ec^2*Zeta[3] + 512*Ec^3*Zeta[3]) + 
           (\[Rho]^3*(49613 - 11052*Ec^4 - 1800*Pi^2 + 9000*Ec*Pi^2 - 
              12600*Ec^2*Pi^2 - 2400*Ec^4*Pi^2 + 8*Ec^3*(4213 + 300*Pi^2) + 
              11880*Ec^3*Log[1 - 2*Ec] + 1560*Ec^4*Log[1 - 2*Ec] - 
              1440*Ec*(27 + 5*Pi^2)*Log[1 - 2*Ec] + 15*(359 + 120*Pi^2)*Log[
                1 - 2*Ec] + 30*Ec^2*(1823 + 240*Pi^2)*Log[1 - 2*Ec] - 
              12375*Log[1 - 2*Ec]^2 + 19800*Ec*Log[1 - 2*Ec]^2 + 
              31500*Ec^2*Log[1 - 2*Ec]^2 - 7200*Ec^3*Log[1 - 2*Ec]^2 + 
              7200*Ec^4*Log[1 - 2*Ec]^2 + 450*(1 - 2*Ec)^2*Log[1 - 2*Ec]^3 - 
              2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]^2*Log[2*Ec] - 36000*Ec*Log[
                1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 900*(13 + 12*Ec - 
                12*Ec^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
              11700*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              25200*Ec*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              10800*Ec^2*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
              8400*Log[1 - 2*Ec - \[Rho]] + 3000*Ec*Log[1 - 2*Ec - \[Rho]] + 
              47400*Ec^2*Log[1 - 2*Ec - \[Rho]] - 26400*Ec^3*Log[
                1 - 2*Ec - \[Rho]] + 26400*Ec^4*Log[1 - 2*Ec - \[Rho]] - 
              25200*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] + 90000*Ec*Log[
                1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]] - 75600*Ec^2*Log[1 - 2*Ec]*
               Log[1 - 2*Ec - \[Rho]] + 14400*Ec^3*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 14400*Ec^4*Log[1 - 2*Ec]*Log[
                1 - 2*Ec - \[Rho]] - 12285*Log[\[Rho]] + 79860*Ec*Log[
                \[Rho]] - 125490*Ec^2*Log[\[Rho]] + 18960*Ec^3*Log[\[Rho]] - 
              27480*Ec^4*Log[\[Rho]] + 15300*Log[1 - 2*Ec]*Log[\[Rho]] - 
              45000*Ec*Log[1 - 2*Ec]*Log[\[Rho]] + 17100*Ec^2*Log[1 - 2*Ec]*
               Log[\[Rho]] + 3600*Ec^3*Log[1 - 2*Ec]*Log[\[Rho]] - 
              3600*Ec^4*Log[1 - 2*Ec]*Log[\[Rho]] - 5850*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 12600*Ec*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 5400*Ec^2*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 1800*Log[1 - 2*Ec + 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 1350*(1 - 2*Ec)^2*Log[
                1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 9000*(-1 + 2*Ec)*Log[
                1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 6750*(1 - 2*Ec)^2*Log[
                1 - \[Rho]]*Log[\[Rho]] + 12600*Log[1 - 2*Ec - \[Rho]]*Log[
                \[Rho]] - 45000*Ec*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 
              37800*Ec^2*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 
              7200*Ec^3*Log[1 - 2*Ec - \[Rho]]*Log[\[Rho]] + 7200*Ec^4*Log[
                1 - 2*Ec - \[Rho]]*Log[\[Rho]] - 5400*(1 - 2*Ec)^2*
               Log[\[Rho]]^2 + 5400*Ec*PolyLog[2, 2*Ec] - 16200*Ec^2*PolyLog[
                2, 2*Ec] + 7200*Ec^3*PolyLog[2, 2*Ec] - 7200*Ec^4*PolyLog[2, 
                2*Ec] - 2700*(1 - 2*Ec)^2*Log[1 - 2*Ec]*PolyLog[2, 2*Ec] - 
              11700*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 25200*Ec*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 10800*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[
                \[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              11700*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 25200*Ec*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 10800*Ec^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 10800*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[
                \[Rho]]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
              6750*(1 - 2*Ec)^2*PolyLog[2, \[Rho]] + 9900*(1 - 2*Ec)^2*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] + 3600*(1 - 2*Ec)^2*Ec^2*PolyLog[
                2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*Log[1 - 2*Ec]*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] + 2700*(1 - 2*Ec)^2*Log[\[Rho]]*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] - 5400*(1 - 2*Ec)^2*PolyLog[3, 
                1 - 2*Ec] + 21600*(1 - 2*Ec)^2*PolyLog[3, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 21600*(1 - 2*Ec)^2*PolyLog[3, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] - 5400*(1 - 2*Ec)^2*PolyLog[3, \[Rho]/
                 (1 - 2*Ec)] + 5400*Zeta[3] - 6*Ec*(31469 + 3600*Zeta[3]) + 
              3*Ec^2*(50879 + 7200*Zeta[3])))/(225*(1 - 2*Ec)^2)))/(3*Pi) + 
        (\[Alpha]s*((4 + 32*Ec^5*(-9 + 10*Ec) - 54*\[Rho] + 288*Ec^5*\[Rho] + 
             (15*(13 + 2*Ec*(-25 + 4*Ec*(3 + 2*Ec*(1 + Ec))))*\[Rho]^2)/
              (-1 + 2*Ec) - (80*(-3 + Ec*(9 + Ec*(-3 + 2*(-2 + Ec)*Ec*
                     (1 + Ec))))*\[Rho]^3)/(1 - 2*Ec)^2 + 6*\[Rho]^5 - 
             \[Rho]^6)/30 + 2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
           2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]])*
          (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
                2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                 (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                  114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                  300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                  75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
              Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
             (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
             (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
             48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
               (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                  576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                  11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                  64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                  288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
              (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
              (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
              3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
              3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
           256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
             32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
             \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                 \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
                32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
                8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                   \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                   \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
                8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                   \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
             16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                  (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                 9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
             (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
                84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                 (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                  \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                  \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                  6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
              (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*
                Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 5*
                \[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
             128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + 
               \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
             75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*
                (2 + 3*\[Rho])) + 4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
               12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
                 32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
               \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
             2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*
                (1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
             16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
               \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*
                \[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 
                 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
                (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)))/(3*Pi)) + 
      (\[Alpha]s*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/
          4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
         (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
         3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]])*(aVR*c\[Delta]VR*(7/20 - 12*Ec^4 + (64*Ec^5)/5 + 
           (3*(-5 + 16*Ec^4)*\[Rho])/4 + (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*
             \[Rho]^2)/(-1 + 2*Ec) + 
           (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
           3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
            Log[\[Rho]] + 2*aVR*c\[Delta]VR*((Sqrt[\[Rho]]*(-1 + 2*Ec + 
                \[Rho])*(-3 + 48*Ec^4 + 40*Ec^3*\[Rho] + 4*Ec^2*\[Rho]*
                 (9 + \[Rho]) + \[Rho]*(-47 + (-11 + \[Rho])*\[Rho]) - 
                2*Ec*\[Rho]*(-21 + (-10 + \[Rho])*\[Rho])))/(2*(-1 + 2*Ec)) + 
             6*\[Rho]^(3/2)*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*
              (2 + 3*\[Rho])*Log[\[Rho]]))*(16*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 
                81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 12*Ec^2*
                 (8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
                  48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
             96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
           8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                 (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/
              (-3 + 6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                  21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
           (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 
              3*Ec*\[Rho]*(7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*
             PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 1024*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]] - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
              Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec) - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec) - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
           32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
             6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                 \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 
                  39*\[Rho]) - 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + 
                  \[Rho]^2) + 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 
                  6*(5 + 2*Pi^2)*\[Rho]^2)))/(-3 + 6*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
                \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (24*Sqrt[\[Rho]]*(2 - 
                32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
                16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
               Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                 (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/
              (-3 + 6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
             16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
               \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
             (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
              30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 
                3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + 
                Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*
                 \[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 
              216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 
                30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
                  7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
                \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)) + 
         (7/20 - 12*Ec^4 + (64*Ec^5)/5 + (3*(-5 + 16*Ec^4)*\[Rho])/4 + 
           (6*(1 + (-1 + Ec)*Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
           (2*(5 + Ec*(-17 + Ec*(11 - 4*(-1 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (3*\[Rho]^4)/4 + (3*\[Rho]^5)/20 + 
           3*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 3*\[Rho]^2*(3 + \[Rho])*
            Log[\[Rho]])*(aVR^2*(8*\[Rho]^2*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*(2*(-5 + 528*Ec^4 + 64*\[Rho] + 78*\[Rho]^2 - 
                 240*Ec*\[Rho]^2 + 2*\[Rho]^4 + 32*Ec^3*(-19 + 8*\[Rho]) - 
                 48*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2)) - 48*\[Rho]^2*
                Log[2*Ec]) + 8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*
                (1 + \[Rho]) - 12*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]]*Log[\[Rho]] + (96*(1 - 2*Ec + Sqrt[\[Rho]])*
                \[Rho]*(1 + \[Rho]) - 32*(1 + \[Rho])*((1 - 2*Ec)^3 + 
                 \[Rho]^(3/2)) + 24*((1 - 2*Ec)^4 - \[Rho]^2))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 2*\[Rho]^2*
              (36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
              ((-2*(17 + 1296*Ec^4 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                  32*Ec^3*(-29 + 52*\[Rho]) + 24*Ec*(1 - 8*\[Rho] + 
                    12*\[Rho]^2) + 24*Ec^2*(1 - 8*\[Rho] + 24*\[Rho]^2)))/
                3 - 4*(-3 + 48*Ec^4 + 16*\[Rho] - 12*\[Rho]^2 - 
                 24*Ec*\[Rho]^2 - \[Rho]^4 + 32*Ec^3*(-3 + 2*\[Rho]) + 
                 24*Ec^2*(2 - 4*\[Rho] + \[Rho]^2))*Log[\[Rho]]) - 
             32*Ec*(-4*Ec^2 + 6*Ec^3 - 3*\[Rho]^2 - 3*Ec*\[Rho]^2)*
              PolyLog[2, 2*Ec] - 256*\[Rho]^(3/2)*(1 + \[Rho])*
              PolyLog[2, Sqrt[\[Rho]]] - 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*
                (1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*
                (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 
               12*(1 - 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                (1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*PolyLog[2, \[Rho]] - 8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 24*
                Ec^2*(-1 + \[Rho])^2 + 8*\[Rho] - \[Rho]^4)*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + Log[1 - 2*Ec]*((2*(-7 + 1104*Ec^4 + 
                  140*\[Rho] + 6*(33 + 8*Pi^2)*\[Rho]^2 + 12*\[Rho]^3 + 
                  80*Ec^3*(-11 + 10*\[Rho]) + 12*Ec^2*(4 - 16*\[Rho] + 
                    7*\[Rho]^2) - 12*Ec*(-6 + 32*\[Rho] + 29*\[Rho]^2)))/3 + 
               16*(3*\[Rho]^2 + 8*\[Rho]^(3/2)*(1 + \[Rho]) + (1 - 2*Ec)*
                  (3*(-1 + 2*Ec)^3 + 4*(1 - 2*Ec)^2*(1 + \[Rho]) - 
                   12*\[Rho]*(1 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 16*
                (-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*(1 - 2*Ec)^3*(1 + \[Rho]) + 
                 12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                  (1 + \[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8*
                (3 - 48*Ec^4 + Ec^3*(96 - 64*\[Rho]) - 16*\[Rho] + 
                 12*\[Rho]^2 + 24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*
                  (2 - 4*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec - \[Rho]] + 4*
                (1 - 144*Ec^4 - 16*\[Rho] + 12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 
                 32*Ec^3*(-5 + 2*\[Rho]) + 12*Ec^2*(-4 + 8*\[Rho] + 
                   \[Rho]^2))*Log[\[Rho]] - 48*\[Rho]^2*PolyLog[2, 2*Ec] + 
               192*\[Rho]^2*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
              ((-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 
                  270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*
                   (1 - 43*\[Rho] + \[Rho]^2)))/3 - 128*\[Rho]^(3/2)*
                (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 
                 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
               96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
                PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]^2*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]^2*PolyLog[3, 1 - 
                2*Ec] + 384*\[Rho]^2*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             384*\[Rho]^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             96*\[Rho]^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
             (75 - 48*Ec^4*(-23 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 75*
                \[Rho]^4 + 32*Ec^3*(-27 + 8*Pi^2 + 69*\[Rho]) + 8*Ec^2*
                (30 - 46*\[Rho] + (131 + 24*Pi^2)*\[Rho]^2) - 8*Ec*
                (24 - 187*\[Rho] - (245 + 24*Pi^2)*\[Rho]^2 + 5*\[Rho]^3) - 
               12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) + 576*\[Rho]^2*Zeta[3])/6) + 
           aS^2*(-4*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*
                Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 332*\[Rho] - 
                 252*\[Rho]^(3/2) + 6*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                 28*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*
                  (-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 176*Ec^4*(-5 - 
                   8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                 16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
                   456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 
                   2*\[Rho]^3) - 4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 
                   576*\[Rho]^(3/2) + 207*\[Rho]^2 + 168*\[Rho]^(5/2) - 
                   19*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
                 4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 
                   1680*\[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                   8*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
               24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                 5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
             4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 24*
                (-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 8*
                (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
               (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + (2*\[Rho]^3)/
                (1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
              Log[\[Rho]] + 4*((1 - 2*Ec)^4 + 24*(-1 + Sqrt[\[Rho]])^2*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] - (6*(-1 + Sqrt[\[Rho]])^2*
                 (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^
                2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
               6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*
                ((1 - 2*Ec)^3 + \[Rho]^(3/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] + (36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 - 4*
                \[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
              (3*(1 + 16*Ec^4 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 36*\[Rho]^(3/2) - 
                 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                 12*(-2 + (-1 + 2*Ec)^(-1))*\[Rho]^(5/2) + 
                 (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
                 4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + 
                   \[Rho]) - 4*Ec*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 
                   6*\[Rho] + \[Rho]^(3/2))) + 36*\[Rho]^(3/2)*
                (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
             Log[1 - 2*Ec - \[Rho]]*((-19 - 1216*Ec^6 - 88*Sqrt[\[Rho]] + 
                 8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) - 
                 8*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4 - 64*Ec^5*
                  (-35 - 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*(-65 - 
                   80*Sqrt[\[Rho]] - 176*\[Rho] + 360*\[Rho]^(3/2)) + 
                 32*Ec^3*(-4 - 50*Sqrt[\[Rho]] + 241*\[Rho] - 
                   216*\[Rho]^(3/2) - 45*\[Rho]^2 + 90*\[Rho]^(5/2) + 
                   11*\[Rho]^3) + Ec*(52 + 160*Sqrt[\[Rho]] + 928*\[Rho] + 
                   576*\[Rho]^(3/2) - 720*\[Rho]^2 + 576*\[Rho]^(5/2) - 
                   64*\[Rho]^3 - 352*\[Rho]^(7/2) - 76*\[Rho]^4) + 
                 4*Ec^2*(23 + 200*Sqrt[\[Rho]] - 1216*\[Rho] + 
                   432*\[Rho]^(3/2) + 540*\[Rho]^2 - 864*\[Rho]^(5/2) + 
                   40*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                (3*(1 - 2*Ec)^2) + (2*(3 - 64*Ec^6 + 20*Sqrt[\[Rho]] - 
                  76*\[Rho] + 60*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) + 12*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 - 
                  64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                  16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 
                  4*Ec^2*(11 + 68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) - 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                    118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 
                2*Ec^3*(5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 12*\[Rho]^(3/2)) + 
                3*Ec*\[Rho]*(10 - 26*Sqrt[\[Rho]] + 19*\[Rho] - 
                  6*\[Rho]^(3/2)) + 3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
                  5*\[Rho] + 2*\[Rho]^(3/2)) + 2*Ec^2*(-1 - 2*Sqrt[\[Rho]] - 
                  23*\[Rho] + 48*\[Rho]^(3/2) - 27*\[Rho]^2 + 
                  6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 256*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
              PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 
                40*\[Rho] - 32*\[Rho]^(3/2) - 35*\[Rho]^2 + 40*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                32*Ec^3*(-2*Sqrt[\[Rho]] + 19*\[Rho] - 24*\[Rho]^(3/2) + 
                  6*\[Rho]^2) + 4*Ec^2*(-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 
                  188*\[Rho]^(3/2) + 19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 
                4*Ec*(2 + 14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
                  20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             8*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 48*Ec^2*
                (-1 + Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + 
               (35 + 6/(-1 + 2*Ec))*\[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/
                (-1 + 2*Ec) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 16*Ec^3*
                (-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 4*Ec*(-1 - 6*Sqrt[\[Rho]] + 
                 27*\[Rho] - 36*\[Rho]^(3/2) + 12*\[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*(-1 + Sqrt[\[Rho]])^2*
              (1 + Sqrt[\[Rho]])^6*PolyLog[2, \[Rho]] + 
             4*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 48*\[Rho]^(3/2) + 30*
                \[Rho]^2 - 24*\[Rho]^(5/2) + 8*\[Rho]^3 + 4*\[Rho]^(7/2) + 
               \[Rho]^4 + 4*Ec*(-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 
                 9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 
                    4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] - 573*\[Rho] + 
                  267*\[Rho]^(3/2) - 627*\[Rho]^2 + 62*\[Rho]^(5/2) + 
                  17*\[Rho]^3 + 5*\[Rho]^(7/2) + 48*Ec^4*(-6 + 
                    7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(18 - 6*Sqrt[\[Rho]] + 
                    888*\[Rho] - 405*\[Rho]^(3/2) + 294*\[Rho]^2 + 
                    29*\[Rho]^(5/2)) - 2*Ec*(-18 + 57*Sqrt[\[Rho]] - 
                    1596*\[Rho] + 843*\[Rho]^(3/2) - 1536*\[Rho]^2 + 
                    151*\[Rho]^(5/2) + 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                  Ec^2*(-36 + 84*Sqrt[\[Rho]] - 5880*\[Rho] + 3114*\[Rho]^
                      (3/2) - 4224*\[Rho]^2 + 344*\[Rho]^(5/2) + 
                    68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*
                (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*
                (-1 + Sqrt[\[Rho]])^2*(1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 
               96*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*
                \[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, 
                 Sqrt[\[Rho]]/(-1 + 2*Ec)] - 24*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[1 - 2*Ec]*((-2*(8 - 192*Ec^6 + 28*Sqrt[\[Rho]] - 
                  (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) - 
                  120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) + 
                  11*\[Rho]^3 + 32*Ec^5*(5 + 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                  8*Ec^4*(55 + 148*Sqrt[\[Rho]] - 248*\[Rho] + 
                    240*\[Rho]^(3/2)) - 4*Ec^3*(181 + 596*Sqrt[\[Rho]] - 
                    (1039 + 96*Pi^2)*\[Rho] + 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                    3*(99 + 32*Pi^2)*\[Rho]^2 + 48*\[Rho]^(5/2) + 
                    5*\[Rho]^3) + Ec*(-97 - 364*Sqrt[\[Rho]] + 
                    (1127 + 288*Pi^2)*\[Rho] - 24*(211 + 32*Pi^2)*\[Rho]^
                      (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 - 12*(117 + 16*Pi^2)*
                     \[Rho]^(5/2) + 57*\[Rho]^3) - 2*Ec^2*(-203 - 
                    740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] - 
                    24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                     \[Rho]^2 - 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 36*\[Rho]^(3/2)*
                (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Mu]^2/mb^2] + 
               (8*\[Rho]*(-24 + 48*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                   52*Sqrt[\[Rho]] - 35*\[Rho] + 4*\[Rho]^(3/2)) - 
                 (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(-1 + Sqrt[\[Rho]])^2 + 
                    6*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 + 
                    2*\[Rho]^3 - 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 - 
                      3*Sqrt[\[Rho]] + 2*\[Rho])))/(1 - 2*Ec)^2)*
                Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                 2*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
                 24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
                 2*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - 
                    Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/
                  (-1 + 2*Ec) + \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                   \[Rho]^2)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                   4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 - 
                  20*Sqrt[\[Rho]] + 76*\[Rho] - 60*\[Rho]^(3/2) - 
                  60*\[Rho]^2 + 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 
                  4*\[Rho]^(7/2) - \[Rho]^4 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + 
                    \[Rho]) - 16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                    12*\[Rho]^(3/2)) - 16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 
                    53*\[Rho] - 48*\[Rho]^(3/2) - 3*\[Rho]^2 + 
                    6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 + 
                    68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                    66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                    118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (2*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 
                  6*\[Rho]^(3/2) - 36*\[Rho]^2 + 90*\[Rho]^(5/2) - 
                  10*\[Rho]^3 + 192*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                  48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^
                      (3/2)) + 12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 128*\[Rho] - 
                    106*\[Rho]^(3/2) + 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 
                  8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 198*\[Rho] + 216*\[Rho]^
                      (3/2) - 93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 + 
                    16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
                    13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2 + 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 2*Ec] - 96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 96*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*
                \[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] - 
             192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] - 192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
               6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
               Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*(-2 + 4*Ec*
                (-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*
                \[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
               4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 360*
                \[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
                 4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 
                 76*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
               32*Ec^5*(199 + 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*
                  (-2 - 2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(173 + 
                 360*Sqrt[\[Rho]] - 162*\[Rho] - 268*\[Rho]^(3/2) + 
                 30*\[Rho]^2 + 2*Pi^2*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                   12*\[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
                Zeta[3] - 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] - 
               4*Ec*(-98 - 504*Sqrt[\[Rho]] - 835*\[Rho]^3 + 
                 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 
                   4*Sqrt[\[Rho]] + 12*\[Rho] - 100*\[Rho]^(3/2) + 
                   184*\[Rho]^2 - 84*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                   1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) + 
                 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 256*\[Rho]^(3/2)*
                  (-26 + 9*Zeta[3])) + 4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 
                 794*\[Rho]^3 + 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*\[Rho] - 180*\[Rho]^(3/2) + 
                   240*\[Rho]^2 - 100*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                    Zeta[3]) + 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) + 
                 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                  (-175 + 288*Zeta[3])) + 8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 
                 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 - 
                   2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 
                   27*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
                 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                   576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
              (6*(1 - 2*Ec)^2)) + aP^2*(4*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^
                 2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
              Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 + 
                 52*Sqrt[\[Rho]] + 332*\[Rho] + 252*\[Rho]^(3/2) + 
                 6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 
                 8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 + 
                   2*Sqrt[\[Rho]] + \[Rho]) + 176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 
                   8*\[Rho] + 12*\[Rho]^(3/2)) + 16*Ec^3*(-3 - 
                   26*Sqrt[\[Rho]] - 373*\[Rho] - 456*\[Rho]^(3/2) - 
                   168*\[Rho]^2 - 6*\[Rho]^(5/2) + 2*\[Rho]^3) - 
                 4*Ec*(-13 + 100*Sqrt[\[Rho]] + 584*\[Rho] + 576*\[Rho]^
                     (3/2) + 207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*\[Rho]^3 - 
                   8*\[Rho]^(7/2) + 2*\[Rho]^4) + 4*Ec^2*(-37 + 
                   244*Sqrt[\[Rho]] + 1472*\[Rho] + 1680*\[Rho]^(3/2) + 
                   744*\[Rho]^2 - 84*\[Rho]^(5/2) + 8*\[Rho]^3 - 
                   8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 24*\[Rho]*
                (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2))*Log[2*Ec]) + 4*((1 - 2*Ec)^4 + 2*
                (-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^2*
                (-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 8*(1 + Sqrt[\[Rho]])^2*
                \[Rho]^(3/2) - 3*\[Rho]^2 + (2*\[Rho]^3)/(1 - 2*Ec)^2 - 6*
                Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + (6*(\[Rho] + \[Rho]^(3/2))^
                  2)/(-1 + 2*Ec))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             4*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + 
                 Sqrt[\[Rho]])*\[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - 
                  \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*
                Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*
                (1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + \[Rho]^(3/2)) - 
               (6*(1 - 2*Ec + Sqrt[\[Rho]])*(\[Rho] + \[Rho]^(3/2))^2)/
                ((1 - 2*Ec)*Sqrt[\[Rho]]))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] + (-36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 + 4*
                \[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
              (3*(1 + 16*Ec^4 - 4*Sqrt[\[Rho]] - 8*\[Rho] - 36*\[Rho]^(3/2) + 
                 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                 12*(2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + 
                 (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                 4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + 
                   \[Rho]) - 4*Ec*\[Rho]^(3/2)*(-12 - 3*Sqrt[\[Rho]] - 
                   6*\[Rho] + \[Rho]^(3/2))) - 36*\[Rho]^(3/2)*
                (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
             Log[1 - 2*Ec - \[Rho]]*(-1/3*(19 + 1216*Ec^6 - 88*Sqrt[\[Rho]] - 
                  8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) + 
                  8*\[Rho]^3 + 88*\[Rho]^(7/2) - 19*\[Rho]^4 + 64*Ec^5*
                   (-35 + 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*
                   (65 - 80*Sqrt[\[Rho]] + 176*\[Rho] + 360*\[Rho]^(3/2)) - 
                  32*Ec^3*(-4 + 50*Sqrt[\[Rho]] + 241*\[Rho] + 
                    216*\[Rho]^(3/2) - 45*\[Rho]^2 - 90*\[Rho]^(5/2) + 
                    11*\[Rho]^3) + 4*Ec*(-13 + 40*Sqrt[\[Rho]] - 232*\[Rho] + 
                    144*\[Rho]^(3/2) + 180*\[Rho]^2 + 144*\[Rho]^(5/2) + 
                    16*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4) - 
                  4*Ec^2*(23 - 200*Sqrt[\[Rho]] - 1216*\[Rho] - 
                    432*\[Rho]^(3/2) + 540*\[Rho]^2 + 864*\[Rho]^(5/2) + 
                    40*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                 (1 - 2*Ec)^2 - (2*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                  76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                  64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                  4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                    118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) - 
                3*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2)) + 
                3*Ec*\[Rho]*(10 + 26*Sqrt[\[Rho]] + 19*\[Rho] + 
                  6*\[Rho]^(3/2)) + 2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                  12*\[Rho]^(3/2)) + 2*Ec^2*(-1 + 2*Sqrt[\[Rho]] - 
                  23*\[Rho] - 48*\[Rho]^(3/2) - 27*\[Rho]^2 - 
                  6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 256*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
              PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 
                40*\[Rho] + 64*\[Rho]^(3/2) + 29*\[Rho]^2 - 8*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                32*Ec^3*(2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 
                  6*\[Rho]^2) + 4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 
                  220*\[Rho]^(3/2) + 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 
                4*Ec*(2 - 14*Sqrt[\[Rho]] - 67*\[Rho] - 100*\[Rho]^(3/2) - 
                  44*\[Rho]^2 + 2*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             8*(-1 + 16*Ec^4 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 32*\[Rho]^(3/2) + 
               (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + (-28 + 12/(-1 + 2*Ec))*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 16*
                Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 48*Ec^2*(\[Rho] + 
                 \[Rho]^(3/2)) - 4*Ec*(-1 + 6*Sqrt[\[Rho]] + 27*\[Rho] + 
                 36*\[Rho]^(3/2) + 12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 2*(1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*
                \[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]] + 
             4*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 48*\[Rho]^(3/2) + 30*
                \[Rho]^2 + 24*\[Rho]^(5/2) + 8*\[Rho]^3 - 4*\[Rho]^(7/2) + 
               \[Rho]^4 + 4*Ec*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 
                 9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((2*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + 
                  (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 
                  120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 
                  11*\[Rho]^3 - 32*Ec^5*(5 - 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                  8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 248*\[Rho] + 
                    240*\[Rho]^(3/2)) + 4*Ec^3*(181 - 596*Sqrt[\[Rho]] - 
                    (1039 + 96*Pi^2)*\[Rho] - 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                    3*(99 + 32*Pi^2)*\[Rho]^2 - 48*\[Rho]^(5/2) + 
                    5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + 
                    (1127 + 288*Pi^2)*\[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^
                      (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 + 12*(117 + 16*Pi^2)*
                     \[Rho]^(5/2) + 57*\[Rho]^3) + 2*Ec^2*(-203 + 
                    740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] + 
                    24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                     \[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 36*\[Rho]^(3/2)*
                (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Mu]^2/mb^2] + 
               (8*\[Rho]*(-24 + 48*Ec*(1 + Sqrt[\[Rho]])^2 - 
                   20*Sqrt[\[Rho]] + 29*\[Rho] + 28*\[Rho]^(3/2)) - 
                 (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(1 + Sqrt[\[Rho]])^2 + 
                    2*\[Rho]^3 + 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 + 
                      3*Sqrt[\[Rho]] + 2*\[Rho]) + 6*(-1 + 2*Ec)*
                     (\[Rho] + \[Rho]^(3/2))^2))/(1 - 2*Ec)^2)*
                Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                 2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^
                   2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(1 + Sqrt[\[Rho]])^
                   2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
                   (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                 \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
                  (1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                  (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec + 
                  Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                  76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                  64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                  4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                    118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (2*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 
                  6*\[Rho]^(3/2) - 36*\[Rho]^2 - 90*\[Rho]^(5/2) - 
                  10*\[Rho]^3 + 192*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                  48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 128*\[Rho] - 106*\[Rho]^
                      (3/2) - 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 8*Ec^3*
                   (-2 - 12*Sqrt[\[Rho]] - 198*\[Rho] - 216*\[Rho]^(3/2) - 
                    93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 - 16*Sqrt[\[Rho]] - 
                    100*\[Rho] - 44*\[Rho]^(3/2) - 13*\[Rho]^2 + 
                    48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^
                 2 - 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 2*Ec] + 96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(2 - 
                 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*
                \[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(9 - 96*Ec^5*(3 + 
                    4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] + 573*\[Rho] + 
                  267*\[Rho]^(3/2) + 627*\[Rho]^2 + 62*\[Rho]^(5/2) - 
                  17*\[Rho]^3 + 5*\[Rho]^(7/2) - 48*Ec^4*(-6 - 
                    7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(-18 - 6*Sqrt[\[Rho]] - 
                    888*\[Rho] - 405*\[Rho]^(3/2) - 294*\[Rho]^2 + 
                    29*\[Rho]^(5/2)) - 2*Ec*(18 + 57*Sqrt[\[Rho]] + 
                    1596*\[Rho] + 843*\[Rho]^(3/2) + 1536*\[Rho]^2 + 
                    151*\[Rho]^(5/2) - 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                  Ec^2*(36 + 84*Sqrt[\[Rho]] + 5880*\[Rho] + 3114*\[Rho]^
                      (3/2) + 4224*\[Rho]^2 + 344*\[Rho]^(5/2) - 
                    68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*
                (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*
                (1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 
                 8*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]] + 96*(-1 + 2*Ec)*
                (1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + (96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*
                  \[Rho] - 48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*
                (2 + 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                  (-1 + 2*Ec)] + 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) + 48*\[Rho]*(-2 + 4*Ec*
                (1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 5*\[Rho] - 2*
                \[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] + 192*\[Rho]*
              (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*
                \[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*
                Sqrt[\[Rho]] - 5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (63 - 64*Ec^6*(-43 + 4*Pi^2) - 360*
                Sqrt[\[Rho]] - 794*\[Rho] - 4648*\[Rho]^(3/2) + 4648*
                \[Rho]^(5/2) + 794*\[Rho]^3 + 360*\[Rho]^(7/2) - 63*
                \[Rho]^4 - 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 4*\[Rho] - 
                 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 52*\[Rho]^(5/2) + 
                 4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) - 32*Ec^5*
                (199 - 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*(-2 + 
                   2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(-173 + 
                 360*Sqrt[\[Rho]] + 162*\[Rho] - 268*\[Rho]^(3/2) - 
                 30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                   12*\[Rho]^(3/2))) + 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
                Zeta[3] + 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] + 
               4*Ec*(-98 + 504*Sqrt[\[Rho]] - 835*\[Rho]^3 - 
                 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 - 
                   4*Sqrt[\[Rho]] + 12*\[Rho] - 28*\[Rho]^(3/2) - 
                   72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                   1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) - 
                 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 256*\[Rho]^(3/2)*
                  (-26 + 9*Zeta[3])) - 4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 
                 794*\[Rho]^3 - 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 44*\[Rho] + 52*\[Rho]^(3/2) - 
                   16*\[Rho]^2 - 28*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                    Zeta[3]) - 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) - 
                 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                  (-175 + 288*Zeta[3])) - 8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 
                 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 + 
                   2*Sqrt[\[Rho]] - 23*\[Rho] - 48*\[Rho]^(3/2) - 
                   27*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 
                 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                   576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
              (6*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
            (-64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                  72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                   (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                    3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                    2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                    9*\[Rho]^3)))/(1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*Log[2*Ec]) + (64*Ec^3*(-1 + 2*Ec + \[Rho])^
                3*Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 
                48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                  11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[
                \[Rho]])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 48*Ec^5*
                 (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                  \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
             Log[1 - 2*Ec - \[Rho]]*((-128*Ec*(88*Ec^5 + 12*Ec^4*
                   (-7 + 15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                  3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                  6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                  Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) - (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                  9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                  4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                    57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                    27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2) - (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
                6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
                6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                  27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 - 64*(-1 + \[Rho])*
              (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + Ec*
                (-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[\[Rho]]*((32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 
                    31*\[Rho]) - 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 
                  6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + Ec^2*(-30 - 
                    489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) + 384*
                (-1 + 2*Ec)*(-2 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*\[Rho]*
                (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[1 - 2*Ec]*((8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
                  3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*
                   (-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                    19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                    (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + 
                  Ec*(39 + (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*
                     \[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*
                     \[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) - (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + 
                    \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                  \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 
                    8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                    11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
                (1 - 2*Ec)^2 - (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
                  9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
                  40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                    \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                    \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
               (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                  \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                    24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                    21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                    18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                (1 - 2*Ec)^2 - (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                  36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                   (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                    7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                    15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                    \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 + 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] - 1536*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] - 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] - 
             3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 3072*(-1 + Ec)*(-1 + 2*Ec - 
               \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] - (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*
                 (149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
                Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
                  3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*
                 (1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
                  24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 
                    288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*
                   (11 + 16*Pi^2 - 96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 
                    1296*Zeta[3])) - Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*
                   (1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                   (-553 + 576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/
              (3*(1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*
            (64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((-16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                  72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                   (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                    3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                    2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                    9*\[Rho]^3)))/(1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*Log[2*Ec]) - (64*Ec^3*(-1 + 2*Ec + \[Rho])^
                3*Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 
                48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                  11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[
                \[Rho]])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 48*Ec^5*
                 (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                  \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
             Log[1 - 2*Ec - \[Rho]]*((128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                    15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                  3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                  6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                  Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) + (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                  9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                  4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                    57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                    27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2) + (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
                6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
                6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                  27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 - 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 64*(-1 + \[Rho])*
              (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + Ec*
                (-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((-8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
                  3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*
                   (-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                    19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                    (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + 
                  Ec*(39 + (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*
                     \[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*
                     \[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) + (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + 
                    \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                  \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 
                    8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                    11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
                (1 - 2*Ec)^2 + (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
                  9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
                  40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                    \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                    \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
               (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                  \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                    24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                    21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                    18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                (1 - 2*Ec)^2 + (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                  36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                   (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                    7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                    15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                    \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] + 1536*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[\[Rho]]*((-32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 
                    31*\[Rho]) - 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 
                  6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + Ec^2*(-30 - 
                    489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) - 384*
                (1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] + 
             3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 3072*(-1 + Ec)*(-1 + 2*Ec - 
               \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*
                 (149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
                Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
                  3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*
                 (1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
                  24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 
                    288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*
                   (11 + 16*Pi^2 - 96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 
                    1296*Zeta[3])) - Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*
                   (1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                   (-553 + 576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/
              (3*(1 - 2*Ec)^2)) + aT^2*(32*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*
                Ec*(5 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
              ((8*(49 + 4928*Ec^6 + 500*\[Rho] - 294*\[Rho]^2 - 44*\[Rho]^3 + 
                  6*\[Rho]^4 - 64*Ec^5*(196 + 13*\[Rho]) - 16*Ec^4*
                   (-841 - 592*\[Rho] + 24*\[Rho]^2) + 16*Ec^3*(-495 - 
                    1069*\[Rho] - 168*\[Rho]^2 + 2*\[Rho]^3) - 
                  4*Ec*(137 + 1016*\[Rho] - 69*\[Rho]^2 - 35*\[Rho]^3 + 
                    6*\[Rho]^4) + 4*Ec^2*(689 + 3104*\[Rho] + 516*\[Rho]^2 - 
                    8*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 - 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*Log[2*Ec]) + 
             32*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 16*
                \[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*
                Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             32*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 42*(1 - 2*Ec)^2*\[Rho] + 
               2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 49*\[Rho]^2 - 
               (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 2*
                \[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                 (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] - 8*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*
              Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(8*(-3 - 112*Ec^4 + 
                 24*\[Rho] - 48*Ec^2*\[Rho]^2 + (12*Ec*\[Rho]^2)/
                  (-1 + 2*Ec) + 4*Ec*(-15 + \[Rho])*\[Rho]^2 - 
                 (4*(6 - 23*Ec + 20*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                 3*\[Rho]^4 - 16*Ec^3*(-5 + 9*\[Rho])) + 288*\[Rho]^2*
                Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
              ((-8*(49 + 13888*Ec^6 - 248*\[Rho] + 248*\[Rho]^3 - 
                  49*\[Rho]^4 + 64*Ec^5*(-437 + 214*\[Rho]) + 16*Ec^4*
                   (1331 - 448*\[Rho] + 216*\[Rho]^2) - 32*Ec^3*(242 + 
                    289*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + 
                  Ec^2*(1612 + 6784*\[Rho] - 7056*\[Rho]^2 + 800*\[Rho]^3 - 
                    196*\[Rho]^4) + 4*Ec*(-79 - 136*\[Rho] + 540*\[Rho]^2 - 
                    224*\[Rho]^3 + 49*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
               (16*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                  3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                   (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                    45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                    384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                  4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                    3*\[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (128*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 8*Ec^4*
                 (12 + 7*\[Rho]) + 3*Ec*\[Rho]*(38 + 25*\[Rho]) + 
                Ec^3*(54 + 224*\[Rho] - 24*\[Rho]^2) + 2*Ec^2*(-5 - 
                  127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 2048*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[
                \[Rho]]] + (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 
                64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*
                 (30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 
                  16*\[Rho]^(3/2) + 21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 
                4*Ec*(-16 - 115*\[Rho] - 16*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                  16*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             64*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 16*
                \[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*
                Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*(1 + Sqrt[\[Rho]])^4*
              (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*
                \[Rho]^2)*PolyLog[2, \[Rho]] - 32*(2 + 128*Ec^3*
                (-1 + \[Rho]) + 68*\[Rho] - 42*\[Rho]^2 - 3*\[Rho]^4 + 48*
                Ec^2*(3 - 4*\[Rho] + \[Rho]^2) - 4*Ec*(11 + 15*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 
                  6*(41 + 28*Pi^2)*\[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 
                    118*\[Rho]) + 8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 
                    30*\[Rho]^2) - 4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + 
                    (633 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) - 
                  Ec*(-25 + (1367 + 1056*Pi^2)*\[Rho] + 3*(605 + 256*Pi^2)*
                     \[Rho]^2 + 57*\[Rho]^3) + 2*Ec^2*(277 + 4*(493 + 
                      360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*\[Rho]^2 + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 288*\[Rho]^2*
                Log[\[Mu]^2/mb^2] + 64*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*
                    \[Rho] - 2*\[Rho]^3 + 2*(1 - 2*Ec)^5*(1 + \[Rho]) + 
                   6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
                 \[Rho]*(-48 - 96*Ec^2 + 16*Sqrt[\[Rho]] + 27*\[Rho] + 
                   16*\[Rho]^(3/2) + 48*Ec*(3 + \[Rho])))*Log[1 - 2*Ec - 
                  Sqrt[\[Rho]]] - (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + 
                    \[Rho]) + 64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 
                  16*\[Rho]^(5/2) - 4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 
                  32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*
                   (85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
                    16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                    16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                    3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
               (32*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                  3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                   (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                    45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                    384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                  4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                    3*\[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (16*(13 + 1344*Ec^6 + 124*\[Rho] - 168*\[Rho]^2 - 
                  10*\[Rho]^3 - 64*Ec^5*(52 + 5*\[Rho]) + Ec^4*(3472 + 
                    2816*\[Rho] - 96*\[Rho]^2) + 4*Ec^2*(173 + 832*\[Rho] + 
                    54*\[Rho]^2) + 8*Ec^3*(-250 - 598*\[Rho] - 93*\[Rho]^2 + 
                    \[Rho]^3) + 2*Ec*(-70 - 524*\[Rho] + 213*\[Rho]^2 + 
                    15*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 2*Ec] + 768*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                 4*Ec*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
               768*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*((16*\[Rho]*(-90 + 
                  3264*Ec^5 - 345*\[Rho] + 70*\[Rho]^2 - 29*\[Rho]^3 + 
                  48*Ec^4*(-89 + 43*\[Rho]) - 4*Ec^3*(-534 - 717*\[Rho] + 
                    65*\[Rho]^2) + 2*Ec*(219 + 1413*\[Rho] - 119*\[Rho]^2 + 
                    58*\[Rho]^3) - 2*Ec^2*(462 + 3111*\[Rho] - 116*\[Rho]^2 + 
                    58*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^(3/2)*
                (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 16*(1 + Sqrt[\[Rho]])^4*
                (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 
                 3*\[Rho]^2)*Log[1 - \[Rho]] - 768*(-1 + 2*Ec)*(-3 + 4*Ec - 
                 \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*
                \[Rho]*(-6 - 16*Ec^2 - 7*\[Rho] + 4*Ec*(5 + \[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 1920*\[Rho]^2*
                PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*
                Ec*(5 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*
              (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*(6 + 16*Ec^2 + 7*
                \[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*
                (5 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             (4*(-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 
                1310*\[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 
                  64*\[Rho]^(3/2) + 28*\[Rho]^2 - 64*\[Rho]^(5/2) - 
                  4*\[Rho]^3 + 3*\[Rho]^4) - 32*Ec^5*(-235 + 11*\[Rho] + 
                  8*Pi^2*(12 + 7*\[Rho])) - 4*Ec*(-176 - 1357*\[Rho]^3 + 
                  111*\[Rho]^4 + 6*Pi^2*(3 + 20*\[Rho] - 64*\[Rho]^(3/2) + 
                    56*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                    3*\[Rho]^4) + \[Rho]*(1819 - 3168*Zeta[3]) + \[Rho]^2*
                   (691 - 2304*Zeta[3])) - 1728*\[Rho]*Zeta[3] - 
                2016*\[Rho]^2*Zeta[3] - 32*Ec^4*(167 - 21*\[Rho]^2 + 
                  Pi^2*(-54 - 224*\[Rho] + 24*\[Rho]^2) + 24*\[Rho]*
                   (5 + 24*Zeta[3])) + 4*Ec^2*(-430 - 1430*\[Rho]^3 + 
                  111*\[Rho]^4 + 6*Pi^2*(3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 
                    128*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                    3*\[Rho]^4) + \[Rho]*(3084 - 8640*Zeta[3]) - 9*\[Rho]^2*
                   (-309 + 352*Zeta[3])) + 8*Ec^3*(353 + 99*\[Rho]^3 + 
                  8*Pi^2*(-5 - 127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + 
                  \[Rho]^2*(-1441 + 576*Zeta[3]) + \[Rho]*(-505 + 
                    5184*Zeta[3]))))/(3*(1 - 2*Ec)^2)))))/(3*Pi))))/
 (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
      4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
       (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
      2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
   12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^5


==> anc/Results_CentralMoms/QEcc1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
   (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
   (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
   (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/(-1 + 2*Ec)^3 - 
   3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))/
  (10*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))) + 
 ((-2*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
         2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
      6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     (3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
      (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
      (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/(-1 + 2*Ec)^3 - 
      3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])))/
    5 - 8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
    (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
         8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
          (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
          (1 + \[Rho]*(28 + \[Rho])) - 
         2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]])))/
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^2 + 
 (((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
      (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
      (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/(-1 + 2*Ec)^3 - 
      3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     (16*aVR^2*c\[Delta]VR^2*\[Rho]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2 - 
      (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
            4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
          12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
          (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
          (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
          3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
          4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
          (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
          (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
          (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
        (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
           4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
           32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
           128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
           16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
           36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
           192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
           48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
           96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
           32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
           16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
           4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
            (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
           12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Rho]]))/(2*(1 - 2*Ec)^2))))/10 + 
   (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
    (32*aVR^2*c\[Delta]VR^2*\[Rho]*
      (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
      (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
           8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
            (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
            (1 + \[Rho]*(28 + \[Rho])) - 
           2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]])) + 
     ((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       ((-320*aP*aT*c\[Delta]P*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
        (320*aS*aT*c\[Delta]S*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
        (2*aS^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
           768*Ec^6 - 896*Ec^7 + 384*Ec^8 - 5*Sqrt[\[Rho]] + 
           30*Ec*Sqrt[\[Rho]] - 60*Ec^2*Sqrt[\[Rho]] + 40*Ec^3*Sqrt[\[Rho]] + 
           80*Ec^4*Sqrt[\[Rho]] - 480*Ec^5*Sqrt[\[Rho]] + 
           960*Ec^6*Sqrt[\[Rho]] - 640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 
           90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 
           80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
           640*Ec^7*\[Rho] - 140*\[Rho]^(3/2) + 960*Ec*\[Rho]^(3/2) - 
           2280*Ec^2*\[Rho]^(3/2) + 2000*Ec^3*\[Rho]^(3/2) - 
           480*Ec^4*\[Rho]^(3/2) + 960*Ec^5*\[Rho]^(3/2) - 
           1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 600*Ec*\[Rho]^2 + 
           1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
           320*Ec^6*\[Rho]^2 + 360*Ec*\[Rho]^(5/2) - 1800*Ec^2*\[Rho]^(5/2) + 
           2640*Ec^3*\[Rho]^(5/2) - 480*Ec^4*\[Rho]^(5/2) - 
           960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 360*Ec*\[Rho]^3 - 
           360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 + 
           140*\[Rho]^(7/2) - 720*Ec*\[Rho]^(7/2) + 1080*Ec^2*\[Rho]^(7/2) - 
           240*Ec^3*\[Rho]^(7/2) - 320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 
           90*Ec*\[Rho]^4 - 180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 
           40*Ec^4*\[Rho]^4 + 5*\[Rho]^(9/2) - 30*Ec*\[Rho]^(9/2) + 
           60*Ec^2*\[Rho]^(9/2) - 40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 
           6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 - 
           60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - 
             \[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^3*
            \[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + 
             \[Rho]^2)*Log[\[Rho]]))/(-1 + 2*Ec)^3 + 
        (2*aP^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
           768*Ec^6 - 896*Ec^7 + 384*Ec^8 + 5*Sqrt[\[Rho]] - 
           30*Ec*Sqrt[\[Rho]] + 60*Ec^2*Sqrt[\[Rho]] - 40*Ec^3*Sqrt[\[Rho]] - 
           80*Ec^4*Sqrt[\[Rho]] + 480*Ec^5*Sqrt[\[Rho]] - 
           960*Ec^6*Sqrt[\[Rho]] + 640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 
           90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 
           80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
           640*Ec^7*\[Rho] + 140*\[Rho]^(3/2) - 960*Ec*\[Rho]^(3/2) + 
           2280*Ec^2*\[Rho]^(3/2) - 2000*Ec^3*\[Rho]^(3/2) + 
           480*Ec^4*\[Rho]^(3/2) - 960*Ec^5*\[Rho]^(3/2) + 
           1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 600*Ec*\[Rho]^2 + 
           1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
           320*Ec^6*\[Rho]^2 - 360*Ec*\[Rho]^(5/2) + 1800*Ec^2*\[Rho]^(5/2) - 
           2640*Ec^3*\[Rho]^(5/2) + 480*Ec^4*\[Rho]^(5/2) + 
           960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 360*Ec*\[Rho]^3 - 
           360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 - 
           140*\[Rho]^(7/2) + 720*Ec*\[Rho]^(7/2) - 1080*Ec^2*\[Rho]^(7/2) + 
           240*Ec^3*\[Rho]^(7/2) + 320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 
           90*Ec*\[Rho]^4 - 180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 
           40*Ec^4*\[Rho]^4 - 5*\[Rho]^(9/2) + 30*Ec*\[Rho]^(9/2) - 
           60*Ec^2*\[Rho]^(9/2) + 40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 
           6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 + 
           60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + 
             \[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^3*
            \[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + 
             \[Rho]^2)*Log[\[Rho]]))/(-1 + 2*Ec)^3 - 
        32*aT^2*(-1 + 60*Ec^4 - 88*Ec^5 + 5*(3 - 32*Ec^4)*\[Rho] - 
          (40*(2 + Ec*(-7 + Ec*(3 + Ec*(2 + 5*Ec))))*\[Rho]^2)/(-1 + 2*Ec) - 
          (40*(2 + (-1 + Ec)*Ec*(5 + 2*Ec*(3 + Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          (5*(3 + 2*Ec*(-9 + 2*(-3 + Ec)^2*Ec))*\[Rho]^4)/(-1 + 2*Ec)^3 + 
          \[Rho]^5 + 60*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
            Log[\[Rho]])) - (60*aVR^2*(-((-1 + 2*Ec + \[Rho])*
             (1 + 16*Ec^4*(-5 + 8*Ec) + 2*(-7 + Ec + 2*Ec^2 + 4*Ec^3 + 
                88*Ec^4)*\[Rho] + 2*(-47 + Ec*(47 + 36*Ec*(1 + Ec)))*\[Rho]^
                2 + 2*(7 + Ec)*(-1 + 2*Ec)*\[Rho]^3 + (1 - 2*Ec)*\[Rho]^4)) + 
           60*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
             Log[\[Rho]])))/(-20 + 40*Ec)))/10))/
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^3 + 
 (\[Alpha]s*(-1/10*((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
       (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
       (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
        (-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
        (Log[1 - 2*Ec] - Log[\[Rho]]))*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2))) + 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
         24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
        Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
       ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 18390*\[Rho]^3 + 
          800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*(-11 + 5*\[Rho]) - 
          64*Ec^6*(-213 + 7975*\[Rho] + 840*\[Rho]^2) + 
          96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 20*\[Rho]^3) + 
          240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 532*\[Rho]^3 + 
            4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 30930*\[Rho]^2 - 
            12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
          12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
            530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
            260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
         (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
          45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
      (92/5 + (256*Ec^5)/5 + 64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 
        64*\[Rho]^(3/2) + (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - 
        (4736*\[Rho]^(5/2))/15 + (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 
        64*\[Rho]^(7/2) + (24*\[Rho]^4)/(-1 + 2*Ec)^3 - 
        (128*Ec^3*(3 + 34*\[Rho] + 3*\[Rho]^2))/3 + 
        16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + (-12 + 175/(1 - 2*Ec)^2)*
           \[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
        16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
           (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
       Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
      ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
        (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 
        288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
        144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*
          (1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*((1 - 2*Ec)^4 - 
          \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
         (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
         (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
         (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
          \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
        (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
       Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
        Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
       ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*\[Rho]^3 + 
          4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*(-967 + 1225*\[Rho]) + 
          64*Ec^6*(3909 + 65125*\[Rho] + 1200*\[Rho]^2) + 
          96*Ec^5*(-10481 - 121625*\[Rho] - 19500*\[Rho]^2 + 2300*\[Rho]^3) + 
          240*Ec^4*(3889 + 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
            250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
            51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 
          12*Ec^2*(-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 
            725*\[Rho]^4 + 903*\[Rho]^5) + 8*Ec^3*(-52593 - 1094825*\[Rho] - 
            264300*\[Rho]^2 + 403500*\[Rho]^3 + 775*\[Rho]^4 + 903*\[Rho]^5))/
         (225*(-1 + 2*Ec)^3) - (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
           1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
           384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
           96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
           240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
             2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
             9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
           12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
             125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 
             2100*\[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
          Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
      (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
         15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 
         8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*
          (290 + 831*\[Rho] + 249*\[Rho]^2) + 10*Ec^2*\[Rho]*
          (1454 + 3081*\[Rho] + 675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 
           1110*\[Rho]^2 + 10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 
           1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
       (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
        PolyLog[2, Sqrt[\[Rho]]])/15 + 
      (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 1365*\[Rho]^2 - 
         1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 240*\[Rho]^(7/2) + 90*\[Rho]^4 + 
         384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-3 + 725*\[Rho] + 
           60*\[Rho]^2) + 96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
         240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
         8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
           1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
         12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
           1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
           60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
           3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
           240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
      (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 
         1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 240*\[Rho]^(7/2) + 90*\[Rho]^4 + 
         384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-3 + 725*\[Rho] + 
           60*\[Rho]^2) + 96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
         240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
         8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 
           1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
         12*Ec^2*(-349 - 9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
           1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
           60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
           3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
           240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
         Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + 
      (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
         54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
      (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + (76*\[Rho]^4)/3 + 
        (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
        32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
        16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
       PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
       ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
           910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
           480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 
           240*Ec^4*(-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
           6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
             903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 
             274365*\[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
           8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 6850*\[Rho]^3 + 
             903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
        (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
          Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
          (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*
          Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 
          45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
           (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
          24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
       ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
          1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
          6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
          128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
          192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
            5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
          240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
            6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 
            17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 
            15*(8059 + 6360*Pi^2)*\[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 
            260*\[Rho]^4) - 24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
            5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
             \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
            200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
             \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
         (450*(-1 + 2*Ec)^3) + 
        (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 
              360*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^
                3*(1 + \[Rho]) - 20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 
              60*(1 - 2*Ec)^4*\[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 
              20*(1 - 2*Ec)^2*\[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/
            (1 - 2*Ec)^3 + \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 
             3105*\[Rho] + 1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 
             240*\[Rho]^(5/2) - 240*Ec^2*(13 + 9*\[Rho]) + 
             240*Ec*(17 + 45*\[Rho] + 6*\[Rho]^2)))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + 
          (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 
          8*(1 - 2*Ec)^4*(1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
           (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
           (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + 
          (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
           (1 - 2*Ec)^2 - (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
          384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
          32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
           (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
           (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*(2 + 15*\[Rho] + 
            2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
            (3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
           1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
           384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
           96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
           240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
             2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
             9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
           12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
             125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 
             2100*\[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
          Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
        (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
           75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
           64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 
           32*Ec^5*(209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
           8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
           Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
             400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 
             151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 
             19395*\[Rho]^2 + 2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
         (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
          45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] - 
        32*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
          24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        32*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
          24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
         (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
      16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
        24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
       PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
        45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
        24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
        -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
        45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
        24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
        Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
        45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
        24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
      (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 278258*\[Rho]^2 + 
        278258*\[Rho]^3 + 51351*\[Rho]^4 - 1755*\[Rho]^5 - 
        30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*\[Rho]^2 - 
          4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*\[Rho]^(7/2) + 5*\[Rho]^4 + 
          9*\[Rho]^5) + 384*Ec^7*(1115 - 1648*\[Rho] + 
          20*Pi^2*(-11 + 5*\[Rho])) + 244800*\[Rho]*Zeta[3] + 
        885600*\[Rho]^2*Zeta[3] + 324000*\[Rho]^3*Zeta[3] - 
        2*Ec^2*(-32565 - 333597*\[Rho]^4 + 10530*\[Rho]^5 + 
          60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 19500*\[Rho]^2 - 
            14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
            15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(3553690 - 
            10238400*Zeta[3]) - 810*\[Rho]^3*(1447 + 3040*Zeta[3]) - 
          108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
        32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 
            1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 33600*Zeta[3]) - 
          \[Rho]^2*(13807 + 129600*Zeta[3])) + 
        8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
          10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*\[Rho]^2 - 
            14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
            15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
          5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*
           (-47009 + 144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
          300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
            2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
          \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*
           (-52883 + 233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
          5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 
            7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 
            2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
          \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 10*\[Rho]^3*
           (76907 + 105840*Zeta[3]) - 3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
        32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
          3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
       (450*(-1 + 2*Ec)^3))))/
  (3*Pi*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^2) + 
 (\[Alpha]s*(((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
       (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
       (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
        (-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
        (Log[1 - 2*Ec] - Log[\[Rho]]))*
      (-(aVR*c\[Delta]VR*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 
             16*Ec^4*(-3 + \[Rho]) - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
             (1 + \[Rho])*(1 + (-8 + \[Rho])*\[Rho]) - 
             8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*(-8 + \[Rho]*
                  (-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 12*\[Rho]^2*
           (Log[1 - 2*Ec] - Log[\[Rho]]))*(16*\[Rho]^(3/2)*
           (3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           ((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 81*
                \[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + 
                 \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 
                 4*\[Rho]^3)))/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
             (3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
          (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
          (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
          8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
          Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 27*
                \[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 45*\[Rho]) + 
               12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 2*Ec*(1 - 9*\[Rho] - 
                 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
            (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - \[Rho]^
                3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                 \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
              Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
            (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
             Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
          1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
          (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
          (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
          16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
           PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
            \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
               12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 4*Ec*
                (25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
             (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*
                (4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*
                Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                 3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
            (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
               4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*
                (-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
            (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - \[Rho]^
                3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                 \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
              Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
            (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*
                \[Rho] - 21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*
                (-2 - 11*\[Rho] + 5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 
            96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 
            384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
             (3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*
                \[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*
                \[Rho]*(107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 
                 549*\[Rho]^2 + 35*\[Rho]^3)))/(-3 + 6*Ec) - 
            512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*
             Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
            384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
             (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 
                2*Ec)]) - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
           PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
           (3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
            (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
             30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 3*
                \[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*
                (-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*
                \[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 
             72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*
                (1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*
                \[Rho]*(-83 + 60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/
           (-3 + 6*Ec))) + 8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
        (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2))))/10 + 
    (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     (8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
       (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
            8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
             (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
             (1 + \[Rho]*(28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + 
                \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]]))*
       (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
             2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
              (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
               2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 2*
                \[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 27*
                \[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
        8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
           \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
          16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
          4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
        2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
         ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
             64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 576*
                \[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 11*
                \[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 64*
                \[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 288*
                \[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[\[Rho]])/(1 - 2*Ec)^2) - 
        (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
           10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
           2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
         PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
           8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
           64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
           32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
           4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
        (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
           8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
           80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
           4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
             8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
             18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
        4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
         PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
          32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
          \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
         ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
              \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
             32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
             8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
             8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
          16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
              2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*(1 + 
                \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
            \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 
              8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
          (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
             8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
             16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
             4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
             4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
            Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
          (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
             320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
             4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
             8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
             2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
            Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
             288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*
                \[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*
                \[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*
                \[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
           Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
            16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
          192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
            4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 
          5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
        384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
         (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
          956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
          12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
            \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
          4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
            12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
              32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
            \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
          2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
            40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
          16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
            \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
            75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
              92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
            24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
             (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
      aVR*c\[Delta]VR*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 
           16*Ec^4*(-3 + \[Rho]) - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
           (1 + \[Rho])*(1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       (16*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((4*Sqrt[\[Rho]]*(21 + 704*Ec^6 + 496*\[Rho] + 36*\[Rho]^2 - 
             148*\[Rho]^3 - 2*\[Rho]^4 + 704*Ec^5*(-1 + 2*\[Rho]) + 
             16*Ec^4*(11 + 98*\[Rho] + 60*\[Rho]^2) - 
             32*Ec^3*(8 + 301*\[Rho] + 198*\[Rho]^2 + \[Rho]^3) + 
             Ec^2*(340 + 9736*\[Rho] + 6288*\[Rho]^2 - 120*\[Rho]^3 - 8*
                \[Rho]^4) + 4*Ec*(-37 - 934*\[Rho] - 438*\[Rho]^2 + 102*
                \[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*Log[2*Ec]) + 
        16*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
          32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
          32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
          24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 16*Sqrt[\[Rho]]*
         ((1 - 2*Ec)^4 - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
           (1 - 2*Ec)^2 + 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
          (12*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
           (1 - 2*Ec) - 4*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
          6*((1 - 2*Ec)^2 - \[Rho])*(1 + 5*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 4*\[Rho]^(3/2)*
         (-18 - 108*\[Rho] - 38*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]^2 + 
        Log[1 - 2*Ec - \[Rho]]*((-4*Sqrt[\[Rho]]*(1216*Ec^6 + 
             64*Ec^5*(-13 + 44*\[Rho]) + 16*Ec^4*(25 + 316*\[Rho] + 180*
                \[Rho]^2) + 32*Ec^3*(-21 - 374*\[Rho] - 18*\[Rho]^2 + 34*
                \[Rho]^3) + 5*(-5 - 32*\[Rho] + 32*\[Rho]^3 + 5*\[Rho]^4) + 
             4*Ec^2*(77 + 1532*\[Rho] - 756*\[Rho]^2 - 428*\[Rho]^3 + 25*
                \[Rho]^4) - 4*Ec*(-7 + 140*\[Rho] - 324*\[Rho]^2 - 44*
                \[Rho]^3 + 25*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          (8*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
             52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
             16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 41*\[Rho] - 
               9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 54*\[Rho]^2 - 
               50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 398*\[Rho] - 6*
                \[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
           (1 - 2*Ec)^2) - (64*Ec*Sqrt[\[Rho]]*(8*Ec^5 + 
           8*Ec^4*(-1 + 2*\[Rho]) - 3*\[Rho]*(5 + 9*\[Rho] + \[Rho]^2) - 
           4*Ec^2*\[Rho]*(23 + 27*\[Rho] + \[Rho]^2) + 3*Ec*\[Rho]*
            (23 + 35*\[Rho] + 3*\[Rho]^2) + 2*Ec^3*(1 + 10*\[Rho] + 
             6*\[Rho]^2))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
        2048*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
        (32*Sqrt[\[Rho]]*(3 + 64*Ec^6 + 68*\[Rho] + 32*\[Rho]^(3/2) + 
           9*\[Rho]^2 + 32*\[Rho]^(5/2) - 16*\[Rho]^3 + 
           64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) - 
           32*Ec^3*(1 + 32*\[Rho] + 18*\[Rho]^2) + 
           4*Ec^2*(11 + 278*\[Rho] + 32*\[Rho]^(3/2) + 147*\[Rho]^2 + 
             32*\[Rho]^(5/2) - 6*\[Rho]^3) + 4*Ec*(-5 - 116*\[Rho] - 
             32*\[Rho]^(3/2) - 45*\[Rho]^2 - 32*\[Rho]^(5/2) + 12*\[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
        32*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
          32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
          32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
          24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*(1 + Sqrt[\[Rho]])^6*
         Sqrt[\[Rho]]*(1 - 6*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
        16*Sqrt[\[Rho]]*(4 + 66*\[Rho] - 18*\[Rho]^2 - 18*\[Rho]^3 + 
          \[Rho]^4 + 8*Ec*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
         ((8*Sqrt[\[Rho]]*(4 + 128*Ec^6 - 224*Ec^5*\[Rho] + (403 + 120*Pi^2)*
              \[Rho] + 24*(17 + 9*Pi^2)*\[Rho]^2 + 3*(7 + 8*Pi^2)*\[Rho]^3 + 
             8*Ec^4*(30 + 550*\[Rho] + 129*\[Rho]^2) - 
             8*Ec^3*(69 + (1243 + 96*Pi^2)*\[Rho] + (618 + 96*Pi^2)*
                \[Rho]^2 + 3*\[Rho]^3) - 2*Ec*(39 + 16*(95 + 21*Pi^2)*
                \[Rho] + 6*(235 + 88*Pi^2)*\[Rho]^2 + 16*(8 + 3*Pi^2)*
                \[Rho]^3) + 2*Ec^2*(174 + 8*(523 + 78*Pi^2)*\[Rho] + 51*
                (61 + 16*Pi^2)*\[Rho]^2 + 16*(14 + 3*Pi^2)*\[Rho]^3)))/
           (3*(1 - 2*Ec)^2) + 32*Sqrt[\[Rho]]*
           (\[Rho]*(-42 + 32*Sqrt[\[Rho]] - 15*\[Rho] + 32*\[Rho]^(3/2) + 
              6*\[Rho]^2 + 96*Ec*(1 + \[Rho])) - ((1 - 2*Ec)^6 + 2*\[Rho]^3 + 
              4*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]^2*(1 + 
                \[Rho]) + 6*(1 - 2*Ec)^4*(1 + 5*\[Rho] + \[Rho]^2))/
             (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          32*Sqrt[\[Rho]]*(-(1 - 2*Ec)^4 + \[Rho]^2 + 
            (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
            4*(1 - 2*Ec)^3*(1 + \[Rho]) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]) - 
            (6*(2 - 4*Ec + 2*Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
             (-1 + 2*Ec) - 6*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(1 + 5*\[Rho] + 
              \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
          (16*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
             52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
             16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 41*\[Rho] - 
               9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 54*\[Rho]^2 - 
               50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 398*\[Rho] - 6*
                \[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
           (1 - 2*Ec)^2 + (8*Sqrt[\[Rho]]*(-5 - 192*Ec^6 - 93*\[Rho] + 
             99*\[Rho]^2 + 71*\[Rho]^3 - 192*Ec^5*(-1 + 2*\[Rho]) - 
             48*Ec^4*(1 + 8*\[Rho] + 5*\[Rho]^2) + 16*Ec^3*(4 + 150*\[Rho] + 
               99*\[Rho]^2) + 4*Ec*(9 + 201*\[Rho] + 3*\[Rho]^2 - 59*
                \[Rho]^3) + 4*Ec^2*(-21 - 573*\[Rho] - 288*\[Rho]^2 + 41*
                \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, 2*Ec] + 
          384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((2*Sqrt[\[Rho]]*(-9 + 576*Ec^6 - 816*\[Rho] - 2064*\[Rho]^2 - 
             496*\[Rho]^3 + 41*\[Rho]^4 + 192*Ec^5*(-3 + 20*\[Rho]) + 
             48*Ec^4*(3 - 86*\[Rho] + 20*\[Rho]^2) + 32*Ec^3*\[Rho]*
              (243 + 498*\[Rho] + 74*\[Rho]^2) + 4*Ec*(9 + 1224*\[Rho] + 3504*
                \[Rho]^2 + 928*\[Rho]^3 - 41*\[Rho]^4) + 
             4*Ec^2*(-9 - 2466*\[Rho] - 6996*\[Rho]^2 - 1726*\[Rho]^3 + 41*
                \[Rho]^4)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^2*(1 + \[Rho])*
           Log[1 - Sqrt[\[Rho]]] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*
           (1 - 6*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
          768*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
           (1 + 5*\[Rho] + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
         (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
        768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
         (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
         (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
        (2*Sqrt[\[Rho]]*(-69 - 128*Ec^6*(-7 + 2*Pi^2) - 1954*\[Rho] + 
           1954*\[Rho]^3 + 69*\[Rho]^4 + 6*Pi^2*(1 - 8*\[Rho] + 
             128*\[Rho]^(3/2) - 48*\[Rho]^2 + 128*\[Rho]^(5/2) - 8*\[Rho]^3 + 
             \[Rho]^4) - 64*Ec^5*(7 - 91*\[Rho] + Pi^2*(-4 + 8*\[Rho])) - 
           16*Ec^4*(39 + 500*\[Rho] - 157*\[Rho]^2 + 4*Pi^2*(1 + 10*\[Rho] + 
               6*\[Rho]^2)) + 16*Ec^3*(65 + (29 + 8*Pi^2)*\[Rho]^3 + 
             \[Rho]^2*(773 + 216*Pi^2 - 576*Zeta[3]) + 2*\[Rho]*
              (609 + 92*Pi^2 - 288*Zeta[3])) + 1440*\[Rho]*Zeta[3] + 
           2592*\[Rho]^2*Zeta[3] + 288*\[Rho]^3*Zeta[3] - 
           4*Ec*(-102 + 69*\[Rho]^4 + 6*Pi^2*(1 - 28*\[Rho] + 128*
                \[Rho]^(3/2) - 84*\[Rho]^2 + 128*\[Rho]^(5/2) - 12*\[Rho]^3 + 
               \[Rho]^4) + 3*\[Rho]^3*(629 + 96*Zeta[3]) + 
             11*\[Rho]^2*(-91 + 288*Zeta[3]) + \[Rho]*(-2945 + 2016*
                Zeta[3])) + 4*Ec^2*(-226 + 69*\[Rho]^4 + 
             6*Pi^2*(1 - 100*\[Rho] + 128*\[Rho]^(3/2) - 188*\[Rho]^2 + 128*
                \[Rho]^(5/2) - 20*\[Rho]^3 + \[Rho]^4) + 4*\[Rho]^3*
              (415 + 72*Zeta[3]) + 6*\[Rho]*(-1009 + 624*Zeta[3]) + 
             \[Rho]^2*(-3705 + 4896*Zeta[3]))))/(3*(1 - 2*Ec)^2)) - 
      4*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
           2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
        6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
           24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
         ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
            18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 
            4224*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
              840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 
              20*\[Rho]^3) + 240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
              532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 
              30930*\[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
            12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
              530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
              260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
           (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 
          64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
          (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
          (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
          (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
             3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
            (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
          16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
             (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
          (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 
          288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
          144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
            \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
           ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
           (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
           (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
           (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
          (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
         Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
           9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
         ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 
            15000*\[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 
            384*Ec^7*(-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
              1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
              19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*
             (3889 + 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
              250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
              51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 
            12*Ec^2*(-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 
              155700*\[Rho]^3 - 725*\[Rho]^4 + 903*\[Rho]^5) + 
            8*Ec^3*(-52593 - 1094825*\[Rho] - 264300*\[Rho]^2 + 
              403500*\[Rho]^3 + 775*\[Rho]^4 + 903*\[Rho]^5))/
           (225*(-1 + 2*Ec)^3) - (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
             1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
             384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
             96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
             240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 2*
                \[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
               9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
               125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*
                \[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
            Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
        (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
           15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 
           8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*
            (290 + 831*\[Rho] + 249*\[Rho]^2) + 10*Ec^2*\[Rho]*
            (1454 + 3081*\[Rho] + 675*\[Rho]^2) + 
           12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) + 
           30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
             2*\[Rho]^4))*PolyLog[2, 2*Ec])/(15*(-1 + 2*Ec)^3) - 
        (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
          PolyLog[2, Sqrt[\[Rho]]])/15 + 
        (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
           1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
           240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
           64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
           96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
           240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
           8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
           12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
             1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
             60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
             3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
             240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
        (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
           1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
           240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
           64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
           96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
           240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
           8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
           12*Ec^2*(-349 - 9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
             60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
             3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
             240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + 
        (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
           54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
        (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + (76*\[Rho]^4)/3 + 
          (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
          32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
          16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
         ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
             910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
             480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 
             240*Ec^4*(-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
             6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
               903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 274365*
                \[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
             8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 6850*
                \[Rho]^3 + 903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
          (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
            Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
            (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*
            Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 
            45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
             (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
            24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
         ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
            1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
            6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
            128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
            192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
              5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
            240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
              6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 
              17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 
              15*(8059 + 6360*Pi^2)*\[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 
              260*\[Rho]^4) - 24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*
               \[Rho] + 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 
                2736*Pi^2)*\[Rho]^3 + 2895*\[Rho]^4) + 
            16*Ec^3*(44088 + 200*(4267 + 1848*Pi^2)*\[Rho] + 
              15*(79961 + 40080*Pi^2)*\[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^
                3 + 6840*\[Rho]^4))/(450*(-1 + 2*Ec)^3) + 
          (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 5*(-1 + 2*Ec)^7*
                 (1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 
                40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 20*(1 - 2*Ec)^6*
                 (1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*\[Rho]*
                 (2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*\[Rho]^2*
                 (3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
             \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 1184*
                \[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 240*Ec^2*
                (13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 6*\[Rho]^2)))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + 
            (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 
            8*(1 - 2*Ec)^4*(1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
             (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
             (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + 
            (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
             (1 - 2*Ec)^2 - (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
            384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
            32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
             (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
             (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*(2 + 15*\[Rho] + 
              2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
              (3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
          (4*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
             6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
             384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
             96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
             240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 2*
                \[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
               9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
               125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*
                \[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
            Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
          (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
             75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
             64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 
             32*Ec^5*(209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
             8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
             Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 400*
                \[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 151*
                \[Rho]^3 + \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 19395*
                \[Rho]^2 + 2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
           (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
            123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
            24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
            123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
            24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
        16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
          24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
          45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(34 - 32*Ec^3 + 
          123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
           (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
          45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
        (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 278258*\[Rho]^2 + 
          278258*\[Rho]^3 + 51351*\[Rho]^4 - 1755*\[Rho]^5 - 
          30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*\[Rho]^2 - 
            4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*\[Rho]^(7/2) + 
            5*\[Rho]^4 + 9*\[Rho]^5) + 384*Ec^7*(1115 - 1648*\[Rho] + 
            20*Pi^2*(-11 + 5*\[Rho])) + 244800*\[Rho]*Zeta[3] + 
          885600*\[Rho]^2*Zeta[3] + 324000*\[Rho]^3*Zeta[3] - 
          2*Ec^2*(-32565 - 333597*\[Rho]^4 + 10530*\[Rho]^5 + 
            60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 19500*\[Rho]^2 - 
              14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
              15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(3553690 - 
              10238400*Zeta[3]) - 810*\[Rho]^3*(1447 + 3040*Zeta[3]) - 
            108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
          32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 
              1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 
              33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*Zeta[3])) + 
          8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
            10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*\[Rho]^2 - 
              14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
              15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
            5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*
             (-47009 + 144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
            300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
              2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
            \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*
             (-52883 + 233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
            5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 
              7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 
              2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
            \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 10*\[Rho]^3*
             (76907 + 105840*Zeta[3]) - 3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
          32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
            3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
         (450*(-1 + 2*Ec)^3)))))/
  (3*Pi*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^3) + 
 (\[Alpha]s*((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
          (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     (-1/10*((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
        ((-320*aP*aT*c\[Delta]P*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
         (320*aS*aT*c\[Delta]S*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
         (2*aS^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
            768*Ec^6 - 896*Ec^7 + 384*Ec^8 - 5*Sqrt[\[Rho]] + 
            30*Ec*Sqrt[\[Rho]] - 60*Ec^2*Sqrt[\[Rho]] + 
            40*Ec^3*Sqrt[\[Rho]] + 80*Ec^4*Sqrt[\[Rho]] - 
            480*Ec^5*Sqrt[\[Rho]] + 960*Ec^6*Sqrt[\[Rho]] - 
            640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 
            180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
            480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] - 
            140*\[Rho]^(3/2) + 960*Ec*\[Rho]^(3/2) - 2280*Ec^2*\[Rho]^(3/2) + 
            2000*Ec^3*\[Rho]^(3/2) - 480*Ec^4*\[Rho]^(3/2) + 
            960*Ec^5*\[Rho]^(3/2) - 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
            600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
            240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 + 360*Ec*\[Rho]^(5/2) - 
            1800*Ec^2*\[Rho]^(5/2) + 2640*Ec^3*\[Rho]^(5/2) - 
            480*Ec^4*\[Rho]^(5/2) - 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
            360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
            320*Ec^4*\[Rho]^3 + 140*\[Rho]^(7/2) - 720*Ec*\[Rho]^(7/2) + 
            1080*Ec^2*\[Rho]^(7/2) - 240*Ec^3*\[Rho]^(7/2) - 
            320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
            180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 + 
            5*\[Rho]^(9/2) - 30*Ec*\[Rho]^(9/2) + 60*Ec^2*\[Rho]^(9/2) - 
            40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 - 60*(-1 + 2*Ec)^3*
             \[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + 
              \[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*
             (1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Rho]]))/(-1 + 2*Ec)^3 + 
         (2*aP^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
            768*Ec^6 - 896*Ec^7 + 384*Ec^8 + 5*Sqrt[\[Rho]] - 
            30*Ec*Sqrt[\[Rho]] + 60*Ec^2*Sqrt[\[Rho]] - 
            40*Ec^3*Sqrt[\[Rho]] - 80*Ec^4*Sqrt[\[Rho]] + 
            480*Ec^5*Sqrt[\[Rho]] - 960*Ec^6*Sqrt[\[Rho]] + 
            640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 
            180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
            480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
            140*\[Rho]^(3/2) - 960*Ec*\[Rho]^(3/2) + 2280*Ec^2*\[Rho]^(3/2) - 
            2000*Ec^3*\[Rho]^(3/2) + 480*Ec^4*\[Rho]^(3/2) - 
            960*Ec^5*\[Rho]^(3/2) + 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
            600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
            240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 - 360*Ec*\[Rho]^(5/2) + 
            1800*Ec^2*\[Rho]^(5/2) - 2640*Ec^3*\[Rho]^(5/2) + 
            480*Ec^4*\[Rho]^(5/2) + 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
            360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
            320*Ec^4*\[Rho]^3 - 140*\[Rho]^(7/2) + 720*Ec*\[Rho]^(7/2) - 
            1080*Ec^2*\[Rho]^(7/2) + 240*Ec^3*\[Rho]^(7/2) + 
            320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
            180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 - 
            5*\[Rho]^(9/2) + 30*Ec*\[Rho]^(9/2) - 60*Ec^2*\[Rho]^(9/2) + 
            40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 + 60*(-1 + 2*Ec)^3*
             \[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + 
              \[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*
             (1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Rho]]))/(-1 + 2*Ec)^3 - 32*aT^2*(-1 + 60*Ec^4 - 88*Ec^5 + 
           5*(3 - 32*Ec^4)*\[Rho] - 
           (40*(2 + Ec*(-7 + Ec*(3 + Ec*(2 + 5*Ec))))*\[Rho]^2)/(-1 + 2*Ec) - 
           (40*(2 + (-1 + Ec)*Ec*(5 + 2*Ec*(3 + Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 + (5*(3 + 2*Ec*(-9 + 2*(-3 + Ec)^2*Ec))*\[Rho]^4)/
            (-1 + 2*Ec)^3 + \[Rho]^5 + 60*\[Rho]^2*(1 + \[Rho])*
            (-Log[1 - 2*Ec] + Log[\[Rho]])) - 
         (60*aVR^2*(-((-1 + 2*Ec + \[Rho])*(1 + 16*Ec^4*(-5 + 8*Ec) + 2*
                (-7 + Ec + 2*Ec^2 + 4*Ec^3 + 88*Ec^4)*\[Rho] + 2*
                (-47 + Ec*(47 + 36*Ec*(1 + Ec)))*\[Rho]^2 + 2*(7 + Ec)*
                (-1 + 2*Ec)*\[Rho]^3 + (1 - 2*Ec)*\[Rho]^4)) + 
            60*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
              Log[\[Rho]])))/(-20 + 40*Ec))*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2))) - 4*aVR^2*c\[Delta]VR^2*
       Sqrt[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
           2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
        6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       (16*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
         ((4*Sqrt[\[Rho]]*(21 + 704*Ec^6 + 496*\[Rho] + 36*\[Rho]^2 - 
             148*\[Rho]^3 - 2*\[Rho]^4 + 704*Ec^5*(-1 + 2*\[Rho]) + 
             16*Ec^4*(11 + 98*\[Rho] + 60*\[Rho]^2) - 
             32*Ec^3*(8 + 301*\[Rho] + 198*\[Rho]^2 + \[Rho]^3) + 
             Ec^2*(340 + 9736*\[Rho] + 6288*\[Rho]^2 - 120*\[Rho]^3 - 8*
                \[Rho]^4) + 4*Ec*(-37 - 934*\[Rho] - 438*\[Rho]^2 + 102*
                \[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*Log[2*Ec]) + 
        16*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
          32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
          32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
          24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 16*Sqrt[\[Rho]]*
         ((1 - 2*Ec)^4 - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
           (1 - 2*Ec)^2 + 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
          (12*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
           (1 - 2*Ec) - 4*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
          6*((1 - 2*Ec)^2 - \[Rho])*(1 + 5*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 4*\[Rho]^(3/2)*
         (-18 - 108*\[Rho] - 38*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]^2 + 
        Log[1 - 2*Ec - \[Rho]]*((-4*Sqrt[\[Rho]]*(1216*Ec^6 + 
             64*Ec^5*(-13 + 44*\[Rho]) + 16*Ec^4*(25 + 316*\[Rho] + 180*
                \[Rho]^2) + 32*Ec^3*(-21 - 374*\[Rho] - 18*\[Rho]^2 + 34*
                \[Rho]^3) + 5*(-5 - 32*\[Rho] + 32*\[Rho]^3 + 5*\[Rho]^4) + 
             4*Ec^2*(77 + 1532*\[Rho] - 756*\[Rho]^2 - 428*\[Rho]^3 + 25*
                \[Rho]^4) - 4*Ec*(-7 + 140*\[Rho] - 324*\[Rho]^2 - 44*
                \[Rho]^3 + 25*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
          (8*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
             52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
             16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 41*\[Rho] - 
               9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 54*\[Rho]^2 - 
               50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 398*\[Rho] - 6*
                \[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
           (1 - 2*Ec)^2) - (64*Ec*Sqrt[\[Rho]]*(8*Ec^5 + 
           8*Ec^4*(-1 + 2*\[Rho]) - 3*\[Rho]*(5 + 9*\[Rho] + \[Rho]^2) - 
           4*Ec^2*\[Rho]*(23 + 27*\[Rho] + \[Rho]^2) + 3*Ec*\[Rho]*
            (23 + 35*\[Rho] + 3*\[Rho]^2) + 2*Ec^3*(1 + 10*\[Rho] + 
             6*\[Rho]^2))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
        2048*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
        (32*Sqrt[\[Rho]]*(3 + 64*Ec^6 + 68*\[Rho] + 32*\[Rho]^(3/2) + 
           9*\[Rho]^2 + 32*\[Rho]^(5/2) - 16*\[Rho]^3 + 
           64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) - 
           32*Ec^3*(1 + 32*\[Rho] + 18*\[Rho]^2) + 
           4*Ec^2*(11 + 278*\[Rho] + 32*\[Rho]^(3/2) + 147*\[Rho]^2 + 
             32*\[Rho]^(5/2) - 6*\[Rho]^3) + 4*Ec*(-5 - 116*\[Rho] - 
             32*\[Rho]^(3/2) - 45*\[Rho]^2 - 32*\[Rho]^(5/2) + 12*\[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
        32*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
          32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
          32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
          24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*(1 + Sqrt[\[Rho]])^6*
         Sqrt[\[Rho]]*(1 - 6*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
        16*Sqrt[\[Rho]]*(4 + 66*\[Rho] - 18*\[Rho]^2 - 18*\[Rho]^3 + 
          \[Rho]^4 + 8*Ec*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
         ((8*Sqrt[\[Rho]]*(4 + 128*Ec^6 - 224*Ec^5*\[Rho] + (403 + 120*Pi^2)*
              \[Rho] + 24*(17 + 9*Pi^2)*\[Rho]^2 + 3*(7 + 8*Pi^2)*\[Rho]^3 + 
             8*Ec^4*(30 + 550*\[Rho] + 129*\[Rho]^2) - 
             8*Ec^3*(69 + (1243 + 96*Pi^2)*\[Rho] + (618 + 96*Pi^2)*
                \[Rho]^2 + 3*\[Rho]^3) - 2*Ec*(39 + 16*(95 + 21*Pi^2)*
                \[Rho] + 6*(235 + 88*Pi^2)*\[Rho]^2 + 16*(8 + 3*Pi^2)*
                \[Rho]^3) + 2*Ec^2*(174 + 8*(523 + 78*Pi^2)*\[Rho] + 51*
                (61 + 16*Pi^2)*\[Rho]^2 + 16*(14 + 3*Pi^2)*\[Rho]^3)))/
           (3*(1 - 2*Ec)^2) + 32*Sqrt[\[Rho]]*
           (\[Rho]*(-42 + 32*Sqrt[\[Rho]] - 15*\[Rho] + 32*\[Rho]^(3/2) + 
              6*\[Rho]^2 + 96*Ec*(1 + \[Rho])) - ((1 - 2*Ec)^6 + 2*\[Rho]^3 + 
              4*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]^2*(1 + 
                \[Rho]) + 6*(1 - 2*Ec)^4*(1 + 5*\[Rho] + \[Rho]^2))/
             (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
          32*Sqrt[\[Rho]]*(-(1 - 2*Ec)^4 + \[Rho]^2 + 
            (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
            4*(1 - 2*Ec)^3*(1 + \[Rho]) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]) - 
            (6*(2 - 4*Ec + 2*Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
             (-1 + 2*Ec) - 6*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(1 + 5*\[Rho] + 
              \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
          (16*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
             52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
             16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 41*\[Rho] - 
               9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 54*\[Rho]^2 - 
               50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 398*\[Rho] - 6*
                \[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
           (1 - 2*Ec)^2 + (8*Sqrt[\[Rho]]*(-5 - 192*Ec^6 - 93*\[Rho] + 
             99*\[Rho]^2 + 71*\[Rho]^3 - 192*Ec^5*(-1 + 2*\[Rho]) - 
             48*Ec^4*(1 + 8*\[Rho] + 5*\[Rho]^2) + 16*Ec^3*(4 + 150*\[Rho] + 
               99*\[Rho]^2) + 4*Ec*(9 + 201*\[Rho] + 3*\[Rho]^2 - 59*
                \[Rho]^3) + 4*Ec^2*(-21 - 573*\[Rho] - 288*\[Rho]^2 + 41*
                \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, 2*Ec] + 
          384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
         ((2*Sqrt[\[Rho]]*(-9 + 576*Ec^6 - 816*\[Rho] - 2064*\[Rho]^2 - 
             496*\[Rho]^3 + 41*\[Rho]^4 + 192*Ec^5*(-3 + 20*\[Rho]) + 
             48*Ec^4*(3 - 86*\[Rho] + 20*\[Rho]^2) + 32*Ec^3*\[Rho]*
              (243 + 498*\[Rho] + 74*\[Rho]^2) + 4*Ec*(9 + 1224*\[Rho] + 3504*
                \[Rho]^2 + 928*\[Rho]^3 - 41*\[Rho]^4) + 
             4*Ec^2*(-9 - 2466*\[Rho] - 6996*\[Rho]^2 - 1726*\[Rho]^3 + 41*
                \[Rho]^4)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^2*(1 + \[Rho])*
           Log[1 - Sqrt[\[Rho]]] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*
           (1 - 6*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
          768*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
           (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
           (1 + 5*\[Rho] + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
         (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
        768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
         (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
         (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
         PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
        (2*Sqrt[\[Rho]]*(-69 - 128*Ec^6*(-7 + 2*Pi^2) - 1954*\[Rho] + 
           1954*\[Rho]^3 + 69*\[Rho]^4 + 6*Pi^2*(1 - 8*\[Rho] + 
             128*\[Rho]^(3/2) - 48*\[Rho]^2 + 128*\[Rho]^(5/2) - 8*\[Rho]^3 + 
             \[Rho]^4) - 64*Ec^5*(7 - 91*\[Rho] + Pi^2*(-4 + 8*\[Rho])) - 
           16*Ec^4*(39 + 500*\[Rho] - 157*\[Rho]^2 + 4*Pi^2*(1 + 10*\[Rho] + 
               6*\[Rho]^2)) + 16*Ec^3*(65 + (29 + 8*Pi^2)*\[Rho]^3 + 
             \[Rho]^2*(773 + 216*Pi^2 - 576*Zeta[3]) + 2*\[Rho]*
              (609 + 92*Pi^2 - 288*Zeta[3])) + 1440*\[Rho]*Zeta[3] + 
           2592*\[Rho]^2*Zeta[3] + 288*\[Rho]^3*Zeta[3] - 
           4*Ec*(-102 + 69*\[Rho]^4 + 6*Pi^2*(1 - 28*\[Rho] + 128*
                \[Rho]^(3/2) - 84*\[Rho]^2 + 128*\[Rho]^(5/2) - 12*\[Rho]^3 + 
               \[Rho]^4) + 3*\[Rho]^3*(629 + 96*Zeta[3]) + 
             11*\[Rho]^2*(-91 + 288*Zeta[3]) + \[Rho]*(-2945 + 2016*
                Zeta[3])) + 4*Ec^2*(-226 + 69*\[Rho]^4 + 
             6*Pi^2*(1 - 100*\[Rho] + 128*\[Rho]^(3/2) - 188*\[Rho]^2 + 128*
                \[Rho]^(5/2) - 20*\[Rho]^3 + \[Rho]^4) + 4*\[Rho]^3*
              (415 + 72*Zeta[3]) + 6*\[Rho]*(-1009 + 624*Zeta[3]) + 
             \[Rho]^2*(-3705 + 4896*Zeta[3]))))/(3*(1 - 2*Ec)^2)) - 
      8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
       (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
            8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
             (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
             (1 + \[Rho]*(28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + 
                \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]]))*
       (-(aVR*c\[Delta]VR*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + 
                \[Rho]) - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*(1 + 
                (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
              2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/
            (1 - 2*Ec)^2 + 12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
          (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
           Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + 
                Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 
                2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + 
                Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/
              (-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
           8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                 (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/
              (-3 + 6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                  21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
           (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 
              3*Ec*\[Rho]*(7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*
             PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 1024*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]] - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
              Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec) - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec) - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
           32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
             6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                 \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 
                  39*\[Rho]) - 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + 
                  \[Rho]^2) + 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 
                  6*(5 + 2*Pi^2)*\[Rho]^2)))/(-3 + 6*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
                \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (24*Sqrt[\[Rho]]*(2 - 
                32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
                16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
               Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                 (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/
              (-3 + 6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
             16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
               \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
             (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
              30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 
                3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + 
                Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*
                 \[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 
              216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 
                30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
                  7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
                \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec))) + 
        8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
         (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
             2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
          6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
         (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 2*
                \[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                 114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                 300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                 75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
            48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
             Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
            (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
            (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
            48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
              (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
             27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
          2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
           ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 64*
                Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                 576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                 11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                 64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                 288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
             (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*
                \[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                 \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
          (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
             10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
             2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
             8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
             64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
             32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
             4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
          (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
             8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
             80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
             4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 8*
                \[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 18*
                \[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
          4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
           PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
            32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
            \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
           ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 32*Ec^4*
                (161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 8*Ec^3*
                (267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
                 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 8*Ec^2*
                (37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^2 + 
                 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
            16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                 (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
               (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*
                \[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*
                Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*
                (10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
                 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*
                (-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
             (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*
                \[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                 \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
             (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*
                \[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
               4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 8*Ec^3*
                (-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 2*Ec*
                (-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
             (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
              5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
               17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                 597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                 23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                 44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
            128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
            4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + 
              \[Rho]^4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*
             (2 - 2*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
            4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
          384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
            956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
            12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
              \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
            4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 
                16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + \[Rho]^2*(526 - 
                3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 2880*\[Rho]^2*
             Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*(1 + 
                12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
            16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
              \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
              75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
                92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 24*\[Rho]*(-101 + 
                432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
           (6*(1 - 2*Ec)^2))) + 16*aVR^2*c\[Delta]VR^2*\[Rho]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
       ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
           24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
         ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
            18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 
            4224*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
              840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 
              20*\[Rho]^3) + 240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
              532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 
              30930*\[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
            12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
              530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
              260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
           (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 
          64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
          (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
          (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
          (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
             3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
            (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
          16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
             (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
          (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 
          288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
          144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
            \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
           ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
           (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
           (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
           (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
          (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
         Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
           9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
         ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 
            15000*\[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 
            384*Ec^7*(-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
              1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
              19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*
             (3889 + 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
              250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
              51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 
            12*Ec^2*(-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 
              155700*\[Rho]^3 - 725*\[Rho]^4 + 903*\[Rho]^5) + 
            8*Ec^3*(-52593 - 1094825*\[Rho] - 264300*\[Rho]^2 + 
              403500*\[Rho]^3 + 775*\[Rho]^4 + 903*\[Rho]^5))/
           (225*(-1 + 2*Ec)^3) - (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
             1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
             384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
             96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
             240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 2*
                \[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
               9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
               125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*
                \[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
            Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
        (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
           15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 
           8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*
            (290 + 831*\[Rho] + 249*\[Rho]^2) + 10*Ec^2*\[Rho]*
            (1454 + 3081*\[Rho] + 675*\[Rho]^2) + 
           12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) + 
           30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
             2*\[Rho]^4))*PolyLog[2, 2*Ec])/(15*(-1 + 2*Ec)^3) - 
        (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
          PolyLog[2, Sqrt[\[Rho]]])/15 + 
        (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
           1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
           240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
           64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
           96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
           240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
           8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
           12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
             1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
             60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
             3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
             240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
        (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
           1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
           240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
           64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
           96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
           240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
           8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
           12*Ec^2*(-349 - 9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
             60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
             3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
             240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + 
        (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
           54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
        (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + (76*\[Rho]^4)/3 + 
          (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
          32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
          16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
         ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
             910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
             480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 
             240*Ec^4*(-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
             6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
               903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 274365*
                \[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
             8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 6850*
                \[Rho]^3 + 903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
          (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
            Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
            (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*
            Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 
            45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
             (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
            24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
         ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
            1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
            6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
            128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
            192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
              5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
            240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
              6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 
              17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 
              15*(8059 + 6360*Pi^2)*\[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 
              260*\[Rho]^4) - 24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*
               \[Rho] + 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 
                2736*Pi^2)*\[Rho]^3 + 2895*\[Rho]^4) + 
            16*Ec^3*(44088 + 200*(4267 + 1848*Pi^2)*\[Rho] + 
              15*(79961 + 40080*Pi^2)*\[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^
                3 + 6840*\[Rho]^4))/(450*(-1 + 2*Ec)^3) + 
          (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 5*(-1 + 2*Ec)^7*
                 (1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 
                40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 20*(1 - 2*Ec)^6*
                 (1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*\[Rho]*
                 (2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*\[Rho]^2*
                 (3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
             \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 1184*
                \[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 240*Ec^2*
                (13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 6*\[Rho]^2)))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + 
            (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 
            8*(1 - 2*Ec)^4*(1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
             (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
             (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + 
            (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
             (1 - 2*Ec)^2 - (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
            384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
            32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
             (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
             (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*(2 + 15*\[Rho] + 
              2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
              (3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
          (4*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
             6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
             384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
             96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
             240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 2*
                \[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
               9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
               125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*
                \[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
            Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
          (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
             75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
             64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 
             32*Ec^5*(209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
             8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
             Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 400*
                \[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 151*
                \[Rho]^3 + \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 19395*
                \[Rho]^2 + 2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
           (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
            123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
            24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
            123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
            24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
        16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
          24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
          45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(34 - 32*Ec^3 + 
          123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
           (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
          45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
        (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 278258*\[Rho]^2 + 
          278258*\[Rho]^3 + 51351*\[Rho]^4 - 1755*\[Rho]^5 - 
          30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*\[Rho]^2 - 
            4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*\[Rho]^(7/2) + 
            5*\[Rho]^4 + 9*\[Rho]^5) + 384*Ec^7*(1115 - 1648*\[Rho] + 
            20*Pi^2*(-11 + 5*\[Rho])) + 244800*\[Rho]*Zeta[3] + 
          885600*\[Rho]^2*Zeta[3] + 324000*\[Rho]^3*Zeta[3] - 
          2*Ec^2*(-32565 - 333597*\[Rho]^4 + 10530*\[Rho]^5 + 
            60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 19500*\[Rho]^2 - 
              14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
              15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(3553690 - 
              10238400*Zeta[3]) - 810*\[Rho]^3*(1447 + 3040*Zeta[3]) - 
            108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
          32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 
              1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 
              33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*Zeta[3])) + 
          8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
            10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*\[Rho]^2 - 
              14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
              15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
            5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*
             (-47009 + 144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
            300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
              2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
            \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*
             (-52883 + 233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
            5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 
              7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 
              2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
            \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 10*\[Rho]^3*
             (76907 + 105840*Zeta[3]) - 3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
          32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
            3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
         (450*(-1 + 2*Ec)^3)) - 
      (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
           4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
            (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
           2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
        12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
       ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
            4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
          12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
          (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
          (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
          3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
          4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
          (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
          (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
          (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
        (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
           4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
           32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
           128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
           16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
           36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
           192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
           48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
           96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
           32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
           16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
           4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
            (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
           12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Rho]]))/(2*(1 - 2*Ec)^2))*
       ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
           24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
         ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
            18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 
            4224*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
              840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 
              20*\[Rho]^3) + 240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
              532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 
              30930*\[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
            12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
              530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
              260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
           (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 
          64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
          (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
          (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
          (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
             3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
            (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
          16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
             (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
          (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 
          288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
          144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
            \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
           ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
           (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
           (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
           (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
          (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
         Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
           9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
         ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 
            15000*\[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 
            384*Ec^7*(-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
              1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
              19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*
             (3889 + 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
              250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
              51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 
            12*Ec^2*(-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 
              155700*\[Rho]^3 - 725*\[Rho]^4 + 903*\[Rho]^5) + 
            8*Ec^3*(-52593 - 1094825*\[Rho] - 264300*\[Rho]^2 + 
              403500*\[Rho]^3 + 775*\[Rho]^4 + 903*\[Rho]^5))/
           (225*(-1 + 2*Ec)^3) - (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
             1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
             384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
             96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
             240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 2*
                \[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
               9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
               125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*
                \[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
            Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
        (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
           15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 
           8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*
            (290 + 831*\[Rho] + 249*\[Rho]^2) + 10*Ec^2*\[Rho]*
            (1454 + 3081*\[Rho] + 675*\[Rho]^2) + 
           12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) + 
           30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
             2*\[Rho]^4))*PolyLog[2, 2*Ec])/(15*(-1 + 2*Ec)^3) - 
        (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
          PolyLog[2, Sqrt[\[Rho]]])/15 + 
        (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
           1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
           240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
           64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
           96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
           240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
           8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
           12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
             1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
             60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
             3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
             240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
        (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
           1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
           240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
           64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
           96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
           240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
           8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
           12*Ec^2*(-349 - 9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
             1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
             60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
             3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
             240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + 
        (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
           54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
        (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + (76*\[Rho]^4)/3 + 
          (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
          32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
          16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
         ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
             910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
             480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 
             240*Ec^4*(-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
             6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
               903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 274365*
                \[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
             8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 6850*
                \[Rho]^3 + 903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
          (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
            Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
            (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*
            Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 
            45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
             (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
          8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
            24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
         ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
            1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
            6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
            128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
            192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
              5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
            240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
              6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 
              17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 
              15*(8059 + 6360*Pi^2)*\[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 
              260*\[Rho]^4) - 24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*
               \[Rho] + 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 
                2736*Pi^2)*\[Rho]^3 + 2895*\[Rho]^4) + 
            16*Ec^3*(44088 + 200*(4267 + 1848*Pi^2)*\[Rho] + 
              15*(79961 + 40080*Pi^2)*\[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^
                3 + 6840*\[Rho]^4))/(450*(-1 + 2*Ec)^3) + 
          (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 5*(-1 + 2*Ec)^7*
                 (1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 
                40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 20*(1 - 2*Ec)^6*
                 (1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*\[Rho]*
                 (2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*\[Rho]^2*
                 (3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
             \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 1184*
                \[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 240*Ec^2*
                (13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 6*\[Rho]^2)))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + 
            (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 
            8*(1 - 2*Ec)^4*(1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
             (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
             (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + 
            (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
             (1 - 2*Ec)^2 - (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
            384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
            32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
             (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
             (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*(2 + 15*\[Rho] + 
              2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
              (3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
          (4*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
             6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
             384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
             96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
             240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 2*
                \[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
               9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
               125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*
                \[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
            Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
          (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
             75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
             64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 
             32*Ec^5*(209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
             8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
             Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 400*
                \[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 151*
                \[Rho]^3 + \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 19395*
                \[Rho]^2 + 2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
           (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
            123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
            24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
            123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
            24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
            45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
              \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
        16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
          24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
          45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(34 - 32*Ec^3 + 
          123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
           (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
          45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
          24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
        (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 278258*\[Rho]^2 + 
          278258*\[Rho]^3 + 51351*\[Rho]^4 - 1755*\[Rho]^5 - 
          30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*\[Rho]^2 - 
            4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*\[Rho]^(7/2) + 
            5*\[Rho]^4 + 9*\[Rho]^5) + 384*Ec^7*(1115 - 1648*\[Rho] + 
            20*Pi^2*(-11 + 5*\[Rho])) + 244800*\[Rho]*Zeta[3] + 
          885600*\[Rho]^2*Zeta[3] + 324000*\[Rho]^3*Zeta[3] - 
          2*Ec^2*(-32565 - 333597*\[Rho]^4 + 10530*\[Rho]^5 + 
            60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 19500*\[Rho]^2 - 
              14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
              15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(3553690 - 
              10238400*Zeta[3]) - 810*\[Rho]^3*(1447 + 3040*Zeta[3]) - 
            108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
          32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 
              1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 
              33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*Zeta[3])) + 
          8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
            10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*\[Rho]^2 - 
              14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
              15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
            5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*
             (-47009 + 144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
            300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
              2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
            \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*
             (-52883 + 233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
            5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 
              7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 
              2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
            \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 10*\[Rho]^3*
             (76907 + 105840*Zeta[3]) - 3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
          32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
            3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
         (450*(-1 + 2*Ec)^3)) + 
      (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
       (aS*aT*c\[Delta]S*(-32*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
            3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           ((4*(2816*Ec^8 + 5632*Ec^7*(-1 + \[Rho]) + 4224*Ec^6*
                (1 + \[Rho]^2) - 128*Ec^5*(19 + 369*\[Rho] + 288*\[Rho]^2 + 
                 2*\[Rho]^3) - 96*Ec^3*(24 + 800*\[Rho] + 677*\[Rho]^2 + 
                 3*\[Rho]^3) + 16*Ec^4*(163 + 5708*\[Rho] + 4776*\[Rho]^2 + 
                 172*\[Rho]^3 - 2*\[Rho]^4) + 16*Ec*(-16 - 467*\[Rho] - 
                 216*\[Rho]^2 + 215*\[Rho]^3 + 9*\[Rho]^4) - 3*
                (-8 - 224*\[Rho] + 6*\[Rho]^2 + 232*\[Rho]^3 + 9*\[Rho]^4) - 
               8*Ec^2*(-136 - 4194*\[Rho] - 3090*\[Rho]^2 + 576*\[Rho]^3 + 
                 27*\[Rho]^4)))/(-1 + 2*Ec)^3 + 192*\[Rho]*
             (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
          (64*Ec^4*(-1 + 2*Ec + \[Rho])^4*Log[\[Mu]^2/mb^2])/(-1 + 2*Ec)^3 + 
          (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
             84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
           (-1 + 2*Ec)^3 + (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
             84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
           (-1 + 2*Ec)^3 + Log[1 - 2*Ec - \[Rho]]*
           ((-32*Ec*(608*Ec^7 + 128*Ec^6*(-8 + 11*\[Rho]) + 96*Ec^5*
                (8 + 8*\[Rho] + 15*\[Rho]^2) + 32*Ec^4*(-20 - 267*\[Rho] - 
                 99*\[Rho]^2 + 17*\[Rho]^3) + 9*(-1 - 28*\[Rho] + 
                 28*\[Rho]^3 + \[Rho]^4) + 36*Ec^2*(-9 - 204*\[Rho] - 
                 36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) - 3*Ec*(-29 - 
                 724*\[Rho] - 72*\[Rho]^2 + 452*\[Rho]^3 + 13*\[Rho]^4) + 2*
                Ec^3*(295 + 5960*\[Rho] + 1476*\[Rho]^2 - 880*\[Rho]^3 + 
                 25*\[Rho]^4)))/(3*(-1 + 2*Ec)^3) - 
            (16*(3 + 128*Ec^8 + 256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 84*
                \[Rho]^3 - 3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 64*Ec^5*
                (-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 96*Ec^3*
                (-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 8*Ec^4*
                (39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + \[Rho]^4) + 8*
                Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 67*\[Rho]^3 + 
                 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 63*\[Rho]^2 + 
                 155*\[Rho]^3 + 3*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3) - 
          (128*Ec*(16*Ec^7 + 32*Ec^6*(-1 + \[Rho]) + 24*Ec^5*(1 + \[Rho]^2) - 
             9*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 12*Ec^2*\[Rho]*
              (20 + 41*\[Rho] + 8*\[Rho]^2) + 3*Ec*\[Rho]*(25 + 63*\[Rho] + 
               17*\[Rho]^2) - 8*Ec^4*(1 + 27*\[Rho] + 33*\[Rho]^2 + \[Rho]^
                3) + Ec^3*(1 + 356*\[Rho] + 570*\[Rho]^2 + 64*\[Rho]^3 - 
               \[Rho]^4))*PolyLog[2, 2*Ec])/(-1 + 2*Ec)^3 + 
          (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
             84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
           (-1 + 2*Ec)^3 + (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
             84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
           (-1 + 2*Ec)^3 - 16*(-1 + \[Rho])*(16*Ec^2*(1 + 10*\[Rho] + 
              \[Rho]^2) + 2*Ec*(-7 - 123*\[Rho] - 51*\[Rho]^2 + \[Rho]^3) + 
            3*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
           ((9984*Ec^8 + 2048*Ec^7*(-7 + 3*\[Rho]) + 384*Ec^6*(29 + 
                192*\[Rho] + 56*\[Rho]^2) - 256*Ec^5*(62 + (951 + 96*Pi^2)*
                 \[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 19*\[Rho]^3) + 
              3*(-1 + 16*(1 + 24*Pi^2)*\[Rho] + 36*(3 + 32*Pi^2)*\[Rho]^2 + 
                16*(-5 + 24*Pi^2)*\[Rho]^3 - 43*\[Rho]^4) - 192*Ec^3*(52 + 
                (873 + 384*Pi^2)*\[Rho] + 7*(85 + 96*Pi^2)*\[Rho]^2 + 
                (151 + 96*Pi^2)*\[Rho]^3 + 6*\[Rho]^4) - 16*Ec^4*(-1116 - 
                8*(2263 + 528*Pi^2)*\[Rho] - 60*(127 + 96*Pi^2)*\[Rho]^2 - 
                24*(9 + 16*Pi^2)*\[Rho]^3 + 7*\[Rho]^4) + 16*Ec*(-16 - 
                32*(11 + 21*Pi^2)*\[Rho] - 54*(11 + 32*Pi^2)*\[Rho]^2 - 
                16*(17 + 30*Pi^2)*\[Rho]^3 + 19*\[Rho]^4) + 8*Ec^2*(329 + 
                12*(501 + 416*Pi^2)*\[Rho] + 12*(537 + 896*Pi^2)*\[Rho]^2 + 
                4*(709 + 576*Pi^2)*\[Rho]^3 + 69*\[Rho]^4))/
             (3*(-1 + 2*Ec)^3) + (384*\[Rho]*(4 + 7*\[Rho] - 3*\[Rho]^2 + 
                8*Ec^2*(1 + \[Rho]) - 4*Ec*(3 + 7*\[Rho] + \[Rho]^2)) + 
              (32*((1 - 2*Ec)^8 - \[Rho]^4 + 4*(-1 + 2*Ec)^7*(1 + \[Rho]) + 
                 36*(1 - 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 4*(1 - 2*Ec)*\[Rho]^3*
                  (1 + \[Rho]) - 24*(1 - 2*Ec)^4*\[Rho]*(1 + 5*\[Rho] + 
                   \[Rho]^2) + 2*(1 - 2*Ec)^6*(3 + 14*\[Rho] + 3*\[Rho]^2) - 
                 2*(1 - 2*Ec)^2*\[Rho]^2*(3 + 14*\[Rho] + 3*\[Rho]^2)))/
               (1 - 2*Ec)^3)*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
            (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 84*
                \[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 256*Ec^5*
                (1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*(2 + 58*\[Rho] + 
                 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*\[Rho]^2 + 
                 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*\[Rho]^2 + 
                 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*(-17 - 468*\[Rho] - 
                 252*\[Rho]^2 + 104*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]])/(-1 + 2*Ec)^3 + (32*(3 + 128*Ec^8 + 256*Ec^7*
                (-1 + \[Rho]) + 84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 192*
                Ec^6*(1 + \[Rho]^2) + 64*Ec^5*(-3 - 45*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) + 96*Ec^3*(-3 - 65*\[Rho] - 14*\[Rho]^2 + 
                 13*\[Rho]^3) + 8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 
                 64*\[Rho]^3 + \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 
                 9*\[Rho]^2 + 67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*
                (-17 - 393*\[Rho] - 63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*
              Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec)^3 - 
            (4*(1536*Ec^8 + 3072*Ec^7*(-1 + \[Rho]) + 2304*Ec^6*
                (1 + \[Rho]^2) - 128*Ec^5*(10 + 198*\[Rho] + 159*\[Rho]^2 + 
                 \[Rho]^3) - 96*Ec^3*(12 + 420*\[Rho] + 375*\[Rho]^2 + 
                 7*\[Rho]^3) - 16*Ec^4*(-82 - 3032*\[Rho] - 2646*\[Rho]^2 - 
                 108*\[Rho]^3 + \[Rho]^4) + 16*Ec*(-8 - 238*\[Rho] - 
                 117*\[Rho]^2 + 108*\[Rho]^3 + 5*\[Rho]^4) - 3*
                (-4 - 112*\[Rho] + 6*\[Rho]^2 + 120*\[Rho]^3 + 5*\[Rho]^4) - 
               8*Ec^2*(-68 - 2172*\[Rho] - 1704*\[Rho]^2 + 262*\[Rho]^3 + 
                 15*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3 + 
            192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] - 
            768*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 768*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
              3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*
             (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 
                2*Ec)]) + Log[\[Rho]]*((8*Ec*\[Rho]*(2688*Ec^6 + 1824*Ec^5*
                (-2 + \[Rho]) + 32*Ec^4*(51 + 30*\[Rho] + 38*\[Rho]^2) + 9*
                (4 + 122*\[Rho] + 124*\[Rho]^2 + 5*\[Rho]^3) + 12*Ec^2*
                (44 + 1162*\[Rho] + 772*\[Rho]^2 + 15*\[Rho]^3) + 8*Ec^3*
                (-78 - 1398*\[Rho] - 676*\[Rho]^2 + 19*\[Rho]^3) - 3*Ec*
                (80 + 2202*\[Rho] + 1888*\[Rho]^2 + 65*\[Rho]^3)))/
             (3*(-1 + 2*Ec)^3) + 384*(-1 + 2*Ec)*\[Rho]*(-3 - 7*\[Rho] - 
              \[Rho]^2 + 4*Ec*(1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 384*\[Rho]*(2*\[Rho]*(1 + \[Rho]) + 
              (1 - 2*Ec)*(3 + 7*\[Rho] + \[Rho]^2 - 4*Ec*(1 + \[Rho])))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*\[Rho]^2*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*
             (-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 
                2*Ec)]) + 384*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
            3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
            3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*
           (-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
            2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
             (1 - 2*Ec)] + 384*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
            3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] - (2*(128*Ec^8*(-49 + 8*Pi^2) + 
             64*Ec^7*(199 + 32*Pi^2*(-1 + \[Rho]) - 408*\[Rho]) + 
             16*Ec^6*(-617 + 1680*\[Rho] - 1492*\[Rho]^2 + 96*Pi^2*
                (1 + \[Rho]^2)) + Ec^2*(-29 - 391*\[Rho]^4 + 36*\[Rho]^2*
                (39 + 336*Pi^2 - 3584*Zeta[3]) + 32*\[Rho]*(-37 + 150*Pi^2 - 
                 1872*Zeta[3]) + 64*\[Rho]^3*(20 + 51*Pi^2 - 432*Zeta[3])) - 
             1728*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2)*Zeta[3] - 
             16*Ec^5*(-227 + 488*\[Rho]^3 + 32*Pi^2*(1 + 27*\[Rho] + 
                 33*\[Rho]^2 + \[Rho]^3) - 8*\[Rho]*(83 + 288*Zeta[3]) - 8*
                \[Rho]^2*(263 + 288*Zeta[3])) + 3*Ec*(1 + 43*\[Rho]^4 - 36*
                \[Rho]^2*(3 + 16*Pi^2 - 384*Zeta[3]) - 16*\[Rho]*
                (1 + 12*Pi^2 - 336*Zeta[3]) + \[Rho]^3*(80 - 192*Pi^2 + 
                 3840*Zeta[3])) - 8*Ec^4*(88 + 101*\[Rho]^4 + 8*Pi^2*
                (-1 - 356*\[Rho] - 570*\[Rho]^2 - 64*\[Rho]^3 + \[Rho]^4) + 
               264*\[Rho]*(11 + 48*Zeta[3]) + 8*\[Rho]^3*(-187 + 
                 144*Zeta[3]) + 4*\[Rho]^2*(479 + 4320*Zeta[3])) + 
             4*Ec^3*(31 + 9*\[Rho]^4 - 48*\[Rho]*(-51 + 80*Pi^2 - 
                 576*Zeta[3]) - 32*\[Rho]^3*(59 + 48*Pi^2 - 216*Zeta[3]) + 
               \[Rho]^2*(180 - 7872*Pi^2 + 48384*Zeta[3]))))/
           (3*(-1 + 2*Ec)^3)) + aP*aT*c\[Delta]P*
         (32*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
            2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
          Log[1 - 2*Ec]^2*((-4*(2816*Ec^8 + 5632*Ec^7*(-1 + \[Rho]) + 4224*
                Ec^6*(1 + \[Rho]^2) - 128*Ec^5*(19 + 369*\[Rho] + 
                 288*\[Rho]^2 + 2*\[Rho]^3) - 96*Ec^3*(24 + 800*\[Rho] + 
                 677*\[Rho]^2 + 3*\[Rho]^3) + 16*Ec^4*(163 + 5708*\[Rho] + 
                 4776*\[Rho]^2 + 172*\[Rho]^3 - 2*\[Rho]^4) + 16*Ec*
                (-16 - 467*\[Rho] - 216*\[Rho]^2 + 215*\[Rho]^3 + 
                 9*\[Rho]^4) - 3*(-8 - 224*\[Rho] + 6*\[Rho]^2 + 
                 232*\[Rho]^3 + 9*\[Rho]^4) - 8*Ec^2*(-136 - 4194*\[Rho] - 
                 3090*\[Rho]^2 + 576*\[Rho]^3 + 27*\[Rho]^4)))/
             (-1 + 2*Ec)^3 - 192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
              3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             Log[2*Ec]) - (64*Ec^4*(-1 + 2*Ec + \[Rho])^4*Log[\[Mu]^2/mb^2])/
           (-1 + 2*Ec)^3 - (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
             84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
           (-1 + 2*Ec)^3 - (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
             84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
           (-1 + 2*Ec)^3 + Log[1 - 2*Ec - \[Rho]]*
           ((32*Ec*(608*Ec^7 + 128*Ec^6*(-8 + 11*\[Rho]) + 96*Ec^5*
                (8 + 8*\[Rho] + 15*\[Rho]^2) + 32*Ec^4*(-20 - 267*\[Rho] - 
                 99*\[Rho]^2 + 17*\[Rho]^3) + 9*(-1 - 28*\[Rho] + 
                 28*\[Rho]^3 + \[Rho]^4) + 36*Ec^2*(-9 - 204*\[Rho] - 
                 36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) - 3*Ec*(-29 - 
                 724*\[Rho] - 72*\[Rho]^2 + 452*\[Rho]^3 + 13*\[Rho]^4) + 2*
                Ec^3*(295 + 5960*\[Rho] + 1476*\[Rho]^2 - 880*\[Rho]^3 + 
                 25*\[Rho]^4)))/(3*(-1 + 2*Ec)^3) + 
            (16*(3 + 128*Ec^8 + 256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 84*
                \[Rho]^3 - 3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 64*Ec^5*
                (-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 96*Ec^3*
                (-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 8*Ec^4*
                (39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + \[Rho]^4) + 8*
                Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 67*\[Rho]^3 + 
                 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 63*\[Rho]^2 + 
                 155*\[Rho]^3 + 3*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3) + 
          (128*Ec*(16*Ec^7 + 32*Ec^6*(-1 + \[Rho]) + 24*Ec^5*(1 + \[Rho]^2) - 
             9*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 12*Ec^2*\[Rho]*
              (20 + 41*\[Rho] + 8*\[Rho]^2) + 3*Ec*\[Rho]*(25 + 63*\[Rho] + 
               17*\[Rho]^2) - 8*Ec^4*(1 + 27*\[Rho] + 33*\[Rho]^2 + \[Rho]^
                3) + Ec^3*(1 + 356*\[Rho] + 570*\[Rho]^2 + 64*\[Rho]^3 - 
               \[Rho]^4))*PolyLog[2, 2*Ec])/(-1 + 2*Ec)^3 - 
          (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 
             84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
           (-1 + 2*Ec)^3 - (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
             84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
             256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
              (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*
                \[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*
                \[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 
             8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 3*
                \[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
           (-1 + 2*Ec)^3 + 16*(-1 + \[Rho])*(16*Ec^2*(1 + 10*\[Rho] + 
              \[Rho]^2) + 2*Ec*(-7 - 123*\[Rho] - 51*\[Rho]^2 + \[Rho]^3) + 
            3*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
           (-1/3*(9984*Ec^8 + 2048*Ec^7*(-7 + 3*\[Rho]) + 384*Ec^6*
                (29 + 192*\[Rho] + 56*\[Rho]^2) - 256*Ec^5*(62 + 
                 (951 + 96*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                 19*\[Rho]^3) + 3*(-1 + 16*(1 + 24*Pi^2)*\[Rho] + 
                 36*(3 + 32*Pi^2)*\[Rho]^2 + 16*(-5 + 24*Pi^2)*\[Rho]^3 - 
                 43*\[Rho]^4) - 192*Ec^3*(52 + (873 + 384*Pi^2)*\[Rho] + 
                 7*(85 + 96*Pi^2)*\[Rho]^2 + (151 + 96*Pi^2)*\[Rho]^3 + 
                 6*\[Rho]^4) - 16*Ec^4*(-1116 - 8*(2263 + 528*Pi^2)*\[Rho] - 
                 60*(127 + 96*Pi^2)*\[Rho]^2 - 24*(9 + 16*Pi^2)*\[Rho]^3 + 
                 7*\[Rho]^4) + 16*Ec*(-16 - 32*(11 + 21*Pi^2)*\[Rho] - 
                 54*(11 + 32*Pi^2)*\[Rho]^2 - 16*(17 + 30*Pi^2)*\[Rho]^3 + 
                 19*\[Rho]^4) + 8*Ec^2*(329 + 12*(501 + 416*Pi^2)*\[Rho] + 
                 12*(537 + 896*Pi^2)*\[Rho]^2 + 4*(709 + 576*Pi^2)*\[Rho]^3 + 
                 69*\[Rho]^4))/(-1 + 2*Ec)^3 + (384*\[Rho]*(-4 - 7*\[Rho] + 
                3*\[Rho]^2 - 8*Ec^2*(1 + \[Rho]) + 4*Ec*(3 + 7*\[Rho] + 
                  \[Rho]^2)) + (32*(-(1 - 2*Ec)^8 + \[Rho]^4 + 4*(1 - 2*Ec)^7*
                  (1 + \[Rho]) + 36*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 
                 4*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) + 24*(1 - 2*Ec)^4*\[Rho]*
                  (1 + 5*\[Rho] + \[Rho]^2) - 2*(1 - 2*Ec)^6*(3 + 14*\[Rho] + 
                   3*\[Rho]^2) + 2*(1 - 2*Ec)^2*\[Rho]^2*(3 + 14*\[Rho] + 
                   3*\[Rho]^2)))/(1 - 2*Ec)^3)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 84*
                \[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 256*Ec^5*
                (1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*(2 + 58*\[Rho] + 
                 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 55*\[Rho]^2 + 
                 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 18*\[Rho]^2 + 
                 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*(-17 - 468*\[Rho] - 
                 252*\[Rho]^2 + 104*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]])/(-1 + 2*Ec)^3 - (32*(3 + 128*Ec^8 + 256*Ec^7*
                (-1 + \[Rho]) + 84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 192*
                Ec^6*(1 + \[Rho]^2) + 64*Ec^5*(-3 - 45*\[Rho] - 15*\[Rho]^2 + 
                 \[Rho]^3) + 96*Ec^3*(-3 - 65*\[Rho] - 14*\[Rho]^2 + 
                 13*\[Rho]^3) + 8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 
                 64*\[Rho]^3 + \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 
                 9*\[Rho]^2 + 67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*
                (-17 - 393*\[Rho] - 63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*
              Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec)^3 + 
            (4*(1536*Ec^8 + 3072*Ec^7*(-1 + \[Rho]) + 2304*Ec^6*
                (1 + \[Rho]^2) - 128*Ec^5*(10 + 198*\[Rho] + 159*\[Rho]^2 + 
                 \[Rho]^3) - 96*Ec^3*(12 + 420*\[Rho] + 375*\[Rho]^2 + 
                 7*\[Rho]^3) - 16*Ec^4*(-82 - 3032*\[Rho] - 2646*\[Rho]^2 - 
                 108*\[Rho]^3 + \[Rho]^4) + 16*Ec*(-8 - 238*\[Rho] - 
                 117*\[Rho]^2 + 108*\[Rho]^3 + 5*\[Rho]^4) - 3*
                (-4 - 112*\[Rho] + 6*\[Rho]^2 + 120*\[Rho]^3 + 5*\[Rho]^4) - 
               8*Ec^2*(-68 - 2172*\[Rho] - 1704*\[Rho]^2 + 262*\[Rho]^3 + 
                 15*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3 - 
            192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] - 
            768*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 768*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
              3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
             (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 
                2*Ec)]) + Log[\[Rho]]*((-8*Ec*\[Rho]*(2688*Ec^6 + 1824*Ec^5*
                (-2 + \[Rho]) + 32*Ec^4*(51 + 30*\[Rho] + 38*\[Rho]^2) + 9*
                (4 + 122*\[Rho] + 124*\[Rho]^2 + 5*\[Rho]^3) + 12*Ec^2*
                (44 + 1162*\[Rho] + 772*\[Rho]^2 + 15*\[Rho]^3) + 8*Ec^3*
                (-78 - 1398*\[Rho] - 676*\[Rho]^2 + 19*\[Rho]^3) - 3*Ec*
                (80 + 2202*\[Rho] + 1888*\[Rho]^2 + 65*\[Rho]^3)))/
             (3*(-1 + 2*Ec)^3) - 384*(1 - 2*Ec)*\[Rho]*(3 + 7*\[Rho] + 
              \[Rho]^2 - 4*Ec*(1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 384*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
              3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*\[Rho]^2*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*
             (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 
                2*Ec)]) - 384*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
            3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
            3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*
           (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
            2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
             (1 - 2*Ec)] + 384*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
            3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + (2*(128*Ec^8*(-49 + 8*Pi^2) + 
             64*Ec^7*(199 + 32*Pi^2*(-1 + \[Rho]) - 408*\[Rho]) + 
             16*Ec^6*(-617 + 1680*\[Rho] - 1492*\[Rho]^2 + 96*Pi^2*
                (1 + \[Rho]^2)) + Ec^2*(-29 - 391*\[Rho]^4 + 36*\[Rho]^2*
                (39 + 336*Pi^2 - 3584*Zeta[3]) + 32*\[Rho]*(-37 + 150*Pi^2 - 
                 1872*Zeta[3]) + 64*\[Rho]^3*(20 + 51*Pi^2 - 432*Zeta[3])) - 
             1728*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2)*Zeta[3] - 
             16*Ec^5*(-227 + 488*\[Rho]^3 + 32*Pi^2*(1 + 27*\[Rho] + 
                 33*\[Rho]^2 + \[Rho]^3) - 8*\[Rho]*(83 + 288*Zeta[3]) - 8*
                \[Rho]^2*(263 + 288*Zeta[3])) + 3*Ec*(1 + 43*\[Rho]^4 - 36*
                \[Rho]^2*(3 + 16*Pi^2 - 384*Zeta[3]) - 16*\[Rho]*
                (1 + 12*Pi^2 - 336*Zeta[3]) + \[Rho]^3*(80 - 192*Pi^2 + 
                 3840*Zeta[3])) - 8*Ec^4*(88 + 101*\[Rho]^4 + 8*Pi^2*
                (-1 - 356*\[Rho] - 570*\[Rho]^2 - 64*\[Rho]^3 + \[Rho]^4) + 
               264*\[Rho]*(11 + 48*Zeta[3]) + 8*\[Rho]^3*(-187 + 
                 144*Zeta[3]) + 4*\[Rho]^2*(479 + 4320*Zeta[3])) + 
             4*Ec^3*(31 + 9*\[Rho]^4 - 48*\[Rho]*(-51 + 80*Pi^2 - 
                 576*Zeta[3]) - 32*\[Rho]^3*(59 + 48*Pi^2 - 216*Zeta[3]) + 
               \[Rho]^2*(180 - 7872*Pi^2 + 48384*Zeta[3]))))/
           (3*(-1 + 2*Ec)^3)) + aS^2*(-8*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 
            8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 
            2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
           Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           ((18 + 8448*Ec^8 + 210*Sqrt[\[Rho]] - 2030*\[Rho] + 
              4600*\[Rho]^(3/2) - 4210*\[Rho]^2 - 180*\[Rho]^(5/2) + 
              1780*\[Rho]^3 - 1480*\[Rho]^(7/2) + 115*\[Rho]^4 - 
              20*\[Rho]^(9/2) - 4*\[Rho]^5 + 2816*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 
                5*\[Rho]) + 1408*Ec^6*(12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 
                20*\[Rho]^(3/2) + 5*\[Rho]^2) - 2112*Ec^5*(3 + 
                5*Sqrt[\[Rho]] - 5*\[Rho] + 10*\[Rho]^(3/2) - 20*\[Rho]^2 + 
                10*\[Rho]^(5/2)) + 80*Ec^4*(19 + 86*Sqrt[\[Rho]] - 
                902*\[Rho] + 2628*\[Rho]^(3/2) - 2856*\[Rho]^2 + 
                1692*\[Rho]^(5/2) - 372*\[Rho]^3 + 8*\[Rho]^(7/2) + 
                2*\[Rho]^4) - 24*Ec^2*(-29 - 265*Sqrt[\[Rho]] + 2665*\[Rho] - 
                6890*\[Rho]^(3/2) + 7320*\[Rho]^2 - 3700*\[Rho]^(5/2) + 
                590*\[Rho]^3 + 390*\[Rho]^(7/2) - 35*\[Rho]^4 + 
                10*\[Rho]^(9/2) + 2*\[Rho]^5) + 16*Ec^3*(-69 - 
                585*Sqrt[\[Rho]] + 6515*\[Rho] - 17830*\[Rho]^(3/2) + 
                19180*\[Rho]^2 - 11280*\[Rho]^(5/2) + 2780*\[Rho]^3 + 
                130*\[Rho]^(7/2) + 10*\[Rho]^4 + 10*\[Rho]^(9/2) + 
                2*\[Rho]^5) + 4*Ec*(-47 - 475*Sqrt[\[Rho]] + 4585*\[Rho] - 
                11160*\[Rho]^(3/2) + 11310*\[Rho]^2 - 3630*\[Rho]^(5/2) - 
                970*\[Rho]^3 + 1760*\[Rho]^(7/2) - 150*\[Rho]^4 + 
                30*\[Rho]^(9/2) + 6*\[Rho]^5))/(5*(-1 + 2*Ec)^3) + 
            48*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
              4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 
                5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*Log[2*Ec]) + 
          ((12*(-1 + 2*Ec)^5)/5 + 8*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^4 + 
            32*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (24*(-1 + Sqrt[\[Rho]])^4*
              \[Rho]^2)/(-1 + 2*Ec) + (32*\[Rho]^(5/2))/5 + 
            (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 8*(1 - 2*Ec)^4*(1 - Sqrt[\[Rho]] + 
              \[Rho]) - 24*\[Rho]^2*(1 - Sqrt[\[Rho]] + \[Rho]) + 
            (16*\[Rho]^3*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
            96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 4*Sqrt[\[Rho]] + 
              5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 48*Sqrt[\[Rho]]*
             (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 
              3*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + ((-24*(-1 + Sqrt[\[Rho]])^4*(1 - 2*Ec + Sqrt[
                \[Rho]])*\[Rho]^(3/2))/(1 - 2*Ec) - 4*\[Rho]^(5/2) + 
            (4*\[Rho]^4)/(-1 + 2*Ec)^3 + (16*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + 
               \[Rho])*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
            8*(-1 + Sqrt[\[Rho]])^4*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
            8*(1 - Sqrt[\[Rho]] + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
            96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 4*Sqrt[\[Rho]] + 
              5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 48*Sqrt[\[Rho]]*
             (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 
              3*\[Rho]^(3/2) + \[Rho]^2) - (12*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/
             5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (36*\[Rho]^(3/2) - 72*\[Rho]^2 + 108*\[Rho]^(5/2) - 64*\[Rho]^3 + 
            4*\[Rho]^(7/2) - 2*\[Rho]^4 - 2*\[Rho]^(9/2) - (2*\[Rho]^5)/5)*
           Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(6/5 + (288*Ec^5)/5 + 
            6*Sqrt[\[Rho]] - 18*\[Rho] + 168*\[Rho]^(3/2) + 
            (-114 + 18/(1 - 2*Ec))*\[Rho]^2 + (144*Ec*\[Rho]^(5/2))/
             (-1 + 2*Ec) + (48*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
            (24*(7 - 24*Ec + 18*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 + 
            (6*(-3 + 17*Ec - 30*Ec^2 + 12*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
            6*\[Rho]^(9/2) - (6*\[Rho]^5)/5 + 48*Ec^4*(-1 - 2*Sqrt[\[Rho]] + 
              2*\[Rho]) - 72*Ec^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
              2*\[Rho]) + 48*Ec^3*(-4*\[Rho]^(3/2) + \[Rho]^2) - 
            6*Ec*\[Rho]^(3/2)*(24 - 18*Sqrt[\[Rho]] + 48*\[Rho] - 
              8*\[Rho]^(3/2) + 8*\[Rho]^2 + \[Rho]^(5/2)) + 
            72*\[Rho]*(Sqrt[\[Rho]] - \[Rho] + 3*\[Rho]^(3/2) - \[Rho]^2 + 
              \[Rho]^(5/2))*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
           ((-2*(-107 + 33408*Ec^8 - 625*Sqrt[\[Rho]] + 125*\[Rho] - 4000*
                \[Rho]^(3/2) + 1000*\[Rho]^2 - 1000*\[Rho]^3 + 4000*
                \[Rho]^(7/2) - 125*\[Rho]^4 + 625*\[Rho]^(9/2) + 107*
                \[Rho]^5 + 128*Ec^7*(-569 - 475*Sqrt[\[Rho]] + 475*\[Rho]) + 
               64*Ec^6*(879 + 1125*Sqrt[\[Rho]] - 625*\[Rho] - 
                 2200*\[Rho]^(3/2) + 550*\[Rho]^2) - 96*Ec^5*(211 + 
                 425*Sqrt[\[Rho]] - 1225*\[Rho] + 1900*\[Rho]^(3/2) - 
                 2200*\[Rho]^2 + 1500*\[Rho]^(5/2)) - 40*Ec^4*(-179 - 
                 1090*Sqrt[\[Rho]] + 7810*\[Rho] - 18120*\[Rho]^(3/2) + 
                 13260*\[Rho]^2 - 2520*\[Rho]^(5/2) - 2440*\[Rho]^3 + 
                 1360*\[Rho]^(7/2) + 125*\[Rho]^4) - 6*Ec*(-77 - 
                 325*Sqrt[\[Rho]] - 2375*\[Rho] + 1000*\[Rho]^(3/2) - 
                 1600*\[Rho]^2 - 5400*\[Rho]^(5/2) + 4200*\[Rho]^3 + 
                 600*\[Rho]^(7/2) + 25*\[Rho]^4 + 625*\[Rho]^(9/2) + 
                 107*\[Rho]^5) + 12*Ec^2*(18 + 525*Sqrt[\[Rho]] - 
                 8925*\[Rho] + 15100*\[Rho]^(3/2) - 10300*\[Rho]^2 - 
                 11700*\[Rho]^(5/2) + 11800*\[Rho]^3 - 4300*\[Rho]^(7/2) + 
                 200*\[Rho]^4 + 625*\[Rho]^(9/2) + 107*\[Rho]^5) - 8*Ec^3*
                (433 + 4025*Sqrt[\[Rho]] - 35525*\[Rho] + 75700*\[Rho]^
                   (3/2) - 51100*\[Rho]^2 - 17100*\[Rho]^(5/2) + 
                 27900*\[Rho]^3 - 14100*\[Rho]^(7/2) + 325*\[Rho]^4 + 
                 625*\[Rho]^(9/2) + 107*\[Rho]^5)))/(75*(-1 + 2*Ec)^3) - 
            (4*(4 + 384*Ec^8 + 35*Sqrt[\[Rho]] - 245*\[Rho] + 580*
                \[Rho]^(3/2) - 280*\[Rho]^2 - 360*\[Rho]^(5/2) + 500*
                \[Rho]^3 - 260*\[Rho]^(7/2) + 20*\[Rho]^4 + 5*\[Rho]^(9/2) + 
               \[Rho]^5 + 128*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*
                (12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2) - 96*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                 10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 40*Ec^4*
                (-3 - 18*Sqrt[\[Rho]] + 138*\[Rho] - 348*\[Rho]^(3/2) + 
                 270*\[Rho]^2 - 84*\[Rho]^(5/2) - 20*\[Rho]^3 + 
                 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*(19 + 155*Sqrt[\[Rho]] - 
                 1165*\[Rho] + 2810*\[Rho]^(3/2) - 1910*\[Rho]^2 + 
                 150*\[Rho]^(5/2) + 570*\[Rho]^3 - 270*\[Rho]^(7/2) + 
                 5*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5) + 12*Ec^2*
                (9 + 75*Sqrt[\[Rho]] - 535*\[Rho] + 1270*\[Rho]^(3/2) - 
                 780*\[Rho]^2 - 190*\[Rho]^(5/2) + 500*\[Rho]^3 - 
                 250*\[Rho]^(7/2) + 15*\[Rho]^4 + 5*\[Rho]^(9/2) + 
                 \[Rho]^5) - 2*Ec*(17 + 145*Sqrt[\[Rho]] - 1015*\[Rho] + 
                 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 - 900*\[Rho]^(5/2) + 
                 1480*\[Rho]^3 - 760*\[Rho]^(7/2) + 55*\[Rho]^4 + 
                 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/
             (5*(-1 + 2*Ec)^3)) - (32*Ec*(48*Ec^7 + 16*Ec^6*
              (-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 8*Ec^5*(12 + 15*
                Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 5*\[Rho]^2) - 
             15*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*
                \[Rho]^2 + \[Rho]^(5/2)) + 15*Ec*\[Rho]*(-7 + 33*
                Sqrt[\[Rho]] - 50*\[Rho] + 53*\[Rho]^(3/2) - 22*\[Rho]^2 + 5*
                \[Rho]^(5/2)) - 12*Ec^4*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 10*
                \[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
             10*Ec^2*\[Rho]*(-26 + 115*Sqrt[\[Rho]] - 163*\[Rho] + 159*
                \[Rho]^(3/2) - 59*\[Rho]^2 + 11*\[Rho]^(5/2)) + 
             5*Ec^3*(1 + 2*Sqrt[\[Rho]] - 50*\[Rho] + 204*\[Rho]^(3/2) - 270*
                \[Rho]^2 + 228*\[Rho]^(5/2) - 68*\[Rho]^3 + 8*\[Rho]^(7/2) + 
               \[Rho]^4))*PolyLog[2, 2*Ec])/(5*(-1 + 2*Ec)^3) - 
          (256*\[Rho]^(3/2)*(5 - 20*Sqrt[\[Rho]] + 22*\[Rho] - 
             20*\[Rho]^(3/2) + 5*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/5 - 
          (8*(3 - 96*Ec^5 + 30*Sqrt[\[Rho]] - 250*\[Rho] + 600*\[Rho]^(3/2) + 
             30*(-8 + (1 - 2*Ec)^(-1))*\[Rho]^2 + (-142 + 120/(-1 + 2*Ec))*
              \[Rho]^(5/2) + (10*(57 - 200*Ec + 164*Ec^2)*\[Rho]^3)/
              (1 - 2*Ec)^2 - (80*(3 - 10*Ec + 7*Ec^2)*\[Rho]^(7/2))/
              (1 - 2*Ec)^2 - (5*(3 - 16*Ec + 24*Ec^2)*\[Rho]^4)/
              (-1 + 2*Ec)^3 - 80*Ec^3*\[Rho]*(2 - 4*Sqrt[\[Rho]] + \[Rho]) - 
             80*Ec^4*(-1 - 2*Sqrt[\[Rho]] + 2*\[Rho]) + 120*Ec^2*\[Rho]*
              (-2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2)) + 
             10*Ec*(-1 - 8*Sqrt[\[Rho]] + 68*\[Rho] - 192*\[Rho]^(3/2) + 186*
                \[Rho]^2 - 120*\[Rho]^(5/2) + 24*\[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
          (8*(-3 + 96*Ec^5 - 30*Sqrt[\[Rho]] + 250*\[Rho] - 
             760*\[Rho]^(3/2) + (880 + 30/(-1 + 2*Ec))*\[Rho]^2 + 
             (-562 + 120/(1 - 2*Ec))*\[Rho]^(5/2) + (10*(7 - 56*Ec + 92*Ec^2)*
               \[Rho]^3)/(1 - 2*Ec)^2 - (80*(-1 + 2*Ec + Ec^2)*\[Rho]^(7/2))/
              (1 - 2*Ec)^2 + (5*(3 - 16*Ec + 24*Ec^2)*\[Rho]^4)/
              (-1 + 2*Ec)^3 + 80*Ec^3*\[Rho]*(2 - 4*Sqrt[\[Rho]] + \[Rho]) + 
             80*Ec^4*(-1 - 2*Sqrt[\[Rho]] + 2*\[Rho]) - 120*Ec^2*\[Rho]*
              (-2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2)) - 
             10*Ec*(-1 - 8*Sqrt[\[Rho]] + 68*\[Rho] - 192*\[Rho]^(3/2) + 186*
                \[Rho]^2 - 120*\[Rho]^(5/2) + 24*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
          (4*(1 + Sqrt[\[Rho]])^8*(1 - 3*Sqrt[\[Rho]] + \[Rho])*
            PolyLog[2, \[Rho]])/5 + (4 + 32*Sqrt[\[Rho]] - 192*\[Rho] + 
            528*\[Rho]^(3/2) - 240*\[Rho]^2 - 144*\[Rho]^(5/2) + 
            384*\[Rho]^3 - 144*\[Rho]^(7/2) + 20*\[Rho]^4 + 8*\[Rho]^(9/2) + 
            (8*\[Rho]^5)/5 + 8*Ec*(-1 - 8*Sqrt[\[Rho]] + 44*\[Rho] - 
              72*\[Rho]^(3/2) + 72*\[Rho]^(5/2) - 44*\[Rho]^3 + 
              8*\[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[\[Rho]]*((Sqrt[\[Rho]]*(-225 + 5760*Ec^7*(-5 + 
                 12*Sqrt[\[Rho]]) + 1230*Sqrt[\[Rho]] - 33900*\[Rho] + 33840*
                \[Rho]^(3/2) - 94800*\[Rho]^2 + 39040*\[Rho]^(5/2) - 38500*
                \[Rho]^3 + 2330*\[Rho]^(7/2) + 575*\[Rho]^4 + 124*
                \[Rho]^(9/2) + 960*Ec^6*(45 - 100*Sqrt[\[Rho]] - 80*\[Rho] + 
                 17*\[Rho]^(3/2)) + 480*Ec^5*(-45 + 84*Sqrt[\[Rho]] + 
                 330*\[Rho] + 78*\[Rho]^(3/2) - 40*\[Rho]^2 + 
                 2*\[Rho]^(5/2)) - 80*Ec^4*(-45 + 60*Sqrt[\[Rho]] + 
                 6690*\[Rho] - 4668*\[Rho]^(3/2) + 10740*\[Rho]^2 - 
                 2890*\[Rho]^(5/2) + 1120*\[Rho]^3 + 77*\[Rho]^(7/2)) - 6*Ec*
                (-225 + 1190*Sqrt[\[Rho]] - 42500*\[Rho] + 45150*
                  \[Rho]^(3/2) - 118800*\[Rho]^2 + 50420*\[Rho]^(5/2) - 
                 43900*\[Rho]^3 + 2685*\[Rho]^(7/2) + 575*\[Rho]^4 + 
                 124*\[Rho]^(9/2)) - 8*Ec^3*(-225 + 990*Sqrt[\[Rho]] - 
                 116550*\[Rho] + 118980*\[Rho]^(3/2) - 276000*\[Rho]^2 + 
                 103770*\[Rho]^(5/2) - 66750*\[Rho]^3 + 3275*\[Rho]^(7/2) + 
                 575*\[Rho]^4 + 124*\[Rho]^(9/2)) + 6*Ec^2*(-450 + 
                 2220*Sqrt[\[Rho]] - 120300*\[Rho] + 130550*\[Rho]^(3/2) - 
                 322200*\[Rho]^2 + 134340*\[Rho]^(5/2) - 102900*\[Rho]^3 + 
                 6165*\[Rho]^(7/2) + 1150*\[Rho]^4 + 248*\[Rho]^(9/2))))/
             (75*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(5 - 20*Sqrt[\[Rho]] + 22*
                \[Rho] - 20*\[Rho]^(3/2) + 5*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/
             5 + (4*(1 + Sqrt[\[Rho]])^8*(1 - 3*Sqrt[\[Rho]] + \[Rho])*
              Log[1 - \[Rho]])/5 + 96*(-1 + 2*Ec)*\[Rho]*
             (1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2)*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
             (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
              \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] + 96*\[Rho]^(3/2)*(1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 
              3*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 
                2*Ec)] - 48*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
              9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 
                4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
           ((779 + 33024*Ec^8 + 3400*Sqrt[\[Rho]] - 40*(623 + 240*Pi^2)*
               \[Rho] + 3200*(83 + 15*Pi^2)*\[Rho]^(3/2) - 20*(10373 + 
                3840*Pi^2)*\[Rho]^2 + 9600*(35 + 9*Pi^2)*\[Rho]^(5/2) - 
              240*(319 + 160*Pi^2)*\[Rho]^3 + 4800*(13 + 2*Pi^2)*\[Rho]^
                (7/2) + 1905*\[Rho]^4 - 1024*Ec^7*(-26 - 50*Sqrt[\[Rho]] + 
                165*\[Rho]) + 128*Ec^6*(-1519 - 3200*Sqrt[\[Rho]] + 
                4700*\[Rho] - 400*\[Rho]^(3/2) + 280*\[Rho]^2) - 
              768*Ec^5*(-234 - 425*Sqrt[\[Rho]] - 530*\[Rho] + 
                4250*\[Rho]^(3/2) - 1760*\[Rho]^2 + 850*\[Rho]^(5/2) + 
                10*\[Rho]^3) + 80*Ec^4*(4 + 3720*Sqrt[\[Rho]] - 
                80*(365 + 24*Pi^2)*\[Rho] + 240*(551 + 32*Pi^2)*
                 \[Rho]^(3/2) - 12*(6057 + 800*Pi^2)*\[Rho]^2 + 
                240*(259 + 32*Pi^2)*\[Rho]^(5/2) - 80*(55 + 24*Pi^2)*
                 \[Rho]^3 + 480*\[Rho]^(7/2) + 11*\[Rho]^4) + 
              16*Ec*(-624 - 3125*Sqrt[\[Rho]] + 25*(697 + 192*Pi^2)*\[Rho] - 
                600*(239 + 38*Pi^2)*\[Rho]^(3/2) + 30*(3623 + 1160*Pi^2)*
                 \[Rho]^2 - 300*(537 + 124*Pi^2)*\[Rho]^(5/2) + 
                7800*(5 + 2*Pi^2)*\[Rho]^3 - 200*(137 + 18*Pi^2)*
                 \[Rho]^(7/2) + 110*\[Rho]^4) + 64*Ec^3*(-1248 - 
                7800*Sqrt[\[Rho]] + 50*(781 + 96*Pi^2)*\[Rho] - 
                50*(4073 + 408*Pi^2)*\[Rho]^(3/2) + 920*(143 + 30*Pi^2)*
                 \[Rho]^2 - 450*(327 + 56*Pi^2)*\[Rho]^(5/2) + 
                350*(73 + 24*Pi^2)*\[Rho]^3 - 50*(241 + 24*Pi^2)*
                 \[Rho]^(7/2) + 735*\[Rho]^4) - 24*Ec^2*(-1877 - 
                10200*Sqrt[\[Rho]] + 120*(419 + 80*Pi^2)*\[Rho] - 
                200*(1627 + 216*Pi^2)*\[Rho]^(3/2) + 960*(242 + 65*Pi^2)*
                 \[Rho]^2 - 600*(511 + 104*Pi^2)*\[Rho]^(5/2) + 
                2400*(29 + 10*Pi^2)*\[Rho]^3 - 200*(209 + 24*Pi^2)*
                 \[Rho]^(7/2) + 1595*\[Rho]^4))/(300*(-1 + 2*Ec)^3) - 
            72*\[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + 
              \[Rho]^2)*Log[\[Mu]^2/mb^2] + 
            (8*(2*\[Rho]*(-60 + 250*Sqrt[\[Rho]] - 355*\[Rho] + 
                 251*\[Rho]^(3/2) - 115*\[Rho]^2 + 10*\[Rho]^(5/2) + 
                 120*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + 
                   \[Rho]^2)) + (3*(1 - 2*Ec)^8 + 10*(1 - 2*Ec)^6*
                  (-1 + Sqrt[\[Rho]])^4 + 30*(1 - 2*Ec)^2*(-1 + Sqrt[\[Rho]])^
                   4*\[Rho]^2 + 5*\[Rho]^4 + 10*(-1 + 2*Ec)^7*
                  (1 - Sqrt[\[Rho]] + \[Rho]) + 20*(-1 + 2*Ec)*\[Rho]^3*
                  (1 - Sqrt[\[Rho]] + \[Rho]) + 60*(1 - 2*Ec)^5*
                  (Sqrt[\[Rho]] - 3*\[Rho] + 5*\[Rho]^(3/2) - 3*\[Rho]^2 + 
                   \[Rho]^(5/2)))/(1 - 2*Ec)^3)*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
             5 + (8*(3*(1 - 2*Ec)^5 + 10*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^4 + 
               10*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (30*(-1 + 2*Ec - 
                  Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2))/
                (-1 + 2*Ec) + 8*\[Rho]^(5/2) + (5*\[Rho]^4)/(1 - 2*Ec)^3 - 10*
                (1 - 2*Ec)^4*(1 - Sqrt[\[Rho]] + \[Rho]) + 10*\[Rho]^2*
                (1 - Sqrt[\[Rho]] + \[Rho]) - (20*\[Rho]^2*(-1 + 4*Ec - 
                  4*Ec^2 + \[Rho])*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^
                 2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 
                 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 60*
                (1 - 4*Ec + 4*Ec^2 - \[Rho])*(Sqrt[\[Rho]] - 3*\[Rho] + 
                 5*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^(5/2)))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
            (8*(4 + 384*Ec^8 + 35*Sqrt[\[Rho]] - 245*\[Rho] + 580*
                \[Rho]^(3/2) - 280*\[Rho]^2 - 360*\[Rho]^(5/2) + 500*
                \[Rho]^3 - 260*\[Rho]^(7/2) + 20*\[Rho]^4 + 5*\[Rho]^(9/2) + 
               \[Rho]^5 + 128*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*
                (12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2) - 96*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                 10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 40*Ec^4*
                (-3 - 18*Sqrt[\[Rho]] + 138*\[Rho] - 348*\[Rho]^(3/2) + 
                 270*\[Rho]^2 - 84*\[Rho]^(5/2) - 20*\[Rho]^3 + 
                 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*(19 + 155*Sqrt[\[Rho]] - 
                 1165*\[Rho] + 2810*\[Rho]^(3/2) - 1910*\[Rho]^2 + 
                 150*\[Rho]^(5/2) + 570*\[Rho]^3 - 270*\[Rho]^(7/2) + 
                 5*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5) + 12*Ec^2*
                (9 + 75*Sqrt[\[Rho]] - 535*\[Rho] + 1270*\[Rho]^(3/2) - 
                 780*\[Rho]^2 - 190*\[Rho]^(5/2) + 500*\[Rho]^3 - 
                 250*\[Rho]^(7/2) + 15*\[Rho]^4 + 5*\[Rho]^(9/2) + 
                 \[Rho]^5) - 2*Ec*(17 + 145*Sqrt[\[Rho]] - 1015*\[Rho] + 
                 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 - 900*\[Rho]^(5/2) + 
                 1480*\[Rho]^3 - 760*\[Rho]^(7/2) + 55*\[Rho]^4 + 
                 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
             (5*(-1 + 2*Ec)^3) - ((8 + 4608*Ec^8 + 100*Sqrt[\[Rho]] - 1020*
                \[Rho] + 1500*\[Rho]^(3/2) - 1230*\[Rho]^2 - 1980*
                \[Rho]^(5/2) + 1600*\[Rho]^3 - 1060*\[Rho]^(7/2) + 75*
                \[Rho]^4 + 1536*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 768*
                Ec^6*(12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2) - 1152*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                 10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 32*Ec^3*
                (-17 - 145*Sqrt[\[Rho]] + 1695*\[Rho] - 4185*\[Rho]^(3/2) + 
                 4770*\[Rho]^2 - 2295*\[Rho]^(5/2) + 620*\[Rho]^3 + 
                 115*\[Rho]^(7/2)) + 80*Ec^4*(10 + 44*Sqrt[\[Rho]] - 
                 476*\[Rho] + 1320*\[Rho]^(3/2) - 1506*\[Rho]^2 + 
                 840*\[Rho]^(5/2) - 208*\[Rho]^3 + \[Rho]^4) + 24*Ec^2*
                (14 + 130*Sqrt[\[Rho]] - 1370*\[Rho] + 2970*\[Rho]^(3/2) - 
                 3330*\[Rho]^2 + 870*\[Rho]^(5/2) - 20*\[Rho]^3 - 
                 350*\[Rho]^(7/2) + 25*\[Rho]^4) - 8*Ec*(11 + 
                 115*Sqrt[\[Rho]] - 1165*\[Rho] + 2145*\[Rho]^(3/2) - 
                 2220*\[Rho]^2 - 525*\[Rho]^(5/2) + 730*\[Rho]^3 - 
                 675*\[Rho]^(7/2) + 50*\[Rho]^4))*Log[\[Rho]])/
             (5*(-1 + 2*Ec)^3) + 48*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
              9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 
                4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[2, 2*Ec] - 192*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
              9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 
                4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]*
             (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
              \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)] + 96*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
              9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 
                4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 96*\[Rho]*
           (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
            \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
              4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
          384*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 8*\[Rho] - 9*\[Rho]^(3/2) + 
            4*\[Rho]^2 - \[Rho]^(5/2) - 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
              4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 
            8*\[Rho] - 9*\[Rho]^(3/2) + 4*\[Rho]^2 - \[Rho]^(5/2) - 
            2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 96*\[Rho]*
           (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
            \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
              4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
          (651 + 128*Ec^8*(-1273 + 120*Pi^2) + 4875*Sqrt[\[Rho]] - 
            17213*\[Rho] + 178100*\[Rho]^(3/2) - 108104*\[Rho]^2 + 
            108104*\[Rho]^3 - 178100*\[Rho]^(7/2) + 17213*\[Rho]^4 - 
            4875*\[Rho]^(9/2) - 651*\[Rho]^5 - 60*Pi^2*(1 + 5*Sqrt[\[Rho]] + 
              5*\[Rho] - 200*\[Rho]^(3/2) + 800*\[Rho]^2 - 944*\[Rho]^(5/2) + 
              800*\[Rho]^3 - 200*\[Rho]^(7/2) + 5*\[Rho]^4 + 5*\[Rho]^(9/2) + 
              \[Rho]^5) + 64*Ec^7*(6419 + 6350*Sqrt[\[Rho]] - 7394*\[Rho] + 
              80*Pi^2*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho])) + 
            16*Ec^6*(-24083 - 40100*Sqrt[\[Rho]] + 46556*\[Rho] + 
              55600*\[Rho]^(3/2) - 18556*\[Rho]^2 + 160*Pi^2*(12 + 
                15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 5*\[Rho]^2)) - 
            16*Ec^5*(-9103 - 18050*Sqrt[\[Rho]] + 25494*\[Rho] + 
              88000*\[Rho]^(3/2) - 4468*\[Rho]^2 - 31900*\[Rho]^(5/2) + 
              1748*\[Rho]^3 + 240*Pi^2*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2))) + 
            14400*\[Rho]*Zeta[3] - 72000*\[Rho]^(3/2)*Zeta[3] + 
            115200*\[Rho]^2*Zeta[3] - 129600*\[Rho]^(5/2)*Zeta[3] + 
            57600*\[Rho]^3*Zeta[3] - 14400*\[Rho]^(7/2)*Zeta[3] + 
            8*Ec^4*(1480 + 11050*Sqrt[\[Rho]] + 20200*\[Rho]^(7/2) + 
              2711*\[Rho]^4 + 200*Pi^2*(1 + 2*Sqrt[\[Rho]] - 50*\[Rho] + 
                204*\[Rho]^(3/2) - 270*\[Rho]^2 + 228*\[Rho]^(5/2) - 
                68*\[Rho]^3 + 8*\[Rho]^(7/2) + \[Rho]^4) + 90*\[Rho]*(-159 + 
                320*Zeta[3]) - 300*\[Rho]^(5/2)*(-679 + 384*Zeta[3]) - 
              200*\[Rho]^(3/2)*(-1999 + 576*Zeta[3]) + 20*\[Rho]^3*(-1963 + 
                1440*Zeta[3]) + 80*\[Rho]^2*(-1973 + 1800*Zeta[3])) + 
            4*Ec^3*(-9497 - 45950*Sqrt[\[Rho]] - 32359*\[Rho]^4 + 
              9750*\[Rho]^(9/2) + 1302*\[Rho]^5 + 40*Pi^2*(3 + 
                15*Sqrt[\[Rho]] + 535*\[Rho] - 2900*\[Rho]^(3/2) + 
                5660*\[Rho]^2 - 6012*\[Rho]^(5/2) + 3580*\[Rho]^3 - 
                820*\[Rho]^(7/2) + 15*\[Rho]^4 + 15*\[Rho]^(9/2) + 
                3*\[Rho]^5) + 163200*\[Rho]^(3/2)*(-8 + 3*Zeta[3]) + 
              2400*\[Rho]^(7/2)*(95 + 12*Zeta[3]) - 3200*\[Rho]^2*(-241 + 
                207*Zeta[3]) - 450*\[Rho]*(-241 + 256*Zeta[3]) + 
              100*\[Rho]^(5/2)*(-8761 + 6048*Zeta[3]) - 20*\[Rho]^3*(1807 + 
                10080*Zeta[3])) - Ec^2*(-20097 - 116900*Sqrt[\[Rho]] - 
              212947*\[Rho]^4 + 58500*\[Rho]^(9/2) + 7812*\[Rho]^5 + 
              240*Pi^2*(3 + 15*Sqrt[\[Rho]] + 155*\[Rho] - 
                1260*\[Rho]^(3/2) + 3400*\[Rho]^2 - 3892*\[Rho]^(5/2) + 
                2840*\[Rho]^3 - 700*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                15*\[Rho]^(9/2) + 3*\[Rho]^5) + \[Rho]^2*(2513140 - 
                2246400*Zeta[3]) + \[Rho]*(356892 - 345600*Zeta[3]) + 
              800*\[Rho]^(7/2)*(2233 + 216*Zeta[3]) + 400*\[Rho]^(3/2)*(
                -9905 + 3888*Zeta[3]) + 200*\[Rho]^(5/2)*(-10135 + 
                11232*Zeta[3]) - 40*\[Rho]^3*(21643 + 21600*Zeta[3])) + 
            Ec*(-5541 - 37650*Sqrt[\[Rho]] - 106039*\[Rho]^4 + 
              29250*\[Rho]^(9/2) + 3906*\[Rho]^5 + 120*Pi^2*(3 + 
                15*Sqrt[\[Rho]] + 55*\[Rho] - 800*\[Rho]^(3/2) + 
                2720*\[Rho]^2 - 3192*\[Rho]^(5/2) + 2560*\[Rho]^3 - 
                640*\[Rho]^(7/2) + 15*\[Rho]^4 + 15*\[Rho]^(9/2) + 
                3*\[Rho]^5) + \[Rho]^2*(864228 - 835200*Zeta[3]) + 
              400*\[Rho]^(7/2)*(2503 + 216*Zeta[3]) + 1600*\[Rho]^(3/2)*(
                -857 + 342*Zeta[3]) - 240*\[Rho]^3*(2383 + 1560*Zeta[3]) + 
              200*\[Rho]^(5/2)*(-1865 + 4464*Zeta[3]) - 2*\[Rho]*(-64171 + 
                57600*Zeta[3])))/(150*(-1 + 2*Ec)^3)) + 
        aP^2*(8*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
            4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
              4*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
          Log[1 - 2*Ec]^2*((18 + 8448*Ec^8 - 210*Sqrt[\[Rho]] - 2030*\[Rho] - 
              4600*\[Rho]^(3/2) - 4210*\[Rho]^2 + 180*\[Rho]^(5/2) + 
              1780*\[Rho]^3 + 1480*\[Rho]^(7/2) + 115*\[Rho]^4 + 
              20*\[Rho]^(9/2) - 4*\[Rho]^5 + 2816*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 
                5*\[Rho]) + 1408*Ec^6*(12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 
                20*\[Rho]^(3/2) + 5*\[Rho]^2) + 2112*Ec^5*(-3 + 
                5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 
                10*\[Rho]^(5/2)) + 80*Ec^4*(19 - 86*Sqrt[\[Rho]] - 
                902*\[Rho] - 2628*\[Rho]^(3/2) - 2856*\[Rho]^2 - 
                1692*\[Rho]^(5/2) - 372*\[Rho]^3 - 8*\[Rho]^(7/2) + 
                2*\[Rho]^4) - 24*Ec^2*(-29 + 265*Sqrt[\[Rho]] + 2665*\[Rho] + 
                6890*\[Rho]^(3/2) + 7320*\[Rho]^2 + 3700*\[Rho]^(5/2) + 
                590*\[Rho]^3 - 390*\[Rho]^(7/2) - 35*\[Rho]^4 - 
                10*\[Rho]^(9/2) + 2*\[Rho]^5) + 16*Ec^3*(-69 + 
                585*Sqrt[\[Rho]] + 6515*\[Rho] + 17830*\[Rho]^(3/2) + 
                19180*\[Rho]^2 + 11280*\[Rho]^(5/2) + 2780*\[Rho]^3 - 
                130*\[Rho]^(7/2) + 10*\[Rho]^4 - 10*\[Rho]^(9/2) + 
                2*\[Rho]^5) + 4*Ec*(-47 + 475*Sqrt[\[Rho]] + 4585*\[Rho] + 
                11160*\[Rho]^(3/2) + 11310*\[Rho]^2 + 3630*\[Rho]^(5/2) - 
                970*\[Rho]^3 - 1760*\[Rho]^(7/2) - 150*\[Rho]^4 - 
                30*\[Rho]^(9/2) + 6*\[Rho]^5))/(5*(-1 + 2*Ec)^3) - 
            48*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
              4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 
                5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*Log[2*Ec]) + 
          ((12*(-1 + 2*Ec)^5)/5 + 8*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^4 + 
            32*(1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (24*(1 + Sqrt[\[Rho]])^4*
              \[Rho]^2)/(-1 + 2*Ec) + (32*\[Rho]^(5/2))/5 + 
            (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 8*(1 - 2*Ec)^4*(1 + Sqrt[\[Rho]] + 
              \[Rho]) - 24*\[Rho]^2*(1 + Sqrt[\[Rho]] + \[Rho]) + 
            (16*\[Rho]^3*(1 + Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
            48*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
             (1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) - 
            96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 
              5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          ((-24*(1 + Sqrt[\[Rho]])^4*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2))/
             (1 - 2*Ec) - 4*\[Rho]^(5/2) + (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 
            (16*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 + Sqrt[\[Rho]] + 
               \[Rho]))/(1 - 2*Ec)^2 - 8*(1 + Sqrt[\[Rho]])^4*
             ((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 8*(1 + Sqrt[\[Rho]] + \[Rho])*
             ((1 - 2*Ec)^4 - \[Rho]^2) + 48*((1 - 2*Ec)^2 - \[Rho])*
             Sqrt[\[Rho]]*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + 
              \[Rho]^2) + 96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2) - 
            (12*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
          (2*\[Rho]^(3/2)*(90 + 180*Sqrt[\[Rho]] + 270*\[Rho] + 
             160*\[Rho]^(3/2) + 10*\[Rho]^2 + 5*\[Rho]^(5/2) - 5*\[Rho]^3 + 
             \[Rho]^(7/2))*Log[\[Rho]]^2)/5 + Log[\[Mu]^2/mb^2]*
           (6/5 + (288*Ec^5)/5 - 6*Sqrt[\[Rho]] - 18*\[Rho] - 
            168*\[Rho]^(3/2) + (-114 + 18/(1 - 2*Ec))*\[Rho]^2 + 
            (144*Ec*\[Rho]^(5/2))/(1 - 2*Ec) + (48*(2 - 6*Ec + 3*Ec^2)*
              \[Rho]^3)/(1 - 2*Ec)^2 + (24*(7 - 24*Ec + 18*Ec^2)*
              \[Rho]^(7/2))/(1 - 2*Ec)^2 + (6*(-3 + 17*Ec - 30*Ec^2 + 12*
                Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 6*\[Rho]^(9/2) - 
            (6*\[Rho]^5)/5 + 72*Ec^2*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
              2*\[Rho]) + 48*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 2*\[Rho]) + 
            48*Ec^3*(4*\[Rho]^(3/2) + \[Rho]^2) - 6*Ec*\[Rho]^(3/2)*
             (-24 - 18*Sqrt[\[Rho]] - 48*\[Rho] - 8*\[Rho]^(3/2) - 
              8*\[Rho]^2 + \[Rho]^(5/2)) - 72*\[Rho]*(Sqrt[\[Rho]] + \[Rho] + 
              3*\[Rho]^(3/2) + \[Rho]^2 + \[Rho]^(5/2))*Log[\[Rho]]) + 
          Log[1 - 2*Ec - \[Rho]]*((-2*(-107 + 33408*Ec^8 + 625*Sqrt[\[Rho]] + 
               125*\[Rho] + 4000*\[Rho]^(3/2) + 1000*\[Rho]^2 - 1000*
                \[Rho]^3 - 4000*\[Rho]^(7/2) - 125*\[Rho]^4 - 625*
                \[Rho]^(9/2) + 107*\[Rho]^5 + 128*Ec^7*(-569 + 
                 475*Sqrt[\[Rho]] + 475*\[Rho]) + 64*Ec^6*(879 - 
                 1125*Sqrt[\[Rho]] - 625*\[Rho] + 2200*\[Rho]^(3/2) + 
                 550*\[Rho]^2) + 96*Ec^5*(-211 + 425*Sqrt[\[Rho]] + 
                 1225*\[Rho] + 1900*\[Rho]^(3/2) + 2200*\[Rho]^2 + 
                 1500*\[Rho]^(5/2)) - 40*Ec^4*(-179 + 1090*Sqrt[\[Rho]] + 
                 7810*\[Rho] + 18120*\[Rho]^(3/2) + 13260*\[Rho]^2 + 
                 2520*\[Rho]^(5/2) - 2440*\[Rho]^3 - 1360*\[Rho]^(7/2) + 
                 125*\[Rho]^4) - 6*Ec*(-77 + 325*Sqrt[\[Rho]] - 2375*\[Rho] - 
                 1000*\[Rho]^(3/2) - 1600*\[Rho]^2 + 5400*\[Rho]^(5/2) + 
                 4200*\[Rho]^3 - 600*\[Rho]^(7/2) + 25*\[Rho]^4 - 
                 625*\[Rho]^(9/2) + 107*\[Rho]^5) + 12*Ec^2*(18 - 
                 525*Sqrt[\[Rho]] - 8925*\[Rho] - 15100*\[Rho]^(3/2) - 
                 10300*\[Rho]^2 + 11700*\[Rho]^(5/2) + 11800*\[Rho]^3 + 
                 4300*\[Rho]^(7/2) + 200*\[Rho]^4 - 625*\[Rho]^(9/2) + 
                 107*\[Rho]^5) - 8*Ec^3*(433 - 4025*Sqrt[\[Rho]] - 
                 35525*\[Rho] - 75700*\[Rho]^(3/2) - 51100*\[Rho]^2 + 
                 17100*\[Rho]^(5/2) + 27900*\[Rho]^3 + 14100*\[Rho]^(7/2) + 
                 325*\[Rho]^4 - 625*\[Rho]^(9/2) + 107*\[Rho]^5)))/
             (75*(-1 + 2*Ec)^3) - (4*(4 + 384*Ec^8 - 35*Sqrt[\[Rho]] - 245*
                \[Rho] - 580*\[Rho]^(3/2) - 280*\[Rho]^2 + 360*\[Rho]^(5/2) + 
               500*\[Rho]^3 + 260*\[Rho]^(7/2) + 20*\[Rho]^4 - 5*
                \[Rho]^(9/2) + \[Rho]^5 + 128*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 
                 5*\[Rho]) + 64*Ec^6*(12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 
                 20*\[Rho]^(3/2) + 5*\[Rho]^2) + 96*Ec^5*(-3 + 
                 5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 
                 10*\[Rho]^(5/2)) - 40*Ec^4*(-3 + 18*Sqrt[\[Rho]] + 
                 138*\[Rho] + 348*\[Rho]^(3/2) + 270*\[Rho]^2 + 
                 84*\[Rho]^(5/2) - 20*\[Rho]^3 - 8*\[Rho]^(7/2) + \[Rho]^4) - 
               8*Ec^3*(19 - 155*Sqrt[\[Rho]] - 1165*\[Rho] - 
                 2810*\[Rho]^(3/2) - 1910*\[Rho]^2 - 150*\[Rho]^(5/2) + 
                 570*\[Rho]^3 + 270*\[Rho]^(7/2) + 5*\[Rho]^4 - 
                 5*\[Rho]^(9/2) + \[Rho]^5) + 12*Ec^2*(9 - 75*Sqrt[\[Rho]] - 
                 535*\[Rho] - 1270*\[Rho]^(3/2) - 780*\[Rho]^2 + 
                 190*\[Rho]^(5/2) + 500*\[Rho]^3 + 250*\[Rho]^(7/2) + 
                 15*\[Rho]^4 - 5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*
                (17 - 145*Sqrt[\[Rho]] - 1015*\[Rho] - 2400*\[Rho]^(3/2) - 
                 1320*\[Rho]^2 + 900*\[Rho]^(5/2) + 1480*\[Rho]^3 + 
                 760*\[Rho]^(7/2) + 55*\[Rho]^4 - 15*\[Rho]^(9/2) + 
                 3*\[Rho]^5))*Log[\[Rho]])/(5*(-1 + 2*Ec)^3)) - 
          (32*Ec*(48*Ec^7 + 16*Ec^6*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 
             8*Ec^5*(12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 5*
                \[Rho]^2) + 15*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*
                \[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2)) - 
             15*Ec*\[Rho]*(7 + 33*Sqrt[\[Rho]] + 50*\[Rho] + 53*
                \[Rho]^(3/2) + 22*\[Rho]^2 + 5*\[Rho]^(5/2)) + 
             12*Ec^4*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 20*
                \[Rho]^2 + 10*\[Rho]^(5/2)) + 10*Ec^2*\[Rho]*
              (26 + 115*Sqrt[\[Rho]] + 163*\[Rho] + 159*\[Rho]^(3/2) + 59*
                \[Rho]^2 + 11*\[Rho]^(5/2)) + 5*Ec^3*(1 - 2*Sqrt[\[Rho]] - 50*
                \[Rho] - 204*\[Rho]^(3/2) - 270*\[Rho]^2 - 228*\[Rho]^(5/2) - 
               68*\[Rho]^3 - 8*\[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, 2*Ec])/
           (5*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(5 + 20*Sqrt[\[Rho]] + 
             22*\[Rho] + 20*\[Rho]^(3/2) + 5*\[Rho]^2)*PolyLog[2, 
             Sqrt[\[Rho]]])/5 - (8*(3 - 96*Ec^5 - 30*Sqrt[\[Rho]] - 
             250*\[Rho] - 760*\[Rho]^(3/2) + (-880 + 30/(1 - 2*Ec))*
              \[Rho]^2 + (-562 + 120/(1 - 2*Ec))*\[Rho]^(5/2) - 
             (10*(7 - 56*Ec + 92*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
             (80*(-1 + 2*Ec + Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 - 
             (5*(3 - 16*Ec + 24*Ec^2)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
             80*Ec^3*\[Rho]*(2 + 4*Sqrt[\[Rho]] + \[Rho]) - 
             80*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 2*\[Rho]) - 120*Ec^2*\[Rho]*
              (2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2)) + 
             10*Ec*(-1 + 8*Sqrt[\[Rho]] + 68*\[Rho] + 192*\[Rho]^(3/2) + 186*
                \[Rho]^2 + 120*\[Rho]^(5/2) + 24*\[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
          (8*(-3 + 96*Ec^5 + 30*Sqrt[\[Rho]] + 250*\[Rho] + 
             600*\[Rho]^(3/2) + 30*(8 + (-1 + 2*Ec)^(-1))*\[Rho]^2 + 
             (-142 + 120/(-1 + 2*Ec))*\[Rho]^(5/2) - (10*(57 - 200*Ec + 
                164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(3 - 10*Ec + 7*Ec^2)*
               \[Rho]^(7/2))/(1 - 2*Ec)^2 + (5*(3 - 16*Ec + 24*Ec^2)*\[Rho]^
                4)/(-1 + 2*Ec)^3 + 80*Ec^3*\[Rho]*(2 + 4*Sqrt[\[Rho]] + 
               \[Rho]) + 80*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 2*\[Rho]) + 
             120*Ec^2*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*
                \[Rho]^(3/2)) - 10*Ec*(-1 + 8*Sqrt[\[Rho]] + 68*\[Rho] + 192*
                \[Rho]^(3/2) + 186*\[Rho]^2 + 120*\[Rho]^(5/2) + 24*
                \[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
          (4*(1 + Sqrt[\[Rho]])^6*(1 - 11*Sqrt[\[Rho]] + 56*\[Rho] - 
             11*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/5 + 
          (4 - 32*Sqrt[\[Rho]] - 192*\[Rho] - 528*\[Rho]^(3/2) - 
            240*\[Rho]^2 + 144*\[Rho]^(5/2) + 384*\[Rho]^3 + 
            144*\[Rho]^(7/2) + 20*\[Rho]^4 - 8*\[Rho]^(9/2) + 
            (8*\[Rho]^5)/5 + 8*Ec*(-1 + 8*Sqrt[\[Rho]] + 44*\[Rho] + 
              72*\[Rho]^(3/2) - 72*\[Rho]^(5/2) - 44*\[Rho]^3 - 
              8*\[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*(-1/300*(-779 - 33024*Ec^8 + 3400*Sqrt[\[Rho]] + 40*
                (623 + 240*Pi^2)*\[Rho] + 3200*(83 + 15*Pi^2)*\[Rho]^(3/2) + 
               20*(10373 + 3840*Pi^2)*\[Rho]^2 + 9600*(35 + 9*Pi^2)*
                \[Rho]^(5/2) + 240*(319 + 160*Pi^2)*\[Rho]^3 + 4800*
                (13 + 2*Pi^2)*\[Rho]^(7/2) - 1905*\[Rho]^4 + 1024*Ec^7*
                (-26 + 50*Sqrt[\[Rho]] + 165*\[Rho]) - 128*Ec^6*
                (-1519 + 3200*Sqrt[\[Rho]] + 4700*\[Rho] + 400*\[Rho]^(3/2) + 
                 280*\[Rho]^2) + 768*Ec^5*(-234 + 425*Sqrt[\[Rho]] - 
                 530*\[Rho] - 4250*\[Rho]^(3/2) - 1760*\[Rho]^2 - 
                 850*\[Rho]^(5/2) + 10*\[Rho]^3) - 80*Ec^4*
                (4 - 3720*Sqrt[\[Rho]] - 80*(365 + 24*Pi^2)*\[Rho] - 
                 240*(551 + 32*Pi^2)*\[Rho]^(3/2) - 12*(6057 + 800*Pi^2)*
                  \[Rho]^2 - 240*(259 + 32*Pi^2)*\[Rho]^(5/2) - 
                 80*(55 + 24*Pi^2)*\[Rho]^3 - 480*\[Rho]^(7/2) + 
                 11*\[Rho]^4) - 16*Ec*(-624 + 3125*Sqrt[\[Rho]] + 
                 25*(697 + 192*Pi^2)*\[Rho] + 600*(239 + 38*Pi^2)*
                  \[Rho]^(3/2) + 30*(3623 + 1160*Pi^2)*\[Rho]^2 + 
                 300*(537 + 124*Pi^2)*\[Rho]^(5/2) + 7800*(5 + 2*Pi^2)*
                  \[Rho]^3 + 200*(137 + 18*Pi^2)*\[Rho]^(7/2) + 
                 110*\[Rho]^4) - 64*Ec^3*(-1248 + 7800*Sqrt[\[Rho]] + 
                 50*(781 + 96*Pi^2)*\[Rho] + 50*(4073 + 408*Pi^2)*
                  \[Rho]^(3/2) + 920*(143 + 30*Pi^2)*\[Rho]^2 + 
                 450*(327 + 56*Pi^2)*\[Rho]^(5/2) + 350*(73 + 24*Pi^2)*
                  \[Rho]^3 + 50*(241 + 24*Pi^2)*\[Rho]^(7/2) + 
                 735*\[Rho]^4) + 24*Ec^2*(-1877 + 10200*Sqrt[\[Rho]] + 
                 120*(419 + 80*Pi^2)*\[Rho] + 200*(1627 + 216*Pi^2)*
                  \[Rho]^(3/2) + 960*(242 + 65*Pi^2)*\[Rho]^2 + 
                 600*(511 + 104*Pi^2)*\[Rho]^(5/2) + 2400*(29 + 10*Pi^2)*
                  \[Rho]^3 + 200*(209 + 24*Pi^2)*\[Rho]^(7/2) + 
                 1595*\[Rho]^4))/(-1 + 2*Ec)^3 + 72*\[Rho]^(3/2)*
             (1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Mu]^2/mb^2] + (8*(2*\[Rho]*(-60 - 170*Sqrt[\[Rho]] - 
                 35*\[Rho] + 101*\[Rho]^(3/2) + 205*\[Rho]^2 + 
                 70*\[Rho]^(5/2) + 120*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                   4*\[Rho]^(3/2) + \[Rho]^2)) + (3*(1 - 2*Ec)^8 + 
                 10*(1 - 2*Ec)^6*(1 + Sqrt[\[Rho]])^4 + 30*(1 - 2*Ec)^2*
                  (1 + Sqrt[\[Rho]])^4*\[Rho]^2 + 5*\[Rho]^4 + 
                 10*(-1 + 2*Ec)^7*(1 + Sqrt[\[Rho]] + \[Rho]) + 
                 20*(-1 + 2*Ec)*\[Rho]^3*(1 + Sqrt[\[Rho]] + \[Rho]) + 
                 60*(-1 + 2*Ec)^5*(Sqrt[\[Rho]] + 3*\[Rho] + 5*\[Rho]^(3/2) + 
                   3*\[Rho]^2 + \[Rho]^(5/2)))/(1 - 2*Ec)^3)*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]])/5 + (8*(3*(1 - 2*Ec)^5 + 10*(1 - 2*Ec)^3*
                (1 + Sqrt[\[Rho]])^4 + 10*(1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + 
               (30*(-1 + 2*Ec - Sqrt[\[Rho]])*(1 + Sqrt[\[Rho]])^4*
                 \[Rho]^(3/2))/(-1 + 2*Ec) + 8*\[Rho]^(5/2) + (5*\[Rho]^4)/
                (1 - 2*Ec)^3 - 10*(1 - 2*Ec)^4*(1 + Sqrt[\[Rho]] + \[Rho]) + 
               10*\[Rho]^2*(1 + Sqrt[\[Rho]] + \[Rho]) - (20*\[Rho]^2*
                 (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 + Sqrt[\[Rho]] + \[Rho]))/
                (1 - 2*Ec)^2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2) - 
               60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(Sqrt[\[Rho]] + 3*\[Rho] + 
                 5*\[Rho]^(3/2) + 3*\[Rho]^2 + \[Rho]^(5/2)))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
            (8*(4 + 384*Ec^8 - 35*Sqrt[\[Rho]] - 245*\[Rho] - 580*
                \[Rho]^(3/2) - 280*\[Rho]^2 + 360*\[Rho]^(5/2) + 500*
                \[Rho]^3 + 260*\[Rho]^(7/2) + 20*\[Rho]^4 - 5*\[Rho]^(9/2) + 
               \[Rho]^5 + 128*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*
                (12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2) + 96*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 40*Ec^4*
                (-3 + 18*Sqrt[\[Rho]] + 138*\[Rho] + 348*\[Rho]^(3/2) + 
                 270*\[Rho]^2 + 84*\[Rho]^(5/2) - 20*\[Rho]^3 - 
                 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*(19 - 155*Sqrt[\[Rho]] - 
                 1165*\[Rho] - 2810*\[Rho]^(3/2) - 1910*\[Rho]^2 - 
                 150*\[Rho]^(5/2) + 570*\[Rho]^3 + 270*\[Rho]^(7/2) + 
                 5*\[Rho]^4 - 5*\[Rho]^(9/2) + \[Rho]^5) + 12*Ec^2*
                (9 - 75*Sqrt[\[Rho]] - 535*\[Rho] - 1270*\[Rho]^(3/2) - 
                 780*\[Rho]^2 + 190*\[Rho]^(5/2) + 500*\[Rho]^3 + 
                 250*\[Rho]^(7/2) + 15*\[Rho]^4 - 5*\[Rho]^(9/2) + 
                 \[Rho]^5) - 2*Ec*(17 - 145*Sqrt[\[Rho]] - 1015*\[Rho] - 
                 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 + 900*\[Rho]^(5/2) + 
                 1480*\[Rho]^3 + 760*\[Rho]^(7/2) + 55*\[Rho]^4 - 
                 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
             (5*(-1 + 2*Ec)^3) - ((8 + 4608*Ec^8 - 100*Sqrt[\[Rho]] - 1020*
                \[Rho] - 1500*\[Rho]^(3/2) - 1230*\[Rho]^2 + 1980*
                \[Rho]^(5/2) + 1600*\[Rho]^3 + 1060*\[Rho]^(7/2) + 75*
                \[Rho]^4 + 1536*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 768*
                Ec^6*(12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                 5*\[Rho]^2) + 1152*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 32*Ec^3*
                (17 - 145*Sqrt[\[Rho]] - 1695*\[Rho] - 4185*\[Rho]^(3/2) - 
                 4770*\[Rho]^2 - 2295*\[Rho]^(5/2) - 620*\[Rho]^3 + 
                 115*\[Rho]^(7/2)) + 80*Ec^4*(10 - 44*Sqrt[\[Rho]] - 
                 476*\[Rho] - 1320*\[Rho]^(3/2) - 1506*\[Rho]^2 - 
                 840*\[Rho]^(5/2) - 208*\[Rho]^3 + \[Rho]^4) + 24*Ec^2*
                (14 - 130*Sqrt[\[Rho]] - 1370*\[Rho] - 2970*\[Rho]^(3/2) - 
                 3330*\[Rho]^2 - 870*\[Rho]^(5/2) - 20*\[Rho]^3 + 
                 350*\[Rho]^(7/2) + 25*\[Rho]^4) - 8*Ec*(11 - 
                 115*Sqrt[\[Rho]] - 1165*\[Rho] - 2145*\[Rho]^(3/2) - 
                 2220*\[Rho]^2 + 525*\[Rho]^(5/2) + 730*\[Rho]^3 + 
                 675*\[Rho]^(7/2) + 50*\[Rho]^4))*Log[\[Rho]])/
             (5*(-1 + 2*Ec)^3) - 48*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 
              9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 
                4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[2, 2*Ec] - 192*\[Rho]*(-(Sqrt[\[Rho]]*
                (1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + 
                 \[Rho]^2)) + (-1 + 2*Ec)*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 192*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 
              9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 
                4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
             (1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + 
              \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((Sqrt[\[Rho]]*(225 + 5760*Ec^7*(5 + 12*Sqrt[\[Rho]]) + 
               1230*Sqrt[\[Rho]] + 33900*\[Rho] + 33840*\[Rho]^(3/2) + 94800*
                \[Rho]^2 + 39040*\[Rho]^(5/2) + 38500*\[Rho]^3 + 2330*
                \[Rho]^(7/2) - 575*\[Rho]^4 + 124*\[Rho]^(9/2) + 960*Ec^6*
                (-45 - 100*Sqrt[\[Rho]] + 80*\[Rho] + 17*\[Rho]^(3/2)) + 480*
                Ec^5*(45 + 84*Sqrt[\[Rho]] - 330*\[Rho] + 78*\[Rho]^(3/2) + 
                 40*\[Rho]^2 + 2*\[Rho]^(5/2)) - 80*Ec^4*(45 + 
                 60*Sqrt[\[Rho]] - 6690*\[Rho] - 4668*\[Rho]^(3/2) - 
                 10740*\[Rho]^2 - 2890*\[Rho]^(5/2) - 1120*\[Rho]^3 + 
                 77*\[Rho]^(7/2)) - 6*Ec*(225 + 1190*Sqrt[\[Rho]] + 
                 42500*\[Rho] + 45150*\[Rho]^(3/2) + 118800*\[Rho]^2 + 
                 50420*\[Rho]^(5/2) + 43900*\[Rho]^3 + 2685*\[Rho]^(7/2) - 
                 575*\[Rho]^4 + 124*\[Rho]^(9/2)) - 8*Ec^3*(225 + 
                 990*Sqrt[\[Rho]] + 116550*\[Rho] + 118980*\[Rho]^(3/2) + 
                 276000*\[Rho]^2 + 103770*\[Rho]^(5/2) + 66750*\[Rho]^3 + 
                 3275*\[Rho]^(7/2) - 575*\[Rho]^4 + 124*\[Rho]^(9/2)) + 6*
                Ec^2*(450 + 2220*Sqrt[\[Rho]] + 120300*\[Rho] + 
                 130550*\[Rho]^(3/2) + 322200*\[Rho]^2 + 134340*\[Rho]^
                   (5/2) + 102900*\[Rho]^3 + 6165*\[Rho]^(7/2) - 
                 1150*\[Rho]^4 + 248*\[Rho]^(9/2))))/(75*(-1 + 2*Ec)^3) - 
            (128*\[Rho]^(3/2)*(5 + 20*Sqrt[\[Rho]] + 22*\[Rho] + 20*
                \[Rho]^(3/2) + 5*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/5 + 
            (4*(1 + Sqrt[\[Rho]])^6*(1 - 11*Sqrt[\[Rho]] + 56*\[Rho] - 11*
                \[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]])/5 + 
            96*(-1 + 2*Ec)*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
              4*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + (-96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 
                5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) + 96*(-1 + 2*Ec)*\[Rho]*
               (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^(3/2)*
             (1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2)*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
             (1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + 
              \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          (-96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + 
              \[Rho]^2) + 96*(-1 + 2*Ec)*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 
              5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
          384*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
            4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
              4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 
            8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 
            2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          (-96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + 
              \[Rho]^2) + 96*(-1 + 2*Ec)*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 
              5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] - (651 + 128*Ec^8*(-1273 + 120*Pi^2) - 
            4875*Sqrt[\[Rho]] - 17213*\[Rho] - 178100*\[Rho]^(3/2) - 
            108104*\[Rho]^2 + 108104*\[Rho]^3 + 178100*\[Rho]^(7/2) + 
            17213*\[Rho]^4 + 4875*\[Rho]^(9/2) - 651*\[Rho]^5 - 
            60*Pi^2*(1 - 5*Sqrt[\[Rho]] + 5*\[Rho] - 120*\[Rho]^(3/2) - 
              480*\[Rho]^2 - 464*\[Rho]^(5/2) - 480*\[Rho]^3 - 
              120*\[Rho]^(7/2) + 5*\[Rho]^4 - 5*\[Rho]^(9/2) + \[Rho]^5) + 
            64*Ec^7*(6419 - 6350*Sqrt[\[Rho]] - 7394*\[Rho] + 
              80*Pi^2*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho])) + 
            16*Ec^6*(-24083 + 40100*Sqrt[\[Rho]] + 46556*\[Rho] - 
              55600*\[Rho]^(3/2) - 18556*\[Rho]^2 + 160*Pi^2*(12 - 
                15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 5*\[Rho]^2)) + 
            16*Ec^5*(9103 - 18050*Sqrt[\[Rho]] - 25494*\[Rho] + 
              88000*\[Rho]^(3/2) + 4468*\[Rho]^2 - 31900*\[Rho]^(5/2) - 
              1748*\[Rho]^3 + 240*Pi^2*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2))) + 
            14400*\[Rho]*Zeta[3] + 72000*\[Rho]^(3/2)*Zeta[3] + 
            115200*\[Rho]^2*Zeta[3] + 129600*\[Rho]^(5/2)*Zeta[3] + 
            57600*\[Rho]^3*Zeta[3] + 14400*\[Rho]^(7/2)*Zeta[3] + 
            8*Ec^4*(1480 - 11050*Sqrt[\[Rho]] - 20200*\[Rho]^(7/2) + 
              2711*\[Rho]^4 + 200*Pi^2*(1 - 2*Sqrt[\[Rho]] - 50*\[Rho] - 
                204*\[Rho]^(3/2) - 270*\[Rho]^2 - 228*\[Rho]^(5/2) - 
                68*\[Rho]^3 - 8*\[Rho]^(7/2) + \[Rho]^4) + 90*\[Rho]*(-159 + 
                320*Zeta[3]) + 300*\[Rho]^(5/2)*(-679 + 384*Zeta[3]) + 
              200*\[Rho]^(3/2)*(-1999 + 576*Zeta[3]) + 20*\[Rho]^3*(-1963 + 
                1440*Zeta[3]) + 80*\[Rho]^2*(-1973 + 1800*Zeta[3])) + 
            4*Ec^3*(-9497 + 45950*Sqrt[\[Rho]] - 32359*\[Rho]^4 - 
              9750*\[Rho]^(9/2) + 1302*\[Rho]^5 + 40*Pi^2*(3 - 
                15*Sqrt[\[Rho]] + 535*\[Rho] + 1940*\[Rho]^(3/2) + 
                1820*\[Rho]^2 + 1788*\[Rho]^(5/2) - 260*\[Rho]^3 - 
                140*\[Rho]^(7/2) + 15*\[Rho]^4 - 15*\[Rho]^(9/2) + 
                3*\[Rho]^5) - 163200*\[Rho]^(3/2)*(-8 + 3*Zeta[3]) - 
              2400*\[Rho]^(7/2)*(95 + 12*Zeta[3]) - 3200*\[Rho]^2*(-241 + 
                207*Zeta[3]) - 450*\[Rho]*(-241 + 256*Zeta[3]) - 
              100*\[Rho]^(5/2)*(-8761 + 6048*Zeta[3]) - 20*\[Rho]^3*(1807 + 
                10080*Zeta[3])) - Ec^2*(-20097 + 116900*Sqrt[\[Rho]] - 
              212947*\[Rho]^4 - 58500*\[Rho]^(9/2) + 7812*\[Rho]^5 + 
              240*Pi^2*(3 - 15*Sqrt[\[Rho]] + 155*\[Rho] + 300*\[Rho]^(3/2) - 
                440*\[Rho]^2 - 332*\[Rho]^(5/2) - 1000*\[Rho]^3 - 
                260*\[Rho]^(7/2) + 15*\[Rho]^4 - 15*\[Rho]^(9/2) + 
                3*\[Rho]^5) + \[Rho]^2*(2513140 - 2246400*Zeta[3]) + 
              \[Rho]*(356892 - 345600*Zeta[3]) - 800*\[Rho]^(7/2)*(2233 + 
                216*Zeta[3]) - 400*\[Rho]^(3/2)*(-9905 + 3888*Zeta[3]) - 
              200*\[Rho]^(5/2)*(-10135 + 11232*Zeta[3]) - 40*\[Rho]^3*(
                21643 + 21600*Zeta[3])) - Ec*(5541 - 37650*Sqrt[\[Rho]] + 
              106039*\[Rho]^4 + 29250*\[Rho]^(9/2) - 3906*\[Rho]^5 - 
              120*Pi^2*(3 - 15*Sqrt[\[Rho]] + 55*\[Rho] - 160*\[Rho]^(3/2) - 
                1120*\[Rho]^2 - 1032*\[Rho]^(5/2) - 1280*\[Rho]^3 - 
                320*\[Rho]^(7/2) + 15*\[Rho]^4 - 15*\[Rho]^(9/2) + 
                3*\[Rho]^5) + 400*\[Rho]^(7/2)*(2503 + 216*Zeta[3]) + 
              1600*\[Rho]^(3/2)*(-857 + 342*Zeta[3]) + 240*\[Rho]^3*(2383 + 
                1560*Zeta[3]) + 200*\[Rho]^(5/2)*(-1865 + 4464*Zeta[3]) + 
              2*\[Rho]*(-64171 + 57600*Zeta[3]) + 12*\[Rho]^2*(-72019 + 
                69600*Zeta[3])))/(150*(-1 + 2*Ec)^3)) + 
        aVR^2*((-4*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
             9*\[Rho]^2)*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
           ((141 + 25344*Ec^6 - 775*\[Rho] - 11010*\[Rho]^2 - 2490*\[Rho]^3 - 
              10*\[Rho]^4 - 18*\[Rho]^5 + 9504*Ec^5*(-3 + 5*\[Rho]) + 
              80*Ec^4*(3 - 1001*\[Rho] + 228*\[Rho]^2) - 160*Ec^3*(-60 - 
                173*\[Rho] + 336*\[Rho]^2 + 9*\[Rho]^3) - 240*Ec^2*(12 - 
                23*\[Rho] + 45*\[Rho]^2 + 57*\[Rho]^3) + 2*Ec*(-141 - 
                545*\[Rho] + 19290*\[Rho]^2 + 8070*\[Rho]^3 + 10*\[Rho]^4 + 
                18*\[Rho]^5))/(-15 + 30*Ec) + 8*\[Rho]*(2 + 32*Ec^3 + 
              24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*Log[2*Ec]) + 
          (-28/5 + (1536*Ec^5)/5 + (76*\[Rho])/3 - 64*\[Rho]^(3/2) + 
            364*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + (108 + 48/(-1 + 2*Ec))*
             \[Rho]^3 - 64*\[Rho]^(7/2) + 192*Ec^4*(-1 + 3*\[Rho]) + 
            (128*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2))/3 - 32*Ec*\[Rho]*
             (-2 + 15*\[Rho] + 6*\[Rho]^2) - 32*Ec^2*(-3 + \[Rho] + 
              18*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          (-28/5 + (1536*Ec^5)/5 + (76*\[Rho])/3 + 64*\[Rho]^(3/2) + 
            364*\[Rho]^2 + (5456/15 + 48/(-1 + 2*Ec))*\[Rho]^(5/2) + 
            (108 + 48/(-1 + 2*Ec))*\[Rho]^3 + 64*\[Rho]^(7/2) + 
            192*Ec^4*(-1 + 3*\[Rho]) + 32*Ec*\[Rho]*(2 - 15*\[Rho] + 
              (3*\[Rho]^(3/2))/(1 - 2*Ec) - 6*\[Rho]^2) + 
            (128*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2))/3 - 
            32*Ec^2*(-3 + \[Rho] + 18*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
           Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
             9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
           (-1/225*(-903 + 235008*Ec^6 + 4625*\[Rho] + 15000*\[Rho]^2 - 15000*
                \[Rho]^3 - 4625*\[Rho]^4 + 903*\[Rho]^5 + 864*Ec^5*
                (-191 + 625*\[Rho]) + 80*Ec^4*(-699 - 3395*\[Rho] + 
                 5160*\[Rho]^2) + 120*Ec^2*(21 + 25*\[Rho] - 1230*\[Rho]^2 + 
                 270*\[Rho]^3) + 80*Ec^3*(561 - 635*\[Rho] - 870*\[Rho]^2 + 
                 1350*\[Rho]^3) + Ec*(-714 + 2150*\[Rho] + 9600*\[Rho]^2 - 
                 67200*\[Rho]^3 + 9250*\[Rho]^4 - 1806*\[Rho]^5))/
              (-1 + 2*Ec) - (2*(51 + 2304*Ec^6 - 185*\[Rho] - 1080*\[Rho]^2 + 
               1200*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5 + 864*Ec^5*
                (-3 + 5*\[Rho]) + 80*Ec^4*(-15 - 91*\[Rho] + 36*\[Rho]^2) + 
               80*Ec^3*(30 + 20*\[Rho] - 81*\[Rho]^2 + 9*\[Rho]^3) - 120*Ec^2*
                (6 - 8*\[Rho] + 9*\[Rho]^2 + 15*\[Rho]^3) - 2*Ec*
                (51 - 65*\[Rho] - 1980*\[Rho]^2 + 660*\[Rho]^3 + 5*\[Rho]^4 + 
                 9*\[Rho]^5))*Log[\[Rho]])/(-15 + 30*Ec)) - 
          (16*Ec*(288*Ec^5 + 108*Ec^4*(-3 + 5*\[Rho]) + 15*\[Rho]*
              (-2 + 15*\[Rho] + 9*\[Rho]^2) - 15*Ec*\[Rho]*(-2 + 15*\[Rho] + 
               9*\[Rho]^2) - 10*Ec^2*\[Rho]*(-38 + 51*\[Rho] + 9*\[Rho]^2) + 
             10*Ec^3*(9 - 91*\[Rho] + 12*\[Rho]^2))*PolyLog[2, 2*Ec])/
           (-15 + 30*Ec) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
            PolyLog[2, Sqrt[\[Rho]]])/15 + (8*(21 + 2304*Ec^6 - 95*\[Rho] - 
             240*\[Rho]^(3/2) - 1365*\[Rho]^2 - 1184*\[Rho]^(5/2) - 
             225*\[Rho]^3 - 240*\[Rho]^(7/2) + 864*Ec^5*(-3 + 5*\[Rho]) + 
             80*Ec^4*(-3 - 91*\[Rho] + 24*\[Rho]^2) - 
             80*Ec^3*(-15 - 29*\[Rho] + 66*\[Rho]^2) - 120*Ec^2*
              (3 - 5*\[Rho] + 12*\[Rho]^2 + 12*\[Rho]^3) + 
             2*Ec*(-21 - 25*\[Rho] + 240*\[Rho]^(3/2) + 2265*\[Rho]^2 + 1184*
                \[Rho]^(5/2) + 765*\[Rho]^3 + 240*\[Rho]^(7/2)))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-15 + 30*Ec) + 
          (8*(21 + 2304*Ec^6 - 95*\[Rho] + 240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 
             1184*\[Rho]^(5/2) - 225*\[Rho]^3 + 240*\[Rho]^(7/2) + 
             864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*(-3 - 91*\[Rho] + 24*
                \[Rho]^2) - 80*Ec^3*(-15 - 29*\[Rho] + 66*\[Rho]^2) - 
             120*Ec^2*(3 - 5*\[Rho] + 12*\[Rho]^2 + 12*\[Rho]^3) - 
             2*Ec*(21 + 25*\[Rho] + 240*\[Rho]^(3/2) - 2265*\[Rho]^2 + 1184*
                \[Rho]^(5/2) - 765*\[Rho]^3 + 240*\[Rho]^(7/2)))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-15 + 30*Ec) + 
          (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
             54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
          (8 - 24*\[Rho] - 200*\[Rho]^2 + 104*\[Rho]^3 + (4*\[Rho]^4)/3 + 
            (12*\[Rho]^5)/5 - 96*Ec^2*(-1 + \[Rho])^2*(1 + \[Rho]) - 
            128*Ec^3*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*((447 + 163008*Ec^6 + 10*(-1711 + 240*Pi^2)*\[Rho] - 
              90*(1457 + 200*Pi^2)*\[Rho]^2 - 30*(1271 + 360*Pi^2)*\[Rho]^3 - 
              1485*\[Rho]^4 + 1152*Ec^5*(-92 + 165*\[Rho]) - 80*Ec^4*(681 + 
                (794 + 960*Pi^2)*\[Rho] - 2136*\[Rho]^2) + 40*Ec^3*(888 + 
                4*(-301 + 600*Pi^2)*\[Rho] - 3*(-397 + 480*Pi^2)*\[Rho]^2 + 
                531*\[Rho]^3) - 60*Ec^2*(-153 + 24*(47 + 20*Pi^2)*\[Rho] + 
                (10997 - 480*Pi^2)*\[Rho]^2 + 961*\[Rho]^3 + 9*\[Rho]^4) + 
              4*Ec*(-1506 - 80*(-238 + 15*Pi^2)*\[Rho] + 225*(621 + 40*Pi^2)*
                 \[Rho]^2 + 15*(2023 + 360*Pi^2)*\[Rho]^3 + 810*\[Rho]^4))/
             (225*(-1 + 2*Ec)) + (8*(21 - 1152*Ec^5 - 95*\[Rho] + 240*
                \[Rho]^(3/2) - 1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 45*
                (-9 + 4/(1 - 2*Ec))*\[Rho]^3 + 240*\[Rho]^(7/2) - 720*Ec^4*
                (-1 + 3*\[Rho]) - 160*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2) + 
               120*Ec*\[Rho]*(-2 + 15*\[Rho] + 6*\[Rho]^2) + 120*Ec^2*
                (-3 + \[Rho] + 18*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
             15 + (8*(21 - 1152*Ec^5 - 95*\[Rho] - 240*\[Rho]^(3/2) - 1365*
                \[Rho]^2 + (-1364 + 180/(1 - 2*Ec))*\[Rho]^(5/2) + 45*
                (-9 + 4/(1 - 2*Ec))*\[Rho]^3 - 240*\[Rho]^(7/2) - 720*Ec^4*
                (-1 + 3*\[Rho]) - 160*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2) + 
               120*Ec*\[Rho]*(-2 + 15*\[Rho] + (3*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                 6*\[Rho]^2) + 120*Ec^2*(-3 + \[Rho] + 18*\[Rho]^2))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
            (4*(51 + 2304*Ec^6 - 185*\[Rho] - 1080*\[Rho]^2 + 1200*\[Rho]^3 + 
               5*\[Rho]^4 + 9*\[Rho]^5 + 864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*
                (-15 - 91*\[Rho] + 36*\[Rho]^2) + 80*Ec^3*(30 + 20*\[Rho] - 
                 81*\[Rho]^2 + 9*\[Rho]^3) - 120*Ec^2*(6 - 8*\[Rho] + 
                 9*\[Rho]^2 + 15*\[Rho]^3) - 2*Ec*(51 - 65*\[Rho] - 
                 1980*\[Rho]^2 + 660*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5))*
              Log[1 - 2*Ec - \[Rho]])/(-15 + 30*Ec) - 
            (2*(11 + 2304*Ec^6 - 65*\[Rho] - 380*\[Rho]^2 + 360*\[Rho]^3 + 
               864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*(1 - 91*\[Rho] + 
                 20*\[Rho]^2) - 40*Ec^3*(-20 - 64*\[Rho] + 119*\[Rho]^2 + 
                 3*\[Rho]^3) - 60*Ec^2*(4 - 8*\[Rho] + 9*\[Rho]^2 + 
                 19*\[Rho]^3) + 2*Ec*(-11 - 55*\[Rho] + 1010*\[Rho]^2 + 
                 120*\[Rho]^3))*Log[\[Rho]])/(-5 + 10*Ec) + 
            8*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
              9*\[Rho]^2)*PolyLog[2, 2*Ec] - 32*\[Rho]*(2 + 32*Ec^3 + 
              24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 32*\[Rho]*
             (2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
             (2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
           ((\[Rho]*(5535 + 228960*Ec^5 + 97530*\[Rho] + 82530*\[Rho]^2 + 910*
                \[Rho]^3 + 903*\[Rho]^4 + 2160*Ec^4*(-39 + 86*\[Rho]) + 120*
                Ec^3*(-276 - 211*\[Rho] + 639*\[Rho]^2) - 60*Ec^2*
                (-84 - 4321*\[Rho] - 1703*\[Rho]^2 + 18*\[Rho]^3) - 2*Ec*
                (4545 + 170790*\[Rho] + 143310*\[Rho]^2 + 640*\[Rho]^3 + 
                 903*\[Rho]^4)))/(225*(-1 + 2*Ec)) - 
            (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
              Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
              (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*
                \[Rho]^2)*Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*
             (-1 + 8*Ec^2 + 3*\[Rho] + Ec*(-2 + 6*\[Rho]))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 16*\[Rho]*
             (-2 - 32*Ec^3 - 24*Ec^2*(-1 + \[Rho]) + 15*\[Rho] + 9*\[Rho]^2)*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 144*\[Rho]^2*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*
             (-2 - 32*Ec^3 - 24*Ec^2*(-1 + \[Rho]) + 15*\[Rho] + 9*\[Rho]^2)*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(2 + 32*Ec^3 + 
            24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
           PolyLog[3, 1 - 2*Ec] - 64*\[Rho]*(2 + 32*Ec^3 + 
            24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
          64*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
            9*\[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          16*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
            9*\[Rho]^2)*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
          (1755 + 2880*Ec^6*(-31 + 16*Pi^2) - 51351*\[Rho] - 
            278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
            1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 
              960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 
              960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
            576*Ec^5*(185 - 1158*\[Rho] + 30*Pi^2*(-3 + 5*\[Rho])) - 
            14400*\[Rho]*Zeta[3] + 108000*\[Rho]^2*Zeta[3] + 
            64800*\[Rho]^3*Zeta[3] + 32*Ec^4*(-945 - 17514*\[Rho]^2 + 
              50*Pi^2*(9 - 91*\[Rho] + 12*\[Rho]^2) + 60*\[Rho]*(187 + 
                240*Zeta[3])) - 4*Ec^2*(-4230 + (46531 + 5400*Pi^2)*\[Rho]^
                3 + 489*\[Rho]^4 - 15*\[Rho]*(-3451 + 80*Pi^2 + 
                2880*Zeta[3]) + 3*\[Rho]^2*(93071 + 3000*Pi^2 + 
                14400*Zeta[3])) + 2*Ec*(-4455 - 50187*\[Rho]^4 + 
              1755*\[Rho]^5 + 30*Pi^2*(9 - 75*\[Rho] - 960*\[Rho]^(3/2) + 
                1560*\[Rho]^2 - 4736*\[Rho]^(5/2) + 1320*\[Rho]^3 - 
                960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
              45*\[Rho]*(2067 + 320*Zeta[3]) - 54*\[Rho]^2*(-10703 + 
                2000*Zeta[3]) - 2*\[Rho]^3*(97277 + 32400*Zeta[3])) - 
            8*Ec^3*(1575 + 3*(5941 + 600*Pi^2)*\[Rho]^3 + \[Rho]^2*(-14537 + 
                10200*Pi^2 - 43200*Zeta[3]) + \[Rho]*(-8505 - 7600*Pi^2 + 
                72000*Zeta[3])))/(450*(-1 + 2*Ec))) + 
        aT^2*((-64*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 
             24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
            Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
           ((8*(-492 + 92928*Ec^8 - 15620*\[Rho] - 8490*\[Rho]^2 + 10560*
                \[Rho]^3 + 445*\[Rho]^4 - 24*\[Rho]^5 + 33792*Ec^7*
                (-6 + 5*\[Rho]) - 128*Ec^6*(-807 + 7810*\[Rho] + 
                 15*\[Rho]^2) - 768*Ec^5*(-143 - 3050*\[Rho] - 540*\[Rho]^2 + 
                 5*\[Rho]^3) + 240*Ec^4*(-759 - 11920*\[Rho] - 
                 5184*\[Rho]^2 - 380*\[Rho]^3 + 2*\[Rho]^4) + 24*Ec*
                (273 + 7215*\[Rho] + 5460*\[Rho]^2 - 1640*\[Rho]^3 - 
                 100*\[Rho]^4 + 6*\[Rho]^5) + 32*Ec^3*(3513 + 62305*\[Rho] + 
                 41325*\[Rho]^2 + 3465*\[Rho]^3 - 10*\[Rho]^4 + 6*\[Rho]^5) - 
               24*Ec^2*(1546 + 33380*\[Rho] + 26250*\[Rho]^2 - 180*\[Rho]^3 - 
                 155*\[Rho]^4 + 12*\[Rho]^5)))/(15*(-1 + 2*Ec)^3) + 
            128*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
             Log[2*Ec]) + (32*(57 + 1056*Ec^5 + 1080*\[Rho] + 
             120*\[Rho]^(3/2) + (-2370 + 90/(-1 + 2*Ec))*\[Rho]^2 + 
             1928*\[Rho]^(5/2) - (120*(14 - 47*Ec + 36*Ec^2)*\[Rho]^3)/
              (1 - 2*Ec)^2 + 120*\[Rho]^(7/2) + (15*(3 - 16*Ec + 24*Ec^2)*
               \[Rho]^4)/(-1 + 2*Ec)^3 + 240*Ec^4*(-3 + 8*\[Rho]) + 
             240*Ec^3*(-4 - 30*\[Rho] + \[Rho]^2) + 120*Ec^2*
              (10 + 84*\[Rho] + 15*\[Rho]^2) + 30*Ec*(-15 - 188*\[Rho] + 54*
                \[Rho]^2) + 40*\[Rho]*(4*(1 - 2*Ec)^3 + 9*(1 - 2*Ec)^2*
                (1 + \[Rho]) - 9*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + 9*\[Rho] + 
                 \[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
          (32*(160*(1 - 2*Ec)^3*\[Rho] - 1800*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^2 + 145*\[Rho]^(5/2) + (15*\[Rho]^4)/(-1 + 2*Ec)^3 + 
             360*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 540*((1 - 2*Ec)^2 - 
               \[Rho])*\[Rho]*(1 + \[Rho]) - 360*\[Rho]^2*(1 + \[Rho]) - 
             (60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + 120*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) - 
             30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 - 14*\[Rho] + \[Rho]^2) + 
             360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 9*\[Rho] + \[Rho]^2) - 
             (30*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 22*\[Rho] + 
                3*\[Rho]^2))/(1 - 2*Ec) - 33*((1 - 2*Ec)^5 + \[Rho]^(5/2)))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
          (32*\[Rho]^2*(540 + 720*\[Rho] - 5*\[Rho]^2 + 3*\[Rho]^3)*
            Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*
           ((8*(-4 - 352*Ec^5 + 60*\[Rho] - 400*Ec^3*\[Rho]^2 + 
               (350 + 30/(-1 + 2*Ec))*\[Rho]^2 - (80*(4 - 13*Ec + 9*Ec^2)*
                 \[Rho]^3)/(1 - 2*Ec)^2 - (10*(-6 + 35*Ec - 66*Ec^2 + 
                  36*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 4*\[Rho]^5 - 40*Ec^2*
                \[Rho]^2*(9 + 2*\[Rho]) - 80*Ec^4*(-3 + 8*\[Rho]) + 10*Ec*
                \[Rho]^2*(-42 - 24*\[Rho] + \[Rho]^2)))/5 + 
            384*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
           ((-32*(-291 + 237504*Ec^8 + 2125*\[Rho] + 6000*\[Rho]^2 - 6000*
                \[Rho]^3 - 2125*\[Rho]^4 + 291*\[Rho]^5 + 384*Ec^7*
                (-999 + 1475*\[Rho]) + 64*Ec^6*(327 - 28025*\[Rho] + 
                 5325*\[Rho]^2) + 96*Ec^5*(3557 + 32275*\[Rho] - 
                 3450*\[Rho]^2 + 550*\[Rho]^3) - 60*Ec^4*(5007 + 
                 52260*\[Rho] + 660*\[Rho]^2 - 3840*\[Rho]^3 + 
                 125*\[Rho]^4) - 6*Ec*(-576 - 7675*\[Rho] + 6600*\[Rho]^2 + 
                 6900*\[Rho]^3 - 1900*\[Rho]^4 + 291*\[Rho]^5) - 8*Ec^3*
                (-14796 - 218725*\[Rho] - 6900*\[Rho]^2 + 68100*\[Rho]^3 - 
                 1450*\[Rho]^4 + 291*\[Rho]^5) + 6*Ec^2*(-4257 - 
                 80750*\[Rho] + 9600*\[Rho]^2 + 52500*\[Rho]^3 - 
                 3275*\[Rho]^4 + 582*\[Rho]^5)))/(225*(-1 + 2*Ec)^3) - 
            (32*(-51 + 4224*Ec^8 - 1970*\[Rho] - 240*\[Rho]^2 + 2220*
                \[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5 + 1536*Ec^7*
                (-6 + 5*\[Rho]) + 64*Ec^6*(-3 - 710*\[Rho] + 75*\[Rho]^2) + 
               192*Ec^5*(96 + 650*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) - 120*
                Ec^4*(195 + 1552*\[Rho] - 54*\[Rho]^2 - 24*\[Rho]^3 + 
                 \[Rho]^4) - 16*Ec^3*(-873 - 9845*\[Rho] - 510*\[Rho]^2 + 
                 1320*\[Rho]^3 - 5*\[Rho]^4 + 3*\[Rho]^5) + 24*Ec^2*
                (-188 - 3140*\[Rho] - 345*\[Rho]^2 + 1145*\[Rho]^3 + 
                 10*\[Rho]^4 + 3*\[Rho]^5) - 12*Ec*(-63 - 1585*\[Rho] - 
                 210*\[Rho]^2 + 1110*\[Rho]^3 + 15*\[Rho]^4 + 3*\[Rho]^5))*
              Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
          (256*Ec*(528*Ec^7 + 192*Ec^6*(-6 + 5*\[Rho]) + 
             15*\[Rho]*(13 + 45*\[Rho] + 15*\[Rho]^2) - 
             8*Ec^5*(-117 + 710*\[Rho] + 45*\[Rho]^2) - 15*Ec*\[Rho]*
              (119 + 303*\[Rho] + 81*\[Rho]^2) + 20*Ec^2*\[Rho]*
              (328 + 558*\[Rho] + 105*\[Rho]^2) - 24*Ec^4*(14 - 500*\[Rho] - 
               195*\[Rho]^2 + 5*\[Rho]^3) + 15*Ec^3*(3 - 816*\[Rho] - 786*
                \[Rho]^2 - 72*\[Rho]^3 + \[Rho]^4))*PolyLog[2, 2*Ec])/
           (15*(-1 + 2*Ec)^3) - (2048*\[Rho]^(3/2)*(15 + 82*\[Rho] + 
             15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
          (64*(-57 + 8448*Ec^8 - 1960*\[Rho] - 240*\[Rho]^(3/2) - 
             1140*\[Rho]^2 - 1312*\[Rho]^(5/2) + 1320*\[Rho]^3 - 
             240*\[Rho]^(7/2) + 45*\[Rho]^4 + 3072*Ec^7*(-6 + 5*\[Rho]) + 
             128*Ec^6*(57 - 710*\[Rho] + 15*\[Rho]^2) + 
             384*Ec^5*(41 + 575*\[Rho] + 60*\[Rho]^2) - 
             480*Ec^4*(48 + 592*\[Rho] + 183*\[Rho]^2 + 12*\[Rho]^3) + 
             64*Ec^3*(219 + 3280*\[Rho] + 30*\[Rho]^(3/2) + 1635*\[Rho]^2 + 
               164*\[Rho]^(5/2) + 45*\[Rho]^3 + 30*\[Rho]^(7/2)) - 
             24*Ec*(-33 - 855*\[Rho] - 60*\[Rho]^(3/2) - 555*\[Rho]^2 - 328*
                \[Rho]^(5/2) + 255*\[Rho]^3 - 60*\[Rho]^(7/2) + 10*
                \[Rho]^4) + 24*Ec^2*(-191 - 3730*\[Rho] - 120*\[Rho]^(3/2) - 
               2310*\[Rho]^2 - 656*\[Rho]^(5/2) + 290*\[Rho]^3 - 120*
                \[Rho]^(7/2) + 15*\[Rho]^4))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
          (64*(-57 + 8448*Ec^8 - 1960*\[Rho] + 240*\[Rho]^(3/2) - 
             1140*\[Rho]^2 + 1312*\[Rho]^(5/2) + 1320*\[Rho]^3 + 
             240*\[Rho]^(7/2) + 45*\[Rho]^4 + 3072*Ec^7*(-6 + 5*\[Rho]) + 
             128*Ec^6*(57 - 710*\[Rho] + 15*\[Rho]^2) + 
             384*Ec^5*(41 + 575*\[Rho] + 60*\[Rho]^2) - 
             480*Ec^4*(48 + 592*\[Rho] + 183*\[Rho]^2 + 12*\[Rho]^3) - 
             64*Ec^3*(-219 - 3280*\[Rho] + 30*\[Rho]^(3/2) - 1635*\[Rho]^2 + 
               164*\[Rho]^(5/2) - 45*\[Rho]^3 + 30*\[Rho]^(7/2)) - 
             24*Ec*(-33 - 855*\[Rho] + 60*\[Rho]^(3/2) - 555*\[Rho]^2 + 328*
                \[Rho]^(5/2) + 255*\[Rho]^3 + 60*\[Rho]^(7/2) + 10*
                \[Rho]^4) + 24*Ec^2*(-191 - 3730*\[Rho] + 120*\[Rho]^(3/2) - 
               2310*\[Rho]^2 + 656*\[Rho]^(5/2) + 290*\[Rho]^3 + 120*
                \[Rho]^(7/2) + 15*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + (64*(1 + Sqrt[\[Rho]])^6*
            (3 - 18*Sqrt[\[Rho]] + 58*\[Rho] - 18*\[Rho]^(3/2) + 3*\[Rho]^2)*
            PolyLog[2, \[Rho]])/15 - (32*(45 + 1980*\[Rho] + 600*\[Rho]^2 - 
             1860*\[Rho]^3 - 25*\[Rho]^4 - 12*\[Rho]^5 + 
             960*Ec^3*(-1 + \[Rho]^2) + 240*Ec^2*(5 + 15*\[Rho] - 21*
                \[Rho]^2 + \[Rho]^3) - 30*Ec*(15 + 188*\[Rho] - 144*
                \[Rho]^2 - 60*\[Rho]^3 + \[Rho]^4))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)])/15 + Log[\[Rho]]*
           ((16*\[Rho]*(3690 + 408960*Ec^7 + 62520*\[Rho] + 43320*\[Rho]^2 - 
               1910*\[Rho]^3 + 672*\[Rho]^4 + 1440*Ec^6*(-390 + 229*\[Rho]) + 
               480*Ec^5*(267 - 1726*\[Rho] + 226*\[Rho]^2) - 120*Ec^4*
                (-1410 - 19446*\[Rho] - 4660*\[Rho]^2 + 149*\[Rho]^3) - 3*Ec*
                (8640 + 196650*\[Rho] + 147020*\[Rho]^2 - 2815*\[Rho]^3 + 
                 1344*\[Rho]^4) - 4*Ec^3*(39240 + 809130*\[Rho] + 
                 434520*\[Rho]^2 - 1525*\[Rho]^3 + 1344*\[Rho]^4) + 3*Ec^2*
                (26520 + 682550*\[Rho] + 474840*\[Rho]^2 - 3485*\[Rho]^3 + 
                 2688*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
            (1024*\[Rho]^(3/2)*(15 + 82*\[Rho] + 15*\[Rho]^2)*
              Log[1 - Sqrt[\[Rho]]])/15 + (64*(1 + Sqrt[\[Rho]])^6*
              (3 - 18*Sqrt[\[Rho]] + 58*\[Rho] - 18*\[Rho]^(3/2) + 3*
                \[Rho]^2)*Log[1 - \[Rho]])/15 + 256*(-1 + 2*Ec)*\[Rho]*
             (13 + 16*Ec^2 + 33*\[Rho] + 3*\[Rho]^2 - 4*Ec*(7 + 3*\[Rho]))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 256*\[Rho]*
             (-12*\[Rho]*(1 + \[Rho]) + (-1 + 2*Ec)*(13 + 16*Ec^2 + 
                33*\[Rho] + 3*\[Rho]^2 - 4*Ec*(7 + 3*\[Rho])))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 3072*\[Rho]^2*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 128*\[Rho]*
             (13 - 32*Ec^3 + 45*\[Rho] + 15*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 
              6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 
                2*Ec)]) + Log[1 - 2*Ec]*((2*(2049 + 3250944*Ec^8 - 160*
                (467 + 780*Pi^2)*\[Rho] - 60*(10501 + 7200*Pi^2)*\[Rho]^2 - 
               240*(689 + 600*Pi^2)*\[Rho]^3 + 1755*\[Rho]^4 + 3072*Ec^7*
                (-1723 + 1620*\[Rho]) + 128*Ec^6*(711 - 200*(725 + 96*Pi^2)*
                  \[Rho] + 20280*\[Rho]^2) - 768*Ec^5*(-6829 - 
                 5*(8861 + 2400*Pi^2)*\[Rho] - 5*(317 + 480*Pi^2)*\[Rho]^2 + 
                 35*\[Rho]^3) - 240*Ec^4*(19012 + 1240*(119 + 48*Pi^2)*
                  \[Rho] + 228*(401 + 160*Pi^2)*\[Rho]^2 + 120*(73 + 16*Pi^2)*
                  \[Rho]^3 + 13*\[Rho]^4) + 48*Ec*(77 + 50*(499 + 528*Pi^2)*
                  \[Rho] + 30*(4091 + 2320*Pi^2)*\[Rho]^2 + 2400*
                  (15 + 8*Pi^2)*\[Rho]^3 + 470*\[Rho]^4) + 64*Ec^3*
                (26187 + 25*(13259 + 7296*Pi^2)*\[Rho] + 45*(11533 + 
                   4800*Pi^2)*\[Rho]^2 + 225*(449 + 128*Pi^2)*\[Rho]^3 + 
                 2385*\[Rho]^4) - 24*Ec^2*(10813 + 460*(643 + 480*Pi^2)*
                  \[Rho] + 20*(43121 + 20640*Pi^2)*\[Rho]^2 + 
                 100*(2291 + 864*Pi^2)*\[Rho]^3 + 5145*\[Rho]^4)))/
             (225*(-1 + 2*Ec)^3) - 384*\[Rho]^2*(1 + \[Rho])*
             Log[\[Mu]^2/mb^2] + (64*((3*(11*(1 - 2*Ec)^8 + 600*(1 - 2*Ec)^4*
                   \[Rho]^2 + 5*\[Rho]^4 + 40*(-1 + 2*Ec)^7*(1 + \[Rho]) + 
                  180*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 20*(-1 + 2*Ec)*
                   \[Rho]^3*(1 + \[Rho]) + 10*(1 - 2*Ec)^6*(1 - 14*\[Rho] + 
                    \[Rho]^2) + 10*(1 - 2*Ec)^2*\[Rho]^2*(3 + 22*\[Rho] + 
                    3*\[Rho]^2)))/(1 - 2*Ec)^3 + 8*\[Rho]*(-110 + 160*Ec^3 + 
                 30*Sqrt[\[Rho]] - 315*\[Rho] + 164*\[Rho]^(3/2) + 
                 90*\[Rho]^2 + 30*\[Rho]^(5/2) - 60*Ec^2*(7 + 3*\[Rho]) + 
                 30*Ec*(13 + 33*\[Rho] + 3*\[Rho]^2)))*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]])/15 + (64*(33*(1 - 2*Ec)^5 + 1800*(1 - 2*Ec)*
                \[Rho]^2 + 1848*\[Rho]^(5/2) + (15*\[Rho]^4)/(1 - 2*Ec)^3 - 
               120*(1 - 2*Ec)^4*(1 + \[Rho]) - 360*((1 - 2*Ec)^2 - \[Rho])*
                \[Rho]*(1 + \[Rho]) - 540*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) + 120*\[Rho]^2*(1 + \[Rho]) + (60*(1 - 4*Ec + 
                  4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 160*
                \[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 30*(1 - 2*Ec)^3*
                (1 - 14*\[Rho] + \[Rho]^2) + 30*\[Rho]^(3/2)*(1 - 14*\[Rho] + 
                 \[Rho]^2) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + 9*\[Rho] + \[Rho]^2) + (30*(-1 + 2*Ec - Sqrt[\[Rho]])*
                 \[Rho]^(3/2)*(3 + 22*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
            (64*(-51 + 4224*Ec^8 - 1970*\[Rho] - 240*\[Rho]^2 + 2220*
                \[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5 + 1536*Ec^7*
                (-6 + 5*\[Rho]) + 64*Ec^6*(-3 - 710*\[Rho] + 75*\[Rho]^2) + 
               192*Ec^5*(96 + 650*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) - 120*
                Ec^4*(195 + 1552*\[Rho] - 54*\[Rho]^2 - 24*\[Rho]^3 + 
                 \[Rho]^4) - 16*Ec^3*(-873 - 9845*\[Rho] - 510*\[Rho]^2 + 
                 1320*\[Rho]^3 - 5*\[Rho]^4 + 3*\[Rho]^5) + 24*Ec^2*
                (-188 - 3140*\[Rho] - 345*\[Rho]^2 + 1145*\[Rho]^3 + 
                 10*\[Rho]^4 + 3*\[Rho]^5) - 12*Ec*(-63 - 1585*\[Rho] - 
                 210*\[Rho]^2 + 1110*\[Rho]^3 + 15*\[Rho]^4 + 3*\[Rho]^5))*
              Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
            (8*(-84 + 16896*Ec^8 - 2600*\[Rho] + 10*\[Rho]^2 + 3320*
                \[Rho]^3 + 75*\[Rho]^4 + 6144*Ec^7*(-6 + 5*\[Rho]) - 256*Ec^6*
                (-77 + 710*\[Rho] + 5*\[Rho]^2) - 128*Ec^5*(-136 - 
                 3300*\[Rho] - 645*\[Rho]^2 + 5*\[Rho]^3) + 32*Ec^3*
                (586 + 10930*\[Rho] + 7225*\[Rho]^2 + 295*\[Rho]^3) + 80*Ec^4*
                (-378 - 6368*\[Rho] - 2934*\[Rho]^2 - 212*\[Rho]^3 + 
                 \[Rho]^4) - 16*Ec*(-69 - 1835*\[Rho] - 900*\[Rho]^2 + 
                 970*\[Rho]^3 + 25*\[Rho]^4) + 8*Ec^2*(-776 - 17280*\[Rho] - 
                 12000*\[Rho]^2 + 2170*\[Rho]^3 + 75*\[Rho]^4))*Log[\[Rho]])/
             (5*(-1 + 2*Ec)^3) + 128*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 
              15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + 
                \[Rho]^2))*PolyLog[2, 2*Ec] - 512*\[Rho]*(-13 + 32*Ec^3 - 
              45*\[Rho] - 15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 
              6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 512*\[Rho]*(13 - 32*Ec^3 + 45*\[Rho] + 
              15*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 6*Ec*(9 + 13*\[Rho] + 
                \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            256*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 256*\[Rho]*(-13 + 32*Ec^3 - 
            45*\[Rho] - 15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 
            6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
          1024*\[Rho]*(13 - 32*Ec^3 + 45*\[Rho] + 15*\[Rho]^2 + 
            24*Ec^2*(3 + \[Rho]) - 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1024*\[Rho]*
           (13 - 32*Ec^3 + 45*\[Rho] + 15*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 
            6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
             (1 - 2*Ec)] + 256*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 
            15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + 
              \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
          (4*(2298 + 384*Ec^8*(-793 + 440*Pi^2) - 63438*\[Rho] - 
             341704*\[Rho]^2 + 341704*\[Rho]^3 + 63438*\[Rho]^4 - 
             2298*\[Rho]^5 - 120*Pi^2*(3 - 5*\[Rho] - 240*\[Rho]^(3/2) + 240*
                \[Rho]^2 - 1312*\[Rho]^(5/2) + 240*\[Rho]^3 - 240*
                \[Rho]^(7/2) - 5*\[Rho]^4 + 3*\[Rho]^5) + 
             192*Ec^7*(3889 - 12148*\[Rho] + 320*Pi^2*(-6 + 5*\[Rho])) + 
             187200*\[Rho]*Zeta[3] + 648000*\[Rho]^2*Zeta[3] + 
             216000*\[Rho]^3*Zeta[3] - 16*Ec^6*(43869 + 82356*\[Rho]^2 + 160*
                Pi^2*(-117 + 710*\[Rho] + 45*\[Rho]^2) - 72*\[Rho]*
                (5273 + 3200*Zeta[3])) + Ec*(-20493 - 387039*\[Rho]^4 + 13788*
                \[Rho]^5 + 240*Pi^2*(9 + 245*\[Rho] - 720*\[Rho]^(3/2) + 
                 1620*\[Rho]^2 - 3936*\[Rho]^(5/2) + 1020*\[Rho]^3 - 
                 720*\[Rho]^(7/2) - 15*\[Rho]^4 + 9*\[Rho]^5) + \[Rho]^2*
                (2805628 - 5011200*Zeta[3]) + \[Rho]*(484692 - 1900800*
                  Zeta[3]) - 160*\[Rho]^3*(11597 + 8640*Zeta[3])) + 
             4*Ec^3*(-32661 - 125859*\[Rho]^4 + 4596*\[Rho]^5 + 80*Pi^2*
                (9 + 6545*\[Rho] - 720*\[Rho]^(3/2) + 11880*\[Rho]^2 - 
                 3936*\[Rho]^(5/2) + 2820*\[Rho]^3 - 720*\[Rho]^(7/2) - 
                 15*\[Rho]^4 + 9*\[Rho]^5) - 300*\[Rho]*(-469 + 
                 14592*Zeta[3]) - 40*\[Rho]^3*(1661 + 17280*Zeta[3]) - 100*
                \[Rho]^2*(-28199 + 51840*Zeta[3])) - 16*Ec^5*(-16539 + 6648*
                \[Rho]^3 + 480*Pi^2*(14 - 500*\[Rho] - 195*\[Rho]^2 + 
                 5*\[Rho]^3) + 64*\[Rho]^2*(-1187 + 2700*Zeta[3]) + 12*\[Rho]*
                (35287 + 72000*Zeta[3])) + 8*Ec^4*(7710 + 5061*\[Rho]^4 + 600*
                Pi^2*(3 - 816*\[Rho] - 786*\[Rho]^2 - 72*\[Rho]^3 + 
                 \[Rho]^4) + 40*\[Rho]^3*(-4639 + 2160*Zeta[3]) + 60*\[Rho]*
                (6529 + 44640*Zeta[3]) + 20*\[Rho]^2*(-36107 + 
                 82080*Zeta[3])) + Ec^2*(73911 + 778197*\[Rho]^4 - 27576*
                \[Rho]^5 - 480*Pi^2*(9 + 1175*\[Rho] - 720*\[Rho]^(3/2) + 
                 3750*\[Rho]^2 - 3936*\[Rho]^(5/2) + 1530*\[Rho]^3 - 
                 720*\[Rho]^(7/2) - 15*\[Rho]^4 + 9*\[Rho]^5) + 240*\[Rho]^3*
                (11923 + 12960*Zeta[3]) + 24*\[Rho]*(-51683 + 331200*
                  Zeta[3]) + 20*\[Rho]^2*(-425477 + 743040*Zeta[3]))))/
           (225*(-1 + 2*Ec)^3)))) + 
    ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
       (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
       (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
        (-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
        (Log[1 - 2*Ec] - Log[\[Rho]]))*(8*aVR^2*c\[Delta]VR^2*Sqrt[\[Rho]]*
        (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
        (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
        (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + Ec^3*(88 - 
                216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
              12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
                48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
           96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
         (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
         (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
         8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
         Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
              27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 
                45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
              2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
           (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
              \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
             Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
           (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
            Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
         1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
         16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
          PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
           \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
               \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
              12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
              4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
            (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
              \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
           (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
              21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
                5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
              35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 
                67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
                35*\[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
            Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
           384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
            (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
            230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
              32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
            16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
            2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
                24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
            2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 
                32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 
                60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)) - 
       48*aVR^2*c\[Delta]VR^2*\[Rho]*
        (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
             2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
          6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
       (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
        (2*((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
           (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
           aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 4*Ec*
                (-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 12*\[Rho]^2*
              (Log[1 - 2*Ec] - Log[\[Rho]])) + 
           4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
             (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
             (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
             3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
           aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
             4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
             (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
             (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
             (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
             2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
               2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
           (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
              64*Ec^6 - 4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 
              16*Ec^2*Sqrt[\[Rho]] + 32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[
                \[Rho]] + 128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 
              32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
              64*Ec^5*\[Rho] - 36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 
              288*Ec^2*\[Rho]^(3/2) + 192*Ec^4*\[Rho]^(3/2) - 
              24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 + 
              36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 96*Ec^3*\[Rho]^(5/2) - 
              8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
              16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 16*Ec*\[Rho]^(7/2) + 
              16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
              4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - 
                Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*
               \[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]))/
            (2*(1 - 2*Ec)^2))*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
                2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                 (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                  114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                  300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                  75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
              Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
             (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
             (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
             48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
               (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                  576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                  11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                  64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                  288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
              (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
              (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
              3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
              3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
           256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
             32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
             \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                 \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
                32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
                8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                   \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                   \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
                8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                   \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
             16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                  (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                 9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
             (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
                84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                 (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                  \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                  \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                  6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
              (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*
                Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 5*
                \[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
             128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + 
               \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
             75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*
                (2 + 3*\[Rho])) + 4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
               12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
                 32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
               \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
             2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*
                (1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
             16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
               \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*
                \[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 
                 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
                (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)) - 
         (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
              4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*(1 + (-8 + \[Rho])*
                 \[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*
                 (-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
           12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
          (aVR^2*(8*\[Rho]^2*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
              (2*(-5 + 528*Ec^4 + 64*\[Rho] + 78*\[Rho]^2 - 240*Ec*\[Rho]^2 + 
                 2*\[Rho]^4 + 32*Ec^3*(-19 + 8*\[Rho]) - 48*Ec^2*
                  (-4 + 8*\[Rho] + \[Rho]^2)) - 48*\[Rho]^2*Log[2*Ec]) + 
             8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) - 
               12*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) + 4*
                \[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
              Log[\[Rho]] + (96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + \[Rho]) - 32*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^
                  (3/2)) + 24*((1 - 2*Ec)^4 - \[Rho]^2))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]]*Log[\[Rho]] - 2*\[Rho]^2*(36 + \[Rho]^2)*
              Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*((-2*(17 + 1296*Ec^4 - 
                  64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 32*Ec^3*
                   (-29 + 52*\[Rho]) + 24*Ec*(1 - 8*\[Rho] + 12*\[Rho]^2) + 
                  24*Ec^2*(1 - 8*\[Rho] + 24*\[Rho]^2)))/3 - 4*
                (-3 + 48*Ec^4 + 16*\[Rho] - 12*\[Rho]^2 - 24*Ec*\[Rho]^2 - 
                 \[Rho]^4 + 32*Ec^3*(-3 + 2*\[Rho]) + 24*Ec^2*(2 - 4*\[Rho] + 
                   \[Rho]^2))*Log[\[Rho]]) - 32*Ec*(-4*Ec^2 + 6*Ec^3 - 3*
                \[Rho]^2 - 3*Ec*\[Rho]^2)*PolyLog[2, 2*Ec] - 
             256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
             16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*(1 - 2*Ec)^3*(1 + \[Rho]) + 
               12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                (1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 
               12*(1 - 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                (1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*PolyLog[2, \[Rho]] - 8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 24*
                Ec^2*(-1 + \[Rho])^2 + 8*\[Rho] - \[Rho]^4)*PolyLog[2, \[Rho]/
                (1 - 2*Ec)] + Log[1 - 2*Ec]*((2*(-7 + 1104*Ec^4 + 
                  140*\[Rho] + 6*(33 + 8*Pi^2)*\[Rho]^2 + 12*\[Rho]^3 + 
                  80*Ec^3*(-11 + 10*\[Rho]) + 12*Ec^2*(4 - 16*\[Rho] + 
                    7*\[Rho]^2) - 12*Ec*(-6 + 32*\[Rho] + 29*\[Rho]^2)))/3 + 
               16*(3*\[Rho]^2 + 8*\[Rho]^(3/2)*(1 + \[Rho]) + (1 - 2*Ec)*
                  (3*(-1 + 2*Ec)^3 + 4*(1 - 2*Ec)^2*(1 + \[Rho]) - 
                   12*\[Rho]*(1 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 16*
                (-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*(1 - 2*Ec)^3*(1 + \[Rho]) + 
                 12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 8*\[Rho]^(3/2)*
                  (1 + \[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8*
                (3 - 48*Ec^4 + Ec^3*(96 - 64*\[Rho]) - 16*\[Rho] + 
                 12*\[Rho]^2 + 24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*
                  (2 - 4*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec - \[Rho]] + 4*
                (1 - 144*Ec^4 - 16*\[Rho] + 12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 
                 32*Ec^3*(-5 + 2*\[Rho]) + 12*Ec^2*(-4 + 8*\[Rho] + 
                   \[Rho]^2))*Log[\[Rho]] - 48*\[Rho]^2*PolyLog[2, 2*Ec] + 
               192*\[Rho]^2*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
              ((-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 
                  270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*
                   (1 - 43*\[Rho] + \[Rho]^2)))/3 - 128*\[Rho]^(3/2)*
                (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 
                 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
               96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
                PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]^2*
                PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]^2*PolyLog[3, 1 - 
                2*Ec] + 384*\[Rho]^2*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             384*\[Rho]^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             96*\[Rho]^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
             (75 - 48*Ec^4*(-23 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 75*
                \[Rho]^4 + 32*Ec^3*(-27 + 8*Pi^2 + 69*\[Rho]) + 8*Ec^2*
                (30 - 46*\[Rho] + (131 + 24*Pi^2)*\[Rho]^2) - 8*Ec*
                (24 - 187*\[Rho] - (245 + 24*Pi^2)*\[Rho]^2 + 5*\[Rho]^3) - 
               12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) + 576*\[Rho]^2*Zeta[3])/6) + 
           aS^2*(-4*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*
                Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 332*\[Rho] - 
                 252*\[Rho]^(3/2) + 6*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                 28*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*
                  (-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 176*Ec^4*(-5 - 
                   8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                 16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
                   456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 
                   2*\[Rho]^3) - 4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 
                   576*\[Rho]^(3/2) + 207*\[Rho]^2 + 168*\[Rho]^(5/2) - 
                   19*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
                 4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 
                   1680*\[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                   8*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
               24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                 5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
             4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 24*
                (-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 8*
                (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
               (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + (2*\[Rho]^3)/
                (1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
              Log[\[Rho]] + 4*((1 - 2*Ec)^4 + 24*(-1 + Sqrt[\[Rho]])^2*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] - (6*(-1 + Sqrt[\[Rho]])^2*
                 (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^
                2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
               6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*
                ((1 - 2*Ec)^3 + \[Rho]^(3/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] + (36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 - 4*
                \[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
              (3*(1 + 16*Ec^4 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 36*\[Rho]^(3/2) - 
                 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                 12*(-2 + (-1 + 2*Ec)^(-1))*\[Rho]^(5/2) + 
                 (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
                 4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + 
                   \[Rho]) - 4*Ec*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 
                   6*\[Rho] + \[Rho]^(3/2))) + 36*\[Rho]^(3/2)*
                (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
             Log[1 - 2*Ec - \[Rho]]*((-19 - 1216*Ec^6 - 88*Sqrt[\[Rho]] + 
                 8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) - 
                 8*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4 - 64*Ec^5*
                  (-35 - 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*(-65 - 
                   80*Sqrt[\[Rho]] - 176*\[Rho] + 360*\[Rho]^(3/2)) + 
                 32*Ec^3*(-4 - 50*Sqrt[\[Rho]] + 241*\[Rho] - 
                   216*\[Rho]^(3/2) - 45*\[Rho]^2 + 90*\[Rho]^(5/2) + 
                   11*\[Rho]^3) + Ec*(52 + 160*Sqrt[\[Rho]] + 928*\[Rho] + 
                   576*\[Rho]^(3/2) - 720*\[Rho]^2 + 576*\[Rho]^(5/2) - 
                   64*\[Rho]^3 - 352*\[Rho]^(7/2) - 76*\[Rho]^4) + 
                 4*Ec^2*(23 + 200*Sqrt[\[Rho]] - 1216*\[Rho] + 
                   432*\[Rho]^(3/2) + 540*\[Rho]^2 - 864*\[Rho]^(5/2) + 
                   40*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                (3*(1 - 2*Ec)^2) + (2*(3 - 64*Ec^6 + 20*Sqrt[\[Rho]] - 
                  76*\[Rho] + 60*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) + 12*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 - 
                  64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
                  16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 
                  4*Ec^2*(11 + 68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) - 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                    118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 
                2*Ec^3*(5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 12*\[Rho]^(3/2)) + 
                3*Ec*\[Rho]*(10 - 26*Sqrt[\[Rho]] + 19*\[Rho] - 
                  6*\[Rho]^(3/2)) + 3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
                  5*\[Rho] + 2*\[Rho]^(3/2)) + 2*Ec^2*(-1 - 2*Sqrt[\[Rho]] - 
                  23*\[Rho] + 48*\[Rho]^(3/2) - 27*\[Rho]^2 + 
                  6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 256*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
              PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 
                40*\[Rho] - 32*\[Rho]^(3/2) - 35*\[Rho]^2 + 40*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                32*Ec^3*(-2*Sqrt[\[Rho]] + 19*\[Rho] - 24*\[Rho]^(3/2) + 
                  6*\[Rho]^2) + 4*Ec^2*(-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 
                  188*\[Rho]^(3/2) + 19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 
                4*Ec*(2 + 14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
                  20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             8*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 48*Ec^2*
                (-1 + Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + 
               (35 + 6/(-1 + 2*Ec))*\[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/
                (-1 + 2*Ec) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 16*Ec^3*
                (-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 4*Ec*(-1 - 6*Sqrt[\[Rho]] + 
                 27*\[Rho] - 36*\[Rho]^(3/2) + 12*\[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*(-1 + Sqrt[\[Rho]])^2*
              (1 + Sqrt[\[Rho]])^6*PolyLog[2, \[Rho]] + 
             4*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 48*\[Rho]^(3/2) + 30*
                \[Rho]^2 - 24*\[Rho]^(5/2) + 8*\[Rho]^3 + 4*\[Rho]^(7/2) + 
               \[Rho]^4 + 4*Ec*(-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 
                 9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 
                    4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] - 573*\[Rho] + 
                  267*\[Rho]^(3/2) - 627*\[Rho]^2 + 62*\[Rho]^(5/2) + 
                  17*\[Rho]^3 + 5*\[Rho]^(7/2) + 48*Ec^4*(-6 + 
                    7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(18 - 6*Sqrt[\[Rho]] + 
                    888*\[Rho] - 405*\[Rho]^(3/2) + 294*\[Rho]^2 + 
                    29*\[Rho]^(5/2)) - 2*Ec*(-18 + 57*Sqrt[\[Rho]] - 
                    1596*\[Rho] + 843*\[Rho]^(3/2) - 1536*\[Rho]^2 + 
                    151*\[Rho]^(5/2) + 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                  Ec^2*(-36 + 84*Sqrt[\[Rho]] - 5880*\[Rho] + 3114*\[Rho]^
                      (3/2) - 4224*\[Rho]^2 + 344*\[Rho]^(5/2) + 
                    68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*
                (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*
                (-1 + Sqrt[\[Rho]])^2*(1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 
               96*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 48*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*
                \[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, 
                 Sqrt[\[Rho]]/(-1 + 2*Ec)] - 24*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[1 - 2*Ec]*((-2*(8 - 192*Ec^6 + 28*Sqrt[\[Rho]] - 
                  (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) - 
                  120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) + 
                  11*\[Rho]^3 + 32*Ec^5*(5 + 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                  8*Ec^4*(55 + 148*Sqrt[\[Rho]] - 248*\[Rho] + 
                    240*\[Rho]^(3/2)) - 4*Ec^3*(181 + 596*Sqrt[\[Rho]] - 
                    (1039 + 96*Pi^2)*\[Rho] + 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                    3*(99 + 32*Pi^2)*\[Rho]^2 + 48*\[Rho]^(5/2) + 
                    5*\[Rho]^3) + Ec*(-97 - 364*Sqrt[\[Rho]] + 
                    (1127 + 288*Pi^2)*\[Rho] - 24*(211 + 32*Pi^2)*\[Rho]^
                      (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 - 12*(117 + 16*Pi^2)*
                     \[Rho]^(5/2) + 57*\[Rho]^3) - 2*Ec^2*(-203 - 
                    740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] - 
                    24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                     \[Rho]^2 - 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 36*\[Rho]^(3/2)*
                (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Mu]^2/mb^2] + 
               (8*\[Rho]*(-24 + 48*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                   52*Sqrt[\[Rho]] - 35*\[Rho] + 4*\[Rho]^(3/2)) - 
                 (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(-1 + Sqrt[\[Rho]])^2 + 
                    6*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 + 
                    2*\[Rho]^3 - 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 - 
                      3*Sqrt[\[Rho]] + 2*\[Rho])))/(1 - 2*Ec)^2)*
                Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                 2*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
                 24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
                 2*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - 
                    Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/
                  (-1 + 2*Ec) + \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                   \[Rho]^2)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                   4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 - 
                  20*Sqrt[\[Rho]] + 76*\[Rho] - 60*\[Rho]^(3/2) - 
                  60*\[Rho]^2 + 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 
                  4*\[Rho]^(7/2) - \[Rho]^4 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + 
                    \[Rho]) - 16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                    12*\[Rho]^(3/2)) - 16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 
                    53*\[Rho] - 48*\[Rho]^(3/2) - 3*\[Rho]^2 + 
                    6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 + 
                    68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                    66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                    118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (2*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 
                  6*\[Rho]^(3/2) - 36*\[Rho]^2 + 90*\[Rho]^(5/2) - 
                  10*\[Rho]^3 + 192*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                  48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^
                      (3/2)) + 12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 128*\[Rho] - 
                    106*\[Rho]^(3/2) + 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 
                  8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 198*\[Rho] + 216*\[Rho]^
                      (3/2) - 93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 + 
                    16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
                    13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2 + 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 2*Ec] - 96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 96*\[Rho]*(-2 + 
                 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*
                \[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] - 
             192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))] - 192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
               6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
               Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*(-2 + 4*Ec*
                (-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*
                \[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
               4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 360*
                \[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
                 4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 
                 76*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
               32*Ec^5*(199 + 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*
                  (-2 - 2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(173 + 
                 360*Sqrt[\[Rho]] - 162*\[Rho] - 268*\[Rho]^(3/2) + 
                 30*\[Rho]^2 + 2*Pi^2*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                   12*\[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
                Zeta[3] - 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] - 
               4*Ec*(-98 - 504*Sqrt[\[Rho]] - 835*\[Rho]^3 + 
                 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 
                   4*Sqrt[\[Rho]] + 12*\[Rho] - 100*\[Rho]^(3/2) + 
                   184*\[Rho]^2 - 84*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                   1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) + 
                 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 256*\[Rho]^(3/2)*
                  (-26 + 9*Zeta[3])) + 4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 
                 794*\[Rho]^3 + 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*\[Rho] - 180*\[Rho]^(3/2) + 
                   240*\[Rho]^2 - 100*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                    Zeta[3]) + 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) + 
                 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                  (-175 + 288*Zeta[3])) + 8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 
                 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 - 
                   2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 
                   27*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
                 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                   576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
              (6*(1 - 2*Ec)^2)) + aP^2*(4*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^
                 2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
              Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 + 
                 52*Sqrt[\[Rho]] + 332*\[Rho] + 252*\[Rho]^(3/2) + 
                 6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 
                 8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 + 
                   2*Sqrt[\[Rho]] + \[Rho]) + 176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 
                   8*\[Rho] + 12*\[Rho]^(3/2)) + 16*Ec^3*(-3 - 
                   26*Sqrt[\[Rho]] - 373*\[Rho] - 456*\[Rho]^(3/2) - 
                   168*\[Rho]^2 - 6*\[Rho]^(5/2) + 2*\[Rho]^3) - 
                 4*Ec*(-13 + 100*Sqrt[\[Rho]] + 584*\[Rho] + 576*\[Rho]^
                     (3/2) + 207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*\[Rho]^3 - 
                   8*\[Rho]^(7/2) + 2*\[Rho]^4) + 4*Ec^2*(-37 + 
                   244*Sqrt[\[Rho]] + 1472*\[Rho] + 1680*\[Rho]^(3/2) + 
                   744*\[Rho]^2 - 84*\[Rho]^(5/2) + 8*\[Rho]^3 - 
                   8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 24*\[Rho]*
                (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2))*Log[2*Ec]) + 4*((1 - 2*Ec)^4 + 2*
                (-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^2*
                (-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 8*(1 + Sqrt[\[Rho]])^2*
                \[Rho]^(3/2) - 3*\[Rho]^2 + (2*\[Rho]^3)/(1 - 2*Ec)^2 - 6*
                Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + (6*(\[Rho] + \[Rho]^(3/2))^
                  2)/(-1 + 2*Ec))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             4*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + 
                 Sqrt[\[Rho]])*\[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - 
                  \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*
                Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*
                (1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + \[Rho]^(3/2)) - 
               (6*(1 - 2*Ec + Sqrt[\[Rho]])*(\[Rho] + \[Rho]^(3/2))^2)/
                ((1 - 2*Ec)*Sqrt[\[Rho]]))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] + (-36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 + 4*
                \[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
              (3*(1 + 16*Ec^4 - 4*Sqrt[\[Rho]] - 8*\[Rho] - 36*\[Rho]^(3/2) + 
                 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
                 12*(2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + 
                 (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                 4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + 
                   \[Rho]) - 4*Ec*\[Rho]^(3/2)*(-12 - 3*Sqrt[\[Rho]] - 
                   6*\[Rho] + \[Rho]^(3/2))) - 36*\[Rho]^(3/2)*
                (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
             Log[1 - 2*Ec - \[Rho]]*(-1/3*(19 + 1216*Ec^6 - 88*Sqrt[\[Rho]] - 
                  8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) + 
                  8*\[Rho]^3 + 88*\[Rho]^(7/2) - 19*\[Rho]^4 + 64*Ec^5*
                   (-35 + 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*
                   (65 - 80*Sqrt[\[Rho]] + 176*\[Rho] + 360*\[Rho]^(3/2)) - 
                  32*Ec^3*(-4 + 50*Sqrt[\[Rho]] + 241*\[Rho] + 
                    216*\[Rho]^(3/2) - 45*\[Rho]^2 - 90*\[Rho]^(5/2) + 
                    11*\[Rho]^3) + 4*Ec*(-13 + 40*Sqrt[\[Rho]] - 232*\[Rho] + 
                    144*\[Rho]^(3/2) + 180*\[Rho]^2 + 144*\[Rho]^(5/2) + 
                    16*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4) - 
                  4*Ec^2*(23 - 200*Sqrt[\[Rho]] - 1216*\[Rho] - 
                    432*\[Rho]^(3/2) + 540*\[Rho]^2 + 864*\[Rho]^(5/2) + 
                    40*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                 (1 - 2*Ec)^2 - (2*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                  76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                  64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                  4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                    118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) - 
                3*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2)) + 
                3*Ec*\[Rho]*(10 + 26*Sqrt[\[Rho]] + 19*\[Rho] + 
                  6*\[Rho]^(3/2)) + 2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                  12*\[Rho]^(3/2)) + 2*Ec^2*(-1 + 2*Sqrt[\[Rho]] - 
                  23*\[Rho] - 48*\[Rho]^(3/2) - 27*\[Rho]^2 - 
                  6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 256*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
              PolyLog[2, Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 
                40*\[Rho] + 64*\[Rho]^(3/2) + 29*\[Rho]^2 - 8*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                32*Ec^3*(2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 
                  6*\[Rho]^2) + 4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 
                  220*\[Rho]^(3/2) + 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 
                4*Ec*(2 - 14*Sqrt[\[Rho]] - 67*\[Rho] - 100*\[Rho]^(3/2) - 
                  44*\[Rho]^2 + 2*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             8*(-1 + 16*Ec^4 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 32*\[Rho]^(3/2) + 
               (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + (-28 + 12/(-1 + 2*Ec))*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 16*
                Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 48*Ec^2*(\[Rho] + 
                 \[Rho]^(3/2)) - 4*Ec*(-1 + 6*Sqrt[\[Rho]] + 27*\[Rho] + 
                 36*\[Rho]^(3/2) + 12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 2*(1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*
                \[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]] + 
             4*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 48*\[Rho]^(3/2) + 30*
                \[Rho]^2 + 24*\[Rho]^(5/2) + 8*\[Rho]^3 - 4*\[Rho]^(7/2) + 
               \[Rho]^4 + 4*Ec*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 
                 9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((2*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + 
                  (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 
                  120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 
                  11*\[Rho]^3 - 32*Ec^5*(5 - 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                  8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 248*\[Rho] + 
                    240*\[Rho]^(3/2)) + 4*Ec^3*(181 - 596*Sqrt[\[Rho]] - 
                    (1039 + 96*Pi^2)*\[Rho] - 24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 
                    3*(99 + 32*Pi^2)*\[Rho]^2 - 48*\[Rho]^(5/2) + 
                    5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + 
                    (1127 + 288*Pi^2)*\[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^
                      (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 + 12*(117 + 16*Pi^2)*
                     \[Rho]^(5/2) + 57*\[Rho]^3) + 2*Ec^2*(-203 + 
                    740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] + 
                    24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                     \[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 36*\[Rho]^(3/2)*
                (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Mu]^2/mb^2] + 
               (8*\[Rho]*(-24 + 48*Ec*(1 + Sqrt[\[Rho]])^2 - 
                   20*Sqrt[\[Rho]] + 29*\[Rho] + 28*\[Rho]^(3/2)) - 
                 (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(1 + Sqrt[\[Rho]])^2 + 
                    2*\[Rho]^3 + 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 + 
                      3*Sqrt[\[Rho]] + 2*\[Rho]) + 6*(-1 + 2*Ec)*
                     (\[Rho] + \[Rho]^(3/2))^2))/(1 - 2*Ec)^2)*
                Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                 2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^
                   2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(1 + Sqrt[\[Rho]])^
                   2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
                   (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                 \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
                  (1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                  (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec + 
                  Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                  76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                  84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
                  64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 16*Ec^4*
                   (5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^
                      (3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
                  4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^
                      (3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                    118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                    84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                    \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (2*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 
                  6*\[Rho]^(3/2) - 36*\[Rho]^2 - 90*\[Rho]^(5/2) - 
                  10*\[Rho]^3 + 192*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                  48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                  12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 128*\[Rho] - 106*\[Rho]^
                      (3/2) - 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 8*Ec^3*
                   (-2 - 12*Sqrt[\[Rho]] - 198*\[Rho] - 216*\[Rho]^(3/2) - 
                    93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 - 16*Sqrt[\[Rho]] - 
                    100*\[Rho] - 44*\[Rho]^(3/2) - 13*\[Rho]^2 + 
                    48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^
                 2 - 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 2*Ec] + 96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(2 - 
                 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*
                \[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(9 - 96*Ec^5*(3 + 
                    4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] + 573*\[Rho] + 
                  267*\[Rho]^(3/2) + 627*\[Rho]^2 + 62*\[Rho]^(5/2) - 
                  17*\[Rho]^3 + 5*\[Rho]^(7/2) - 48*Ec^4*(-6 - 
                    7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(-18 - 6*Sqrt[\[Rho]] - 
                    888*\[Rho] - 405*\[Rho]^(3/2) - 294*\[Rho]^2 + 
                    29*\[Rho]^(5/2)) - 2*Ec*(18 + 57*Sqrt[\[Rho]] + 
                    1596*\[Rho] + 843*\[Rho]^(3/2) + 1536*\[Rho]^2 + 
                    151*\[Rho]^(5/2) - 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                  Ec^2*(36 + 84*Sqrt[\[Rho]] + 5880*\[Rho] + 3114*\[Rho]^
                      (3/2) + 4224*\[Rho]^2 + 344*\[Rho]^(5/2) - 
                    68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*
                (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*
                (1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 
                 8*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]] + 96*(-1 + 2*Ec)*
                (1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + (96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*
                  \[Rho] - 48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*
                (2 + 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                  (-1 + 2*Ec)] + 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) + 48*\[Rho]*(-2 + 4*Ec*
                (1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 5*\[Rho] - 2*
                \[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] + 192*\[Rho]*
              (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*
                \[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*
                \[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] + 48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*
                Sqrt[\[Rho]] - 5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (63 - 64*Ec^6*(-43 + 4*Pi^2) - 360*
                Sqrt[\[Rho]] - 794*\[Rho] - 4648*\[Rho]^(3/2) + 4648*
                \[Rho]^(5/2) + 794*\[Rho]^3 + 360*\[Rho]^(7/2) - 63*
                \[Rho]^4 - 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 4*\[Rho] - 
                 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 52*\[Rho]^(5/2) + 
                 4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) - 32*Ec^5*
                (199 - 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*(-2 + 
                   2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(-173 + 
                 360*Sqrt[\[Rho]] + 162*\[Rho] - 268*\[Rho]^(3/2) - 
                 30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                   12*\[Rho]^(3/2))) + 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
                Zeta[3] + 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] + 
               4*Ec*(-98 + 504*Sqrt[\[Rho]] - 835*\[Rho]^3 - 
                 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 - 
                   4*Sqrt[\[Rho]] + 12*\[Rho] - 28*\[Rho]^(3/2) - 
                   72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                   1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) - 
                 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 256*\[Rho]^(3/2)*
                  (-26 + 9*Zeta[3])) - 4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 
                 794*\[Rho]^3 - 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 44*\[Rho] + 52*\[Rho]^(3/2) - 
                   16*\[Rho]^2 - 28*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                   4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                    Zeta[3]) - 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) - 
                 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                  (-175 + 288*Zeta[3])) - 8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 
                 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 + 
                   2*Sqrt[\[Rho]] - 23*\[Rho] - 48*\[Rho]^(3/2) - 
                   27*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 
                 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                   576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/
              (6*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
            (-64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                  72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                   (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                    3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                    2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                    9*\[Rho]^3)))/(1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*Log[2*Ec]) + (64*Ec^3*(-1 + 2*Ec + \[Rho])^
                3*Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 
                48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                  11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[
                \[Rho]])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 48*Ec^5*
                 (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                  \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
             Log[1 - 2*Ec - \[Rho]]*((-128*Ec*(88*Ec^5 + 12*Ec^4*
                   (-7 + 15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                  3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                  6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                  Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) - (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                  9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                  4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                    57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                    27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2) - (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
                6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
                6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                  27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 - 64*(-1 + \[Rho])*
              (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + Ec*
                (-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[\[Rho]]*((32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 
                    31*\[Rho]) - 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 
                  6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + Ec^2*(-30 - 
                    489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) + 384*
                (-1 + 2*Ec)*(-2 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*\[Rho]*
                (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[1 - 2*Ec]*((8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
                  3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*
                   (-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                    19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                    (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + 
                  Ec*(39 + (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*
                     \[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*
                     \[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) - (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + 
                    \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                  \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 
                    8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                    11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
                (1 - 2*Ec)^2 - (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
                  9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
                  40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                    \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                    \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
               (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                  \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                    24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                    21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                    18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                (1 - 2*Ec)^2 - (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                  36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                   (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                    7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                    15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                    \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 + 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] - 1536*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] - 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] - 
             3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 3072*(-1 + Ec)*(-1 + 2*Ec - 
               \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] - (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*
                 (149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
                Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
                  3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*
                 (1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
                  24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 
                    288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*
                   (11 + 16*Pi^2 - 96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 
                    1296*Zeta[3])) - Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*
                   (1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                   (-553 + 576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/
              (3*(1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*
            (64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + 
             Log[1 - 2*Ec]^2*((-16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 
                  72*\[Rho] + 75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*
                   (-3 + 110*\[Rho] + 2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 
                    3*\[Rho]^2) + 4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 
                    2*\[Rho]^3) - 3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 
                    9*\[Rho]^3)))/(1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*Log[2*Ec]) - (64*Ec^3*(-1 + 2*Ec + \[Rho])^
                3*Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 
                48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                  11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[
                \[Rho]])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 48*Ec^5*
                 (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                  \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
             Log[1 - 2*Ec - \[Rho]]*((128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                    15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
                  3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
                  6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + 
                  Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 11*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) + (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 
                  9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
                  4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 
                    57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 
                    27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
                (1 - 2*Ec)^2) + (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
                6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
                6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                  27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 - 
             (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                 (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 64*(-1 + \[Rho])*
              (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + Ec*
                (-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((-8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
                  3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*
                   (-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                    19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                    (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + 
                  Ec*(39 + (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*
                     \[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*
                     \[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/
                (3*(1 - 2*Ec)^2) + (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + 
                    \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                  \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 
                    8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                    11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
                (1 - 2*Ec)^2 + (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
                  9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
                  40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                    \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                    \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
               (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                  \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                    24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                    21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                    18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                (1 - 2*Ec)^2 + (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                  36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                   (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                    7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                    15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                    \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] + 1536*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                   (1 - 2*Ec))] + 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
             Log[\[Rho]]*((-32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 
                    31*\[Rho]) - 3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 
                  6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + Ec^2*(-30 - 
                    489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) - 384*
                (1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*(-1 + 2*Ec - 
                 \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*
                \[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 384*(-1 + Ec)*
                (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] + 
             3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 3072*(-1 + Ec)*(-1 + 2*Ec - 
               \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, \[Rho]/
                (1 - 2*Ec)] + (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*
                 (149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
                Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
                  3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*
                 (1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
                  24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 
                    288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*
                   (11 + 16*Pi^2 - 96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 
                    1296*Zeta[3])) - Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*
                   (1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*
                   (-553 + 576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/
              (3*(1 - 2*Ec)^2)) + aT^2*(32*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*
                Ec*(5 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
              ((8*(49 + 4928*Ec^6 + 500*\[Rho] - 294*\[Rho]^2 - 44*\[Rho]^3 + 
                  6*\[Rho]^4 - 64*Ec^5*(196 + 13*\[Rho]) - 16*Ec^4*
                   (-841 - 592*\[Rho] + 24*\[Rho]^2) + 16*Ec^3*(-495 - 
                    1069*\[Rho] - 168*\[Rho]^2 + 2*\[Rho]^3) - 
                  4*Ec*(137 + 1016*\[Rho] - 69*\[Rho]^2 - 35*\[Rho]^3 + 
                    6*\[Rho]^4) + 4*Ec^2*(689 + 3104*\[Rho] + 516*\[Rho]^2 - 
                    8*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 - 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*Log[2*Ec]) + 
             32*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 16*
                \[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*
                Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
             32*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 42*(1 - 2*Ec)^2*\[Rho] + 
               2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 49*\[Rho]^2 - 
               (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 2*
                \[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                (1 + \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                 (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]] - 8*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*
              Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(8*(-3 - 112*Ec^4 + 
                 24*\[Rho] - 48*Ec^2*\[Rho]^2 + (12*Ec*\[Rho]^2)/
                  (-1 + 2*Ec) + 4*Ec*(-15 + \[Rho])*\[Rho]^2 - 
                 (4*(6 - 23*Ec + 20*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                 3*\[Rho]^4 - 16*Ec^3*(-5 + 9*\[Rho])) + 288*\[Rho]^2*
                Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
              ((-8*(49 + 13888*Ec^6 - 248*\[Rho] + 248*\[Rho]^3 - 
                  49*\[Rho]^4 + 64*Ec^5*(-437 + 214*\[Rho]) + 16*Ec^4*
                   (1331 - 448*\[Rho] + 216*\[Rho]^2) - 32*Ec^3*(242 + 
                    289*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + 
                  Ec^2*(1612 + 6784*\[Rho] - 7056*\[Rho]^2 + 800*\[Rho]^3 - 
                    196*\[Rho]^4) + 4*Ec*(-79 - 136*\[Rho] + 540*\[Rho]^2 - 
                    224*\[Rho]^3 + 49*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
               (16*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                  3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                   (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                    45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                    384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                  4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                    3*\[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
             (128*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 8*Ec^4*
                 (12 + 7*\[Rho]) + 3*Ec*\[Rho]*(38 + 25*\[Rho]) + 
                Ec^3*(54 + 224*\[Rho] - 24*\[Rho]^2) + 2*Ec^2*(-5 - 
                  127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
              (1 - 2*Ec)^2 - 2048*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[
                \[Rho]]] + (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 
                64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*
                 (30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 
                  16*\[Rho]^(3/2) + 21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 
                4*Ec*(-16 - 115*\[Rho] - 16*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                  16*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
             64*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 16*
                \[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*
                \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*
                Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*(1 + Sqrt[\[Rho]])^4*
              (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*
                \[Rho]^2)*PolyLog[2, \[Rho]] - 32*(2 + 128*Ec^3*
                (-1 + \[Rho]) + 68*\[Rho] - 42*\[Rho]^2 - 3*\[Rho]^4 + 48*
                Ec^2*(3 - 4*\[Rho] + \[Rho]^2) - 4*Ec*(11 + 15*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
             Log[1 - 2*Ec]*((16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 
                  6*(41 + 28*Pi^2)*\[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 
                    118*\[Rho]) + 8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 
                    30*\[Rho]^2) - 4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + 
                    (633 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) - 
                  Ec*(-25 + (1367 + 1056*Pi^2)*\[Rho] + 3*(605 + 256*Pi^2)*
                     \[Rho]^2 + 57*\[Rho]^3) + 2*Ec^2*(277 + 4*(493 + 
                      360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*\[Rho]^2 + 
                    72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 288*\[Rho]^2*
                Log[\[Mu]^2/mb^2] + 64*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*
                    \[Rho] - 2*\[Rho]^3 + 2*(1 - 2*Ec)^5*(1 + \[Rho]) + 
                   6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
                 \[Rho]*(-48 - 96*Ec^2 + 16*Sqrt[\[Rho]] + 27*\[Rho] + 
                   16*\[Rho]^(3/2) + 48*Ec*(3 + \[Rho])))*Log[1 - 2*Ec - 
                  Sqrt[\[Rho]]] - (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + 
                    \[Rho]) + 64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 
                  16*\[Rho]^(5/2) - 4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 
                  32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*
                   (85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
                    16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                    16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                    3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
               (32*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                  3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                   (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                    45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                    384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                  4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                    3*\[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
               (16*(13 + 1344*Ec^6 + 124*\[Rho] - 168*\[Rho]^2 - 
                  10*\[Rho]^3 - 64*Ec^5*(52 + 5*\[Rho]) + Ec^4*(3472 + 
                    2816*\[Rho] - 96*\[Rho]^2) + 4*Ec^2*(173 + 832*\[Rho] + 
                    54*\[Rho]^2) + 8*Ec^3*(-250 - 598*\[Rho] - 93*\[Rho]^2 + 
                    \[Rho]^3) + 2*Ec*(-70 - 524*\[Rho] + 213*\[Rho]^2 + 
                    15*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 2*Ec] + 768*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                 4*Ec*(5 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
               768*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*((16*\[Rho]*(-90 + 
                  3264*Ec^5 - 345*\[Rho] + 70*\[Rho]^2 - 29*\[Rho]^3 + 
                  48*Ec^4*(-89 + 43*\[Rho]) - 4*Ec^3*(-534 - 717*\[Rho] + 
                    65*\[Rho]^2) + 2*Ec*(219 + 1413*\[Rho] - 119*\[Rho]^2 + 
                    58*\[Rho]^3) - 2*Ec^2*(462 + 3111*\[Rho] - 116*\[Rho]^2 + 
                    58*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^(3/2)*
                (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 16*(1 + Sqrt[\[Rho]])^4*
                (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 
                 3*\[Rho]^2)*Log[1 - \[Rho]] - 768*(-1 + 2*Ec)*(-3 + 4*Ec - 
                 \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*
                \[Rho]*(-6 - 16*Ec^2 - 7*\[Rho] + 4*Ec*(5 + \[Rho]))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 1920*\[Rho]^2*
                PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*
                (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                 \[Rho]/(1 - 2*Ec)]) - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*
                Ec*(5 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*
              (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*(6 + 16*Ec^2 + 7*
                \[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*
                (5 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
             (4*(-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 
                1310*\[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 
                  64*\[Rho]^(3/2) + 28*\[Rho]^2 - 64*\[Rho]^(5/2) - 
                  4*\[Rho]^3 + 3*\[Rho]^4) - 32*Ec^5*(-235 + 11*\[Rho] + 
                  8*Pi^2*(12 + 7*\[Rho])) - 4*Ec*(-176 - 1357*\[Rho]^3 + 
                  111*\[Rho]^4 + 6*Pi^2*(3 + 20*\[Rho] - 64*\[Rho]^(3/2) + 
                    56*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                    3*\[Rho]^4) + \[Rho]*(1819 - 3168*Zeta[3]) + \[Rho]^2*
                   (691 - 2304*Zeta[3])) - 1728*\[Rho]*Zeta[3] - 
                2016*\[Rho]^2*Zeta[3] - 32*Ec^4*(167 - 21*\[Rho]^2 + 
                  Pi^2*(-54 - 224*\[Rho] + 24*\[Rho]^2) + 24*\[Rho]*
                   (5 + 24*Zeta[3])) + 4*Ec^2*(-430 - 1430*\[Rho]^3 + 
                  111*\[Rho]^4 + 6*Pi^2*(3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 
                    128*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                    3*\[Rho]^4) + \[Rho]*(3084 - 8640*Zeta[3]) - 9*\[Rho]^2*
                   (-309 + 352*Zeta[3])) + 8*Ec^3*(353 + 99*\[Rho]^3 + 
                  8*Pi^2*(-5 - 127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + 
                  \[Rho]^2*(-1441 + 576*Zeta[3]) + \[Rho]*(-505 + 
                    5184*Zeta[3]))))/(3*(1 - 2*Ec)^2))))))/10))/
  (3*Pi*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^4)


==> anc/Results_CentralMoms/QEcc2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((16*aVR^2*c\[Delta]VR^2*\[Alpha]s*\[Rho]*
    (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
         2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
      6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
    (3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
      (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
      (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/(-1 + 2*Ec)^3 - 
      3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
    (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
     Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
          36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
          80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
            114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
            300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
            75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
       48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
     8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
        \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
       16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
       4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
      Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
     (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
        8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
        80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
        4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
          8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
          18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
       Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
     2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
      ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
          64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
            576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
            11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
            64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
            288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
       (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
          8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
          16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
          4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
          4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
         Log[\[Rho]])/(1 - 2*Ec)^2) - 
     (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
        10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
        2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
      (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
     (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
        8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
        80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
        4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
          8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
          18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
       PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
     (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
        8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
        80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
        4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
          8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
          18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
       PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
     4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
      PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
       32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
       \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
      PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
      ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
           \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
          32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
          8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
             \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
            9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
          8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^2 + 
            27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
       16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
           2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
            (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
         \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 8*\[Rho]^(3/2) + 
           48*Ec*(2 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
       (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
       (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
          8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
          16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
          4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
          4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
         Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
       (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
          320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
          4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
          8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
          2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
        (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, 2*Ec] + 192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
      ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
          288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 47*\[Rho]^2) - 
          4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 17*\[Rho]^3) + 
          4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 17*\[Rho]^3)))/
        (3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
        Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
         16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
       192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
         4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
       48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
       4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
     384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
      PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
     384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
      PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
     96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
      PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
       956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
       12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
         \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
       4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
         12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
           32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
         \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
       2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
         40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
       16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
           \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
         \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
         75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
           92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
         24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
      (6*(1 - 2*Ec)^2)))/(25*Pi) - 
  3*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
       4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
        (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
       2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
    12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))*
   ((\[Alpha]s*(3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
        (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
        (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
        (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
         (-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
         (Log[1 - 2*Ec] - Log[\[Rho]]))^2*
      ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
           4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
         12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
       4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
         (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
         (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
       aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
         4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
         (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
         (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
         (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
       (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
          4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
          32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
          128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
          16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
          36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
          192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
          48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
          96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
          32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
          16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
          4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
           (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
           Log[\[Rho]]))/(2*(1 - 2*Ec)^2))*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(150*Pi) + (4*aVR*c\[Delta]VR*\[Alpha]s*
      Sqrt[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
      (3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
       (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
       (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
        (-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
        (Log[1 - 2*Ec] - Log[\[Rho]]))*
      ((aVR*c\[Delta]VR*(3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
          (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
          (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
           (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
            \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
           (Log[1 - 2*Ec] - Log[\[Rho]]))*(16*\[Rho]^(3/2)*
           (3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
           ((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 81*
                \[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + 
                 \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 
                 4*\[Rho]^3)))/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
             (3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
          (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
          (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
          8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
          Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 27*
                \[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 45*\[Rho]) + 
               12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 2*Ec*(1 - 9*\[Rho] - 
                 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
            (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - \[Rho]^
                3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                 \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
              Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
            (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
             Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
          1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
          (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
          (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
             4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
             Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
          16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
           PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
            \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
               12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 4*Ec*
                (25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
             (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*
                (4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*
                Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                 3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
            (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
               4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*
                (-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
            (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - \[Rho]^
                3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                 \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
              Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
            (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*
                \[Rho] - 21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*
                (-2 - 11*\[Rho] + 5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 
            96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 
            384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
             (3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
          Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*
                \[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*
                \[Rho]*(107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 
                 549*\[Rho]^2 + 35*\[Rho]^3)))/(-3 + 6*Ec) - 
            512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*
             Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
            384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
             (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 
                2*Ec)]) - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
           PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
           (3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 
            \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
            (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
             30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 3*
                \[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*
                (-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*
                \[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 
             72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*
                (1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*
                \[Rho]*(-83 + 60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/
           (-3 + 6*Ec)))/10 + 
       ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
           (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
           (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
            (Log[1 - 2*Ec] - Log[\[Rho]]))/10 - 16*aVR*c\[Delta]VR*
          Sqrt[\[Rho]]*(-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*
                (-1 + 3*\[Rho]) + 8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*
                \[Rho]*(6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
                (1 + \[Rho]*(28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + 
                   \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
           3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + 
             Log[\[Rho]])))*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2))))/(15*Pi) + 
    16*aVR^2*c\[Delta]VR^2*\[Rho]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
     ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
         (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
         (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
           \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
          (Log[1 - 2*Ec] - Log[\[Rho]]))^2/100 + 
      (2*\[Alpha]s*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
         416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
         24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
         1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
         375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
         18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
         960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
         6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
         2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
         375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
         5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
         24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
         768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
         \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
         16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
           3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/(45*(1 - 2*Ec)^4*Pi) + 
      (\[Alpha]s*(3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
         (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
         (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
           \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
          (Log[1 - 2*Ec] - Log[\[Rho]]))*
        ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
            24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
          ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
             18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 
             4224*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 840*
                \[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 20*
                \[Rho]^3) + 240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
               532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 30930*
                \[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
             12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
               530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
               260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
            (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
             45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
               \[Rho]^2))*Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 
           64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
           (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
           (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
           (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
              3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
             (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/
              (-1 + 2*Ec)^3) + 16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - 
             (141*\[Rho]^3)/(1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
           (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
            (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
           144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
            ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
            (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
             \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
           (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
          Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
            9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
          ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 
             15000*\[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 
             384*Ec^7*(-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
               1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 19500*
                \[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 59835*\[Rho] + 
               14340*\[Rho]^2 - 7540*\[Rho]^3 + 250*\[Rho]^4) + 
             6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 51600*\[Rho]^3 - 
               2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*(-8553 - 216125*
                \[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 725*\[Rho]^4 + 
               903*\[Rho]^5) + 8*Ec^3*(-52593 - 1094825*\[Rho] - 264300*
                \[Rho]^2 + 403500*\[Rho]^3 + 775*\[Rho]^4 + 903*\[Rho]^5))/
            (225*(-1 + 2*Ec)^3) - (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
              1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
              384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
              96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
              240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
                9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 
                15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 
                9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 
                6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/
            (15*(-1 + 2*Ec)^3)) - (16*Ec*(192*Ec^7 + 
            48*Ec^6*(-11 + 5*\[Rho]) + 15*\[Rho]*(34 + 123*\[Rho] + 
              45*\[Rho]^2) - 8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 
            15*Ec*\[Rho]*(290 + 831*\[Rho] + 249*\[Rho]^2) + 
            10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 675*\[Rho]^2) + 
            12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) + 
            30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
              2*\[Rho]^4))*PolyLog[2, 2*Ec])/(15*(-1 + 2*Ec)^3) - 
         (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
           PolyLog[2, Sqrt[\[Rho]]])/15 + (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 
            240*\[Rho]^(3/2) - 1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 
            2295*\[Rho]^3 - 240*\[Rho]^(7/2) + 90*\[Rho]^4 + 
            384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-3 + 725*\[Rho] + 
              60*\[Rho]^2) + 96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
            240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
            8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
              1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
            12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
              1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
              60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
              3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
         (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
            1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
            240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
            64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
            96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
            240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
            8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 
              22125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 
              240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 9325*\[Rho] + 
              240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
              1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 60*\[Rho]^4) - 
            6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 3105*\[Rho]^2 + 
              1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 240*\[Rho]^(7/2) + 
              80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
          (15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 
            194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/
          15 + (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + 
           (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
           32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
           16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
          ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
              910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
              480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*(-1065 - 
                20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
              6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
                903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 
                274365*\[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
              8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 
                6850*\[Rho]^3 + 903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
           (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
             Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
             (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
              9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*
            (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*\[Rho]*
            (-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*(17 + 8*Ec^2 + 45*
                \[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*
            (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
             1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
             6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
             128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
             192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 5*(5033 + 
                 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 240*Ec^4*
              (-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 6*(10883 + 4320*Pi^2)*
                \[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 17*\[Rho]^4) - 
             24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*
                \[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
             24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 5*
                (91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 200*
                (4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
            (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                 5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                  (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                 20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*
                  \[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*
                  \[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
              \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 
                1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 
                  6*\[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
           ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/
              (1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*(1 + \[Rho]) - 
             288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
             576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(1 + \[Rho]) + 
             8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
               \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
             (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
             384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
             32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
              (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
              (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
              (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*
               \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 
              5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 
              9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 
                725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 
                10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 
                86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 
                11790*\[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
              12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
                125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 
                2100*\[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
             Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
           (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
              75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-23 + 
                725*\[Rho] + 80*\[Rho]^2) + 32*Ec^5*(209 + 5325*\[Rho] + 
                2385*\[Rho]^2 + 5*\[Rho]^3) + 8*Ec^3*(929 + 25225*\[Rho] + 
                23005*\[Rho]^2 + 975*\[Rho]^3) + Ec*(574 + 19190*\[Rho] + 
                12780*\[Rho]^2 - 9920*\[Rho]^3 - 400*\[Rho]^4) + 
              80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 151*\[Rho]^3 + 
                \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 
                2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
            (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
             45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
               \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
             123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
             123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
             45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
               \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
           24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
           45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
           24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
          (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
           24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 
           51351*\[Rho] - 278258*\[Rho]^2 + 278258*\[Rho]^3 + 
           51351*\[Rho]^4 - 1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 
             960*\[Rho]^(3/2) + 960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 
             960*\[Rho]^3 - 960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
           384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
           244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
           324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
             10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 
               19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 2880*
                \[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
             \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*\[Rho]^3*
              (1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
           32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 1110*
                \[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 33600*Zeta[3]) - 
             \[Rho]^2*(13807 + 129600*Zeta[3])) + 
           8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
             10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*
                \[Rho]^2 - 14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*
                \[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) - 
             1050*\[Rho]*(-29 + 2112*Zeta[3]) - 5*\[Rho]^3*(703 + 116640*
                Zeta[3]) - 25*\[Rho]^2*(-47009 + 144288*Zeta[3])) + 
           16*Ec^4*(9165 + 5211*\[Rho]^4 + 300*Pi^2*(1 - 789*\[Rho] - 1098*
                \[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4) + 135*\[Rho]*
              (1339 + 8640*Zeta[3]) + \[Rho]^3*(-98785 + 86400*Zeta[3]) + 
             5*\[Rho]^2*(-52883 + 233280*Zeta[3])) + 
           2*Ec*(-8190 - 162564*\[Rho]^4 + 5265*\[Rho]^5 + 
             30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 7800*\[Rho]^2 - 
               14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*
                \[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(1158778 - 3434400*
                Zeta[3]) - 10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 
             3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
           32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
             3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
          (450*(-1 + 2*Ec)^3)))/(15*Pi))) + 
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^4*
   ((3*aP^2 + 3*aS^2 + 40*aT^2 + 4*aVR^2 - 24*aP^2*Ec - 24*aS^2*Ec - 
      320*aT^2*Ec - 32*aVR^2*Ec + 72*aP^2*Ec^2 + 72*aS^2*Ec^2 + 
      960*aT^2*Ec^2 + 96*aVR^2*Ec^2 - 96*aP^2*Ec^3 - 96*aS^2*Ec^3 - 
      1280*aT^2*Ec^3 - 128*aVR^2*Ec^3 + 48*aP^2*Ec^4 + 48*aS^2*Ec^4 + 
      640*aT^2*Ec^4 + 64*aVR^2*Ec^4 - 288*aP^2*Ec^5 - 288*aS^2*Ec^5 - 
      5376*aT^2*Ec^5 - 768*aVR^2*Ec^5 + 1152*aP*aT*c\[Delta]P*Ec^5 - 
      1152*aS*aT*c\[Delta]S*Ec^5 + 2688*aP^2*Ec^6 + 2688*aS^2*Ec^6 + 
      51200*aT^2*Ec^6 + 7424*aVR^2*Ec^6 - 11520*aP*aT*c\[Delta]P*Ec^6 + 
      11520*aS*aT*c\[Delta]S*Ec^6 - 9984*aP^2*Ec^7 - 9984*aS^2*Ec^7 - 
      194560*aT^2*Ec^7 - 28672*aVR^2*Ec^7 + 46080*aP*aT*c\[Delta]P*Ec^7 - 
      46080*aS*aT*c\[Delta]S*Ec^7 + 18432*aP^2*Ec^8 + 18432*aS^2*Ec^8 + 
      368640*aT^2*Ec^8 + 55296*aVR^2*Ec^8 - 92160*aP*aT*c\[Delta]P*Ec^8 + 
      92160*aS*aT*c\[Delta]S*Ec^8 - 16896*aP^2*Ec^9 - 16896*aS^2*Ec^9 - 
      348160*aT^2*Ec^9 - 53248*aVR^2*Ec^9 + 92160*aP*aT*c\[Delta]P*Ec^9 - 
      92160*aS*aT*c\[Delta]S*Ec^9 + 6144*aP^2*Ec^10 + 6144*aS^2*Ec^10 + 
      131072*aT^2*Ec^10 + 20480*aVR^2*Ec^10 - 36864*aP*aT*c\[Delta]P*Ec^10 + 
      36864*aS*aT*c\[Delta]S*Ec^10 - 18*aP^2*Sqrt[\[Rho]] + 
      18*aS^2*Sqrt[\[Rho]] + 144*aP^2*Ec*Sqrt[\[Rho]] - 
      144*aS^2*Ec*Sqrt[\[Rho]] - 432*aP^2*Ec^2*Sqrt[\[Rho]] + 
      432*aS^2*Ec^2*Sqrt[\[Rho]] + 576*aP^2*Ec^3*Sqrt[\[Rho]] - 
      576*aS^2*Ec^3*Sqrt[\[Rho]] - 288*aP^2*Ec^4*Sqrt[\[Rho]] + 
      288*aS^2*Ec^4*Sqrt[\[Rho]] + 576*aP^2*Ec^5*Sqrt[\[Rho]] - 
      576*aS^2*Ec^5*Sqrt[\[Rho]] - 4608*aP^2*Ec^6*Sqrt[\[Rho]] + 
      4608*aS^2*Ec^6*Sqrt[\[Rho]] + 13824*aP^2*Ec^7*Sqrt[\[Rho]] - 
      13824*aS^2*Ec^7*Sqrt[\[Rho]] - 18432*aP^2*Ec^8*Sqrt[\[Rho]] + 
      18432*aS^2*Ec^8*Sqrt[\[Rho]] + 9216*aP^2*Ec^9*Sqrt[\[Rho]] - 
      9216*aS^2*Ec^9*Sqrt[\[Rho]] - 72*aP^2*\[Rho] - 72*aS^2*\[Rho] - 
      960*aT^2*\[Rho] - 96*aVR^2*\[Rho] + 576*aP^2*Ec*\[Rho] + 
      576*aS^2*Ec*\[Rho] + 7680*aT^2*Ec*\[Rho] + 768*aVR^2*Ec*\[Rho] - 
      1728*aP^2*Ec^2*\[Rho] - 1728*aS^2*Ec^2*\[Rho] - 
      23040*aT^2*Ec^2*\[Rho] - 2304*aVR^2*Ec^2*\[Rho] + 
      2304*aP^2*Ec^3*\[Rho] + 2304*aS^2*Ec^3*\[Rho] + 
      30720*aT^2*Ec^3*\[Rho] + 3072*aVR^2*Ec^3*\[Rho] - 
      1152*aP^2*Ec^4*\[Rho] - 1152*aS^2*Ec^4*\[Rho] - 
      15360*aT^2*Ec^4*\[Rho] - 1536*aVR^2*Ec^4*\[Rho] + 
      864*aP^2*Ec^5*\[Rho] + 864*aS^2*Ec^5*\[Rho] + 19200*aT^2*Ec^5*\[Rho] + 
      3072*aVR^2*Ec^5*\[Rho] - 5760*aP*aT*c\[Delta]P*Ec^5*\[Rho] + 
      5760*aS*aT*c\[Delta]S*Ec^5*\[Rho] - 6912*aP^2*Ec^6*\[Rho] - 
      6912*aS^2*Ec^6*\[Rho] - 153600*aT^2*Ec^6*\[Rho] - 
      24576*aVR^2*Ec^6*\[Rho] + 46080*aP*aT*c\[Delta]P*Ec^6*\[Rho] - 
      46080*aS*aT*c\[Delta]S*Ec^6*\[Rho] + 20736*aP^2*Ec^7*\[Rho] + 
      20736*aS^2*Ec^7*\[Rho] + 460800*aT^2*Ec^7*\[Rho] + 
      73728*aVR^2*Ec^7*\[Rho] - 138240*aP*aT*c\[Delta]P*Ec^7*\[Rho] + 
      138240*aS*aT*c\[Delta]S*Ec^7*\[Rho] - 27648*aP^2*Ec^8*\[Rho] - 
      27648*aS^2*Ec^8*\[Rho] - 614400*aT^2*Ec^8*\[Rho] - 
      98304*aVR^2*Ec^8*\[Rho] + 184320*aP*aT*c\[Delta]P*Ec^8*\[Rho] - 
      184320*aS*aT*c\[Delta]S*Ec^8*\[Rho] + 13824*aP^2*Ec^9*\[Rho] + 
      13824*aS^2*Ec^9*\[Rho] + 307200*aT^2*Ec^9*\[Rho] + 
      49152*aVR^2*Ec^9*\[Rho] - 92160*aP*aT*c\[Delta]P*Ec^9*\[Rho] + 
      92160*aS*aT*c\[Delta]S*Ec^9*\[Rho] - 1050*aP^2*\[Rho]^(3/2) + 
      1050*aS^2*\[Rho]^(3/2) + 9120*aP^2*Ec*\[Rho]^(3/2) - 
      9120*aS^2*Ec*\[Rho]^(3/2) - 30240*aP^2*Ec^2*\[Rho]^(3/2) + 
      30240*aS^2*Ec^2*\[Rho]^(3/2) + 46080*aP^2*Ec^3*\[Rho]^(3/2) - 
      46080*aS^2*Ec^3*\[Rho]^(3/2) - 28800*aP^2*Ec^4*\[Rho]^(3/2) + 
      28800*aS^2*Ec^4*\[Rho]^(3/2) + 15360*aP^2*Ec^6*\[Rho]^(3/2) - 
      15360*aS^2*Ec^6*\[Rho]^(3/2) - 30720*aP^2*Ec^7*\[Rho]^(3/2) + 
      30720*aS^2*Ec^7*\[Rho]^(3/2) + 23040*aP^2*Ec^8*\[Rho]^(3/2) - 
      23040*aS^2*Ec^8*\[Rho]^(3/2) - 1125*aP^2*\[Rho]^2 - 
      1125*aS^2*\[Rho]^2 - 15000*aT^2*\[Rho]^2 - 1500*aVR^2*\[Rho]^2 + 
      10080*aP^2*Ec*\[Rho]^2 + 10080*aS^2*Ec*\[Rho]^2 + 
      134400*aT^2*Ec*\[Rho]^2 + 13440*aVR^2*Ec*\[Rho]^2 - 
      34560*aP^2*Ec^2*\[Rho]^2 - 34560*aS^2*Ec^2*\[Rho]^2 - 
      460800*aT^2*Ec^2*\[Rho]^2 - 46080*aVR^2*Ec^2*\[Rho]^2 + 
      54720*aP^2*Ec^3*\[Rho]^2 + 54720*aS^2*Ec^3*\[Rho]^2 + 
      729600*aT^2*Ec^3*\[Rho]^2 + 72960*aVR^2*Ec^3*\[Rho]^2 - 
      36000*aP^2*Ec^4*\[Rho]^2 - 36000*aS^2*Ec^4*\[Rho]^2 - 
      480000*aT^2*Ec^4*\[Rho]^2 - 48000*aVR^2*Ec^4*\[Rho]^2 + 
      2880*aP^2*Ec^5*\[Rho]^2 + 2880*aS^2*Ec^5*\[Rho]^2 + 
      23040*aT^2*Ec^5*\[Rho]^2 + 11520*aP*aT*c\[Delta]P*Ec^5*\[Rho]^2 - 
      11520*aS*aT*c\[Delta]S*Ec^5*\[Rho]^2 + 5760*aP^2*Ec^6*\[Rho]^2 + 
      5760*aS^2*Ec^6*\[Rho]^2 + 168960*aT^2*Ec^6*\[Rho]^2 + 
      30720*aVR^2*Ec^6*\[Rho]^2 - 69120*aP*aT*c\[Delta]P*Ec^6*\[Rho]^2 + 
      69120*aS*aT*c\[Delta]S*Ec^6*\[Rho]^2 - 11520*aP^2*Ec^7*\[Rho]^2 - 
      11520*aS^2*Ec^7*\[Rho]^2 - 337920*aT^2*Ec^7*\[Rho]^2 - 
      61440*aVR^2*Ec^7*\[Rho]^2 + 138240*aP*aT*c\[Delta]P*Ec^7*\[Rho]^2 - 
      138240*aS*aT*c\[Delta]S*Ec^7*\[Rho]^2 + 11520*aP^2*Ec^8*\[Rho]^2 + 
      11520*aS^2*Ec^8*\[Rho]^2 + 276480*aT^2*Ec^8*\[Rho]^2 + 
      46080*aVR^2*Ec^8*\[Rho]^2 - 92160*aP*aT*c\[Delta]P*Ec^8*\[Rho]^2 + 
      92160*aS*aT*c\[Delta]S*Ec^8*\[Rho]^2 - 1800*aP^2*\[Rho]^(5/2) + 
      1800*aS^2*\[Rho]^(5/2) + 18720*aP^2*Ec*\[Rho]^(5/2) - 
      18720*aS^2*Ec*\[Rho]^(5/2) - 73440*aP^2*Ec^2*\[Rho]^(5/2) + 
      73440*aS^2*Ec^2*\[Rho]^(5/2) + 132480*aP^2*Ec^3*\[Rho]^(5/2) - 
      132480*aS^2*Ec^3*\[Rho]^(5/2) - 100800*aP^2*Ec^4*\[Rho]^(5/2) + 
      100800*aS^2*Ec^4*\[Rho]^(5/2) + 17280*aP^2*Ec^5*\[Rho]^(5/2) - 
      17280*aS^2*Ec^5*\[Rho]^(5/2) - 11520*aP^2*Ec^6*\[Rho]^(5/2) + 
      11520*aS^2*Ec^6*\[Rho]^(5/2) + 23040*aP^2*Ec^7*\[Rho]^(5/2) - 
      23040*aS^2*Ec^7*\[Rho]^(5/2) + 2880*aP^2*Ec*\[Rho]^3 + 
      2880*aS^2*Ec*\[Rho]^3 + 38400*aT^2*Ec*\[Rho]^3 + 
      3840*aVR^2*Ec*\[Rho]^3 - 20160*aP^2*Ec^2*\[Rho]^3 - 
      20160*aS^2*Ec^2*\[Rho]^3 - 268800*aT^2*Ec^2*\[Rho]^3 - 
      26880*aVR^2*Ec^2*\[Rho]^3 + 49920*aP^2*Ec^3*\[Rho]^3 + 
      49920*aS^2*Ec^3*\[Rho]^3 + 665600*aT^2*Ec^3*\[Rho]^3 + 
      66560*aVR^2*Ec^3*\[Rho]^3 - 48000*aP^2*Ec^4*\[Rho]^3 - 
      48000*aS^2*Ec^4*\[Rho]^3 - 640000*aT^2*Ec^4*\[Rho]^3 - 
      64000*aVR^2*Ec^4*\[Rho]^3 + 8640*aP^2*Ec^5*\[Rho]^3 + 
      8640*aS^2*Ec^5*\[Rho]^3 + 130560*aT^2*Ec^5*\[Rho]^3 + 
      15360*aVR^2*Ec^5*\[Rho]^3 - 11520*aP*aT*c\[Delta]P*Ec^5*\[Rho]^3 + 
      11520*aS*aT*c\[Delta]S*Ec^5*\[Rho]^3 + 3840*aP^2*Ec^6*\[Rho]^3 + 
      3840*aS^2*Ec^6*\[Rho]^3 - 10240*aT^2*Ec^6*\[Rho]^3 - 
      10240*aVR^2*Ec^6*\[Rho]^3 + 46080*aP*aT*c\[Delta]P*Ec^6*\[Rho]^3 - 
      46080*aS*aT*c\[Delta]S*Ec^6*\[Rho]^3 + 3840*aP^2*Ec^7*\[Rho]^3 + 
      3840*aS^2*Ec^7*\[Rho]^3 + 112640*aT^2*Ec^7*\[Rho]^3 + 
      20480*aVR^2*Ec^7*\[Rho]^3 - 46080*aP*aT*c\[Delta]P*Ec^7*\[Rho]^3 + 
      46080*aS*aT*c\[Delta]S*Ec^7*\[Rho]^3 + 1800*aP^2*\[Rho]^(7/2) - 
      1800*aS^2*\[Rho]^(7/2) - 10080*aP^2*Ec*\[Rho]^(7/2) + 
      10080*aS^2*Ec*\[Rho]^(7/2) + 12960*aP^2*Ec^2*\[Rho]^(7/2) - 
      12960*aS^2*Ec^2*\[Rho]^(7/2) + 17280*aP^2*Ec^3*\[Rho]^(7/2) - 
      17280*aS^2*Ec^3*\[Rho]^(7/2) - 43200*aP^2*Ec^4*\[Rho]^(7/2) + 
      43200*aS^2*Ec^4*\[Rho]^(7/2) + 11520*aP^2*Ec^5*\[Rho]^(7/2) - 
      11520*aS^2*Ec^5*\[Rho]^(7/2) + 11520*aP^2*Ec^6*\[Rho]^(7/2) - 
      11520*aS^2*Ec^6*\[Rho]^(7/2) + 1125*aP^2*\[Rho]^4 + 
      1125*aS^2*\[Rho]^4 + 15000*aT^2*\[Rho]^4 + 1500*aVR^2*\[Rho]^4 - 
      7920*aP^2*Ec*\[Rho]^4 - 7920*aS^2*Ec*\[Rho]^4 - 
      105600*aT^2*Ec*\[Rho]^4 - 10560*aVR^2*Ec*\[Rho]^4 + 
      19440*aP^2*Ec^2*\[Rho]^4 + 19440*aS^2*Ec^2*\[Rho]^4 + 
      259200*aT^2*Ec^2*\[Rho]^4 + 25920*aVR^2*Ec^2*\[Rho]^4 - 
      17280*aP^2*Ec^3*\[Rho]^4 - 17280*aS^2*Ec^3*\[Rho]^4 - 
      230400*aT^2*Ec^3*\[Rho]^4 - 23040*aVR^2*Ec^3*\[Rho]^4 + 
      4320*aP^2*Ec^5*\[Rho]^4 + 4320*aS^2*Ec^5*\[Rho]^4 + 
      49920*aT^2*Ec^5*\[Rho]^4 + 3840*aVR^2*Ec^5*\[Rho]^4 + 
      5760*aP*aT*c\[Delta]P*Ec^5*\[Rho]^4 - 5760*aS*aT*c\[Delta]S*Ec^5*
       \[Rho]^4 + 15360*aT^2*Ec^6*\[Rho]^4 + 3840*aVR^2*Ec^6*\[Rho]^4 - 
      11520*aP*aT*c\[Delta]P*Ec^6*\[Rho]^4 + 11520*aS*aT*c\[Delta]S*Ec^6*
       \[Rho]^4 + 1050*aP^2*\[Rho]^(9/2) - 1050*aS^2*\[Rho]^(9/2) - 
      7680*aP^2*Ec*\[Rho]^(9/2) + 7680*aS^2*Ec*\[Rho]^(9/2) + 
      20160*aP^2*Ec^2*\[Rho]^(9/2) - 20160*aS^2*Ec^2*\[Rho]^(9/2) - 
      21120*aP^2*Ec^3*\[Rho]^(9/2) + 21120*aS^2*Ec^3*\[Rho]^(9/2) + 
      4800*aP^2*Ec^4*\[Rho]^(9/2) - 4800*aS^2*Ec^4*\[Rho]^(9/2) + 
      2880*aP^2*Ec^5*\[Rho]^(9/2) - 2880*aS^2*Ec^5*\[Rho]^(9/2) + 
      72*aP^2*\[Rho]^5 + 72*aS^2*\[Rho]^5 + 960*aT^2*\[Rho]^5 + 
      96*aVR^2*\[Rho]^5 - 576*aP^2*Ec*\[Rho]^5 - 576*aS^2*Ec*\[Rho]^5 - 
      7680*aT^2*Ec*\[Rho]^5 - 768*aVR^2*Ec*\[Rho]^5 + 
      1728*aP^2*Ec^2*\[Rho]^5 + 1728*aS^2*Ec^2*\[Rho]^5 + 
      23040*aT^2*Ec^2*\[Rho]^5 + 2304*aVR^2*Ec^2*\[Rho]^5 - 
      2304*aP^2*Ec^3*\[Rho]^5 - 2304*aS^2*Ec^3*\[Rho]^5 - 
      30720*aT^2*Ec^3*\[Rho]^5 - 3072*aVR^2*Ec^3*\[Rho]^5 + 
      1152*aP^2*Ec^4*\[Rho]^5 + 1152*aS^2*Ec^4*\[Rho]^5 + 
      15360*aT^2*Ec^4*\[Rho]^5 + 1536*aVR^2*Ec^4*\[Rho]^5 - 
      288*aP^2*Ec^5*\[Rho]^5 - 288*aS^2*Ec^5*\[Rho]^5 - 
      2304*aT^2*Ec^5*\[Rho]^5 - 1152*aP*aT*c\[Delta]P*Ec^5*\[Rho]^5 + 
      1152*aS*aT*c\[Delta]S*Ec^5*\[Rho]^5 + 18*aP^2*\[Rho]^(11/2) - 
      18*aS^2*\[Rho]^(11/2) - 144*aP^2*Ec*\[Rho]^(11/2) + 
      144*aS^2*Ec*\[Rho]^(11/2) + 432*aP^2*Ec^2*\[Rho]^(11/2) - 
      432*aS^2*Ec^2*\[Rho]^(11/2) - 576*aP^2*Ec^3*\[Rho]^(11/2) + 
      576*aS^2*Ec^3*\[Rho]^(11/2) + 288*aP^2*Ec^4*\[Rho]^(11/2) - 
      288*aS^2*Ec^4*\[Rho]^(11/2) - 3*aP^2*\[Rho]^6 - 3*aS^2*\[Rho]^6 - 
      40*aT^2*\[Rho]^6 - 4*aVR^2*\[Rho]^6 + 24*aP^2*Ec*\[Rho]^6 + 
      24*aS^2*Ec*\[Rho]^6 + 320*aT^2*Ec*\[Rho]^6 + 32*aVR^2*Ec*\[Rho]^6 - 
      72*aP^2*Ec^2*\[Rho]^6 - 72*aS^2*Ec^2*\[Rho]^6 - 
      960*aT^2*Ec^2*\[Rho]^6 - 96*aVR^2*Ec^2*\[Rho]^6 + 
      96*aP^2*Ec^3*\[Rho]^6 + 96*aS^2*Ec^3*\[Rho]^6 + 
      1280*aT^2*Ec^3*\[Rho]^6 + 128*aVR^2*Ec^3*\[Rho]^6 - 
      48*aP^2*Ec^4*\[Rho]^6 - 48*aS^2*Ec^4*\[Rho]^6 - 
      640*aT^2*Ec^4*\[Rho]^6 - 64*aVR^2*Ec^4*\[Rho]^6 + 
      360*aP^2*\[Rho]^(3/2)*Log[1 - 2*Ec] - 360*aS^2*\[Rho]^(3/2)*
       Log[1 - 2*Ec] - 2880*aP^2*Ec*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
      2880*aS^2*Ec*\[Rho]^(3/2)*Log[1 - 2*Ec] + 8640*aP^2*Ec^2*\[Rho]^(3/2)*
       Log[1 - 2*Ec] - 8640*aS^2*Ec^2*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
      11520*aP^2*Ec^3*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
      11520*aS^2*Ec^3*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
      5760*aP^2*Ec^4*\[Rho]^(3/2)*Log[1 - 2*Ec] - 5760*aS^2*Ec^4*\[Rho]^(3/2)*
       Log[1 - 2*Ec] + 540*aP^2*\[Rho]^2*Log[1 - 2*Ec] + 
      540*aS^2*\[Rho]^2*Log[1 - 2*Ec] + 7200*aT^2*\[Rho]^2*Log[1 - 2*Ec] + 
      720*aVR^2*\[Rho]^2*Log[1 - 2*Ec] - 4320*aP^2*Ec*\[Rho]^2*
       Log[1 - 2*Ec] - 4320*aS^2*Ec*\[Rho]^2*Log[1 - 2*Ec] - 
      57600*aT^2*Ec*\[Rho]^2*Log[1 - 2*Ec] - 5760*aVR^2*Ec*\[Rho]^2*
       Log[1 - 2*Ec] + 12960*aP^2*Ec^2*\[Rho]^2*Log[1 - 2*Ec] + 
      12960*aS^2*Ec^2*\[Rho]^2*Log[1 - 2*Ec] + 172800*aT^2*Ec^2*\[Rho]^2*
       Log[1 - 2*Ec] + 17280*aVR^2*Ec^2*\[Rho]^2*Log[1 - 2*Ec] - 
      17280*aP^2*Ec^3*\[Rho]^2*Log[1 - 2*Ec] - 17280*aS^2*Ec^3*\[Rho]^2*
       Log[1 - 2*Ec] - 230400*aT^2*Ec^3*\[Rho]^2*Log[1 - 2*Ec] - 
      23040*aVR^2*Ec^3*\[Rho]^2*Log[1 - 2*Ec] + 8640*aP^2*Ec^4*\[Rho]^2*
       Log[1 - 2*Ec] + 8640*aS^2*Ec^4*\[Rho]^2*Log[1 - 2*Ec] + 
      115200*aT^2*Ec^4*\[Rho]^2*Log[1 - 2*Ec] + 11520*aVR^2*Ec^4*\[Rho]^2*
       Log[1 - 2*Ec] + 2160*aP^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
      2160*aS^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 17280*aP^2*Ec*\[Rho]^(5/2)*
       Log[1 - 2*Ec] + 17280*aS^2*Ec*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
      51840*aP^2*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
      51840*aS^2*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
      69120*aP^2*Ec^3*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
      69120*aS^2*Ec^3*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
      34560*aP^2*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
      34560*aS^2*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] + 1440*aP^2*\[Rho]^3*
       Log[1 - 2*Ec] + 1440*aS^2*\[Rho]^3*Log[1 - 2*Ec] + 
      19200*aT^2*\[Rho]^3*Log[1 - 2*Ec] + 1920*aVR^2*\[Rho]^3*Log[1 - 2*Ec] - 
      11520*aP^2*Ec*\[Rho]^3*Log[1 - 2*Ec] - 11520*aS^2*Ec*\[Rho]^3*
       Log[1 - 2*Ec] - 153600*aT^2*Ec*\[Rho]^3*Log[1 - 2*Ec] - 
      15360*aVR^2*Ec*\[Rho]^3*Log[1 - 2*Ec] + 34560*aP^2*Ec^2*\[Rho]^3*
       Log[1 - 2*Ec] + 34560*aS^2*Ec^2*\[Rho]^3*Log[1 - 2*Ec] + 
      460800*aT^2*Ec^2*\[Rho]^3*Log[1 - 2*Ec] + 46080*aVR^2*Ec^2*\[Rho]^3*
       Log[1 - 2*Ec] - 46080*aP^2*Ec^3*\[Rho]^3*Log[1 - 2*Ec] - 
      46080*aS^2*Ec^3*\[Rho]^3*Log[1 - 2*Ec] - 614400*aT^2*Ec^3*\[Rho]^3*
       Log[1 - 2*Ec] - 61440*aVR^2*Ec^3*\[Rho]^3*Log[1 - 2*Ec] + 
      23040*aP^2*Ec^4*\[Rho]^3*Log[1 - 2*Ec] + 23040*aS^2*Ec^4*\[Rho]^3*
       Log[1 - 2*Ec] + 307200*aT^2*Ec^4*\[Rho]^3*Log[1 - 2*Ec] + 
      30720*aVR^2*Ec^4*\[Rho]^3*Log[1 - 2*Ec] + 2160*aP^2*\[Rho]^(7/2)*
       Log[1 - 2*Ec] - 2160*aS^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
      17280*aP^2*Ec*\[Rho]^(7/2)*Log[1 - 2*Ec] + 17280*aS^2*Ec*\[Rho]^(7/2)*
       Log[1 - 2*Ec] + 51840*aP^2*Ec^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
      51840*aS^2*Ec^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
      69120*aP^2*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
      69120*aS^2*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
      34560*aP^2*Ec^4*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
      34560*aS^2*Ec^4*\[Rho]^(7/2)*Log[1 - 2*Ec] + 540*aP^2*\[Rho]^4*
       Log[1 - 2*Ec] + 540*aS^2*\[Rho]^4*Log[1 - 2*Ec] + 
      7200*aT^2*\[Rho]^4*Log[1 - 2*Ec] + 720*aVR^2*\[Rho]^4*Log[1 - 2*Ec] - 
      4320*aP^2*Ec*\[Rho]^4*Log[1 - 2*Ec] - 4320*aS^2*Ec*\[Rho]^4*
       Log[1 - 2*Ec] - 57600*aT^2*Ec*\[Rho]^4*Log[1 - 2*Ec] - 
      5760*aVR^2*Ec*\[Rho]^4*Log[1 - 2*Ec] + 12960*aP^2*Ec^2*\[Rho]^4*
       Log[1 - 2*Ec] + 12960*aS^2*Ec^2*\[Rho]^4*Log[1 - 2*Ec] + 
      172800*aT^2*Ec^2*\[Rho]^4*Log[1 - 2*Ec] + 17280*aVR^2*Ec^2*\[Rho]^4*
       Log[1 - 2*Ec] - 17280*aP^2*Ec^3*\[Rho]^4*Log[1 - 2*Ec] - 
      17280*aS^2*Ec^3*\[Rho]^4*Log[1 - 2*Ec] - 230400*aT^2*Ec^3*\[Rho]^4*
       Log[1 - 2*Ec] - 23040*aVR^2*Ec^3*\[Rho]^4*Log[1 - 2*Ec] + 
      8640*aP^2*Ec^4*\[Rho]^4*Log[1 - 2*Ec] + 8640*aS^2*Ec^4*\[Rho]^4*
       Log[1 - 2*Ec] + 115200*aT^2*Ec^4*\[Rho]^4*Log[1 - 2*Ec] + 
      11520*aVR^2*Ec^4*\[Rho]^4*Log[1 - 2*Ec] + 360*aP^2*\[Rho]^(9/2)*
       Log[1 - 2*Ec] - 360*aS^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
      2880*aP^2*Ec*\[Rho]^(9/2)*Log[1 - 2*Ec] + 2880*aS^2*Ec*\[Rho]^(9/2)*
       Log[1 - 2*Ec] + 8640*aP^2*Ec^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
      8640*aS^2*Ec^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 11520*aP^2*Ec^3*
       \[Rho]^(9/2)*Log[1 - 2*Ec] + 11520*aS^2*Ec^3*\[Rho]^(9/2)*
       Log[1 - 2*Ec] + 5760*aP^2*Ec^4*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
      5760*aS^2*Ec^4*\[Rho]^(9/2)*Log[1 - 2*Ec] - 360*aP^2*\[Rho]^(3/2)*
       Log[\[Rho]] + 360*aS^2*\[Rho]^(3/2)*Log[\[Rho]] + 
      2880*aP^2*Ec*\[Rho]^(3/2)*Log[\[Rho]] - 2880*aS^2*Ec*\[Rho]^(3/2)*
       Log[\[Rho]] - 8640*aP^2*Ec^2*\[Rho]^(3/2)*Log[\[Rho]] + 
      8640*aS^2*Ec^2*\[Rho]^(3/2)*Log[\[Rho]] + 11520*aP^2*Ec^3*\[Rho]^(3/2)*
       Log[\[Rho]] - 11520*aS^2*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 
      5760*aP^2*Ec^4*\[Rho]^(3/2)*Log[\[Rho]] + 5760*aS^2*Ec^4*\[Rho]^(3/2)*
       Log[\[Rho]] - 540*aP^2*\[Rho]^2*Log[\[Rho]] - 
      540*aS^2*\[Rho]^2*Log[\[Rho]] - 7200*aT^2*\[Rho]^2*Log[\[Rho]] - 
      720*aVR^2*\[Rho]^2*Log[\[Rho]] + 4320*aP^2*Ec*\[Rho]^2*Log[\[Rho]] + 
      4320*aS^2*Ec*\[Rho]^2*Log[\[Rho]] + 57600*aT^2*Ec*\[Rho]^2*
       Log[\[Rho]] + 5760*aVR^2*Ec*\[Rho]^2*Log[\[Rho]] - 
      12960*aP^2*Ec^2*\[Rho]^2*Log[\[Rho]] - 12960*aS^2*Ec^2*\[Rho]^2*
       Log[\[Rho]] - 172800*aT^2*Ec^2*\[Rho]^2*Log[\[Rho]] - 
      17280*aVR^2*Ec^2*\[Rho]^2*Log[\[Rho]] + 17280*aP^2*Ec^3*\[Rho]^2*
       Log[\[Rho]] + 17280*aS^2*Ec^3*\[Rho]^2*Log[\[Rho]] + 
      230400*aT^2*Ec^3*\[Rho]^2*Log[\[Rho]] + 23040*aVR^2*Ec^3*\[Rho]^2*
       Log[\[Rho]] - 8640*aP^2*Ec^4*\[Rho]^2*Log[\[Rho]] - 
      8640*aS^2*Ec^4*\[Rho]^2*Log[\[Rho]] - 115200*aT^2*Ec^4*\[Rho]^2*
       Log[\[Rho]] - 11520*aVR^2*Ec^4*\[Rho]^2*Log[\[Rho]] - 
      2160*aP^2*\[Rho]^(5/2)*Log[\[Rho]] + 2160*aS^2*\[Rho]^(5/2)*
       Log[\[Rho]] + 17280*aP^2*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 
      17280*aS^2*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 51840*aP^2*Ec^2*\[Rho]^(5/2)*
       Log[\[Rho]] + 51840*aS^2*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 
      69120*aP^2*Ec^3*\[Rho]^(5/2)*Log[\[Rho]] - 69120*aS^2*Ec^3*\[Rho]^(5/2)*
       Log[\[Rho]] - 34560*aP^2*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] + 
      34560*aS^2*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] - 1440*aP^2*\[Rho]^3*
       Log[\[Rho]] - 1440*aS^2*\[Rho]^3*Log[\[Rho]] - 
      19200*aT^2*\[Rho]^3*Log[\[Rho]] - 1920*aVR^2*\[Rho]^3*Log[\[Rho]] + 
      11520*aP^2*Ec*\[Rho]^3*Log[\[Rho]] + 11520*aS^2*Ec*\[Rho]^3*
       Log[\[Rho]] + 153600*aT^2*Ec*\[Rho]^3*Log[\[Rho]] + 
      15360*aVR^2*Ec*\[Rho]^3*Log[\[Rho]] - 34560*aP^2*Ec^2*\[Rho]^3*
       Log[\[Rho]] - 34560*aS^2*Ec^2*\[Rho]^3*Log[\[Rho]] - 
      460800*aT^2*Ec^2*\[Rho]^3*Log[\[Rho]] - 46080*aVR^2*Ec^2*\[Rho]^3*
       Log[\[Rho]] + 46080*aP^2*Ec^3*\[Rho]^3*Log[\[Rho]] + 
      46080*aS^2*Ec^3*\[Rho]^3*Log[\[Rho]] + 614400*aT^2*Ec^3*\[Rho]^3*
       Log[\[Rho]] + 61440*aVR^2*Ec^3*\[Rho]^3*Log[\[Rho]] - 
      23040*aP^2*Ec^4*\[Rho]^3*Log[\[Rho]] - 23040*aS^2*Ec^4*\[Rho]^3*
       Log[\[Rho]] - 307200*aT^2*Ec^4*\[Rho]^3*Log[\[Rho]] - 
      30720*aVR^2*Ec^4*\[Rho]^3*Log[\[Rho]] - 2160*aP^2*\[Rho]^(7/2)*
       Log[\[Rho]] + 2160*aS^2*\[Rho]^(7/2)*Log[\[Rho]] + 
      17280*aP^2*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 17280*aS^2*Ec*\[Rho]^(7/2)*
       Log[\[Rho]] - 51840*aP^2*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 
      51840*aS^2*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 69120*aP^2*Ec^3*\[Rho]^(7/2)*
       Log[\[Rho]] - 69120*aS^2*Ec^3*\[Rho]^(7/2)*Log[\[Rho]] - 
      34560*aP^2*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] + 34560*aS^2*Ec^4*\[Rho]^(7/2)*
       Log[\[Rho]] - 540*aP^2*\[Rho]^4*Log[\[Rho]] - 
      540*aS^2*\[Rho]^4*Log[\[Rho]] - 7200*aT^2*\[Rho]^4*Log[\[Rho]] - 
      720*aVR^2*\[Rho]^4*Log[\[Rho]] + 4320*aP^2*Ec*\[Rho]^4*Log[\[Rho]] + 
      4320*aS^2*Ec*\[Rho]^4*Log[\[Rho]] + 57600*aT^2*Ec*\[Rho]^4*
       Log[\[Rho]] + 5760*aVR^2*Ec*\[Rho]^4*Log[\[Rho]] - 
      12960*aP^2*Ec^2*\[Rho]^4*Log[\[Rho]] - 12960*aS^2*Ec^2*\[Rho]^4*
       Log[\[Rho]] - 172800*aT^2*Ec^2*\[Rho]^4*Log[\[Rho]] - 
      17280*aVR^2*Ec^2*\[Rho]^4*Log[\[Rho]] + 17280*aP^2*Ec^3*\[Rho]^4*
       Log[\[Rho]] + 17280*aS^2*Ec^3*\[Rho]^4*Log[\[Rho]] + 
      230400*aT^2*Ec^3*\[Rho]^4*Log[\[Rho]] + 23040*aVR^2*Ec^3*\[Rho]^4*
       Log[\[Rho]] - 8640*aP^2*Ec^4*\[Rho]^4*Log[\[Rho]] - 
      8640*aS^2*Ec^4*\[Rho]^4*Log[\[Rho]] - 115200*aT^2*Ec^4*\[Rho]^4*
       Log[\[Rho]] - 11520*aVR^2*Ec^4*\[Rho]^4*Log[\[Rho]] - 
      360*aP^2*\[Rho]^(9/2)*Log[\[Rho]] + 360*aS^2*\[Rho]^(9/2)*Log[\[Rho]] + 
      2880*aP^2*Ec*\[Rho]^(9/2)*Log[\[Rho]] - 2880*aS^2*Ec*\[Rho]^(9/2)*
       Log[\[Rho]] - 8640*aP^2*Ec^2*\[Rho]^(9/2)*Log[\[Rho]] + 
      8640*aS^2*Ec^2*\[Rho]^(9/2)*Log[\[Rho]] + 11520*aP^2*Ec^3*\[Rho]^(9/2)*
       Log[\[Rho]] - 11520*aS^2*Ec^3*\[Rho]^(9/2)*Log[\[Rho]] - 
      5760*aP^2*Ec^4*\[Rho]^(9/2)*Log[\[Rho]] + 5760*aS^2*Ec^4*\[Rho]^(9/2)*
       Log[\[Rho]])/(30*(1 - 2*Ec)^4) + 
    (-36*aVR*c\[Delta]VR*Sqrt[\[Rho]] + 288*aVR*c\[Delta]VR*Ec*Sqrt[\[Rho]] - 
      864*aVR*c\[Delta]VR*Ec^2*Sqrt[\[Rho]] + 1152*aVR*c\[Delta]VR*Ec^3*
       Sqrt[\[Rho]] - 576*aVR*c\[Delta]VR*Ec^4*Sqrt[\[Rho]] + 
      1152*aVR*c\[Delta]VR*Ec^5*Sqrt[\[Rho]] - 9216*aVR*c\[Delta]VR*Ec^6*
       Sqrt[\[Rho]] + 27648*aVR*c\[Delta]VR*Ec^7*Sqrt[\[Rho]] - 
      36864*aVR*c\[Delta]VR*Ec^8*Sqrt[\[Rho]] + 18432*aVR*c\[Delta]VR*Ec^9*
       Sqrt[\[Rho]] - 2100*aVR*c\[Delta]VR*\[Rho]^(3/2) + 
      18240*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2) - 60480*aVR*c\[Delta]VR*Ec^2*
       \[Rho]^(3/2) + 92160*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2) - 
      57600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2) + 30720*aVR*c\[Delta]VR*Ec^6*
       \[Rho]^(3/2) - 61440*aVR*c\[Delta]VR*Ec^7*\[Rho]^(3/2) + 
      46080*aVR*c\[Delta]VR*Ec^8*\[Rho]^(3/2) - 3600*aVR*c\[Delta]VR*
       \[Rho]^(5/2) + 37440*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2) - 
      146880*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2) + 264960*aVR*c\[Delta]VR*Ec^3*
       \[Rho]^(5/2) - 201600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2) + 
      34560*aVR*c\[Delta]VR*Ec^5*\[Rho]^(5/2) - 23040*aVR*c\[Delta]VR*Ec^6*
       \[Rho]^(5/2) + 46080*aVR*c\[Delta]VR*Ec^7*\[Rho]^(5/2) + 
      3600*aVR*c\[Delta]VR*\[Rho]^(7/2) - 20160*aVR*c\[Delta]VR*Ec*
       \[Rho]^(7/2) + 25920*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2) + 
      34560*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2) - 86400*aVR*c\[Delta]VR*Ec^4*
       \[Rho]^(7/2) + 23040*aVR*c\[Delta]VR*Ec^5*\[Rho]^(7/2) + 
      23040*aVR*c\[Delta]VR*Ec^6*\[Rho]^(7/2) + 2100*aVR*c\[Delta]VR*
       \[Rho]^(9/2) - 15360*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2) + 
      40320*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2) - 42240*aVR*c\[Delta]VR*Ec^3*
       \[Rho]^(9/2) + 9600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2) + 
      5760*aVR*c\[Delta]VR*Ec^5*\[Rho]^(9/2) + 36*aVR*c\[Delta]VR*
       \[Rho]^(11/2) - 288*aVR*c\[Delta]VR*Ec*\[Rho]^(11/2) + 
      864*aVR*c\[Delta]VR*Ec^2*\[Rho]^(11/2) - 1152*aVR*c\[Delta]VR*Ec^3*
       \[Rho]^(11/2) + 576*aVR*c\[Delta]VR*Ec^4*\[Rho]^(11/2) + 
      720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
      5760*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
      17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
      23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
      11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
      4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
      34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
      103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
      138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
      69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
      4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
      34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
      103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
      138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
      69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
      720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
      5760*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
      17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
      23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
      11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
      720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[\[Rho]] + 
      5760*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2)*Log[\[Rho]] - 
      17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*Log[\[Rho]] + 
      23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 
      11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[\[Rho]] - 
      4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[\[Rho]] + 
      34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 
      103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 
      138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[\[Rho]] - 
      69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] - 
      4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[\[Rho]] + 
      34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 
      103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 
      138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[\[Rho]] - 
      69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] - 
      720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[\[Rho]] + 
      5760*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2)*Log[\[Rho]] - 
      17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*Log[\[Rho]] + 
      23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[\[Rho]] - 
      11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[\[Rho]])/
     (30*(1 - 2*Ec)^4) + (2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
       48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
       24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
       384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
       3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
       12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
       1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
       16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
       3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
       2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
       1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
       192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
       384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
       24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
       60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
     (15*(1 - 2*Ec)^4) + (aVR*c\[Delta]VR*\[Alpha]s*
      (16*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((4*Sqrt[\[Rho]]*(-87 + 8448*Ec^8 - 4495*\[Rho] - 
            6690*\[Rho]^2 + 2430*\[Rho]^3 + 850*\[Rho]^4 + 6*\[Rho]^5 + 
            4224*Ec^7*(-3 + 5*\[Rho]) + 704*Ec^6*(9 - 5*\[Rho] + 
              30*\[Rho]^2) + 32*Ec^5*(-33 + 765*\[Rho] + 1860*\[Rho]^2 + 
              310*\[Rho]^3) - 240*Ec^4*(8 + 741*\[Rho] + 1650*\[Rho]^2 + 
              406*\[Rho]^3 + \[Rho]^4) - 8*Ec^3*(-447 - 31325*\[Rho] - 
              67470*\[Rho]^2 - 16950*\[Rho]^3 + 90*\[Rho]^4 + 6*\[Rho]^5) - 
            6*Ec*(-127 - 6995*\[Rho] - 12750*\[Rho]^2 - 170*\[Rho]^3 + 
              680*\[Rho]^4 + 6*\[Rho]^5) + 4*Ec^2*(-621 - 37575*\[Rho] - 
              76470*\[Rho]^2 - 14110*\[Rho]^3 + 1350*\[Rho]^4 + 
              18*\[Rho]^5)))/(5*(-1 + 2*Ec)^3) - 96*\[Rho]^(3/2)*
          (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
       (16*Sqrt[\[Rho]]*(12 + 96*Ec^5 + 605*\[Rho] + 240*Ec^4*\[Rho] - 
          240*\[Rho]^(3/2) + (1005 + 90/(-1 + 2*Ec))*\[Rho]^2 - 
          672*\[Rho]^(5/2) - (15*(19 - 44*Ec + 4*Ec^2)*\[Rho]^3)/
           (1 - 2*Ec)^2 - 240*\[Rho]^(7/2) - 
          (5*(-19 + 96*Ec - 144*Ec^2 + 48*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 
          80*Ec^3*\[Rho]*(4 + 3*\[Rho]) + 120*Ec^2*\[Rho]*
           (5 + 9*\[Rho] + \[Rho]^2) - 30*Ec*(1 + 56*\[Rho] + 114*\[Rho]^2 + 
            28*\[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (16*Sqrt[\[Rho]]*(-5*\[Rho]^(5/2) + (5*\[Rho]^4)/(-1 + 2*Ec)^3 - 
          (30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
           (1 - 2*Ec)^2 + 15*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
          360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 
          (30*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 10*\[Rho] + 
             3*\[Rho]^2))/(1 - 2*Ec) - 10*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
           (3 + 10*\[Rho] + 3*\[Rho]^2) - 3*((1 - 2*Ec)^5 + \[Rho]^(5/2)) + 
          30*((1 - 2*Ec)^2 - \[Rho])*(1 + 12*\[Rho] + 12*\[Rho]^2 + 
            \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (12*\[Rho]^(3/2)*(-30 - 360*\[Rho] - 440*\[Rho]^2 - 65*\[Rho]^3 + 
          \[Rho]^4)*Log[\[Rho]]^2)/5 + Log[1 - 2*Ec - \[Rho]]*
        ((-4*Sqrt[\[Rho]]*(411 + 66816*Ec^8 + 4875*\[Rho] + 6000*\[Rho]^2 - 
            6000*\[Rho]^3 - 4875*\[Rho]^4 - 411*\[Rho]^5 + 
            384*Ec^7*(-221 + 475*\[Rho]) + 64*Ec^6*(633 - 175*\[Rho] + 
              3300*\[Rho]^2) + 96*Ec^5*(3 + 4775*\[Rho] + 7800*\[Rho]^2 + 
              1500*\[Rho]^3) + 240*Ec^4*(-122 - 5805*\[Rho] - 7860*\[Rho]^2 + 
              620*\[Rho]^3 + 185*\[Rho]^4) + 8*Ec^3*(3159 + 150775*\[Rho] + 
              160800*\[Rho]^2 - 87000*\[Rho]^3 - 14125*\[Rho]^4 + 
              411*\[Rho]^5) - 12*Ec^2*(489 + 33475*\[Rho] + 24000*\[Rho]^2 - 
              39600*\[Rho]^3 - 4075*\[Rho]^4 + 411*\[Rho]^5) + 
            6*Ec*(-171 + 5425*\[Rho] - 1200*\[Rho]^2 - 13200*\[Rho]^3 + 
              1175*\[Rho]^4 + 411*\[Rho]^5)))/(75*(-1 + 2*Ec)^3) - 
         (8*Sqrt[\[Rho]]*(-27 + 768*Ec^8 - 1105*\[Rho] - 780*\[Rho]^2 + 
            1620*\[Rho]^3 + 295*\[Rho]^4 - 3*\[Rho]^5 + 
            384*Ec^7*(-3 + 5*\[Rho]) + 64*Ec^6*(9 - 5*\[Rho] + 30*\[Rho]^2) + 
            96*Ec^5*(-1 + 25*\[Rho] + 60*\[Rho]^2 + 10*\[Rho]^3) + 
            240*Ec^4*(-2 - 107*\[Rho] - 162*\[Rho]^2 - 6*\[Rho]^3 + 
              \[Rho]^4) + 6*Ec*(37 + 1525*\[Rho] + 1380*\[Rho]^2 - 
              1540*\[Rho]^3 - 285*\[Rho]^4 + 3*\[Rho]^5) - 
            12*Ec^2*(57 + 2415*\[Rho] + 2640*\[Rho]^2 - 1440*\[Rho]^3 - 
              275*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(117 + 5295*\[Rho] + 
              6780*\[Rho]^2 - 1260*\[Rho]^3 - 275*\[Rho]^4 + 3*\[Rho]^5))*
           Log[\[Rho]])/(5*(-1 + 2*Ec)^3)) - 
       (64*Ec*Sqrt[\[Rho]]*(96*Ec^7 + 48*Ec^6*(-3 + 5*\[Rho]) + 
          8*Ec^5*(9 - 5*\[Rho] + 30*\[Rho]^2) + 15*\[Rho]*(7 + 30*\[Rho] + 
            18*\[Rho]^2 + \[Rho]^3) - 30*Ec^3*\[Rho]*(51 + 162*\[Rho] + 
            62*\[Rho]^2 + \[Rho]^3) - 15*Ec*\[Rho]*(47 + 186*\[Rho] + 
            102*\[Rho]^2 + 5*\[Rho]^3) + 12*Ec^4*(-1 + 25*\[Rho] + 
            60*\[Rho]^2 + 10*\[Rho]^3) + 10*Ec^2*\[Rho]*(167 + 600*\[Rho] + 
            288*\[Rho]^2 + 11*\[Rho]^3))*PolyLog[2, 2*Ec])/
        (5*(-1 + 2*Ec)^3) - (3072*\[Rho]^2*(5 + 14*\[Rho] + 5*\[Rho]^2)*
         PolyLog[2, Sqrt[\[Rho]]])/5 - 
       (32*Sqrt[\[Rho]]*(-12 - 96*Ec^5 - 605*\[Rho] - 240*Ec^4*\[Rho] - 
          240*\[Rho]^(3/2) + (-1005 + 90/(1 - 2*Ec))*\[Rho]^2 - 
          672*\[Rho]^(5/2) + (15*(19 - 44*Ec + 4*Ec^2)*\[Rho]^3)/
           (1 - 2*Ec)^2 - 240*\[Rho]^(7/2) + 
          (5*(-19 + 96*Ec - 144*Ec^2 + 48*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
          80*Ec^3*\[Rho]*(4 + 3*\[Rho]) - 120*Ec^2*\[Rho]*
           (5 + 9*\[Rho] + \[Rho]^2) + 30*Ec*(1 + 56*\[Rho] + 114*\[Rho]^2 + 
            28*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
       (32*Sqrt[\[Rho]]*(12 + 96*Ec^5 + 605*\[Rho] + 240*Ec^4*\[Rho] - 
          240*\[Rho]^(3/2) + (1005 + 90/(-1 + 2*Ec))*\[Rho]^2 - 
          672*\[Rho]^(5/2) - (15*(19 - 44*Ec + 4*Ec^2)*\[Rho]^3)/
           (1 - 2*Ec)^2 - 240*\[Rho]^(7/2) - 
          (5*(-19 + 96*Ec - 144*Ec^2 + 48*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 
          80*Ec^3*\[Rho]*(4 + 3*\[Rho]) + 120*Ec^2*\[Rho]*
           (5 + 9*\[Rho] + \[Rho]^2) - 30*Ec*(1 + 56*\[Rho] + 114*\[Rho]^2 + 
            28*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 - 
       (24*(1 + Sqrt[\[Rho]])^8*Sqrt[\[Rho]]*(1 - 8*Sqrt[\[Rho]] + \[Rho])*
         PolyLog[2, \[Rho]])/5 - (16*Sqrt[\[Rho]]*(15 + 590*\[Rho] + 
          540*\[Rho]^2 - 660*\[Rho]^3 - 110*\[Rho]^4 + 3*\[Rho]^5 + 
          30*Ec*(-1 - 28*\[Rho] + 28*\[Rho]^3 + \[Rho]^4))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)])/5 + Log[1 - 2*Ec]*
        ((4*Sqrt[\[Rho]]*(6656*Ec^8 - 192*Ec^7*(7 + 220*\[Rho]) - 
            32*Ec^6*(-231 - 3800*\[Rho] + 1320*\[Rho]^2) + 
            16*Ec^5*(283 + 42210*\[Rho] + 62520*\[Rho]^2 + 5380*\[Rho]^3) - 
            240*Ec^4*(173 + 5*(1751 + 96*Pi^2)*\[Rho] + 6*(2377 + 240*Pi^2)*
               \[Rho]^2 + 10*(269 + 48*Pi^2)*\[Rho]^3 + 7*\[Rho]^4) - 
            3*(58 + 5*(2057 + 560*Pi^2)*\[Rho] + 160*(178 + 75*Pi^2)*\[Rho]^
                2 + 180*(61 + 40*Pi^2)*\[Rho]^3 + 5*(107 + 80*Pi^2)*\[Rho]^
                4) + 3*Ec*(1143 + 50*(2033 + 432*Pi^2)*\[Rho] + 
              20*(12941 + 4320*Pi^2)*\[Rho]^2 + 3200*(32 + 15*Pi^2)*\[Rho]^
                3 + 15*(457 + 160*Pi^2)*\[Rho]^4) - 
            2*Ec^2*(9569 + 480*(1238 + 195*Pi^2)*\[Rho] + 60*(22451 + 
                5760*Pi^2)*\[Rho]^2 + 200*(2435 + 864*Pi^2)*\[Rho]^3 + 
              15*(2149 + 480*Pi^2)*\[Rho]^4) + 4*Ec^3*(11133 + 
              100*(5683 + 600*Pi^2)*\[Rho] + 60*(18469 + 3360*Pi^2)*\[Rho]^
                2 + 600*(535 + 144*Pi^2)*\[Rho]^3 + 5*(2963 + 480*Pi^2)*
               \[Rho]^4)))/(75*(-1 + 2*Ec)^3) + 
         (32*Sqrt[\[Rho]]*(3*\[Rho]*(-110 + 80*Sqrt[\[Rho]] - 225*\[Rho] + 
              224*\[Rho]^(3/2) + 15*\[Rho]^2 + 80*\[Rho]^(5/2) + 
              10*\[Rho]^3 + 240*Ec*(1 + 3*\[Rho] + \[Rho]^2)) + 
            (3*(1 - 2*Ec)^8 + 5*\[Rho]^4 + 15*(-1 + 2*Ec)^7*(1 + \[Rho]) + 
              30*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) + 10*(1 - 2*Ec)^6*(3 + 
                10*\[Rho] + 3*\[Rho]^2) + 30*(1 - 2*Ec)^2*\[Rho]^2*(3 + 
                10*\[Rho] + 3*\[Rho]^2) + 30*(-1 + 2*Ec)^5*(1 + 12*\[Rho] + 
                12*\[Rho]^2 + \[Rho]^3))/(1 - 2*Ec)^3)*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
         (32*Sqrt[\[Rho]]*(3*(1 - 2*Ec)^5 + 8*\[Rho]^(5/2) + 
            (5*\[Rho]^4)/(1 - 2*Ec)^3 - 15*(1 - 2*Ec)^4*(1 + \[Rho]) + 
            15*\[Rho]^2*(1 + \[Rho]) + (30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
              \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
            360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) + 
            10*(1 - 2*Ec)^3*(3 + 10*\[Rho] + 3*\[Rho]^2) + 
            10*\[Rho]^(3/2)*(3 + 10*\[Rho] + 3*\[Rho]^2) + 
            (30*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 10*\[Rho] + 3*
                \[Rho]^2))/(-1 + 2*Ec) - 30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             (1 + 12*\[Rho] + 12*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
         (16*Sqrt[\[Rho]]*(-27 + 768*Ec^8 - 1105*\[Rho] - 780*\[Rho]^2 + 
            1620*\[Rho]^3 + 295*\[Rho]^4 - 3*\[Rho]^5 + 
            384*Ec^7*(-3 + 5*\[Rho]) + 64*Ec^6*(9 - 5*\[Rho] + 30*\[Rho]^2) + 
            96*Ec^5*(-1 + 25*\[Rho] + 60*\[Rho]^2 + 10*\[Rho]^3) + 
            240*Ec^4*(-2 - 107*\[Rho] - 162*\[Rho]^2 - 6*\[Rho]^3 + 
              \[Rho]^4) + 6*Ec*(37 + 1525*\[Rho] + 1380*\[Rho]^2 - 
              1540*\[Rho]^3 - 285*\[Rho]^4 + 3*\[Rho]^5) - 
            12*Ec^2*(57 + 2415*\[Rho] + 2640*\[Rho]^2 - 1440*\[Rho]^3 - 
              275*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(117 + 5295*\[Rho] + 
              6780*\[Rho]^2 - 1260*\[Rho]^3 - 275*\[Rho]^4 + 3*\[Rho]^5))*
           Log[1 - 2*Ec - \[Rho]])/(5*(-1 + 2*Ec)^3) + 
         (8*Sqrt[\[Rho]]*(21 - 2304*Ec^8 + 940*\[Rho] + 450*\[Rho]^2 - 
            1830*\[Rho]^3 - 385*\[Rho]^4 - 1152*Ec^7*(-3 + 5*\[Rho]) - 
            192*Ec^6*(9 - 5*\[Rho] + 30*\[Rho]^2) - 
            32*Ec^5*(-9 + 195*\[Rho] + 480*\[Rho]^2 + 80*\[Rho]^3) + 
            240*Ec^4*(2 + 187*\[Rho] + 420*\[Rho]^2 + 104*\[Rho]^3) + 
            4*Ec^2*(153 + 8820*\[Rho] + 15600*\[Rho]^2 + 80*\[Rho]^3 - 
              840*\[Rho]^4) + 8*Ec^3*(-111 - 7660*\[Rho] - 15840*\[Rho]^2 - 
              3180*\[Rho]^3 + 190*\[Rho]^4) + 6*Ec*(-31 - 1560*\[Rho] - 
              1980*\[Rho]^2 + 1150*\[Rho]^3 + 340*\[Rho]^4))*Log[\[Rho]])/
          (5*(-1 + 2*Ec)^3) - 96*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
           \[Rho]^3 - 12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] + 
         384*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
          (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
            (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
           \[Rho]^3 - 12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((2*Sqrt[\[Rho]]*(34560*Ec^8 + 1920*Ec^7*(-27 + 127*\[Rho]) + 
            960*Ec^6*(27 - 205*\[Rho] + 324*\[Rho]^2) + 
            480*Ec^5*(-9 - 297*\[Rho] - 734*\[Rho]^2 + 144*\[Rho]^3) + 
            240*Ec^4*\[Rho]*(2435 + 9522*\[Rho] + 6060*\[Rho]^2 + 
              397*\[Rho]^3) + 12*Ec^2*(135 + 49695*\[Rho] + 294350*\[Rho]^2 + 
              273590*\[Rho]^3 + 33965*\[Rho]^4 - 687*\[Rho]^5) + 
            3*(45 + 8395*\[Rho] + 45660*\[Rho]^2 + 41660*\[Rho]^3 + 
              5145*\[Rho]^4 - 229*\[Rho]^5) + 8*Ec^3*(-135 - 105855*\[Rho] - 
              577410*\[Rho]^2 - 491190*\[Rho]^3 - 54275*\[Rho]^4 + 
              687*\[Rho]^5) + 6*Ec*(-135 - 33105*\[Rho] - 193100*\[Rho]^2 - 
              182540*\[Rho]^3 - 23195*\[Rho]^4 + 687*\[Rho]^5)))/
          (75*(-1 + 2*Ec)^3) - (1536*\[Rho]^2*(5 + 14*\[Rho] + 5*\[Rho]^2)*
           Log[1 - Sqrt[\[Rho]]])/5 - (24*(1 + Sqrt[\[Rho]])^8*Sqrt[\[Rho]]*
           (1 - 8*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]])/5 + 
         1152*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + 3*\[Rho] + \[Rho]^2)*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
          (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
            (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + 12*\[Rho] + 12*\[Rho]^2 + 
           \[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         96*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       192*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
       768*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
        (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
          (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
         \[Rho]^3 - 12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (Sqrt[\[Rho]]*(2253 - 1536*Ec^8*(-63 + 20*Pi^2) + 140401*\[Rho] + 
          262308*\[Rho]^2 - 262308*\[Rho]^3 - 140401*\[Rho]^4 - 
          2253*\[Rho]^5 - 180*Pi^2*(1 - 15*\[Rho] + 320*\[Rho]^(3/2) - 
            200*\[Rho]^2 + 896*\[Rho]^(5/2) - 200*\[Rho]^3 + 
            320*\[Rho]^(7/2) - 15*\[Rho]^4 + \[Rho]^5) - 
          128*Ec^7*(934 - 4669*\[Rho] + 120*Pi^2*(-3 + 5*\[Rho])) - 
          64*Ec^6*(-769 + 2703*\[Rho] - 15378*\[Rho]^2 + 
            40*Pi^2*(9 - 5*\[Rho] + 30*\[Rho]^2)) - 
          32*Ec^5*(1383 + 38181*\[Rho] + 37918*\[Rho]^2 - 10998*\[Rho]^3 + 
            120*Pi^2*(-1 + 25*\[Rho] + 60*\[Rho]^2 + 10*\[Rho]^3)) + 
          16*Ec^4*(5545 + 4*(541 + 150*Pi^2)*\[Rho]^4 + 
            5*\[Rho]*(45727 + 6120*Pi^2 - 17280*Zeta[3]) + 
            10*\[Rho]^3*(9571 + 3720*Pi^2 - 8640*Zeta[3]) + 
            40*\[Rho]^2*(9791 + 2430*Pi^2 - 6480*Zeta[3])) - 
          100800*\[Rho]*Zeta[3] - 432000*\[Rho]^2*Zeta[3] - 
          259200*\[Rho]^3*Zeta[3] - 14400*\[Rho]^4*Zeta[3] - 
          12*Ec^2*(-4893 + 2253*\[Rho]^5 + 20*Pi^2*(9 - 1075*\[Rho] + 
              2880*\[Rho]^(3/2) - 5520*\[Rho]^2 + 8064*\[Rho]^(5/2) - 
              3840*\[Rho]^3 + 2880*\[Rho]^(7/2) - 235*\[Rho]^4 + 
              9*\[Rho]^5) + 39*\[Rho]*(-7463 + 4800*Zeta[3]) + 
            90*\[Rho]^2*(-7121 + 7680*Zeta[3]) + 30*\[Rho]^3*
             (3839 + 11520*Zeta[3]) + \[Rho]^4*(131237 + 14400*Zeta[3])) + 
          8*Ec^3*(-12208 + 2253*\[Rho]^5 + 20*Pi^2*(9 - 3475*\[Rho] + 
              2880*\[Rho]^(3/2) - 13800*\[Rho]^2 + 8064*\[Rho]^(5/2) - 
              7560*\[Rho]^3 + 2880*\[Rho]^(7/2) - 355*\[Rho]^4 + 
              9*\[Rho]^5) + 192*\[Rho]^4*(602 + 75*Zeta[3]) + 
            25*\[Rho]*(-25609 + 14400*Zeta[3]) + 50*\[Rho]^2*
             (-27605 + 24192*Zeta[3]) + 10*\[Rho]^3*(-13291 + 
              51840*Zeta[3])) + 6*Ec*(-3033 + 2253*\[Rho]^5 + 
            20*Pi^2*(9 - 415*\[Rho] + 2880*\[Rho]^(3/2) - 3000*\[Rho]^2 + 
              8064*\[Rho]^(5/2) - 2520*\[Rho]^3 + 2880*\[Rho]^(7/2) - 
              175*\[Rho]^4 + 9*\[Rho]^5) + 20*\[Rho]^3*(10567 + 
              14400*Zeta[3]) + \[Rho]^4*(137713 + 14400*Zeta[3]) + 
            3*\[Rho]*(-62863 + 43200*Zeta[3]) + 4*\[Rho]^2*
             (-97819 + 129600*Zeta[3]))))/(75*(-1 + 2*Ec)^3)))/(3*Pi) + 
    (\[Alpha]s*((-16*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
          16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
          6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec]^3)/3 + 
       Log[1 - 2*Ec]^2*((4*(115 + 5632*Ec^10 + 8171*\[Rho] + 19865*\[Rho]^2 - 
            8510*\[Rho]^3 - 8140*\[Rho]^4 - 160*\[Rho]^5 + 2*\[Rho]^6 + 
            25344*Ec^8*(1 + \[Rho]) + 2816*Ec^9*(-7 + 3*\[Rho]) - 
            128*Ec^7*(201 + 4691*\[Rho] + 3845*\[Rho]^2 + 195*\[Rho]^3) + 
            32*Ec^6*(1383 + 67348*\[Rho] + 95140*\[Rho]^2 + 18240*\[Rho]^3 + 
              30*\[Rho]^4) + 48*Ec^5*(-1347 - 73909*\[Rho] - 140200*\[Rho]^
                2 - 42940*\[Rho]^3 - 1450*\[Rho]^4 + 6*\[Rho]^5) + 
            16*Ec^4*(3531 + 204316*\[Rho] + 462760*\[Rho]^2 + 
              168100*\[Rho]^3 + 5690*\[Rho]^4 + 2*\[Rho]^5 + 2*\[Rho]^6) + 
            6*Ec^2*(1524 + 98224*\[Rho] + 257830*\[Rho]^2 + 63080*\[Rho]^3 - 
              18165*\[Rho]^4 - 532*\[Rho]^5 + 8*\[Rho]^6) - 
            8*Ec^3*(3684 + 224854*\[Rho] + 564370*\[Rho]^2 + 197110*\[Rho]^
                3 - 5455*\[Rho]^4 - 397*\[Rho]^5 + 8*\[Rho]^6) - 
            Ec*(1568 + 106408*\[Rho] + 276850*\[Rho]^2 + 3230*\[Rho]^3 - 
              52805*\[Rho]^4 - 1199*\[Rho]^5 + 16*\[Rho]^6)))/
          (15*(1 - 2*Ec)^4) + 32*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          Log[2*Ec]) + (8*(28 + 64*Ec^6 + 96*Ec^5*(-1 + \[Rho]) + 
          1242*\[Rho] + 480*Ec^4*\[Rho] + 240*\[Rho]^(3/2) + 
          (-1230 + 90/(-1 + 2*Ec))*\[Rho]^2 + 3688*\[Rho]^(5/2) - 
          (10*(751 - 2794*Ec + 2548*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
          3688*\[Rho]^(7/2) - (30*(-80 + 431*Ec - 740*Ec^2 + 384*Ec^3)*
            \[Rho]^4)/(-1 + 2*Ec)^3 + 240*\[Rho]^(9/2) + 
          (18*(-2 + 15*Ec - 40*Ec^2 + 40*Ec^3)*\[Rho]^5)/(1 - 2*Ec)^4 - 
          80*Ec^3*(2 + 72*\[Rho] + 57*\[Rho]^2 + 3*\[Rho]^3) + 
          60*Ec^2*(5 + 184*\[Rho] + 282*\[Rho]^2 + 60*\[Rho]^3) + 
          6*Ec*(-27 - 1105*\[Rho] - 1230*\[Rho]^2 + 450*\[Rho]^3 + 
            60*\[Rho]^4) + 20*\[Rho]*(4*(1 - 2*Ec)^3*(1 + \[Rho]) - 
            18*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + \[Rho])*(1 + 13*\[Rho] + 
              \[Rho]^2) + 9*(1 - 2*Ec)^2*(2 + 7*\[Rho] + 2*\[Rho]^2)))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
       (8*((1 - 2*Ec)^6 - 10*\[Rho]^3 + (9*\[Rho]^5)/(1 - 2*Ec)^4 + 
          80*(1 - 2*Ec)^3*\[Rho]*(1 + \[Rho]) + 80*\[Rho]^(5/2)*
           (1 + \[Rho]) - (45*\[Rho]^(5/2)*(1 + \[Rho])*((1 - 2*Ec)^3 + 
             \[Rho]^(3/2)))/(1 - 2*Ec)^3 + 45*\[Rho]*((1 - 2*Ec)^4 - 
            \[Rho]^2) + 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho])*
           (1 + 13*\[Rho] + \[Rho]^2) + 180*(1 - 2*Ec)^2*\[Rho]*
           (2 + 7*\[Rho] + 2*\[Rho]^2) - 180*\[Rho]^2*(2 + 7*\[Rho] + 
            2*\[Rho]^2) - (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*
            (2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 + 
          90*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) - 
          3*(1 + \[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) - 
          180*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 17*\[Rho] + 17*\[Rho]^2 + 
            \[Rho]^3) + 30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 19*\[Rho] + 
            19*\[Rho]^2 + \[Rho]^3) - (30*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho]^(3/2)*(3 + 41*\[Rho] + 41*\[Rho]^2 + 3*\[Rho]^3))/
           (1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
       (4*\[Rho]^2*(540 + 1900*\[Rho] + 775*\[Rho]^2 + \[Rho]^3 + \[Rho]^4)*
         Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
        ((-4*(112 + 59904*Ec^10 - 763*\[Rho] - 7000*\[Rho]^2 + 
            7000*\[Rho]^4 + 763*\[Rho]^5 - 112*\[Rho]^6 + 
            768*Ec^9*(-223 + 167*\[Rho]) + 2304*Ec^8*(92 + 187*\[Rho] + 
              50*\[Rho]^2) - 256*Ec^7*(1226 + 21466*\[Rho] + 12025*\[Rho]^2 + 
              425*\[Rho]^3) - 32*Ec^6*(-16361 - 477016*\[Rho] - 
              457300*\[Rho]^2 - 24200*\[Rho]^3 + 3225*\[Rho]^4) - 
            48*Ec^5*(11447 + 418933*\[Rho] + 546700*\[Rho]^2 - 
              11500*\[Rho]^3 - 24375*\[Rho]^4 + 411*\[Rho]^5) + 
            8*Ec*(-322 - 14552*\[Rho] - 25550*\[Rho]^2 + 31200*\[Rho]^3 + 
              13700*\[Rho]^4 - 493*\[Rho]^5 + 112*\[Rho]^6) - 
            24*Ec^2*(-1007 - 54847*\[Rho] - 103750*\[Rho]^2 + 
              71300*\[Rho]^3 + 41225*\[Rho]^4 - 178*\[Rho]^5 + 
              112*\[Rho]^6) - 16*Ec^4*(-20867 - 913462*\[Rho] - 
              1445200*\[Rho]^2 + 245600*\[Rho]^3 + 187175*\[Rho]^4 + 
              317*\[Rho]^5 + 112*\[Rho]^6) + 8*Ec^3*(-14843 - 752683*\[Rho] - 
              1343500*\[Rho]^2 + 520100*\[Rho]^3 + 337775*\[Rho]^4 + 
              683*\[Rho]^5 + 448*\[Rho]^6)))/(225*(1 - 2*Ec)^4) - 
         (8*(27 + 512*Ec^10 + 2041*\[Rho] + 4465*\[Rho]^2 - 3860*\[Rho]^3 - 
            2635*\[Rho]^4 - 37*\[Rho]^5 - \[Rho]^6 + 2304*Ec^8*(1 + \[Rho]) + 
            256*Ec^9*(-7 + 3*\[Rho]) - 128*Ec^7*(31 + 541*\[Rho] + 
              235*\[Rho]^2 + 5*\[Rho]^3) - 32*Ec^6*(-323 - 8948*\[Rho] - 
              7070*\[Rho]^2 - 280*\[Rho]^3 + 15*\[Rho]^4) - 
            48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 190*\[Rho]^3 - 
              255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 34496*\[Rho] - 
              48680*\[Rho]^2 + 3450*\[Rho]^3 + 3610*\[Rho]^4 + \[Rho]^5 + 
              \[Rho]^6) + 16*Ec^3*(-457 - 21112*\[Rho] - 35050*\[Rho]^2 + 
              7320*\[Rho]^3 + 5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 
            12*Ec^2*(-187 - 10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
              5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + 
            Ec*(-378 - 24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
              21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*Log[\[Rho]])/
          (15*(1 - 2*Ec)^4)) - (64*Ec*(64*Ec^9 + 288*Ec^7*(1 + \[Rho]) + 
          32*Ec^8*(-7 + 3*\[Rho]) - 15*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 
            15*\[Rho]^3) - 16*Ec^6*(11 + 361*\[Rho] + 415*\[Rho]^2 + 
            25*\[Rho]^3) + 15*Ec*\[Rho]*(119 + 719*\[Rho] + 710*\[Rho]^2 + 
            111*\[Rho]^3) - 10*Ec^2*\[Rho]*(799 + 4054*\[Rho] + 
            3406*\[Rho]^2 + 453*\[Rho]^3) + 10*Ec^3*\[Rho]*
           (1895 + 7763*\[Rho] + 5210*\[Rho]^2 + 531*\[Rho]^3) + 
          4*Ec^5*(13 + 4508*\[Rho] + 9590*\[Rho]^2 + 2480*\[Rho]^3 + 
            15*\[Rho]^4) + 6*Ec^4*(-1 - 4199*\[Rho] - 13070*\[Rho]^2 - 
            6230*\[Rho]^3 - 375*\[Rho]^4 + 3*\[Rho]^5))*PolyLog[2, 2*Ec])/
        (15*(1 - 2*Ec)^4) - (256*\[Rho]^(3/2)*(15 + 169*\[Rho] + 
          169*\[Rho]^2 + 15*\[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (32*(14 + 512*Ec^10 + 1021*\[Rho] + 60*\[Rho]^(3/2) + 2530*\[Rho]^2 + 
          676*\[Rho]^(5/2) - 1055*\[Rho]^3 + 676*\[Rho]^(7/2) - 
          1020*\[Rho]^4 + 60*\[Rho]^(9/2) - 18*\[Rho]^5 + 
          2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
          128*Ec^7*(21 + 451*\[Rho] + 325*\[Rho]^2 + 15*\[Rho]^3) + 
          64*Ec^6*(84 + 3364*\[Rho] + 4165*\[Rho]^2 + 690*\[Rho]^3) - 
          96*Ec^5*(84 + 3832*\[Rho] + 6385*\[Rho]^2 + 1605*\[Rho]^3 + 
            30*\[Rho]^4) + 16*Ec^4*(441 + 21986*\[Rho] + 60*\[Rho]^(3/2) + 
            44045*\[Rho]^2 + 676*\[Rho]^(5/2) + 12175*\[Rho]^3 + 
            676*\[Rho]^(7/2) - 180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
          8*Ec^3*(-459 - 25109*\[Rho] - 240*\[Rho]^(3/2) - 56510*\[Rho]^2 - 
            2704*\[Rho]^(5/2) - 13210*\[Rho]^3 - 2704*\[Rho]^(7/2) + 
            2235*\[Rho]^4 - 240*\[Rho]^(9/2) + 45*\[Rho]^5) - 
          6*Ec^2*(-189 - 11384*\[Rho] - 240*\[Rho]^(3/2) - 27440*\[Rho]^2 - 
            2704*\[Rho]^(5/2) - 3160*\[Rho]^3 - 2704*\[Rho]^(7/2) + 
            3045*\[Rho]^4 - 240*\[Rho]^(9/2) + 60*\[Rho]^5) + 
          Ec*(-193 - 12803*\[Rho] - 480*\[Rho]^(3/2) - 31820*\[Rho]^2 - 
            5408*\[Rho]^(5/2) + 2980*\[Rho]^3 - 5408*\[Rho]^(7/2) + 
            7245*\[Rho]^4 - 480*\[Rho]^(9/2) + 135*\[Rho]^5))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^4) + 
       (32*(14 + 512*Ec^10 + 1021*\[Rho] - 60*\[Rho]^(3/2) + 2530*\[Rho]^2 - 
          676*\[Rho]^(5/2) - 1055*\[Rho]^3 - 676*\[Rho]^(7/2) - 
          1020*\[Rho]^4 - 60*\[Rho]^(9/2) - 18*\[Rho]^5 + 
          2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
          128*Ec^7*(21 + 451*\[Rho] + 325*\[Rho]^2 + 15*\[Rho]^3) + 
          64*Ec^6*(84 + 3364*\[Rho] + 4165*\[Rho]^2 + 690*\[Rho]^3) - 
          96*Ec^5*(84 + 3832*\[Rho] + 6385*\[Rho]^2 + 1605*\[Rho]^3 + 
            30*\[Rho]^4) - 16*Ec^4*(-441 - 21986*\[Rho] + 60*\[Rho]^(3/2) - 
            44045*\[Rho]^2 + 676*\[Rho]^(5/2) - 12175*\[Rho]^3 + 
            676*\[Rho]^(7/2) + 180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
          8*Ec^3*(-459 - 25109*\[Rho] + 240*\[Rho]^(3/2) - 56510*\[Rho]^2 + 
            2704*\[Rho]^(5/2) - 13210*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
            2235*\[Rho]^4 + 240*\[Rho]^(9/2) + 45*\[Rho]^5) - 
          6*Ec^2*(-189 - 11384*\[Rho] + 240*\[Rho]^(3/2) - 27440*\[Rho]^2 + 
            2704*\[Rho]^(5/2) - 3160*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
            3045*\[Rho]^4 + 240*\[Rho]^(9/2) + 60*\[Rho]^5) + 
          Ec*(-193 - 12803*\[Rho] + 480*\[Rho]^(3/2) - 31820*\[Rho]^2 + 
            5408*\[Rho]^(5/2) + 2980*\[Rho]^3 + 5408*\[Rho]^(7/2) + 
            7245*\[Rho]^4 + 480*\[Rho]^(9/2) + 135*\[Rho]^5))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^4) + 
       (8*(1 + Sqrt[\[Rho]])^8*(1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 
          8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
       (16*(-13 - 1020*\[Rho] - 2295*\[Rho]^2 + 1780*\[Rho]^3 + 
          1255*\[Rho]^4 + 19*\[Rho]^5 + \[Rho]^6 - 
          80*Ec^3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
          30*Ec^2*(-5 - 100*\[Rho] + 36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) + 
          3*Ec*(27 + 1105*\[Rho] + 780*\[Rho]^2 - 1620*\[Rho]^3 - 
            295*\[Rho]^4 + 3*\[Rho]^5))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + 
       Log[\[Rho]]*((-4*\[Rho]*(1020 - 42240*Ec^9 + 41985*\[Rho] + 
            95940*\[Rho]^2 + 34985*\[Rho]^3 + 257*\[Rho]^4 + 112*\[Rho]^5 - 
            1920*Ec^8*(-44 + 5*\[Rho]) + 960*Ec^7*(-58 - 239*\[Rho] + 
              39*\[Rho]^2) + 1440*Ec^6*(36 + 1212*\[Rho] + 580*\[Rho]^2 + 
              47*\[Rho]^3) + 48*Ec^5*(-2315 - 118240*\[Rho] - 
              149250*\[Rho]^2 - 22360*\[Rho]^3 + 371*\[Rho]^4) - 
            4*Ec*(2475 + 131700*\[Rho] + 317775*\[Rho]^2 + 114805*\[Rho]^3 + 
              1174*\[Rho]^4 + 224*\[Rho]^5) + 6*Ec^2*(6880 + 429980*\[Rho] + 
              1012440*\[Rho]^2 + 345165*\[Rho]^3 + 3873*\[Rho]^4 + 
              448*\[Rho]^5) + 4*Ec^4*(34320 + 2097570*\[Rho] + 
              3771240*\[Rho]^2 + 915995*\[Rho]^3 + 5948*\[Rho]^4 + 
              448*\[Rho]^5) - 2*Ec^3*(48480 + 3184110*\[Rho] + 
              6845310*\[Rho]^2 + 2078555*\[Rho]^3 + 22067*\[Rho]^4 + 
              1792*\[Rho]^5)))/(225*(1 - 2*Ec)^4) - 
         (128*\[Rho]^(3/2)*(15 + 169*\[Rho] + 169*\[Rho]^2 + 15*\[Rho]^3)*
           Log[1 - Sqrt[\[Rho]]])/15 + (8*(1 + Sqrt[\[Rho]])^8*
           (1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
           Log[1 - \[Rho]])/15 - 64*(1 - 2*Ec)*\[Rho]*(11 + 65*\[Rho] + 
           48*\[Rho]^2 + 3*\[Rho]^3 + 8*Ec^2*(1 + \[Rho]) - 
           2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
          (-2*\[Rho]*(6 + 19*\[Rho] + 6*\[Rho]^2) + (-1 + 2*Ec)*
            (11 + 65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3 + 
             8*Ec^2*(1 + \[Rho]) - 2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2)))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 128*\[Rho]^2*
          (6 + 19*\[Rho] + 6*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         32*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
        ((-326 + 159232*Ec^10 + 2*(8389 + 26400*Pi^2)*\[Rho] + 
           20*(16087 + 18480*Pi^2)*\[Rho]^2 + 120*(2763 + 3440*Pi^2)*
            \[Rho]^3 + 90*(341 + 800*Pi^2)*\[Rho]^4 - 3246*\[Rho]^5 + 
           256*Ec^9*(-1421 + 849*\[Rho]) + 768*Ec^8*(519 + 2904*\[Rho] + 
             500*\[Rho]^2) - 128*Ec^7*(7533 + (152033 + 9600*Pi^2)*\[Rho] + 
             160*(539 + 60*Pi^2)*\[Rho]^2 + 2160*\[Rho]^3) - 
           32*Ec^6*(-62244 - 4*(391651 + 48000*Pi^2)*\[Rho] - 
             20*(78881 + 16800*Pi^2)*\[Rho]^2 - 600*(275 + 96*Pi^2)*
              \[Rho]^3 + 3855*\[Rho]^4) + 48*Ec^5*(-44428 - 
             4*(331793 + 64800*Pi^2)*\[Rho] - 20*(105011 + 33600*Pi^2)*
              \[Rho]^2 - 300*(1943 + 832*Pi^2)*\[Rho]^3 - 
             5*(2981 + 1920*Pi^2)*\[Rho]^4 + \[Rho]^5) + 
           6*Ec^2*(10567 + (751052 + 518400*Pi^2)*\[Rho] + 
             60*(64003 + 45280*Pi^2)*\[Rho]^2 + 1440*(2327 + 1640*Pi^2)*
              \[Rho]^3 + 5*(113897 + 65280*Pi^2)*\[Rho]^4 + 2420*\[Rho]^5) + 
           16*Ec^4*(77913 + 14*(204197 + 60000*Pi^2)*\[Rho] + 
             400*(16819 + 7284*Pi^2)*\[Rho]^2 + 60*(54727 + 27040*Pi^2)*
              \[Rho]^3 + 75*(4403 + 1728*Pi^2)*\[Rho]^4 + 5730*\[Rho]^5) + 
           Ec*(-2399 - (511789 + 624000*Pi^2)*\[Rho] - 
             20*(213479 + 191040*Pi^2)*\[Rho]^2 - 60*(70787 + 63680*Pi^2)*
              \[Rho]^3 - 15*(44411 + 40320*Pi^2)*\[Rho]^4 + 11985*\[Rho]^5) - 
           8*Ec^3*(50187 + (2395867 + 1056000*Pi^2)*\[Rho] + 
             80*(102857 + 57480*Pi^2)*\[Rho]^2 + 120*(47699 + 27680*Pi^2)*
              \[Rho]^3 + 75*(11437 + 4992*Pi^2)*\[Rho]^4 + 12495*\[Rho]^5))/
          (225*(1 - 2*Ec)^4) + 
         (16*((-(1 - 2*Ec)^10 - 45*(1 - 2*Ec)^8*\[Rho] - 9*\[Rho]^5 + 
              3*(1 - 2*Ec)^9*(1 + \[Rho]) + 45*(1 - 2*Ec)*\[Rho]^4*(1 + 
                \[Rho]) - 45*(1 - 2*Ec)^2*\[Rho]^3*(2 + 7*\[Rho] + 
                2*\[Rho]^2) - 90*(1 - 2*Ec)^6*\[Rho]*(9 + 28*\[Rho] + 
                9*\[Rho]^2) + 180*(1 - 2*Ec)^5*\[Rho]*(1 + 17*\[Rho] + 
                17*\[Rho]^2 + \[Rho]^3) + 30*(-1 + 2*Ec)^7*(1 + 19*\[Rho] + 
                19*\[Rho]^2 + \[Rho]^3) + 30*(1 - 2*Ec)^3*\[Rho]^2*(3 + 
                41*\[Rho] + 41*\[Rho]^2 + 3*\[Rho]^3))/(1 - 2*Ec)^4 + 
            2*\[Rho]*(-400 + 60*Sqrt[\[Rho]] - 2560*\[Rho] + 
              676*\[Rho]^(3/2) - 625*\[Rho]^2 + 676*\[Rho]^(5/2) + 
              450*\[Rho]^3 + 60*\[Rho]^(7/2) + 320*Ec^3*(1 + \[Rho]) - 
              120*Ec^2*(10 + 25*\[Rho] + 6*\[Rho]^2) + 120*Ec*(11 + 
                65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3)))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
         (16*(-(1 - 2*Ec)^6 - 45*(1 - 2*Ec)^4*\[Rho] + 55*\[Rho]^3 - 
            (9*\[Rho]^5)/(1 - 2*Ec)^4 + 3*(1 - 2*Ec)^5*(1 + \[Rho]) + 
            48*\[Rho]^(5/2)*(1 + \[Rho]) + (45*\[Rho]^4*(1 + \[Rho]))/
             (1 - 2*Ec)^3 - 80*\[Rho]*(1 + \[Rho])*((1 - 2*Ec)^3 + 
              \[Rho]^(3/2)) - 180*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
             (2 + 7*\[Rho] + 2*\[Rho]^2) + (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
              \[Rho]^2*(2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 - 
            90*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 
              9*\[Rho]^2) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + 14*\[Rho] + 14*\[Rho]^2 + \[Rho]^3) + 180*(1 - 2*Ec)*\[Rho]*
             (1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 180*\[Rho]^(3/2)*
             (1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 30*(-1 + 2*Ec)^3*
             (1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) - 30*\[Rho]^(3/2)*
             (1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) + 
            (30*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 41*\[Rho] + 41*
                \[Rho]^2 + 3*\[Rho]^3))/(-1 + 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
         (16*(27 + 512*Ec^10 + 2041*\[Rho] + 4465*\[Rho]^2 - 3860*\[Rho]^3 - 
            2635*\[Rho]^4 - 37*\[Rho]^5 - \[Rho]^6 + 2304*Ec^8*(1 + \[Rho]) + 
            256*Ec^9*(-7 + 3*\[Rho]) - 128*Ec^7*(31 + 541*\[Rho] + 
              235*\[Rho]^2 + 5*\[Rho]^3) - 32*Ec^6*(-323 - 8948*\[Rho] - 
              7070*\[Rho]^2 - 280*\[Rho]^3 + 15*\[Rho]^4) - 
            48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 190*\[Rho]^3 - 
              255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 34496*\[Rho] - 
              48680*\[Rho]^2 + 3450*\[Rho]^3 + 3610*\[Rho]^4 + \[Rho]^5 + 
              \[Rho]^6) + 16*Ec^3*(-457 - 21112*\[Rho] - 35050*\[Rho]^2 + 
              7320*\[Rho]^3 + 5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 
            12*Ec^2*(-187 - 10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
              5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + 
            Ec*(-378 - 24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
              21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*
           Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^4) - 
         (4*(58 + 3072*Ec^10 + 4086*\[Rho] + 8610*\[Rho]^2 - 7940*\[Rho]^3 - 
            5430*\[Rho]^4 - 90*\[Rho]^5 + 13824*Ec^8*(1 + \[Rho]) + 
            1536*Ec^9*(-7 + 3*\[Rho]) - 256*Ec^7*(53 + 1263*\[Rho] + 
              1065*\[Rho]^2 + 55*\[Rho]^3) + 32*Ec^6*(698 + 35928*\[Rho] + 
              52230*\[Rho]^2 + 10240*\[Rho]^3 + 15*\[Rho]^4) + 
            16*Ec^4*(1766 + 106896*\[Rho] + 246630*\[Rho]^2 + 
              89700*\[Rho]^3 + 2385*\[Rho]^4) + 48*Ec^5*
             (-674 - 39054*\[Rho] - 76050*\[Rho]^2 - 23870*\[Rho]^3 - 
              835*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(-1844 - 116424*\[Rho] - 
              293250*\[Rho]^2 - 95610*\[Rho]^3 + 6525*\[Rho]^4 + 
              225*\[Rho]^5) - 6*Ec^2*(-764 - 50304*\[Rho] - 129150*\[Rho]^2 - 
              21640*\[Rho]^3 + 13685*\[Rho]^4 + 300*\[Rho]^5) + 
            Ec*(-788 - 53868*\[Rho] - 131250*\[Rho]^2 + 24370*\[Rho]^3 + 
              36585*\[Rho]^4 + 675*\[Rho]^5))*Log[\[Rho]])/
          (15*(1 - 2*Ec)^4) + 32*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec] - 128*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 128*\[Rho]*
          (11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 64*\[Rho]*
          (-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
           16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 64*\[Rho]*(-11 - 77*\[Rho] - 
         86*\[Rho]^2 - 15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 
         12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, 1 - 2*Ec] + 256*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 
         15*\[Rho]^3 - 16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 
           2*\[Rho]^2) - 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       256*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
         16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
       64*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
         16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (1208 - 512*Ec^10*(-563 + 120*Pi^2) - 
         63741*\[Rho] - 1020216*\[Rho]^2 + 1020216*\[Rho]^4 + 
         63741*\[Rho]^5 - 1208*\[Rho]^6 - 60*Pi^2*(3 + 3*\[Rho] - 
           720*\[Rho]^(3/2) + 1065*\[Rho]^2 - 8112*\[Rho]^(5/2) + 
           3200*\[Rho]^3 - 8112*\[Rho]^(7/2) + 1065*\[Rho]^4 - 
           720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) - 
         576*Ec^8*(-1891 + 1540*\[Rho] - 2580*\[Rho]^2 + 
           480*Pi^2*(1 + \[Rho])) - 512*Ec^9*(1780 - 2619*\[Rho] + 
           60*Pi^2*(-7 + 3*\[Rho])) + 475200*\[Rho]*Zeta[3] + 
         3326400*\[Rho]^2*Zeta[3] + 3715200*\[Rho]^3*Zeta[3] + 
         648000*\[Rho]^4*Zeta[3] + 32*Ec^7*(-19603 - 13876*\[Rho]^3 + 
           480*Pi^2*(11 + 361*\[Rho] + 415*\[Rho]^2 + 25*\[Rho]^3) - 
           36*\[Rho]^2*(12497 + 9600*Zeta[3]) - 27*\[Rho]*
            (14293 + 12800*Zeta[3])) - 48*Ec^5*(6293 + 3380*\[Rho]^5 + 
           120*Pi^2*(-1 - 4199*\[Rho] - 13070*\[Rho]^2 - 6230*\[Rho]^3 - 
             375*\[Rho]^4 + 3*\[Rho]^5) + 144*\[Rho]^3*
            (-4709 + 15600*Zeta[3]) + 2*\[Rho]^4*(-62359 + 43200*Zeta[3]) + 
           9*\[Rho]*(62837 + 259200*Zeta[3]) + 16*\[Rho]^2*
            (15947 + 378000*Zeta[3])) + 4*Ec*(-3577 - 133023*\[Rho]^5 + 
           2416*\[Rho]^6 + 120*Pi^2*(3 + 333*\[Rho] - 720*\[Rho]^(3/2) + 
             3375*\[Rho]^2 - 8112*\[Rho]^(5/2) + 5780*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 1515*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]^3*(543246 - 8596800*Zeta[3]) + 
           \[Rho]^2*(2568948 - 8596800*Zeta[3]) - 45*\[Rho]*
            (-3479 + 31200*Zeta[3]) - 3*\[Rho]^4*(663497 + 453600*Zeta[3])) - 
         32*Ec^6*(-8783 + 21597*\[Rho]^4 + 120*Pi^2*(13 + 4508*\[Rho] + 
             9590*\[Rho]^2 + 2480*\[Rho]^3 + 15*\[Rho]^4) - 
           40*\[Rho]^3*(1343 + 12960*Zeta[3]) - 24*\[Rho]^2*
            (50263 + 126000*Zeta[3]) - 3*\[Rho]*(308143 + 576000*Zeta[3])) - 
         4*Ec^4*(-80735 - 239820*\[Rho]^5 + 4832*\[Rho]^6 + 
           240*Pi^2*(3 + 18953*\[Rho] - 720*\[Rho]^(3/2) + 78695*\[Rho]^2 - 
             8112*\[Rho]^(5/2) + 55300*\[Rho]^3 - 8112*\[Rho]^(7/2) + 
             6375*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) - 
           504*\[Rho]*(4853 + 60000*Zeta[3]) - 15*\[Rho]^4*
            (64043 + 311040*Zeta[3]) - 80*\[Rho]^3*(-217591 + 
             730080*Zeta[3]) - 60*\[Rho]^2*(-234023 + 1748160*Zeta[3])) - 
         6*Ec^2*(-12083 - 273527*\[Rho]^5 + 4832*\[Rho]^6 + 
           240*Pi^2*(3 + 1193*\[Rho] - 720*\[Rho]^(3/2) + 8255*\[Rho]^2 - 
             8112*\[Rho]^(5/2) + 10300*\[Rho]^3 - 8112*\[Rho]^(7/2) + 
             2175*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) + 
           \[Rho]^2*(6734896 - 24451200*Zeta[3]) + 
           \[Rho]*(347331 - 4665600*Zeta[3]) - 5*\[Rho]^4*
            (737177 + 587520*Zeta[3]) - 8*\[Rho]^3*(-368651 + 
             2656800*Zeta[3])) + 2*Ec^3*(-100679 - 1087221*\[Rho]^5 + 
           19328*\[Rho]^6 + 960*Pi^2*(3 + 3998*\[Rho] - 720*\[Rho]^(3/2) + 
             21335*\[Rho]^2 - 8112*\[Rho]^(5/2) + 20230*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 3330*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]*(574233 - 38016000*Zeta[3]) - 
           45*\[Rho]^4*(265289 + 299520*Zeta[3]) - 36*\[Rho]^2*
            (-1042361 + 4598400*Zeta[3]) - 20*\[Rho]^3*(-1329721 + 
             5978880*Zeta[3])))/(675*(1 - 2*Ec)^4)))/(3*Pi) + 
    (\[Alpha]s*(aVR^2*((16*\[Rho]*(-1 + 5*\[Rho] + 14*\[Rho]^2 + 3*\[Rho]^3 - 
            16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(-1 + \[Rho]^2))*Log[1 - 2*Ec]^3)/
          3 + Log[1 - 2*Ec]^2*((4*(-29 + 14080*Ec^8 - 229*\[Rho] + 
              5645*\[Rho]^2 + 6430*\[Rho]^3 + 530*\[Rho]^4 + 2*\[Rho]^5 + 
              2*\[Rho]^6 + 11264*Ec^7*(-2 + 3*\[Rho]) + 704*Ec^6*(17 - 
                3*\[Rho] + 45*\[Rho]^2) + 64*Ec^5*(-73 - 1603*\[Rho] - 
                685*\[Rho]^2 + 150*\[Rho]^3) - 80*Ec^4*(-56 - 1349*\[Rho] + 
                511*\[Rho]^2 + 576*\[Rho]^3 + 6*\[Rho]^4) - 160*Ec^3*(16 + 
                220*\[Rho] - 242*\[Rho]^2 + 99*\[Rho]^3 + 42*\[Rho]^4) - 
              4*Ec*(-29 - 559*\[Rho] + 6845*\[Rho]^2 + 10510*\[Rho]^3 + 
                1475*\[Rho]^4 + 2*\[Rho]^5 + 2*\[Rho]^6) + 4*Ec^2*(91 - 
                259*\[Rho] + 6635*\[Rho]^2 + 19150*\[Rho]^3 + 3455*\[Rho]^4 + 
                2*\[Rho]^5 + 2*\[Rho]^6)))/(15*(1 - 2*Ec)^2) + 
           32*\[Rho]*(1 - 5*\[Rho] - 14*\[Rho]^2 - 3*\[Rho]^3 + 
             16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(-1 + \[Rho]^2))*Log[2*Ec]) + 
         (16*(-4 + 320*Ec^6 - 29*\[Rho] - 60*\[Rho]^(3/2) + 730*\[Rho]^2 - 
            676*\[Rho]^(5/2) + (865 + 120/(-1 + 2*Ec))*\[Rho]^3 - 
            676*\[Rho]^(7/2) + (30*\[Rho]^4)/(1 - 2*Ec)^2 - 60*\[Rho]^(9/2) + 
            720*Ec^4*\[Rho]*(1 + \[Rho]) + 192*Ec^5*(-1 + 4*\[Rho]) + 
            80*Ec^3*(-1 - 25*\[Rho] - \[Rho]^2 + 3*\[Rho]^3) + 
            60*Ec*\[Rho]*(2 - 10*\[Rho] - 24*\[Rho]^2 + (-3 - 5/(1 - 2*Ec)^2)*
               \[Rho]^3) + 60*Ec^2*(1 + 10*\[Rho] - 28*\[Rho]^2 - 
              12*\[Rho]^3 + (9*\[Rho]^4)/(1 - 2*Ec)^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (16*((-15*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^3)/(1 - 2*Ec)^2 + 
            40*(1 - 2*Ec)^3*\[Rho]*(1 + \[Rho]) + 
            360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^2*(1 + \[Rho]) + 
            40*\[Rho]^(5/2)*(1 + \[Rho]) - (120*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(5/2)*(1 + \[Rho]))/(1 - 2*Ec) - 90*(1 - 2*Ec)^2*\[Rho]*
             (1 + \[Rho])^2 + 90*\[Rho]^2*(1 + \[Rho])^2 + 
            15*((1 - 2*Ec)^4 - \[Rho]^2)*(3 + 11*\[Rho] + 3*\[Rho]^2) - 
            24*(1 + \[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) + 
            5*((1 - 2*Ec)^6 - \[Rho]^3) + 90*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + 7*\[Rho] + 7*\[Rho]^2 + \[Rho]^3) - 
            30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 7*\[Rho] + 7*\[Rho]^2 + 
              \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
         (4*\[Rho]^2*(540 + 1900*\[Rho] + 775*\[Rho]^2 + \[Rho]^3 + \[Rho]^4)*
           Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
          ((-4*(112 + 115200*Ec^8 - 763*\[Rho] - 7000*\[Rho]^2 + 
              7000*\[Rho]^4 + 763*\[Rho]^5 - 112*\[Rho]^6 + 1536*Ec^7*(-101 + 
                199*\[Rho]) + 192*Ec^6*(428 + 403*\[Rho] + 1800*\[Rho]^2) + 
              64*Ec^5*(-776 - 9001*\[Rho] + 3500*\[Rho]^2 + 2950*\[Rho]^3) + 
              160*Ec^3*(-41 - 241*\[Rho] - 10*\[Rho]^2 - 1340*\[Rho]^3 + 
                15*\[Rho]^4) + 80*Ec^4*(394 + 4379*\[Rho] - 6460*\[Rho]^2 + 
                820*\[Rho]^3 + 510*\[Rho]^4) + 4*Ec*(8 + 1633*\[Rho] - 
                4100*\[Rho]^2 + 8400*\[Rho]^3 + 2900*\[Rho]^4 - 
                763*\[Rho]^5 + 112*\[Rho]^6) - 4*Ec^2*(248 + 5173*\[Rho] - 
                35300*\[Rho]^2 + 17300*\[Rho]^4 - 763*\[Rho]^5 + 
                112*\[Rho]^6)))/(225*(1 - 2*Ec)^2) - 
           (8*(-9 + 1280*Ec^8 - 59*\[Rho] + 865*\[Rho]^2 - 260*\[Rho]^3 - 
              535*\[Rho]^4 - \[Rho]^5 - \[Rho]^6 + 1024*Ec^7*(-2 + 
                3*\[Rho]) + 64*Ec^6*(17 - 3*\[Rho] + 45*\[Rho]^2) + 
              64*Ec^5*(-13 - 203*\[Rho] - 5*\[Rho]^2 + 20*\[Rho]^3) + 
              80*Ec^4*(14 + 199*\[Rho] - 161*\[Rho]^2 - 28*\[Rho]^3 + 
                3*\[Rho]^4) - 160*Ec^3*(4 + 41*\[Rho] - 58*\[Rho]^2 + 
                28*\[Rho]^3 + 6*\[Rho]^4) - 4*Ec^2*(-21 - 91*\[Rho] - 
                775*\[Rho]^2 - 1240*\[Rho]^3 + 235*\[Rho]^4 + \[Rho]^5 + 
                \[Rho]^6) + 4*Ec*(9 + 89*\[Rho] - 1015*\[Rho]^2 - 
                160*\[Rho]^3 + 445*\[Rho]^4 + \[Rho]^5 + \[Rho]^6))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^2)) - 
         (64*Ec*(160*Ec^7 + 128*Ec^6*(-2 + 3*\[Rho]) + 
            8*Ec^5*(17 - 3*\[Rho] + 45*\[Rho]^2) - 20*Ec^2*\[Rho]*
             (8 + 5*\[Rho] + 5*\[Rho]^2 + 3*\[Rho]^3) - 
            15*\[Rho]*(-1 + 5*\[Rho] + 14*\[Rho]^2 + 3*\[Rho]^3) + 
            45*Ec*\[Rho]*(-1 + 5*\[Rho] + 14*\[Rho]^2 + 3*\[Rho]^3) - 
            10*Ec^3*\[Rho]*(-79 - 19*\[Rho] + 68*\[Rho]^2 + 3*\[Rho]^3) + 
            8*Ec^4*(-3 - 113*\[Rho] - 95*\[Rho]^2 + 10*\[Rho]^3))*
           PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^2) - 
         (256*\[Rho]^(3/2)*(15 + 169*\[Rho] + 169*\[Rho]^2 + 15*\[Rho]^3)*
           PolyLog[2, Sqrt[\[Rho]]])/15 + (32*(-4 + 1280*Ec^8 - 29*\[Rho] + 
            60*\[Rho]^(3/2) + 730*\[Rho]^2 + 676*\[Rho]^(5/2) + 
            745*\[Rho]^3 + 676*\[Rho]^(7/2) + 30*\[Rho]^4 + 60*\[Rho]^(9/2) + 
            1024*Ec^7*(-2 + 3*\[Rho]) + 64*Ec^6*(17 - 3*\[Rho] + 
              45*\[Rho]^2) + 64*Ec^5*(-8 - 158*\[Rho] - 50*\[Rho]^2 + 
              15*\[Rho]^3) - 80*Ec^4*(-7 - 139*\[Rho] + 71*\[Rho]^2 + 
              48*\[Rho]^3) - 80*Ec^3*(4 + 49*\[Rho] - 53*\[Rho]^2 + 
              33*\[Rho]^3 + 9*\[Rho]^4) - 4*Ec*(-4 - 59*\[Rho] + 
              60*\[Rho]^(3/2) + 880*\[Rho]^2 + 676*\[Rho]^(5/2) + 
              1165*\[Rho]^3 + 676*\[Rho]^(7/2) + 120*\[Rho]^4 + 
              60*\[Rho]^(9/2)) + 4*Ec^2*(11 + \[Rho] + 60*\[Rho]^(3/2) + 
              910*\[Rho]^2 + 676*\[Rho]^(5/2) + 2125*\[Rho]^3 + 
              676*\[Rho]^(7/2) + 315*\[Rho]^4 + 60*\[Rho]^(9/2)))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^2) + 
         (32*(-4 + 1280*Ec^8 - 29*\[Rho] - 60*\[Rho]^(3/2) + 730*\[Rho]^2 - 
            676*\[Rho]^(5/2) + 745*\[Rho]^3 - 676*\[Rho]^(7/2) + 
            30*\[Rho]^4 - 60*\[Rho]^(9/2) + 1024*Ec^7*(-2 + 3*\[Rho]) + 
            64*Ec^6*(17 - 3*\[Rho] + 45*\[Rho]^2) + 
            64*Ec^5*(-8 - 158*\[Rho] - 50*\[Rho]^2 + 15*\[Rho]^3) - 
            80*Ec^4*(-7 - 139*\[Rho] + 71*\[Rho]^2 + 48*\[Rho]^3) - 
            80*Ec^3*(4 + 49*\[Rho] - 53*\[Rho]^2 + 33*\[Rho]^3 + 
              9*\[Rho]^4) - 4*Ec^2*(-11 - \[Rho] + 60*\[Rho]^(3/2) - 
              910*\[Rho]^2 + 676*\[Rho]^(5/2) - 2125*\[Rho]^3 + 
              676*\[Rho]^(7/2) - 315*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
            4*Ec*(4 + 59*\[Rho] + 60*\[Rho]^(3/2) - 880*\[Rho]^2 + 
              676*\[Rho]^(5/2) - 1165*\[Rho]^3 + 676*\[Rho]^(7/2) - 
              120*\[Rho]^4 + 60*\[Rho]^(9/2)))*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^2) + 
         (8*(1 + Sqrt[\[Rho]])^8*(1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 
            8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
         (16*(5 + 30*\[Rho] - 495*\[Rho]^2 - 20*\[Rho]^3 + 205*\[Rho]^4 + 
            \[Rho]^5 + \[Rho]^6 - 60*Ec^2*(-1 + \[Rho])^2*(1 + 10*\[Rho] + 
              \[Rho]^2) - 80*Ec^3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[\[Rho]]*
          ((4*\[Rho]*(-1020 + 157440*Ec^7 - 41985*\[Rho] - 95940*\[Rho]^2 - 
              34985*\[Rho]^3 - 257*\[Rho]^4 - 112*\[Rho]^5 + 960*Ec^6*(-146 + 
                193*\[Rho]) + 2880*Ec^5*(10 + 9*\[Rho] + 31*\[Rho]^2) + 
              120*Ec^4*(-80 - 1820*\[Rho] + 462*\[Rho]^2 + 237*\[Rho]^3) - 
              240*Ec^3*(-30 - 1399*\[Rho] - 1317*\[Rho]^2 - 157*\[Rho]^3 + 
                \[Rho]^4) - 4*Ec^2*(1050 + 102690*\[Rho] + 213315*\[Rho]^2 + 
                64100*\[Rho]^3 + 197*\[Rho]^4 + 112*\[Rho]^5) + 
              4*Ec*(915 + 56325*\[Rho] + 131745*\[Rho]^2 + 45755*\[Rho]^3 + 
                242*\[Rho]^4 + 112*\[Rho]^5)))/(225*(1 - 2*Ec)^2) - 
           (128*\[Rho]^(3/2)*(15 + 169*\[Rho] + 169*\[Rho]^2 + 15*\[Rho]^3)*
             Log[1 - Sqrt[\[Rho]]])/15 + (8*(1 + Sqrt[\[Rho]])^8*
             (1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
             Log[1 - \[Rho]])/15 + 64*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho])*
            (-1 + 8*Ec^2 + 3*\[Rho] + Ec*(-2 + 6*\[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
            (1 - 5*\[Rho] - 14*\[Rho]^2 - 3*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) + 
             12*Ec^2*(-1 + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           64*\[Rho]^2*(3 + 11*\[Rho] + 3*\[Rho]^2)*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 32*\[Rho]*(-1 + 5*\[Rho] + 
             14*\[Rho]^2 + 3*\[Rho]^3 - 16*Ec^3*(1 + \[Rho]) - 
             12*Ec^2*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[1 - 2*Ec]*((4*(-68 + 64960*Ec^8 + (3857 - 1200*Pi^2)*\[Rho] + 
              (74585 + 6000*Pi^2)*\[Rho]^2 + 60*(1359 + 280*Pi^2)*\[Rho]^3 + 
              45*(313 + 80*Pi^2)*\[Rho]^4 + 300*\[Rho]^5 + 128*Ec^7*(-677 + 
                258*\[Rho]) + 16*Ec^6*(3631 + 15936*\[Rho] + 3840*\[Rho]^2) + 
              16*Ec^5*(-3259 - 8*(3323 + 600*Pi^2)*\[Rho] - 
                20*(-763 + 240*Pi^2)*\[Rho]^2 + 4140*\[Rho]^3) + 
              20*Ec^4*(1649 + 28*(353 + 240*Pi^2)*\[Rho] + 80*(-83 + 48*Pi^2)*
                 \[Rho]^2 - 96*(-41 + 30*Pi^2)*\[Rho]^3 + 411*\[Rho]^4) - 
              80*Ec^3*(59 + 8*(61 + 120*Pi^2)*\[Rho] + (10169 + 240*Pi^2)*
                 \[Rho]^2 + (9042 - 720*Pi^2)*\[Rho]^3 + 192*\[Rho]^4 + 
                3*\[Rho]^5) - Ec*(-1097 + (21068 - 4800*Pi^2)*\[Rho] + 
                20*(24073 + 1200*Pi^2)*\[Rho]^2 + 16800*(29 + 4*Pi^2)*
                 \[Rho]^3 + 75*(919 + 192*Pi^2)*\[Rho]^4 + 1260*\[Rho]^5) + 
              Ec^2*(-3227 + 16*(2063 + 600*Pi^2)*\[Rho] + 20*(53509 + 
                  1200*Pi^2)*\[Rho]^2 + 120*(8183 + 440*Pi^2)*\[Rho]^3 + 
                15*(5729 + 960*Pi^2)*\[Rho]^4 + 1440*\[Rho]^5)))/
            (225*(1 - 2*Ec)^2) + (32*(\[Rho]*(50 + 60*Sqrt[\[Rho]] - 
                265*\[Rho] + 676*\[Rho]^(3/2) - 265*\[Rho]^2 + 
                676*\[Rho]^(5/2) - 45*\[Rho]^3 + 60*\[Rho]^(7/2) + 
                320*Ec^3*(1 + \[Rho]) + 120*Ec*(-1 + 2*\[Rho] + 3*\[Rho]^2) + 
                120*Ec^2*(-1 + 2*\[Rho] + 3*\[Rho]^2)) + (-5*(1 - 2*Ec)^8 - 
                15*\[Rho]^4 + 24*(1 - 2*Ec)^7*(1 + \[Rho]) + 120*(1 - 2*Ec)*
                 \[Rho]^3*(1 + \[Rho]) - 15*(1 - 2*Ec)^6*(3 + 11*\[Rho] + 
                  3*\[Rho]^2) + 30*(1 - 2*Ec)^5*(1 + 7*\[Rho] + 7*\[Rho]^2 + 
                  \[Rho]^3) + 90*(-1 + 2*Ec)^3*\[Rho]*(1 + 7*\[Rho] + 
                  7*\[Rho]^2 + \[Rho]^3))/(1 - 2*Ec)^2)*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
           (32*(-5*(1 - 2*Ec)^6 + 5*\[Rho]^3 + (15*(1 - 4*Ec + 4*Ec^2 - 
                 \[Rho])*\[Rho]^3)/(1 - 2*Ec)^2 + 24*(1 - 2*Ec)^5*(1 + 
                \[Rho]) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^2*(1 + 
                \[Rho]) + 24*\[Rho]^(5/2)*(1 + \[Rho]) + 
              (120*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(5/2)*(1 + \[Rho]))/(
                -1 + 2*Ec) + 90*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho])^
                2 - 40*\[Rho]*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) - 
              15*(1 - 2*Ec)^4*(3 + 11*\[Rho] + 3*\[Rho]^2) + 15*\[Rho]^2*(3 + 
                11*\[Rho] + 3*\[Rho]^2) + 30*(1 - 2*Ec)^3*(1 + 7*\[Rho] + 
                7*\[Rho]^2 + \[Rho]^3) + 90*(-1 + 2*Ec)*\[Rho]*(1 + 
                7*\[Rho] + 7*\[Rho]^2 + \[Rho]^3) - 60*\[Rho]^(3/2)*(1 + 
                7*\[Rho] + 7*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec + Sqrt[
                \[Rho]]])/15 + (16*(-9 + 1280*Ec^8 - 59*\[Rho] + 
              865*\[Rho]^2 - 260*\[Rho]^3 - 535*\[Rho]^4 - \[Rho]^5 - 
              \[Rho]^6 + 1024*Ec^7*(-2 + 3*\[Rho]) + 64*Ec^6*(17 - 3*\[Rho] + 
                45*\[Rho]^2) + 64*Ec^5*(-13 - 203*\[Rho] - 5*\[Rho]^2 + 
                20*\[Rho]^3) + 80*Ec^4*(14 + 199*\[Rho] - 161*\[Rho]^2 - 
                28*\[Rho]^3 + 3*\[Rho]^4) - 160*Ec^3*(4 + 41*\[Rho] - 
                58*\[Rho]^2 + 28*\[Rho]^3 + 6*\[Rho]^4) - 4*Ec^2*(-21 - 
                91*\[Rho] - 775*\[Rho]^2 - 1240*\[Rho]^3 + 235*\[Rho]^4 + 
                \[Rho]^5 + \[Rho]^6) + 4*Ec*(9 + 89*\[Rho] - 1015*\[Rho]^2 - 
                160*\[Rho]^3 + 445*\[Rho]^4 + \[Rho]^5 + \[Rho]^6))*
             Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^2) - 
           (8*(-7 + 3840*Ec^8 - 57*\[Rho] + 795*\[Rho]^2 - 100*\[Rho]^3 - 
              480*\[Rho]^4 + 3072*Ec^7*(-2 + 3*\[Rho]) + 192*Ec^6*(17 - 
                3*\[Rho] + 45*\[Rho]^2) + 64*Ec^5*(-19 - 429*\[Rho] - 
                195*\[Rho]^2 + 40*\[Rho]^3) - 40*Ec^4*(-28 - 714*\[Rho] + 
                246*\[Rho]^2 + 316*\[Rho]^3 + 3*\[Rho]^4) - 80*Ec^3*(8 + 
                114*\[Rho] - 141*\[Rho]^2 + 28*\[Rho]^3 + 21*\[Rho]^4) + 
              2*Ec^2*(46 - 174*\[Rho] + 1410*\[Rho]^2 + 5740*\[Rho]^3 + 
                555*\[Rho]^4) + Ec*(28 + 588*\[Rho] - 4080*\[Rho]^2 - 
                3560*\[Rho]^3 + 930*\[Rho]^4))*Log[\[Rho]])/
            (15*(1 - 2*Ec)^2) + 32*\[Rho]*(1 - 5*\[Rho] - 14*\[Rho]^2 - 
             3*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(-1 + \[Rho]^2))*
            PolyLog[2, 2*Ec] - 128*\[Rho]*(1 - 5*\[Rho] - 14*\[Rho]^2 - 
             3*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(-1 + \[Rho]^2))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 128*\[Rho]*
            (1 - 5*\[Rho] - 14*\[Rho]^2 - 3*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) + 
             12*Ec^2*(-1 + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           64*\[Rho]*(1 - 5*\[Rho] - 14*\[Rho]^2 - 3*\[Rho]^3 + 
             16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(-1 + \[Rho]^2))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 64*\[Rho]*(1 - 5*\[Rho] - 
           14*\[Rho]^2 - 3*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) + 
           12*Ec^2*(-1 + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] - 
         256*\[Rho]*(1 - 5*\[Rho] - 14*\[Rho]^2 - 3*\[Rho]^3 + 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(-1 + \[Rho]^2))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 256*\[Rho]*
          (1 - 5*\[Rho] - 14*\[Rho]^2 - 3*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) + 
           12*Ec^2*(-1 + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         64*\[Rho]*(1 - 5*\[Rho] - 14*\[Rho]^2 - 3*\[Rho]^3 + 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(-1 + \[Rho]^2))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (1208 - 640*Ec^8*(-289 + 240*Pi^2) - 63741*\[Rho] - 
           1020216*\[Rho]^2 + 1020216*\[Rho]^4 + 63741*\[Rho]^5 - 
           1208*\[Rho]^6 - 60*Pi^2*(3 + 3*\[Rho] - 720*\[Rho]^(3/2) + 
             1065*\[Rho]^2 - 8112*\[Rho]^(5/2) + 3200*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 1065*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) - 512*Ec^7*(617 - 5148*\[Rho] + 
             240*Pi^2*(-2 + 3*\[Rho])) - 64*Ec^6*(-2761 + 21303*\[Rho] - 
             60606*\[Rho]^2 + 120*Pi^2*(17 - 3*\[Rho] + 45*\[Rho]^2)) - 
           43200*\[Rho]*Zeta[3] + 216000*\[Rho]^2*Zeta[3] + 
           604800*\[Rho]^3*Zeta[3] + 129600*\[Rho]^4*Zeta[3] - 
           64*Ec^5*(459 - 30886*\[Rho]^3 + 120*Pi^2*(-3 - 113*\[Rho] - 95*
                \[Rho]^2 + 10*\[Rho]^3) + 72*\[Rho]^2*(151 + 600*Zeta[3]) + 
             9*\[Rho]*(1613 + 4800*Zeta[3])) + 16*Ec^3*
            (-2205 + 3*(6913 + 1200*Pi^2)*\[Rho]^4 + 498*\[Rho]^5 + 
             240*\[Rho]*(181 + 40*Pi^2 - 720*Zeta[3]) + 240*\[Rho]^2*
              (2461 + 25*Pi^2 - 180*Zeta[3]) + 16*\[Rho]^3*(25156 + 375*
                Pi^2 + 8100*Zeta[3])) - 4*Ec^2*(-6698 - 60309*\[Rho]^5 + 
             1208*\[Rho]^6 + 60*Pi^2*(3 - 177*\[Rho] - 720*\[Rho]^(3/2) + 
               1965*\[Rho]^2 - 8112*\[Rho]^(5/2) + 5720*\[Rho]^3 - 8112*
                \[Rho]^(7/2) + 1605*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*
                \[Rho]^5 + 3*\[Rho]^6) - 576*\[Rho]^4*(1304 + 225*Zeta[3]) - 
             90*\[Rho]^2*(-33793 + 2400*Zeta[3]) - 54*\[Rho]^3*
              (-35587 + 8800*Zeta[3]) - 9*\[Rho]*(-21473 + 9600*Zeta[3])) + 
           4*Ec*(-2288 - 62613*\[Rho]^5 + 1208*\[Rho]^6 + 
             60*Pi^2*(3 - 57*\[Rho] - 720*\[Rho]^(3/2) + 1365*\[Rho]^2 - 8112*
                \[Rho]^(5/2) + 4040*\[Rho]^3 - 8112*\[Rho]^(7/2) + 1245*
                \[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) + 
             \[Rho]^3*(535146 - 604800*Zeta[3]) - 600*\[Rho]^4*
              (1553 + 216*Zeta[3]) - 96*\[Rho]^2*(-15767 + 2250*Zeta[3]) + 
             \[Rho]*(90789 + 43200*Zeta[3])) + 
           8*Ec^4*(1965 + (46479 + 3600*Pi^2)*\[Rho]^4 + 4*\[Rho]^3*
              (-7679 + 20400*Pi^2 - 64800*Zeta[3]) - 120*\[Rho]^2*
              (3097 + 190*Pi^2 - 2880*Zeta[3]) + \[Rho]*(36570 - 94800*Pi^2 + 
               604800*Zeta[3])))/(675*(1 - 2*Ec)^2)) + 
       aP^2*(4*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 33*\[Rho] + 60*\[Rho]^(3/2) + 
           52*\[Rho]^2 + 36*\[Rho]^(5/2) + 11*\[Rho]^3 + 2*\[Rho]^(7/2) - 
           4*Ec*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 
             12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3))*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-13 + 22528*Ec^10 + 174*Sqrt[\[Rho]] + 
             2306*\[Rho] + 8630*\[Rho]^(3/2) + 13965*\[Rho]^2 + 
             11940*\[Rho]^(5/2) + 2300*\[Rho]^3 - 5580*\[Rho]^(7/2) - 
             4100*\[Rho]^4 - 1700*\[Rho]^(9/2) - 96*\[Rho]^5 - 
             12*\[Rho]^(11/2) + 2*\[Rho]^6 + 5632*Ec^9*(-11 + 6*
                Sqrt[\[Rho]] + 9*\[Rho]) + 2816*Ec^8*(24 - 24*Sqrt[\[Rho]] - 
               26*\[Rho] + 30*\[Rho]^(3/2) + 15*\[Rho]^2) + 
             2816*Ec^7*(-13 + 18*Sqrt[\[Rho]] + 17*\[Rho] - 20*\[Rho]^(3/2) + 
               15*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3) + 
             1408*Ec^6*(7 - 12*Sqrt[\[Rho]] + 2*\[Rho] + 80*\[Rho]^(3/2) + 
               105*\[Rho]^2 + 150*\[Rho]^(5/2) + 100*\[Rho]^3 + 30*
                \[Rho]^(7/2)) + 32*Ec^5*(-9 - 174*Sqrt[\[Rho]] - 5101*
                \[Rho] - 24000*\[Rho]^(3/2) - 42240*\[Rho]^2 - 53460*
                \[Rho]^(5/2) - 32100*\[Rho]^3 - 12720*\[Rho]^(7/2) - 1980*
                \[Rho]^4 - 30*\[Rho]^(9/2) + 6*\[Rho]^5) + 
             16*Ec^4*(-109 + 1134*Sqrt[\[Rho]] + 19256*\[Rho] + 84280*
                \[Rho]^(3/2) + 147780*\[Rho]^2 + 181560*\[Rho]^(5/2) + 111120*
                \[Rho]^3 + 44640*\[Rho]^(7/2) + 7725*\[Rho]^4 - 150*
                \[Rho]^(9/2) + 12*\[Rho]^5 - 12*\[Rho]^(11/2) + 2*\[Rho]^6) - 
             16*Ec^3*(-98 + 1068*Sqrt[\[Rho]] + 16142*\[Rho] + 67700*
                \[Rho]^(3/2) + 117690*\[Rho]^2 + 139380*\[Rho]^(5/2) + 83190*
                \[Rho]^3 + 28980*\[Rho]^(7/2) + 3075*\[Rho]^4 - 1440*
                \[Rho]^(9/2) - 111*\[Rho]^5 - 24*\[Rho]^(11/2) + 4*
                \[Rho]^6) + 8*Ec^2*(-87 + 1002*Sqrt[\[Rho]] + 14128*\[Rho] + 
               57060*\[Rho]^(3/2) + 97830*\[Rho]^2 + 109080*\[Rho]^(5/2) + 
               59220*\[Rho]^3 + 12000*\[Rho]^(7/2) - 3445*\[Rho]^4 - 3390*
                \[Rho]^(9/2) - 234*\[Rho]^5 - 36*\[Rho]^(11/2) + 6*
                \[Rho]^6) - 2*Ec*(-76 + 936*Sqrt[\[Rho]] + 12664*\[Rho] + 
               49280*\[Rho]^(3/2) + 82590*\[Rho]^2 + 83400*\[Rho]^(5/2) + 
               35690*\[Rho]^3 - 6960*\[Rho]^(7/2) - 11395*\[Rho]^4 - 5780*
                \[Rho]^(9/2) - 357*\[Rho]^5 - 48*\[Rho]^(11/2) + 8*\[Rho]^6))/
            (5*(1 - 2*Ec)^4) - 24*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 33*\[Rho] + 
             60*\[Rho]^(3/2) + 52*\[Rho]^2 + 36*\[Rho]^(5/2) + 11*\[Rho]^3 + 
             2*\[Rho]^(7/2) - 4*Ec*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*
                \[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3))*
            Log[2*Ec]) + (-96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 12*\[Rho]^2 + 
             6*\[Rho]^(5/2) + \[Rho]^3) + (4*(2*(1 - 2*Ec)^6 + 
              10*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^6 + 40*(1 + Sqrt[\[Rho]])^
                6*\[Rho]^(3/2) + (30*(1 + Sqrt[\[Rho]])^6*\[Rho]^2)/(-1 + 
                2*Ec) - 5*\[Rho]^3 + (3*\[Rho]^5)/(1 - 2*Ec)^4 + 
              3*(-1 + 2*Ec)^5*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              8*\[Rho]^(5/2)*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              (5*\[Rho]^4*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]))/(-1 + 2*Ec)^3 + 
              5*(1 - 2*Ec)^4*(3 + 6*Sqrt[\[Rho]] + 11*\[Rho] + 
                6*\[Rho]^(3/2) + 3*\[Rho]^2) - 15*\[Rho]^2*(3 + 
                6*Sqrt[\[Rho]] + 11*\[Rho] + 6*\[Rho]^(3/2) + 3*\[Rho]^2) + 
              (10*\[Rho]^3*(3 + 6*Sqrt[\[Rho]] + 11*\[Rho] + 6*\[Rho]^(3/2) + 
                 3*\[Rho]^2))/(1 - 2*Ec)^2 - 30*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                4*Ec^2 + \[Rho])*(2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 
                28*\[Rho]^(3/2) + 24*\[Rho]^2 + 9*\[Rho]^(5/2) + 
                2*\[Rho]^3)))/5)*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (4*((-30*(1 + Sqrt[\[Rho]])^6*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(3/2))/(1 - 2*Ec) - 3*\[Rho]^3 + (3*\[Rho]^5)/
             (1 - 2*Ec)^4 - 10*(1 + Sqrt[\[Rho]])^6*((1 - 2*Ec)^3 + 
              \[Rho]^(3/2)) - (5*\[Rho]^(5/2)*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho])*
              ((1 - 2*Ec)^3 + \[Rho]^(3/2)))/(1 - 2*Ec)^3 + 
            (10*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(3 + 6*Sqrt[\[Rho]] + 
               11*\[Rho] + 6*\[Rho]^(3/2) + 3*\[Rho]^2))/(1 - 2*Ec)^2 + 
            5*((1 - 2*Ec)^4 - \[Rho]^2)*(3 + 6*Sqrt[\[Rho]] + 11*\[Rho] + 
              6*\[Rho]^(3/2) + 3*\[Rho]^2) + 3*(-3 - 2*Sqrt[\[Rho]] - 
              3*\[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) + 
            2*((1 - 2*Ec)^6 - \[Rho]^3) + 120*(1 - 2*Ec + Sqrt[\[Rho]])*
             \[Rho]*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 
              12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 
            30*((1 - 2*Ec)^2 - \[Rho])*Sqrt[\[Rho]]*(2 + 9*Sqrt[\[Rho]] + 
              24*\[Rho] + 28*\[Rho]^(3/2) + 24*\[Rho]^2 + 9*\[Rho]^(5/2) + 
              2*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         (\[Rho]^(3/2)*(180 + 540*Sqrt[\[Rho]] + 1440*\[Rho] + 
            1480*\[Rho]^(3/2) + 1200*\[Rho]^2 + 465*\[Rho]^(5/2) + 
            30*\[Rho]^3 + 6*\[Rho]^(7/2) - 6*\[Rho]^4 + \[Rho]^(9/2))*
           Log[\[Rho]]^2)/5 + Log[\[Mu]^2/mb^2]*
          ((3*(1 + 128*Ec^6 - 6*Sqrt[\[Rho]] - 24*\[Rho] - 350*\[Rho]^(3/2) + 
              (-405 + 30/(1 - 2*Ec))*\[Rho]^2 + (-780 + 180/(1 - 2*Ec))*
               \[Rho]^(5/2) - (60*Ec*(-7 + 16*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
              (120*(5 - 14*Ec + 6*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 + 
              (15*(-25 + 132*Ec - 216*Ec^2 + 96*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^
                3 + (10*(-35 + 192*Ec - 336*Ec^2 + 176*Ec^3)*\[Rho]^(9/2))/
               (-1 + 2*Ec)^3 + (6*(4 - 31*Ec + 88*Ec^2 - 104*Ec^3 + 32*Ec^4)*
                \[Rho]^5)/(1 - 2*Ec)^4 + 6*\[Rho]^(11/2) - \[Rho]^6 + 
              96*Ec^5*(-1 + 2*Sqrt[\[Rho]] + 3*\[Rho]) + 80*Ec^3*\[Rho]^(3/2)*
               (4 + 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^(3/2)) + 
              240*Ec^2*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + 
                \[Rho]^(3/2) + \[Rho]^2) + 240*Ec^4*(2*\[Rho]^(3/2) + 
                \[Rho]^2) + 6*Ec*\[Rho]^(3/2)*(40 + 50*Sqrt[\[Rho]] + 
                180*\[Rho] + 90*\[Rho]^(3/2) + 120*\[Rho]^2 + 
                15*\[Rho]^(5/2) + 10*\[Rho]^3 - \[Rho]^(7/2))))/5 - 
           36*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 12*\[Rho] + 8*\[Rho]^(3/2) + 
             12*\[Rho]^2 + 3*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[\[Rho]]) + 
         Log[1 - 2*Ec - \[Rho]]*(-1/75*(167936*Ec^10 + 512*Ec^9*(-857 + 
                522*Sqrt[\[Rho]] + 783*\[Rho]) + 256*Ec^8*(1758 - 
                1848*Sqrt[\[Rho]] - 2422*\[Rho] + 2850*\[Rho]^(3/2) + 
                1425*\[Rho]^2) + 512*Ec^7*(-448 + 648*Sqrt[\[Rho]] + 
                1022*\[Rho] - 800*\[Rho]^(3/2) + 375*\[Rho]^2 + 
                1650*\[Rho]^(5/2) + 275*\[Rho]^3) + 256*Ec^6*(217 - 
                312*Sqrt[\[Rho]] + 782*\[Rho] + 7250*\[Rho]^(3/2) + 
                9900*\[Rho]^2 + 10050*\[Rho]^(5/2) + 5500*\[Rho]^3 + 
                2250*\[Rho]^(7/2)) - 32*Ec^5*(-219 + 3678*Sqrt[\[Rho]] + 
                49517*\[Rho] + 202800*\[Rho]^(3/2) + 290100*\[Rho]^2 + 
                282600*\[Rho]^(5/2) + 96300*\[Rho]^3 - 9600*\[Rho]^(7/2) - 
                18125*\[Rho]^4 - 5550*\[Rho]^(9/2) + 411*\[Rho]^5) - 
              3*(-39 + 274*Sqrt[\[Rho]] + 86*\[Rho] + 3250*\[Rho]^(3/2) + 
                1625*\[Rho]^2 + 4000*\[Rho]^(5/2) - 4000*\[Rho]^(7/2) - 
                1625*\[Rho]^4 - 3250*\[Rho]^(9/2) - 86*\[Rho]^5 - 
                274*\[Rho]^(11/2) + 39*\[Rho]^6) + 24*Ec*(-29 + 
                154*Sqrt[\[Rho]] - 1344*\[Rho] - 1900*\[Rho]^(3/2) - 
                5350*\[Rho]^2 + 1600*\[Rho]^(5/2) + 4400*\[Rho]^3 + 
                5600*\[Rho]^(7/2) + 3150*\[Rho]^4 - 1400*\[Rho]^(9/2) - 
                26*\[Rho]^5 - 274*\[Rho]^(11/2) + 39*\[Rho]^6) - 
              24*Ec^2*(-17 - 318*Sqrt[\[Rho]] - 13002*\[Rho] - 
                38900*\[Rho]^(3/2) - 61650*\[Rho]^2 - 22800*\[Rho]^(5/2) + 
                23000*\[Rho]^3 + 52800*\[Rho]^(7/2) + 27900*\[Rho]^4 + 
                2900*\[Rho]^(9/2) + 132*\[Rho]^5 - 822*\[Rho]^(11/2) + 
                117*\[Rho]^6) - 16*Ec^4*(913 - 9978*Sqrt[\[Rho]] - 
                125692*\[Rho] - 475700*\[Rho]^(3/2) - 675150*\[Rho]^2 - 
                557400*\[Rho]^(5/2) - 89800*\[Rho]^3 + 192600*\[Rho]^(7/2) + 
                114850*\[Rho]^4 + 33800*\[Rho]^(9/2) + 462*\[Rho]^5 - 
                822*\[Rho]^(11/2) + 117*\[Rho]^6) + 16*Ec^3*(341 - 
                4626*Sqrt[\[Rho]] - 71689*\[Rho] - 251200*\[Rho]^(3/2) - 
                364200*\[Rho]^2 - 232800*\[Rho]^(5/2) + 34300*\[Rho]^3 + 
                205800*\[Rho]^(7/2) + 110725*\[Rho]^4 + 26350*\[Rho]^(9/2) + 
                729*\[Rho]^5 - 1644*\[Rho]^(11/2) + 234*\[Rho]^6))/
             (1 - 2*Ec)^4 - (2*(-5 + 2048*Ec^10 + 54*Sqrt[\[Rho]] + 
              566*\[Rho] + 2210*\[Rho]^(3/2) + 2865*\[Rho]^2 + 
              1560*\[Rho]^(5/2) - 1560*\[Rho]^3 - 3240*\[Rho]^(7/2) - 
              1835*\[Rho]^4 - 590*\[Rho]^(9/2) - 30*\[Rho]^5 + 
              6*\[Rho]^(11/2) - \[Rho]^6 + 512*Ec^9*(-11 + 6*Sqrt[\[Rho]] + 
                9*\[Rho]) + 256*Ec^8*(24 - 24*Sqrt[\[Rho]] - 26*\[Rho] + 
                30*\[Rho]^(3/2) + 15*\[Rho]^2) + 256*Ec^7*(-13 + 
                18*Sqrt[\[Rho]] + 17*\[Rho] - 20*\[Rho]^(3/2) + 15*\[Rho]^2 + 
                30*\[Rho]^(5/2) + 5*\[Rho]^3) + 128*Ec^6*(7 - 
                12*Sqrt[\[Rho]] + 2*\[Rho] + 80*\[Rho]^(3/2) + 105*\[Rho]^2 + 
                150*\[Rho]^(5/2) + 100*\[Rho]^3 + 30*\[Rho]^(7/2)) - 
              32*Ec^5*(-3 + 54*Sqrt[\[Rho]] + 801*\[Rho] + 
                3360*\[Rho]^(3/2) + 4950*\[Rho]^2 + 5220*\[Rho]^(5/2) + 
                2070*\[Rho]^3 + 240*\[Rho]^(7/2) - 145*\[Rho]^4 - 
                30*\[Rho]^(9/2) + 3*\[Rho]^5) - 16*Ec^4*(29 - 
                294*Sqrt[\[Rho]] - 3456*\[Rho] - 13800*\[Rho]^(3/2) - 
                19470*\[Rho]^2 - 18420*\[Rho]^(5/2) - 4940*\[Rho]^3 + 
                2340*\[Rho]^(7/2) + 2060*\[Rho]^4 + 580*\[Rho]^(9/2) + 
                6*\[Rho]^5 - 6*\[Rho]^(11/2) + \[Rho]^6) + 32*Ec^3*(14 - 
                144*Sqrt[\[Rho]] - 1596*\[Rho] - 6270*\[Rho]^(3/2) - 
                8610*\[Rho]^2 - 7350*\[Rho]^(5/2) - 740*\[Rho]^3 + 
                2790*\[Rho]^(7/2) + 1810*\[Rho]^4 + 550*\[Rho]^(9/2) + 
                21*\[Rho]^5 - 6*\[Rho]^(11/2) + \[Rho]^6) + 4*Ec*(13 - 
                138*Sqrt[\[Rho]] - 1457*\[Rho] - 5680*\[Rho]^(3/2) - 
                7500*\[Rho]^2 - 4920*\[Rho]^(5/2) + 2340*\[Rho]^3 + 
                6240*\[Rho]^(7/2) + 3605*\[Rho]^4 + 1150*\[Rho]^(9/2) + 
                57*\[Rho]^5 - 12*\[Rho]^(11/2) + 2*\[Rho]^6) - 
              8*Ec^2*(27 - 282*Sqrt[\[Rho]] - 3028*\[Rho] - 11820*
                 \[Rho]^(3/2) - 15900*\[Rho]^2 - 12060*\[Rho]^(5/2) + 
                1620*\[Rho]^3 + 8940*\[Rho]^(7/2) + 5350*\[Rho]^4 + 
                1680*\[Rho]^(9/2) + 78*\[Rho]^5 - 18*\[Rho]^(11/2) + 
                3*\[Rho]^6))*Log[\[Rho]])/(5*(1 - 2*Ec)^4)) + 
         ((-4*(-1 + (1 - 2*Ec)^6))/5 - 8*Ec*(3 - 6*Ec + 4*Ec^2)*
            (1 + Sqrt[\[Rho]])^6 - (24*Ec*(1 + Sqrt[\[Rho]])^6*\[Rho]^2)/
            (-1 + 2*Ec) + (48*Ec*(-1 + 3*Ec - 4*Ec^2 + 2*Ec^3)*\[Rho]^5)/
            (5*(1 - 2*Ec)^4) + (6*(-1 + (1 - 2*Ec)^5)*(3 + 2*Sqrt[\[Rho]] + 
              3*\[Rho]))/5 - (4*Ec*(3 - 6*Ec + 4*Ec^2)*\[Rho]^4*
             (3 + 2*Sqrt[\[Rho]] + 3*\[Rho]))/(-1 + 2*Ec)^3 + 
           2*(-1 + (1 - 2*Ec)^4)*(-3 - 6*Sqrt[\[Rho]] - 11*\[Rho] - 
             6*\[Rho]^(3/2) - 3*\[Rho]^2) + (16*(-1 + Ec)*Ec*\[Rho]^3*
             (3 + 6*Sqrt[\[Rho]] + 11*\[Rho] + 6*\[Rho]^(3/2) + 3*\[Rho]^2))/
            (1 - 2*Ec)^2 + 96*\[Rho]*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
           96*Ec*\[Rho]*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 
             12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 96*(-1 + 2*Ec)*\[Rho]*
            (1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 12*\[Rho]^2 + 
             6*\[Rho]^(5/2) + \[Rho]^3) - 48*(-1 + Ec)*Ec*Sqrt[\[Rho]]*
            (2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 28*\[Rho]^(3/2) + 24*\[Rho]^2 + 
             9*\[Rho]^(5/2) + 2*\[Rho]^3) - (4*Ec*(-3 + 30*Sqrt[\[Rho]] + 
              265*\[Rho] + 840*\[Rho]^(3/2) + 780*\[Rho]^2 - 780*\[Rho]^3 - 
              840*\[Rho]^(7/2) - 265*\[Rho]^4 - 30*\[Rho]^(9/2) + 
              3*\[Rho]^5))/5)*PolyLog[2, 2*Ec] - 
         (256*\[Rho]^(3/2)*(5 + 30*Sqrt[\[Rho]] + 51*\[Rho] + 
            84*\[Rho]^(3/2) + 51*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3)*
           PolyLog[2, Sqrt[\[Rho]]])/5 - (8*(2 - 128*Ec^6 - 24*Sqrt[\[Rho]] - 
            286*\[Rho] - 1290*\[Rho]^(3/2) + 30*(-77 + (1 - 2*Ec)^(-1))*
             \[Rho]^2 + (-2826 + 180/(1 - 2*Ec))*\[Rho]^(5/2) - 
            (6*(269 - 1206*Ec + 1356*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
            (6*(41 - 324*Ec + 524*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 - 
            (10*(7 + 13*Ec - 162*Ec^2 + 228*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
            (10*(11 - 48*Ec + 48*Ec^2 + 16*Ec^3)*\[Rho]^(9/2))/
             (-1 + 2*Ec)^3 - (6*(-2 + 15*Ec - 40*Ec^2 + 40*Ec^3)*\[Rho]^5)/
             (1 - 2*Ec)^4 - 96*Ec^5*(-1 + 2*Sqrt[\[Rho]] + 3*\[Rho]) - 
            80*Ec^4*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 3*\[Rho]) - 
            80*Ec^3*\[Rho]*(2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + 
              \[Rho]^2) - 240*Ec^2*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 
              9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2)) + 
            2*Ec*(-3 + 30*Sqrt[\[Rho]] + 385*\[Rho] + 1680*\[Rho]^(3/2) + 
              2730*\[Rho]^2 + 3420*\[Rho]^(5/2) + 1950*\[Rho]^3 + 
              840*\[Rho]^(7/2) + 120*\[Rho]^4))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
         (8*(-2 + 128*Ec^6 + 24*Sqrt[\[Rho]] + 286*\[Rho] + 
            1130*\[Rho]^(3/2) + 30*(45 + (-1 + 2*Ec)^(-1))*\[Rho]^2 + 
            (1194 + 180/(-1 + 2*Ec))*\[Rho]^(5/2) - 
            (6*(179 - 586*Ec + 436*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
            (6*(231 - 764*Ec + 564*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 - 
            (10*(-103 + 563*Ec - 990*Ec^2 + 540*Ec^3)*\[Rho]^4)/
             (-1 + 2*Ec)^3 - (10*(-27 + 144*Ec - 240*Ec^2 + 112*Ec^3)*
              \[Rho]^(9/2))/(-1 + 2*Ec)^3 + (6*(-2 + 15*Ec - 40*Ec^2 + 40*
                Ec^3)*\[Rho]^5)/(1 - 2*Ec)^4 + 96*Ec^5*(-1 + 2*Sqrt[\[Rho]] + 
              3*\[Rho]) + 80*Ec^4*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 3*\[Rho]) + 
            80*Ec^3*\[Rho]*(2 + 8*Sqrt[\[Rho]] + 9*\[Rho] + 6*\[Rho]^(3/2) + 
              \[Rho]^2) + 240*Ec^2*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 
              9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2)) - 
            2*Ec*(-3 + 30*Sqrt[\[Rho]] + 385*\[Rho] + 1680*\[Rho]^(3/2) + 
              2730*\[Rho]^2 + 3420*\[Rho]^(5/2) + 1950*\[Rho]^3 + 
              840*\[Rho]^(7/2) + 120*\[Rho]^4))*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + (2*(1 + Sqrt[\[Rho]])^8*
           (1 - 14*Sqrt[\[Rho]] + 90*\[Rho] - 14*\[Rho]^(3/2) + \[Rho]^2)*
           PolyLog[2, \[Rho]])/5 + (4*(3 - 30*Sqrt[\[Rho]] - 280*\[Rho] - 
            1180*\[Rho]^(3/2) - 1470*\[Rho]^2 - 1080*\[Rho]^(5/2) + 
            680*\[Rho]^3 + 1320*\[Rho]^(7/2) + 880*\[Rho]^4 + 
            220*\[Rho]^(9/2) + 18*\[Rho]^5 - 6*\[Rho]^(11/2) + \[Rho]^6 + 
            2*Ec*(-3 + 30*Sqrt[\[Rho]] + 265*\[Rho] + 840*\[Rho]^(3/2) + 
              780*\[Rho]^2 - 780*\[Rho]^3 - 840*\[Rho]^(7/2) - 265*\[Rho]^4 - 
              30*\[Rho]^(9/2) + 3*\[Rho]^5))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/
          5 + Log[1 - 2*Ec]*((-234 - 9216*Ec^10 + 1236*Sqrt[\[Rho]] + 
             6*(1889 + 800*Pi^2)*\[Rho] + 60*(3007 + 560*Pi^2)*\[Rho]^(3/2) + 
             30*(7699 + 2640*Pi^2)*\[Rho]^2 + 240*(2249 + 600*Pi^2)*
              \[Rho]^(5/2) + 40*(7037 + 3120*Pi^2)*\[Rho]^3 + 
             720*(383 + 120*Pi^2)*\[Rho]^(7/2) + 60*(927 + 440*Pi^2)*
              \[Rho]^4 + 240*(133 + 20*Pi^2)*\[Rho]^(9/2) - 882*\[Rho]^5 - 
             768*Ec^9*(-199 + 224*Sqrt[\[Rho]] + 571*\[Rho]) - 
             256*Ec^8*(1479 - 2514*Sqrt[\[Rho]] - 4646*\[Rho] + 1920*
                \[Rho]^(3/2) + 660*\[Rho]^2) - 128*Ec^7*(-2991 + 5736*
                Sqrt[\[Rho]] + 6799*\[Rho] - 18520*\[Rho]^(3/2) - 5460*
                \[Rho]^2 + 840*\[Rho]^(5/2) + 40*\[Rho]^3) - 
             64*Ec^6*(3099 - 6864*Sqrt[\[Rho]] - 17846*\[Rho] - 40820*
                \[Rho]^(3/2) - 85470*\[Rho]^2 - 118680*\[Rho]^(5/2) - 28720*
                \[Rho]^3 - 8760*\[Rho]^(7/2) + 150*\[Rho]^4) - 
             16*Ec^5*(-5736 + 27972*Sqrt[\[Rho]] + 16*(12793 + 600*Pi^2)*
                \[Rho] + 240*(4901 + 240*Pi^2)*\[Rho]^(3/2) + 300*
                (4763 + 384*Pi^2)*\[Rho]^2 + 960*(2197 + 180*Pi^2)*
                \[Rho]^(5/2) + 60*(11807 + 1920*Pi^2)*\[Rho]^3 + 5760*
                (67 + 10*Pi^2)*\[Rho]^(7/2) + 5*(3077 + 1920*Pi^2)*\[Rho]^4 + 
               1440*\[Rho]^(9/2) + 39*\[Rho]^5) + 24*Ec^2*(-776 + 5206*
                Sqrt[\[Rho]] + (38669 + 8000*Pi^2)*\[Rho] + 10*(38173 + 
                 5280*Pi^2)*\[Rho]^(3/2) + 25*(18877 + 4704*Pi^2)*\[Rho]^2 + 
               280*(3443 + 720*Pi^2)*\[Rho]^(5/2) + 60*(8071 + 2720*Pi^2)*
                \[Rho]^3 + 200*(2129 + 528*Pi^2)*\[Rho]^(7/2) + 5*
                (18431 + 5920*Pi^2)*\[Rho]^4 + 100*(427 + 48*Pi^2)*
                \[Rho]^(9/2) + 535*\[Rho]^5) + Ec*(3363 - 20628*
                Sqrt[\[Rho]] - 3*(54229 + 16000*Pi^2)*\[Rho] - 240*
                (8331 + 1360*Pi^2)*\[Rho]^(3/2) - 60*(42061 + 12480*Pi^2)*
                \[Rho]^2 - 720*(7703 + 1840*Pi^2)*\[Rho]^(5/2) - 20*
                (144179 + 55680*Pi^2)*\[Rho]^3 - 1440*(1873 + 520*Pi^2)*
                \[Rho]^(7/2) - 15*(38921 + 14720*Pi^2)*\[Rho]^4 - 300*
                (993 + 128*Pi^2)*\[Rho]^(9/2) + 1995*\[Rho]^5) + 
             16*Ec^4*(-4731 + 34086*Sqrt[\[Rho]] + 32*(8237 + 750*Pi^2)*
                \[Rho] + 100*(18215 + 1488*Pi^2)*\[Rho]^(3/2) + 150*
                (14365 + 2064*Pi^2)*\[Rho]^2 + 600*(6023 + 816*Pi^2)*
                \[Rho]^(5/2) + 120*(12407 + 2960*Pi^2)*\[Rho]^3 + 600*
                (1741 + 336*Pi^2)*\[Rho]^(7/2) + 25*(6031 + 1824*Pi^2)*
                \[Rho]^4 + 50*(1081 + 96*Pi^2)*\[Rho]^(9/2) + 2460*
                \[Rho]^5) - 8*Ec^3*(-6369 + 45564*Sqrt[\[Rho]] + (338081 + 
                 48000*Pi^2)*\[Rho] + 40*(69047 + 7680*Pi^2)*\[Rho]^(3/2) + 
               180*(18507 + 3680*Pi^2)*\[Rho]^2 + 7200*(865 + 152*Pi^2)*
                \[Rho]^(5/2) + 240*(12119 + 3520*Pi^2)*\[Rho]^3 + 19200*
                (122 + 27*Pi^2)*\[Rho]^(7/2) + 25*(18383 + 5376*Pi^2)*
                \[Rho]^4 + 100*(1925 + 192*Pi^2)*\[Rho]^(9/2) + 6165*
                \[Rho]^5))/(150*(1 - 2*Ec)^4) + 36*\[Rho]^(3/2)*
            (2 + 3*Sqrt[\[Rho]] + 12*\[Rho] + 8*\[Rho]^(3/2) + 12*\[Rho]^2 + 
             3*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[\[Mu]^2/mb^2] + 
           (8*(\[Rho]*(-120 - 580*Sqrt[\[Rho]] - 645*\[Rho] - 
                534*\[Rho]^(3/2) + 914*\[Rho]^2 + 906*\[Rho]^(5/2) + 
                675*\[Rho]^3 + 140*\[Rho]^(7/2) + 240*Ec*(1 + 
                  6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 
                  12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3)) + 
              (-2*(1 - 2*Ec)^10 + 10*(1 - 2*Ec)^7*(1 + Sqrt[\[Rho]])^6 + 
                30*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^6*\[Rho]^2 - 3*\[Rho]^5 + 
                3*(1 - 2*Ec)^9*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
                5*(1 - 2*Ec)*\[Rho]^4*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]) - 
                5*(1 - 2*Ec)^8*(3 + 6*Sqrt[\[Rho]] + 11*\[Rho] + 
                  6*\[Rho]^(3/2) + 3*\[Rho]^2) - 10*(1 - 2*Ec)^2*\[Rho]^3*
                 (3 + 6*Sqrt[\[Rho]] + 11*\[Rho] + 6*\[Rho]^(3/2) + 
                  3*\[Rho]^2) - 30*(1 - 2*Ec)^6*Sqrt[\[Rho]]*
                 (2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 28*\[Rho]^(3/2) + 
                  24*\[Rho]^2 + 9*\[Rho]^(5/2) + 2*\[Rho]^3))/(1 - 2*Ec)^4)*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
           (8*(-2*(1 - 2*Ec)^6 + 10*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^6 + 
              10*(1 + Sqrt[\[Rho]])^6*\[Rho]^(3/2) + (30*(-1 + 2*Ec - 
                 Sqrt[\[Rho]])*(1 + Sqrt[\[Rho]])^6*\[Rho]^(3/2))/(-1 + 
                2*Ec) + 5*\[Rho]^3 - (3*\[Rho]^5)/(1 - 2*Ec)^4 + 
              3*(1 - 2*Ec)^5*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              8*\[Rho]^(5/2)*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              (5*\[Rho]^4*(3 + 2*Sqrt[\[Rho]] + 3*\[Rho]))/(1 - 2*Ec)^3 - 
              5*(1 - 2*Ec)^4*(3 + 6*Sqrt[\[Rho]] + 11*\[Rho] + 
                6*\[Rho]^(3/2) + 3*\[Rho]^2) + 5*\[Rho]^2*(3 + 
                6*Sqrt[\[Rho]] + 11*\[Rho] + 6*\[Rho]^(3/2) + 3*\[Rho]^2) - 
              (10*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(3 + 
                 6*Sqrt[\[Rho]] + 11*\[Rho] + 6*\[Rho]^(3/2) + 3*\[Rho]^2))/
               (1 - 2*Ec)^2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 
                6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 12*\[Rho]^2 + 
                6*\[Rho]^(5/2) + \[Rho]^3) + 30*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                4*Ec^2 + \[Rho])*(2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 
                28*\[Rho]^(3/2) + 24*\[Rho]^2 + 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
           (4*(-5 + 2048*Ec^10 + 54*Sqrt[\[Rho]] + 566*\[Rho] + 
              2210*\[Rho]^(3/2) + 2865*\[Rho]^2 + 1560*\[Rho]^(5/2) - 
              1560*\[Rho]^3 - 3240*\[Rho]^(7/2) - 1835*\[Rho]^4 - 
              590*\[Rho]^(9/2) - 30*\[Rho]^5 + 6*\[Rho]^(11/2) - \[Rho]^6 + 
              512*Ec^9*(-11 + 6*Sqrt[\[Rho]] + 9*\[Rho]) + 256*Ec^8*(24 - 
                24*Sqrt[\[Rho]] - 26*\[Rho] + 30*\[Rho]^(3/2) + 
                15*\[Rho]^2) + 256*Ec^7*(-13 + 18*Sqrt[\[Rho]] + 17*\[Rho] - 
                20*\[Rho]^(3/2) + 15*\[Rho]^2 + 30*\[Rho]^(5/2) + 
                5*\[Rho]^3) + 128*Ec^6*(7 - 12*Sqrt[\[Rho]] + 2*\[Rho] + 
                80*\[Rho]^(3/2) + 105*\[Rho]^2 + 150*\[Rho]^(5/2) + 
                100*\[Rho]^3 + 30*\[Rho]^(7/2)) - 32*Ec^5*(-3 + 
                54*Sqrt[\[Rho]] + 801*\[Rho] + 3360*\[Rho]^(3/2) + 
                4950*\[Rho]^2 + 5220*\[Rho]^(5/2) + 2070*\[Rho]^3 + 
                240*\[Rho]^(7/2) - 145*\[Rho]^4 - 30*\[Rho]^(9/2) + 
                3*\[Rho]^5) - 16*Ec^4*(29 - 294*Sqrt[\[Rho]] - 3456*\[Rho] - 
                13800*\[Rho]^(3/2) - 19470*\[Rho]^2 - 18420*\[Rho]^(5/2) - 
                4940*\[Rho]^3 + 2340*\[Rho]^(7/2) + 2060*\[Rho]^4 + 
                580*\[Rho]^(9/2) + 6*\[Rho]^5 - 6*\[Rho]^(11/2) + \[Rho]^6) + 
              32*Ec^3*(14 - 144*Sqrt[\[Rho]] - 1596*\[Rho] - 
                6270*\[Rho]^(3/2) - 8610*\[Rho]^2 - 7350*\[Rho]^(5/2) - 
                740*\[Rho]^3 + 2790*\[Rho]^(7/2) + 1810*\[Rho]^4 + 
                550*\[Rho]^(9/2) + 21*\[Rho]^5 - 6*\[Rho]^(11/2) + 
                \[Rho]^6) + 4*Ec*(13 - 138*Sqrt[\[Rho]] - 1457*\[Rho] - 
                5680*\[Rho]^(3/2) - 7500*\[Rho]^2 - 4920*\[Rho]^(5/2) + 
                2340*\[Rho]^3 + 6240*\[Rho]^(7/2) + 3605*\[Rho]^4 + 
                1150*\[Rho]^(9/2) + 57*\[Rho]^5 - 12*\[Rho]^(11/2) + 
                2*\[Rho]^6) - 8*Ec^2*(27 - 282*Sqrt[\[Rho]] - 3028*\[Rho] - 
                11820*\[Rho]^(3/2) - 15900*\[Rho]^2 - 12060*\[Rho]^(5/2) + 
                1620*\[Rho]^3 + 8940*\[Rho]^(7/2) + 5350*\[Rho]^4 + 
                1680*\[Rho]^(9/2) + 78*\[Rho]^5 - 18*\[Rho]^(11/2) + 
                3*\[Rho]^6))*Log[1 - 2*Ec - \[Rho]])/(5*(1 - 2*Ec)^4) - 
           (2*(-3 + 6144*Ec^10 + 42*Sqrt[\[Rho]] + 578*\[Rho] + 
              1700*\[Rho]^(3/2) + 2745*\[Rho]^2 + 540*\[Rho]^(5/2) - 
              1180*\[Rho]^3 - 3300*\[Rho]^(7/2) - 1550*\[Rho]^4 - 
              590*\[Rho]^(9/2) - 30*\[Rho]^5 + 1536*Ec^9*(-11 + 
                6*Sqrt[\[Rho]] + 9*\[Rho]) + 768*Ec^8*(24 - 24*Sqrt[\[Rho]] - 
                26*\[Rho] + 30*\[Rho]^(3/2) + 15*\[Rho]^2) + 768*Ec^7*(-13 + 
                18*Sqrt[\[Rho]] + 17*\[Rho] - 20*\[Rho]^(3/2) + 15*\[Rho]^2 + 
                30*\[Rho]^(5/2) + 5*\[Rho]^3) + 384*Ec^6*(7 - 
                12*Sqrt[\[Rho]] + 2*\[Rho] + 80*\[Rho]^(3/2) + 105*\[Rho]^2 + 
                150*\[Rho]^(5/2) + 100*\[Rho]^3 + 30*\[Rho]^(7/2)) - 
              16*Ec^4*(27 - 282*Sqrt[\[Rho]] - 5008*\[Rho] - 
                20630*\[Rho]^(3/2) - 37500*\[Rho]^2 - 43200*\[Rho]^(5/2) - 
                27620*\[Rho]^3 - 9480*\[Rho]^(7/2) - 1745*\[Rho]^4 + 
                200*\[Rho]^(9/2)) + 16*Ec^5*(-6 - 84*Sqrt[\[Rho]] - 
                2686*\[Rho] - 12240*\[Rho]^(3/2) - 22170*\[Rho]^2 - 
                27360*\[Rho]^(5/2) - 17070*\[Rho]^3 - 6480*\[Rho]^(7/2) - 
                1115*\[Rho]^4 + 3*\[Rho]^5) - 8*Ec^2*(21 - 246*Sqrt[\[Rho]] - 
                3604*\[Rho] - 12750*\[Rho]^(3/2) - 22620*\[Rho]^2 - 
                19800*\[Rho]^(5/2) - 10290*\[Rho]^3 + 2520*\[Rho]^(7/2) + 
                2200*\[Rho]^4 + 1320*\[Rho]^(9/2) + 75*\[Rho]^5) + 
              8*Ec^3*(48 - 528*Sqrt[\[Rho]] - 8312*\[Rho] - 31760*
                 \[Rho]^(3/2) - 57330*\[Rho]^2 - 59760*\[Rho]^(5/2) - 
                36830*\[Rho]^3 - 7320*\[Rho]^(7/2) - 55*\[Rho]^4 + 
                1340*\[Rho]^(9/2) + 75*\[Rho]^5) + Ec*(36 - 
                456*Sqrt[\[Rho]] - 6404*\[Rho] - 20800*\[Rho]^(3/2) - 
                35670*\[Rho]^2 - 21960*\[Rho]^(5/2) - 4570*\[Rho]^3 + 
                18480*\[Rho]^(7/2) + 9635*\[Rho]^4 + 4180*\[Rho]^(9/2) + 
                225*\[Rho]^5))*Log[\[Rho]])/(5*(1 - 2*Ec)^4) - 
           24*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 33*\[Rho] + 60*\[Rho]^(3/2) + 
             52*\[Rho]^2 + 36*\[Rho]^(5/2) + 11*\[Rho]^3 + 2*\[Rho]^(7/2) - 
             4*Ec*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 12*
                \[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec] + 
           96*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 33*\[Rho] + 60*\[Rho]^(3/2) + 
             52*\[Rho]^2 + 36*\[Rho]^(5/2) + 11*\[Rho]^3 + 2*\[Rho]^(7/2) - 
             4*Ec*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 12*
                \[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 
             33*\[Rho] + 60*\[Rho]^(3/2) + 52*\[Rho]^2 + 36*\[Rho]^(5/2) + 
             11*\[Rho]^3 + 2*\[Rho]^(7/2) - 4*Ec*(1 + 6*Sqrt[\[Rho]] + 12*
                \[Rho] + 18*\[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + 
               \[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           48*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 33*\[Rho] + 60*\[Rho]^(3/2) + 
             52*\[Rho]^2 + 36*\[Rho]^(5/2) + 11*\[Rho]^3 + 2*\[Rho]^(7/2) - 
             4*Ec*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 12*
                \[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((Sqrt[\[Rho]]*(-135 + 7680*Ec^9*(9 + 31*Sqrt[\[Rho]]) - 
              1020*Sqrt[\[Rho]] - 37935*\[Rho] - 59985*\[Rho]^(3/2) - 
              208980*\[Rho]^2 - 154240*\[Rho]^(5/2) - 223980*\[Rho]^3 - 
              71985*\[Rho]^(7/2) - 43935*\[Rho]^4 - 1842*\[Rho]^(9/2) + 
              417*\[Rho]^5 - 72*\[Rho]^(11/2) + 3840*Ec^8*(-36 - 
                118*Sqrt[\[Rho]] + 77*\[Rho] + 36*\[Rho]^(3/2)) + 
              640*Ec^7*(162 + 492*Sqrt[\[Rho]] - 756*\[Rho] - 
                3*\[Rho]^(3/2) + 432*\[Rho]^2 + 67*\[Rho]^(5/2)) + 
              160*Ec^6*(-216 - 588*Sqrt[\[Rho]] + 168*\[Rho] - 
                1242*\[Rho]^(3/2) - 3108*\[Rho]^2 + 1288*\[Rho]^(5/2) + 
                384*\[Rho]^3 + 15*\[Rho]^(7/2)) - 32*Ec^5*(-135 - 
                315*Sqrt[\[Rho]] - 42180*\[Rho] - 51450*\[Rho]^(3/2) - 
                161940*\[Rho]^2 - 82890*\[Rho]^(5/2) - 92340*\[Rho]^3 - 
                17570*\[Rho]^(7/2) - 4605*\[Rho]^4 + 246*\[Rho]^(9/2)) - 
              16*Ec^4*(135 + 870*Sqrt[\[Rho]] + 175680*\[Rho] + 
                259005*\[Rho]^(3/2) + 848940*\[Rho]^2 + 582630*\[Rho]^(5/2) + 
                672090*\[Rho]^3 + 186580*\[Rho]^(7/2) + 77480*\[Rho]^4 + 
                2622*\[Rho]^(9/2) - 417*\[Rho]^5 + 72*\[Rho]^(11/2)) + 
              4*Ec*(270 + 1995*Sqrt[\[Rho]] + 90450*\[Rho] + 147645*
                 \[Rho]^(3/2) + 507540*\[Rho]^2 + 385670*\[Rho]^(5/2) + 
                528900*\[Rho]^3 + 172275*\[Rho]^(7/2) + 96810*\[Rho]^4 + 
                4119*\[Rho]^(9/2) - 834*\[Rho]^5 + 144*\[Rho]^(11/2)) - 
              12*Ec^2*(270 + 1930*Sqrt[\[Rho]] + 115800*\[Rho] + 
                191135*\[Rho]^(3/2) + 647650*\[Rho]^2 + 495270*\[Rho]^(5/2) + 
                642730*\[Rho]^3 + 207950*\[Rho]^(7/2) + 107860*\[Rho]^4 + 
                4619*\[Rho]^(9/2) - 834*\[Rho]^5 + 144*\[Rho]^(11/2)) + 
              4*Ec^3*(1080 + 7380*Sqrt[\[Rho]] + 680280*\[Rho] + 
                1096470*\[Rho]^(3/2) + 3658920*\[Rho]^2 + 2729790*
                 \[Rho]^(5/2) + 3346320*\[Rho]^3 + 1040515*\[Rho]^(7/2) + 
                493540*\[Rho]^4 + 20601*\[Rho]^(9/2) - 3336*\[Rho]^5 + 
                576*\[Rho]^(11/2))))/(75*(1 - 2*Ec)^4) - 
           (128*\[Rho]^(3/2)*(5 + 30*Sqrt[\[Rho]] + 51*\[Rho] + 
              84*\[Rho]^(3/2) + 51*\[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3)*
             Log[1 - Sqrt[\[Rho]]])/5 + (2*(1 + Sqrt[\[Rho]])^8*
             (1 - 14*Sqrt[\[Rho]] + 90*\[Rho] - 14*\[Rho]^(3/2) + \[Rho]^2)*
             Log[1 - \[Rho]])/5 + 96*(-1 + 2*Ec)*\[Rho]*(1 + 6*Sqrt[\[Rho]] + 
             12*\[Rho] + 18*\[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + 
             \[Rho]^3)*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           (96*(-1 + 2*Ec)*\[Rho]*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*
                \[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
             48*\[Rho]^(3/2)*(2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 28*
                \[Rho]^(3/2) + 24*\[Rho]^2 + 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]^(3/2)*
            (2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 28*\[Rho]^(3/2) + 24*\[Rho]^2 + 
             9*\[Rho]^(5/2) + 2*\[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + (48*(1 - 2*Ec)*\[Rho]*(1 + 6*Sqrt[\[Rho]] + 12*
                \[Rho] + 18*\[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + 
               \[Rho]^3) + 24*\[Rho]^(3/2)*(2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 
               28*\[Rho]^(3/2) + 24*\[Rho]^2 + 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         (96*(-1 + 2*Ec)*\[Rho]*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
           48*\[Rho]^(3/2)*(2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 
             28*\[Rho]^(3/2) + 24*\[Rho]^2 + 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
          PolyLog[3, 1 - 2*Ec] + 192*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 
           33*\[Rho] + 60*\[Rho]^(3/2) + 52*\[Rho]^2 + 36*\[Rho]^(5/2) + 
           11*\[Rho]^3 + 2*\[Rho]^(7/2) - 4*Ec*(1 + 6*Sqrt[\[Rho]] + 
             12*\[Rho] + 18*\[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + 
             \[Rho]^3))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         192*\[Rho]*(2 + 14*Sqrt[\[Rho]] + 33*\[Rho] + 60*\[Rho]^(3/2) + 
           52*\[Rho]^2 + 36*\[Rho]^(5/2) + 11*\[Rho]^3 + 2*\[Rho]^(7/2) - 
           4*Ec*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 18*\[Rho]^(3/2) + 
             12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         (96*(-1 + 2*Ec)*\[Rho]*(1 + 6*Sqrt[\[Rho]] + 12*\[Rho] + 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
           48*\[Rho]^(3/2)*(2 + 9*Sqrt[\[Rho]] + 24*\[Rho] + 
             28*\[Rho]^(3/2) + 24*\[Rho]^2 + 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (2011 - 512*Ec^10*(-4879 + 480*Pi^2) - 18666*Sqrt[\[Rho]] - 
           91098*\[Rho] - 1371906*\[Rho]^(3/2) - 1619181*\[Rho]^2 - 
           2509848*\[Rho]^(5/2) + 2509848*\[Rho]^(7/2) + 1619181*\[Rho]^4 + 
           1371906*\[Rho]^(9/2) + 91098*\[Rho]^5 + 18666*\[Rho]^(11/2) - 
           2011*\[Rho]^6 - 60*Pi^2*(3 - 18*Sqrt[\[Rho]] + 18*\[Rho] - 
             690*\[Rho]^(3/2) - 4365*\[Rho]^2 - 6192*\[Rho]^(5/2) - 
             12128*\[Rho]^3 - 6192*\[Rho]^(7/2) - 4365*\[Rho]^4 - 
             690*\[Rho]^(9/2) + 18*\[Rho]^5 - 18*\[Rho]^(11/2) + 
             3*\[Rho]^6) - 512*Ec^9*(14054 - 10866*Sqrt[\[Rho]] - 
             19707*\[Rho] + 120*Pi^2*(-11 + 6*Sqrt[\[Rho]] + 9*\[Rho])) - 
           768*Ec^8*(-10695 + 14618*Sqrt[\[Rho]] + 27074*\[Rho] - 
             21238*\[Rho]^(3/2) - 12829*\[Rho]^2 + 40*Pi^2*
              (24 - 24*Sqrt[\[Rho]] - 26*\[Rho] + 30*\[Rho]^(3/2) + 15*
                \[Rho]^2)) - 64*Ec^7*(72019 - 130092*Sqrt[\[Rho]] - 
             252183*\[Rho] + 376464*\[Rho]^(3/2) + 160548*\[Rho]^2 - 
             274536*\[Rho]^(5/2) - 57116*\[Rho]^3 + 480*Pi^2*
              (-13 + 18*Sqrt[\[Rho]] + 17*\[Rho] - 20*\[Rho]^(3/2) + 15*
                \[Rho]^2 + 30*\[Rho]^(5/2) + 5*\[Rho]^3)) - 
           32*Ec^6*(-41389 + 92688*Sqrt[\[Rho]] + 169170*\[Rho] - 
             23064*\[Rho]^(3/2) - 49944*\[Rho]^2 + 815952*\[Rho]^(5/2) - 
             110752*\[Rho]^3 - 220776*\[Rho]^(7/2) - 8505*\[Rho]^4 + 
             480*Pi^2*(7 - 12*Sqrt[\[Rho]] + 2*\[Rho] + 80*\[Rho]^(3/2) + 105*
                \[Rho]^2 + 150*\[Rho]^(5/2) + 100*\[Rho]^3 + 30*
                \[Rho]^(7/2))) + 86400*\[Rho]*Zeta[3] + 604800*\[Rho]^(3/2)*
            Zeta[3] + 1425600*\[Rho]^2*Zeta[3] + 2592000*\[Rho]^(5/2)*
            Zeta[3] + 2246400*\[Rho]^3*Zeta[3] + 1555200*\[Rho]^(7/2)*
            Zeta[3] + 475200*\[Rho]^4*Zeta[3] + 86400*\[Rho]^(9/2)*Zeta[3] - 
           96*Ec^5*(3971 - 16322*Sqrt[\[Rho]] - 14878*\[Rho]^(9/2) + 
             1699*\[Rho]^5 + 40*Pi^2*(-3 + 6*Sqrt[\[Rho]] - 271*\[Rho] - 1680*
                \[Rho]^(3/2) - 3390*\[Rho]^2 - 5220*\[Rho]^(5/2) - 3630*
                \[Rho]^3 - 1920*\[Rho]^(7/2) - 385*\[Rho]^4 - 30*
                \[Rho]^(9/2) + 3*\[Rho]^5) + 640*\[Rho]^2*(-689 + 540*
                Zeta[3]) + 8*\[Rho]*(-3409 + 3600*Zeta[3]) + 
             32*\[Rho]^(3/2)*(-18451 + 5400*Zeta[3]) + 16*\[Rho]^(7/2)*
              (-15689 + 10800*Zeta[3]) + 16*\[Rho]^3*(-19447 + 21600*
                Zeta[3]) + \[Rho]^4*(-48262 + 28800*Zeta[3]) + 
             12*\[Rho]^(5/2)*(-95143 + 43200*Zeta[3])) + 
           8*Ec*(-2713 + 22986*Sqrt[\[Rho]] - 92772*\[Rho]^5 - 
             18666*\[Rho]^(11/2) + 2011*\[Rho]^6 + 60*Pi^2*
              (3 - 18*Sqrt[\[Rho]] + 78*\[Rho] - 270*\[Rho]^(3/2) - 3375*
                \[Rho]^2 - 4392*\[Rho]^(5/2) - 10568*\[Rho]^3 - 5112*
                \[Rho]^(7/2) - 4035*\[Rho]^4 - 630*\[Rho]^(9/2) + 18*
                \[Rho]^5 - 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^3*(437268 - 2505600*Zeta[3]) - 360*\[Rho]^(9/2)*
              (3671 + 240*Zeta[3]) - 864*\[Rho]^4*(1777 + 575*Zeta[3]) - 
             18*\[Rho]*(-6029 + 6000*Zeta[3]) - 36*\[Rho]^(3/2)*
              (-46507 + 20400*Zeta[3]) - 108*\[Rho]^(5/2)*(-31363 + 27600*
                Zeta[3]) - 36*\[Rho]^2*(-55019 + 46800*Zeta[3]) - 
             36*\[Rho]^(7/2)*(57347 + 46800*Zeta[3])) - 
           16*Ec^4*(-22039 + 125616*Sqrt[\[Rho]] - 82326*\[Rho]^5 - 
             18666*\[Rho]^(11/2) + 2011*\[Rho]^6 + 60*Pi^2*
              (3 - 18*Sqrt[\[Rho]] + 1558*\[Rho] + 9050*\[Rho]^(3/2) + 16365*
                \[Rho]^2 + 27528*\[Rho]^(5/2) + 13352*\[Rho]^3 + 9048*
                \[Rho]^(7/2) - 575*\[Rho]^4 - 190*\[Rho]^(9/2) + 18*
                \[Rho]^5 - 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^3*(5262460 - 6393600*Zeta[3]) + \[Rho]^2*
              (6958230 - 5572800*Zeta[3]) + \[Rho]*(355164 - 432000*
                Zeta[3]) - 960*\[Rho]^(3/2)*(-7331 + 2790*Zeta[3]) - 
             30*\[Rho]^(9/2)*(30229 + 2880*Zeta[3]) - 120*\[Rho]^4*
              (5141 + 6840*Zeta[3]) - 120*\[Rho]^(7/2)*(-19861 + 30240*
                Zeta[3]) - 180*\[Rho]^(5/2)*(-84553 + 48960*Zeta[3])) - 
           12*Ec^2*(-8369 + 62832*Sqrt[\[Rho]] - 187221*\[Rho]^5 - 
             37332*\[Rho]^(11/2) + 4022*\[Rho]^6 + 120*Pi^2*
              (3 - 18*Sqrt[\[Rho]] + 198*\[Rho] + 530*\[Rho]^(3/2) - 1575*
                \[Rho]^2 - 1272*\[Rho]^(5/2) - 8008*\[Rho]^3 - 3432*
                \[Rho]^(7/2) - 3555*\[Rho]^4 - 550*\[Rho]^(9/2) + 18*
                \[Rho]^5 - 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^(5/2)*(9537396 - 7257600*Zeta[3]) + 
             \[Rho]^3*(2204444 - 5875200*Zeta[3]) + \[Rho]^(3/2)*
              (4391076 - 1900800*Zeta[3]) - 600*\[Rho]^(9/2)*
              (4159 + 288*Zeta[3]) - 75*\[Rho]^4*(37307 + 14208*Zeta[3]) - 
             288*\[Rho]^2*(-17771 + 14700*Zeta[3]) - 60*\[Rho]^(7/2)*
              (46891 + 63360*Zeta[3]) - 3*\[Rho]*(-91519 + 96000*Zeta[3])) + 
           4*Ec^3*(-63095 + 412308*Sqrt[\[Rho]] - 737655*\[Rho]^5 - 
             149328*\[Rho]^(11/2) + 16088*\[Rho]^6 + 480*Pi^2*
              (3 - 18*Sqrt[\[Rho]] + 488*\[Rho] + 2390*\[Rho]^(3/2) + 2445*
                \[Rho]^2 + 5388*\[Rho]^(5/2) - 2848*\[Rho]^3 - 252*
                \[Rho]^(7/2) - 2725*\[Rho]^4 - 430*\[Rho]^(9/2) + 18*
                \[Rho]^5 - 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^2*(29405508 - 23846400*Zeta[3]) - 2400*\[Rho]^(7/2)*
              (977 + 7776*Zeta[3]) - 60*\[Rho]^(9/2)*(150779 + 11520*
                Zeta[3]) - 315*\[Rho]^4*(29447 + 15360*Zeta[3]) - 
             75*\[Rho]*(-20641 + 23040*Zeta[3]) - 480*\[Rho]^(5/2)*
              (-123493 + 82080*Zeta[3]) - 48*\[Rho]^(3/2)*(-551149 + 230400*
                Zeta[3]) - 20*\[Rho]^3*(-910933 + 1520640*Zeta[3])))/
          (900*(1 - 2*Ec)^4)) + aS^2*(-4*\[Rho]*(-2 + 14*Sqrt[\[Rho]] - 
           33*\[Rho] + 60*\[Rho]^(3/2) - 52*\[Rho]^2 + 36*\[Rho]^(5/2) - 
           11*\[Rho]^3 + 2*\[Rho]^(7/2) + 4*Ec*(1 - 6*Sqrt[\[Rho]] + 
             12*\[Rho] - 18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + 
             \[Rho]^3))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((-13 + 22528*Ec^10 - 174*Sqrt[\[Rho]] + 2306*\[Rho] - 
             8630*\[Rho]^(3/2) + 13965*\[Rho]^2 - 11940*\[Rho]^(5/2) + 
             2300*\[Rho]^3 + 5580*\[Rho]^(7/2) - 4100*\[Rho]^4 + 
             1700*\[Rho]^(9/2) - 96*\[Rho]^5 + 12*\[Rho]^(11/2) + 
             2*\[Rho]^6 + 5632*Ec^9*(-11 - 6*Sqrt[\[Rho]] + 9*\[Rho]) + 
             2816*Ec^8*(24 + 24*Sqrt[\[Rho]] - 26*\[Rho] - 30*\[Rho]^(3/2) + 
               15*\[Rho]^2) + 2816*Ec^7*(-13 - 18*Sqrt[\[Rho]] + 17*\[Rho] + 
               20*\[Rho]^(3/2) + 15*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*
                \[Rho]^3) - 1408*Ec^6*(-7 - 12*Sqrt[\[Rho]] - 2*\[Rho] + 80*
                \[Rho]^(3/2) - 105*\[Rho]^2 + 150*\[Rho]^(5/2) - 100*
                \[Rho]^3 + 30*\[Rho]^(7/2)) + 32*Ec^5*(-9 + 174*
                Sqrt[\[Rho]] - 5101*\[Rho] + 24000*\[Rho]^(3/2) - 42240*
                \[Rho]^2 + 53460*\[Rho]^(5/2) - 32100*\[Rho]^3 + 12720*
                \[Rho]^(7/2) - 1980*\[Rho]^4 + 30*\[Rho]^(9/2) + 6*
                \[Rho]^5) + 16*Ec^4*(-109 - 1134*Sqrt[\[Rho]] + 19256*
                \[Rho] - 84280*\[Rho]^(3/2) + 147780*\[Rho]^2 - 181560*
                \[Rho]^(5/2) + 111120*\[Rho]^3 - 44640*\[Rho]^(7/2) + 7725*
                \[Rho]^4 + 150*\[Rho]^(9/2) + 12*\[Rho]^5 + 12*
                \[Rho]^(11/2) + 2*\[Rho]^6) - 16*Ec^3*(-98 - 1068*
                Sqrt[\[Rho]] + 16142*\[Rho] - 67700*\[Rho]^(3/2) + 117690*
                \[Rho]^2 - 139380*\[Rho]^(5/2) + 83190*\[Rho]^3 - 28980*
                \[Rho]^(7/2) + 3075*\[Rho]^4 + 1440*\[Rho]^(9/2) - 111*
                \[Rho]^5 + 24*\[Rho]^(11/2) + 4*\[Rho]^6) + 
             8*Ec^2*(-87 - 1002*Sqrt[\[Rho]] + 14128*\[Rho] - 57060*
                \[Rho]^(3/2) + 97830*\[Rho]^2 - 109080*\[Rho]^(5/2) + 59220*
                \[Rho]^3 - 12000*\[Rho]^(7/2) - 3445*\[Rho]^4 + 3390*
                \[Rho]^(9/2) - 234*\[Rho]^5 + 36*\[Rho]^(11/2) + 6*
                \[Rho]^6) - 2*Ec*(-76 - 936*Sqrt[\[Rho]] + 12664*\[Rho] - 
               49280*\[Rho]^(3/2) + 82590*\[Rho]^2 - 83400*\[Rho]^(5/2) + 
               35690*\[Rho]^3 + 6960*\[Rho]^(7/2) - 11395*\[Rho]^4 + 5780*
                \[Rho]^(9/2) - 357*\[Rho]^5 + 48*\[Rho]^(11/2) + 8*\[Rho]^6))/
            (5*(1 - 2*Ec)^4) + 24*\[Rho]*(-2 + 14*Sqrt[\[Rho]] - 33*\[Rho] + 
             60*\[Rho]^(3/2) - 52*\[Rho]^2 + 36*\[Rho]^(5/2) - 11*\[Rho]^3 + 
             2*\[Rho]^(7/2) + 4*Ec*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*
                \[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3))*
            Log[2*Ec]) + (-96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 12*\[Rho]^2 - 
             6*\[Rho]^(5/2) + \[Rho]^3) + (4*(2*(1 - 2*Ec)^6 + 
              10*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^6 + 40*(-1 + Sqrt[\[Rho]])^
                6*\[Rho]^(3/2) + (30*(-1 + Sqrt[\[Rho]])^6*\[Rho]^2)/(-1 + 
                2*Ec) - 5*\[Rho]^3 + (3*\[Rho]^5)/(1 - 2*Ec)^4 + 
              3*(-1 + 2*Ec)^5*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              8*\[Rho]^(5/2)*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              (5*\[Rho]^4*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]))/(-1 + 2*Ec)^3 + 
              5*(1 - 2*Ec)^4*(3 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 
                6*\[Rho]^(3/2) + 3*\[Rho]^2) - 15*\[Rho]^2*(3 - 
                6*Sqrt[\[Rho]] + 11*\[Rho] - 6*\[Rho]^(3/2) + 3*\[Rho]^2) + 
              (10*\[Rho]^3*(3 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 6*\[Rho]^(3/2) + 
                 3*\[Rho]^2))/(1 - 2*Ec)^2 + 30*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                4*Ec^2 + \[Rho])*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
                28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 
                2*\[Rho]^3)))/5)*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (4*((-30*(-1 + Sqrt[\[Rho]])^6*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(3/2))/(1 - 2*Ec) - 3*\[Rho]^3 + (3*\[Rho]^5)/
             (1 - 2*Ec)^4 - 10*(-1 + Sqrt[\[Rho]])^6*((1 - 2*Ec)^3 + 
              \[Rho]^(3/2)) - (5*\[Rho]^(5/2)*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho])*
              ((1 - 2*Ec)^3 + \[Rho]^(3/2)))/(1 - 2*Ec)^3 + 
            (10*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(3 - 6*Sqrt[\[Rho]] + 
               11*\[Rho] - 6*\[Rho]^(3/2) + 3*\[Rho]^2))/(1 - 2*Ec)^2 + 
            5*((1 - 2*Ec)^4 - \[Rho]^2)*(3 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 
              6*\[Rho]^(3/2) + 3*\[Rho]^2) + 3*(-3 + 2*Sqrt[\[Rho]] - 
              3*\[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) + 
            2*((1 - 2*Ec)^6 - \[Rho]^3) + 120*(1 - 2*Ec + Sqrt[\[Rho]])*
             \[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 
              12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 30*Sqrt[\[Rho]]*
             (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
              28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
         (\[Rho]^(3/2)*(-180 + 540*Sqrt[\[Rho]] - 1440*\[Rho] + 
            1480*\[Rho]^(3/2) - 1200*\[Rho]^2 + 465*\[Rho]^(5/2) - 
            30*\[Rho]^3 + 6*\[Rho]^(7/2) + 6*\[Rho]^4 + \[Rho]^(9/2))*
           Log[\[Rho]]^2)/5 + Log[\[Mu]^2/mb^2]*
          ((3*(1 + 128*Ec^6 + 6*Sqrt[\[Rho]] - 24*\[Rho] + 350*\[Rho]^(3/2) + 
              (-405 + 30/(1 - 2*Ec))*\[Rho]^2 + (780 + 180/(-1 + 2*Ec))*
               \[Rho]^(5/2) - (60*Ec*(-7 + 16*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 - 
              (120*(5 - 14*Ec + 6*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 + 
              (15*(-25 + 132*Ec - 216*Ec^2 + 96*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^
                3 - (10*(-35 + 192*Ec - 336*Ec^2 + 176*Ec^3)*\[Rho]^(9/2))/
               (-1 + 2*Ec)^3 + (6*(4 - 31*Ec + 88*Ec^2 - 104*Ec^3 + 32*Ec^4)*
                \[Rho]^5)/(1 - 2*Ec)^4 - 6*\[Rho]^(11/2) - \[Rho]^6 + 
              96*Ec^5*(-1 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 80*Ec^3*\[Rho]^(3/2)*
               (-4 + 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2)) + 
              240*Ec^4*(-2*\[Rho]^(3/2) + \[Rho]^2) - 240*Ec^2*\[Rho]^(3/2)*(
                1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2) - 
              6*Ec*\[Rho]^(3/2)*(40 - 50*Sqrt[\[Rho]] + 180*\[Rho] - 
                90*\[Rho]^(3/2) + 120*\[Rho]^2 - 15*\[Rho]^(5/2) + 
                10*\[Rho]^3 + \[Rho]^(7/2))))/5 + 36*\[Rho]^(3/2)*
            (2 - 3*Sqrt[\[Rho]] + 12*\[Rho] - 8*\[Rho]^(3/2) + 12*\[Rho]^2 - 
             3*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[\[Rho]]) + 
         Log[1 - 2*Ec - \[Rho]]*((-167936*Ec^10 - 512*Ec^9*(-857 - 522*
                Sqrt[\[Rho]] + 783*\[Rho]) - 256*Ec^8*(1758 + 1848*
                Sqrt[\[Rho]] - 2422*\[Rho] - 2850*\[Rho]^(3/2) + 1425*
                \[Rho]^2) - 512*Ec^7*(-448 - 648*Sqrt[\[Rho]] + 1022*\[Rho] + 
               800*\[Rho]^(3/2) + 375*\[Rho]^2 - 1650*\[Rho]^(5/2) + 275*
                \[Rho]^3) + 256*Ec^6*(-217 - 312*Sqrt[\[Rho]] - 782*\[Rho] + 
               7250*\[Rho]^(3/2) - 9900*\[Rho]^2 + 10050*\[Rho]^(5/2) - 5500*
                \[Rho]^3 + 2250*\[Rho]^(7/2)) + 32*Ec^5*(-219 - 3678*
                Sqrt[\[Rho]] + 49517*\[Rho] - 202800*\[Rho]^(3/2) + 290100*
                \[Rho]^2 - 282600*\[Rho]^(5/2) + 96300*\[Rho]^3 + 9600*
                \[Rho]^(7/2) - 18125*\[Rho]^4 + 5550*\[Rho]^(9/2) + 411*
                \[Rho]^5) + 3*(-39 - 274*Sqrt[\[Rho]] + 86*\[Rho] - 3250*
                \[Rho]^(3/2) + 1625*\[Rho]^2 - 4000*\[Rho]^(5/2) + 4000*
                \[Rho]^(7/2) - 1625*\[Rho]^4 + 3250*\[Rho]^(9/2) - 86*
                \[Rho]^5 + 274*\[Rho]^(11/2) + 39*\[Rho]^6) - 
             24*Ec*(-29 - 154*Sqrt[\[Rho]] - 1344*\[Rho] + 1900*
                \[Rho]^(3/2) - 5350*\[Rho]^2 - 1600*\[Rho]^(5/2) + 4400*
                \[Rho]^3 - 5600*\[Rho]^(7/2) + 3150*\[Rho]^4 + 1400*
                \[Rho]^(9/2) - 26*\[Rho]^5 + 274*\[Rho]^(11/2) + 39*
                \[Rho]^6) + 24*Ec^2*(-17 + 318*Sqrt[\[Rho]] - 13002*\[Rho] + 
               38900*\[Rho]^(3/2) - 61650*\[Rho]^2 + 22800*\[Rho]^(5/2) + 
               23000*\[Rho]^3 - 52800*\[Rho]^(7/2) + 27900*\[Rho]^4 - 2900*
                \[Rho]^(9/2) + 132*\[Rho]^5 + 822*\[Rho]^(11/2) + 117*
                \[Rho]^6) + 16*Ec^4*(913 + 9978*Sqrt[\[Rho]] - 125692*
                \[Rho] + 475700*\[Rho]^(3/2) - 675150*\[Rho]^2 + 557400*
                \[Rho]^(5/2) - 89800*\[Rho]^3 - 192600*\[Rho]^(7/2) + 114850*
                \[Rho]^4 - 33800*\[Rho]^(9/2) + 462*\[Rho]^5 + 822*
                \[Rho]^(11/2) + 117*\[Rho]^6) - 16*Ec^3*(341 + 4626*
                Sqrt[\[Rho]] - 71689*\[Rho] + 251200*\[Rho]^(3/2) - 364200*
                \[Rho]^2 + 232800*\[Rho]^(5/2) + 34300*\[Rho]^3 - 205800*
                \[Rho]^(7/2) + 110725*\[Rho]^4 - 26350*\[Rho]^(9/2) + 729*
                \[Rho]^5 + 1644*\[Rho]^(11/2) + 234*\[Rho]^6))/
            (75*(1 - 2*Ec)^4) - (2*(-5 + 2048*Ec^10 - 54*Sqrt[\[Rho]] + 
              566*\[Rho] - 2210*\[Rho]^(3/2) + 2865*\[Rho]^2 - 
              1560*\[Rho]^(5/2) - 1560*\[Rho]^3 + 3240*\[Rho]^(7/2) - 
              1835*\[Rho]^4 + 590*\[Rho]^(9/2) - 30*\[Rho]^5 - 
              6*\[Rho]^(11/2) - \[Rho]^6 + 512*Ec^9*(-11 - 6*Sqrt[\[Rho]] + 
                9*\[Rho]) + 256*Ec^8*(24 + 24*Sqrt[\[Rho]] - 26*\[Rho] - 
                30*\[Rho]^(3/2) + 15*\[Rho]^2) + 256*Ec^7*(-13 - 
                18*Sqrt[\[Rho]] + 17*\[Rho] + 20*\[Rho]^(3/2) + 15*\[Rho]^2 - 
                30*\[Rho]^(5/2) + 5*\[Rho]^3) - 128*Ec^6*(-7 - 
                12*Sqrt[\[Rho]] - 2*\[Rho] + 80*\[Rho]^(3/2) - 105*\[Rho]^2 + 
                150*\[Rho]^(5/2) - 100*\[Rho]^3 + 30*\[Rho]^(7/2)) - 
              32*Ec^5*(-3 - 54*Sqrt[\[Rho]] + 801*\[Rho] - 
                3360*\[Rho]^(3/2) + 4950*\[Rho]^2 - 5220*\[Rho]^(5/2) + 
                2070*\[Rho]^3 - 240*\[Rho]^(7/2) - 145*\[Rho]^4 + 
                30*\[Rho]^(9/2) + 3*\[Rho]^5) - 16*Ec^4*(29 + 
                294*Sqrt[\[Rho]] - 3456*\[Rho] + 13800*\[Rho]^(3/2) - 
                19470*\[Rho]^2 + 18420*\[Rho]^(5/2) - 4940*\[Rho]^3 - 
                2340*\[Rho]^(7/2) + 2060*\[Rho]^4 - 580*\[Rho]^(9/2) + 
                6*\[Rho]^5 + 6*\[Rho]^(11/2) + \[Rho]^6) + 32*Ec^3*(14 + 
                144*Sqrt[\[Rho]] - 1596*\[Rho] + 6270*\[Rho]^(3/2) - 
                8610*\[Rho]^2 + 7350*\[Rho]^(5/2) - 740*\[Rho]^3 - 
                2790*\[Rho]^(7/2) + 1810*\[Rho]^4 - 550*\[Rho]^(9/2) + 
                21*\[Rho]^5 + 6*\[Rho]^(11/2) + \[Rho]^6) + 4*Ec*(13 + 
                138*Sqrt[\[Rho]] - 1457*\[Rho] + 5680*\[Rho]^(3/2) - 
                7500*\[Rho]^2 + 4920*\[Rho]^(5/2) + 2340*\[Rho]^3 - 
                6240*\[Rho]^(7/2) + 3605*\[Rho]^4 - 1150*\[Rho]^(9/2) + 
                57*\[Rho]^5 + 12*\[Rho]^(11/2) + 2*\[Rho]^6) - 
              8*Ec^2*(27 + 282*Sqrt[\[Rho]] - 3028*\[Rho] + 11820*
                 \[Rho]^(3/2) - 15900*\[Rho]^2 + 12060*\[Rho]^(5/2) + 
                1620*\[Rho]^3 - 8940*\[Rho]^(7/2) + 5350*\[Rho]^4 - 
                1680*\[Rho]^(9/2) + 78*\[Rho]^5 + 18*\[Rho]^(11/2) + 
                3*\[Rho]^6))*Log[\[Rho]])/(5*(1 - 2*Ec)^4)) + 
         ((-4*(-1 + (1 - 2*Ec)^6))/5 - 8*Ec*(3 - 6*Ec + 4*Ec^2)*
            (-1 + Sqrt[\[Rho]])^6 - (24*Ec*(-1 + Sqrt[\[Rho]])^6*\[Rho]^2)/
            (-1 + 2*Ec) + (48*Ec*(-1 + 3*Ec - 4*Ec^2 + 2*Ec^3)*\[Rho]^5)/
            (5*(1 - 2*Ec)^4) + (6*(-1 + (1 - 2*Ec)^5)*(3 - 2*Sqrt[\[Rho]] + 
              3*\[Rho]))/5 - (4*Ec*(3 - 6*Ec + 4*Ec^2)*\[Rho]^4*
             (3 - 2*Sqrt[\[Rho]] + 3*\[Rho]))/(-1 + 2*Ec)^3 + 
           2*(-1 + (1 - 2*Ec)^4)*(-3 + 6*Sqrt[\[Rho]] - 11*\[Rho] + 
             6*\[Rho]^(3/2) - 3*\[Rho]^2) + (16*(-1 + Ec)*Ec*\[Rho]^3*
             (3 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 6*\[Rho]^(3/2) + 3*\[Rho]^2))/
            (1 - 2*Ec)^2 + 96*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
           96*Ec*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 
             12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 96*(-1 + 2*Ec)*\[Rho]*
            (1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 12*\[Rho]^2 - 
             6*\[Rho]^(5/2) + \[Rho]^3) + 48*(-1 + Ec)*Ec*Sqrt[\[Rho]]*
            (2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 28*\[Rho]^(3/2) + 24*\[Rho]^2 - 
             9*\[Rho]^(5/2) + 2*\[Rho]^3) - (4*Ec*(-3 - 30*Sqrt[\[Rho]] + 
              265*\[Rho] - 840*\[Rho]^(3/2) + 780*\[Rho]^2 - 780*\[Rho]^3 + 
              840*\[Rho]^(7/2) - 265*\[Rho]^4 + 30*\[Rho]^(9/2) + 
              3*\[Rho]^5))/5)*PolyLog[2, 2*Ec] - 
         (256*\[Rho]^(3/2)*(5 - 30*Sqrt[\[Rho]] + 51*\[Rho] - 
            84*\[Rho]^(3/2) + 51*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*\[Rho]^3)*
           PolyLog[2, Sqrt[\[Rho]]])/5 - (8*(2 - 128*Ec^6 + 24*Sqrt[\[Rho]] - 
            286*\[Rho] + 1130*\[Rho]^(3/2) + 30*(-45 + (1 - 2*Ec)^(-1))*
             \[Rho]^2 + (1194 + 180/(-1 + 2*Ec))*\[Rho]^(5/2) + 
            (6*(179 - 586*Ec + 436*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
            (6*(231 - 764*Ec + 564*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 + 
            (10*(-103 + 563*Ec - 990*Ec^2 + 540*Ec^3)*\[Rho]^4)/
             (-1 + 2*Ec)^3 - (10*(-27 + 144*Ec - 240*Ec^2 + 112*Ec^3)*
              \[Rho]^(9/2))/(-1 + 2*Ec)^3 - (6*(-2 + 15*Ec - 40*Ec^2 + 40*
                Ec^3)*\[Rho]^5)/(1 - 2*Ec)^4 - 80*Ec^4*\[Rho]*
             (2 - 6*Sqrt[\[Rho]] + 3*\[Rho]) - 96*Ec^5*(-1 - 2*Sqrt[\[Rho]] + 
              3*\[Rho]) - 80*Ec^3*\[Rho]*(2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 
              6*\[Rho]^(3/2) + \[Rho]^2) + 240*Ec^2*\[Rho]*
             (-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
              \[Rho]^(5/2)) + 2*Ec*(-3 - 30*Sqrt[\[Rho]] + 385*\[Rho] - 
              1680*\[Rho]^(3/2) + 2730*\[Rho]^2 - 3420*\[Rho]^(5/2) + 
              1950*\[Rho]^3 - 840*\[Rho]^(7/2) + 120*\[Rho]^4))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
         (8*(-2 + 128*Ec^6 - 24*Sqrt[\[Rho]] + 286*\[Rho] - 
            1290*\[Rho]^(3/2) + 30*(77 + (-1 + 2*Ec)^(-1))*\[Rho]^2 + 
            (-2826 + 180/(1 - 2*Ec))*\[Rho]^(5/2) + 
            (6*(269 - 1206*Ec + 1356*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
            (6*(41 - 324*Ec + 524*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 + 
            (10*(7 + 13*Ec - 162*Ec^2 + 228*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
            (10*(11 - 48*Ec + 48*Ec^2 + 16*Ec^3)*\[Rho]^(9/2))/
             (-1 + 2*Ec)^3 + (6*(-2 + 15*Ec - 40*Ec^2 + 40*Ec^3)*\[Rho]^5)/
             (1 - 2*Ec)^4 + 80*Ec^4*\[Rho]*(2 - 6*Sqrt[\[Rho]] + 3*\[Rho]) + 
            96*Ec^5*(-1 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 80*Ec^3*\[Rho]*
             (2 - 8*Sqrt[\[Rho]] + 9*\[Rho] - 6*\[Rho]^(3/2) + \[Rho]^2) - 
            240*Ec^2*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
              9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2)) + 
            Ec*(6 + 60*Sqrt[\[Rho]] - 770*\[Rho] + 3360*\[Rho]^(3/2) - 
              5460*\[Rho]^2 + 6840*\[Rho]^(5/2) - 3900*\[Rho]^3 + 
              1680*\[Rho]^(7/2) - 240*\[Rho]^4))*PolyLog[2, 
            Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + (2*(1 + Sqrt[\[Rho]])^10*
           (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]])/5 + 
         (4*(3 + 30*Sqrt[\[Rho]] - 280*\[Rho] + 1180*\[Rho]^(3/2) - 
            1470*\[Rho]^2 + 1080*\[Rho]^(5/2) + 680*\[Rho]^3 - 
            1320*\[Rho]^(7/2) + 880*\[Rho]^4 - 220*\[Rho]^(9/2) + 
            18*\[Rho]^5 + 6*\[Rho]^(11/2) + \[Rho]^6 + 
            2*Ec*(-3 - 30*Sqrt[\[Rho]] + 265*\[Rho] - 840*\[Rho]^(3/2) + 
              780*\[Rho]^2 - 780*\[Rho]^3 + 840*\[Rho]^(7/2) - 265*\[Rho]^4 + 
              30*\[Rho]^(9/2) + 3*\[Rho]^5))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/
          5 + Log[1 - 2*Ec]*(-1/150*(234 + 9216*Ec^10 + 1236*Sqrt[\[Rho]] - 
              6*(1889 + 800*Pi^2)*\[Rho] + 60*(3007 + 560*Pi^2)*\[Rho]^
                (3/2) - 30*(7699 + 2640*Pi^2)*\[Rho]^2 + 240*(2249 + 
                600*Pi^2)*\[Rho]^(5/2) - 40*(7037 + 3120*Pi^2)*\[Rho]^3 + 
              720*(383 + 120*Pi^2)*\[Rho]^(7/2) - 60*(927 + 440*Pi^2)*\[Rho]^
                4 + 240*(133 + 20*Pi^2)*\[Rho]^(9/2) + 882*\[Rho]^5 + 
              768*Ec^9*(-199 - 224*Sqrt[\[Rho]] + 571*\[Rho]) + 
              256*Ec^8*(1479 + 2514*Sqrt[\[Rho]] - 4646*\[Rho] - 
                1920*\[Rho]^(3/2) + 660*\[Rho]^2) + 128*Ec^7*(-2991 - 
                5736*Sqrt[\[Rho]] + 6799*\[Rho] + 18520*\[Rho]^(3/2) - 
                5460*\[Rho]^2 - 840*\[Rho]^(5/2) + 40*\[Rho]^3) + 
              64*Ec^6*(3099 + 6864*Sqrt[\[Rho]] - 17846*\[Rho] + 
                40820*\[Rho]^(3/2) - 85470*\[Rho]^2 + 118680*\[Rho]^(5/2) - 
                28720*\[Rho]^3 + 8760*\[Rho]^(7/2) + 150*\[Rho]^4) + 
              16*Ec^5*(-5736 - 27972*Sqrt[\[Rho]] + 16*(12793 + 600*Pi^2)*
                 \[Rho] - 240*(4901 + 240*Pi^2)*\[Rho]^(3/2) + 
                300*(4763 + 384*Pi^2)*\[Rho]^2 - 960*(2197 + 180*Pi^2)*
                 \[Rho]^(5/2) + 60*(11807 + 1920*Pi^2)*\[Rho]^3 - 
                5760*(67 + 10*Pi^2)*\[Rho]^(7/2) + 5*(3077 + 1920*Pi^2)*
                 \[Rho]^4 - 1440*\[Rho]^(9/2) + 39*\[Rho]^5) - 
              24*Ec^2*(-776 - 5206*Sqrt[\[Rho]] + (38669 + 8000*Pi^2)*
                 \[Rho] - 10*(38173 + 5280*Pi^2)*\[Rho]^(3/2) + 
                25*(18877 + 4704*Pi^2)*\[Rho]^2 - 280*(3443 + 720*Pi^2)*
                 \[Rho]^(5/2) + 60*(8071 + 2720*Pi^2)*\[Rho]^3 - 
                200*(2129 + 528*Pi^2)*\[Rho]^(7/2) + 5*(18431 + 5920*Pi^2)*
                 \[Rho]^4 - 100*(427 + 48*Pi^2)*\[Rho]^(9/2) + 
                535*\[Rho]^5) - Ec*(3363 + 20628*Sqrt[\[Rho]] - 
                3*(54229 + 16000*Pi^2)*\[Rho] + 240*(8331 + 1360*Pi^2)*
                 \[Rho]^(3/2) - 60*(42061 + 12480*Pi^2)*\[Rho]^2 + 
                720*(7703 + 1840*Pi^2)*\[Rho]^(5/2) - 20*(144179 + 
                  55680*Pi^2)*\[Rho]^3 + 1440*(1873 + 520*Pi^2)*
                 \[Rho]^(7/2) - 15*(38921 + 14720*Pi^2)*\[Rho]^4 + 
                300*(993 + 128*Pi^2)*\[Rho]^(9/2) + 1995*\[Rho]^5) - 
              16*Ec^4*(-4731 - 34086*Sqrt[\[Rho]] + 32*(8237 + 750*Pi^2)*
                 \[Rho] - 100*(18215 + 1488*Pi^2)*\[Rho]^(3/2) + 
                150*(14365 + 2064*Pi^2)*\[Rho]^2 - 600*(6023 + 816*Pi^2)*
                 \[Rho]^(5/2) + 120*(12407 + 2960*Pi^2)*\[Rho]^3 - 
                600*(1741 + 336*Pi^2)*\[Rho]^(7/2) + 25*(6031 + 1824*Pi^2)*
                 \[Rho]^4 - 50*(1081 + 96*Pi^2)*\[Rho]^(9/2) + 
                2460*\[Rho]^5) + 8*Ec^3*(-6369 - 45564*Sqrt[\[Rho]] + 
                (338081 + 48000*Pi^2)*\[Rho] - 40*(69047 + 7680*Pi^2)*
                 \[Rho]^(3/2) + 180*(18507 + 3680*Pi^2)*\[Rho]^2 - 
                7200*(865 + 152*Pi^2)*\[Rho]^(5/2) + 240*(12119 + 3520*Pi^2)*
                 \[Rho]^3 - 19200*(122 + 27*Pi^2)*\[Rho]^(7/2) + 
                25*(18383 + 5376*Pi^2)*\[Rho]^4 - 100*(1925 + 192*Pi^2)*
                 \[Rho]^(9/2) + 6165*\[Rho]^5))/(1 - 2*Ec)^4 - 
           36*\[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 12*\[Rho] - 8*\[Rho]^(3/2) + 
             12*\[Rho]^2 - 3*\[Rho]^(5/2) + 2*\[Rho]^3)*Log[\[Mu]^2/mb^2] + 
           (8*(\[Rho]*(-120 + 740*Sqrt[\[Rho]] - 1605*\[Rho] + 
                2166*\[Rho]^(3/2) - 1774*\[Rho]^2 + 726*\[Rho]^(5/2) - 
                285*\[Rho]^3 + 20*\[Rho]^(7/2) + 240*Ec*(1 - 6*Sqrt[\[Rho]] + 
                  12*\[Rho] - 18*\[Rho]^(3/2) + 12*\[Rho]^2 - 
                  6*\[Rho]^(5/2) + \[Rho]^3)) - (2*(1 - 2*Ec)^10 + 
                10*(-1 + 2*Ec)^7*(-1 + Sqrt[\[Rho]])^6 + 30*(-1 + 2*Ec)^3*
                 (-1 + Sqrt[\[Rho]])^6*\[Rho]^2 + 3*\[Rho]^5 + 
                3*(-1 + 2*Ec)^9*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
                5*(-1 + 2*Ec)*\[Rho]^4*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
                5*(1 - 2*Ec)^8*(3 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 
                  6*\[Rho]^(3/2) + 3*\[Rho]^2) + 10*(1 - 2*Ec)^2*\[Rho]^3*
                 (3 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 6*\[Rho]^(3/2) + 
                  3*\[Rho]^2) - 30*(1 - 2*Ec)^6*Sqrt[\[Rho]]*
                 (2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 28*\[Rho]^(3/2) + 
                  24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))/(1 - 2*Ec)^4)*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
           (8*(-2*(1 - 2*Ec)^6 + 10*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^6 + 
              10*(-1 + Sqrt[\[Rho]])^6*\[Rho]^(3/2) + (30*(-1 + 2*Ec - 
                 Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^6*\[Rho]^(3/2))/(-1 + 
                2*Ec) + 5*\[Rho]^3 - (3*\[Rho]^5)/(1 - 2*Ec)^4 + 
              3*(1 - 2*Ec)^5*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              8*\[Rho]^(5/2)*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]) + 
              (5*\[Rho]^4*(3 - 2*Sqrt[\[Rho]] + 3*\[Rho]))/(1 - 2*Ec)^3 - 
              5*(1 - 2*Ec)^4*(3 - 6*Sqrt[\[Rho]] + 11*\[Rho] - 
                6*\[Rho]^(3/2) + 3*\[Rho]^2) + 5*\[Rho]^2*(3 - 
                6*Sqrt[\[Rho]] + 11*\[Rho] - 6*\[Rho]^(3/2) + 3*\[Rho]^2) - 
              (10*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(3 - 
                 6*Sqrt[\[Rho]] + 11*\[Rho] - 6*\[Rho]^(3/2) + 3*\[Rho]^2))/
               (1 - 2*Ec)^2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 
                6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 12*\[Rho]^2 - 
                6*\[Rho]^(5/2) + \[Rho]^3) - 30*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                4*Ec^2 + \[Rho])*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
                28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 - 
           (4*(5 - 2048*Ec^10 + 54*Sqrt[\[Rho]] - 566*\[Rho] + 
              2210*\[Rho]^(3/2) - 2865*\[Rho]^2 + 1560*\[Rho]^(5/2) + 
              1560*\[Rho]^3 - 3240*\[Rho]^(7/2) + 1835*\[Rho]^4 - 
              590*\[Rho]^(9/2) + 30*\[Rho]^5 + 6*\[Rho]^(11/2) + \[Rho]^6 - 
              512*Ec^9*(-11 - 6*Sqrt[\[Rho]] + 9*\[Rho]) - 256*Ec^8*(24 + 
                24*Sqrt[\[Rho]] - 26*\[Rho] - 30*\[Rho]^(3/2) + 
                15*\[Rho]^2) - 256*Ec^7*(-13 - 18*Sqrt[\[Rho]] + 17*\[Rho] + 
                20*\[Rho]^(3/2) + 15*\[Rho]^2 - 30*\[Rho]^(5/2) + 
                5*\[Rho]^3) + 128*Ec^6*(-7 - 12*Sqrt[\[Rho]] - 2*\[Rho] + 
                80*\[Rho]^(3/2) - 105*\[Rho]^2 + 150*\[Rho]^(5/2) - 
                100*\[Rho]^3 + 30*\[Rho]^(7/2)) + 32*Ec^5*(-3 - 
                54*Sqrt[\[Rho]] + 801*\[Rho] - 3360*\[Rho]^(3/2) + 
                4950*\[Rho]^2 - 5220*\[Rho]^(5/2) + 2070*\[Rho]^3 - 
                240*\[Rho]^(7/2) - 145*\[Rho]^4 + 30*\[Rho]^(9/2) + 
                3*\[Rho]^5) + 16*Ec^4*(29 + 294*Sqrt[\[Rho]] - 3456*\[Rho] + 
                13800*\[Rho]^(3/2) - 19470*\[Rho]^2 + 18420*\[Rho]^(5/2) - 
                4940*\[Rho]^3 - 2340*\[Rho]^(7/2) + 2060*\[Rho]^4 - 
                580*\[Rho]^(9/2) + 6*\[Rho]^5 + 6*\[Rho]^(11/2) + \[Rho]^6) - 
              32*Ec^3*(14 + 144*Sqrt[\[Rho]] - 1596*\[Rho] + 
                6270*\[Rho]^(3/2) - 8610*\[Rho]^2 + 7350*\[Rho]^(5/2) - 
                740*\[Rho]^3 - 2790*\[Rho]^(7/2) + 1810*\[Rho]^4 - 
                550*\[Rho]^(9/2) + 21*\[Rho]^5 + 6*\[Rho]^(11/2) + 
                \[Rho]^6) - 4*Ec*(13 + 138*Sqrt[\[Rho]] - 1457*\[Rho] + 
                5680*\[Rho]^(3/2) - 7500*\[Rho]^2 + 4920*\[Rho]^(5/2) + 
                2340*\[Rho]^3 - 6240*\[Rho]^(7/2) + 3605*\[Rho]^4 - 
                1150*\[Rho]^(9/2) + 57*\[Rho]^5 + 12*\[Rho]^(11/2) + 
                2*\[Rho]^6) + 8*Ec^2*(27 + 282*Sqrt[\[Rho]] - 3028*\[Rho] + 
                11820*\[Rho]^(3/2) - 15900*\[Rho]^2 + 12060*\[Rho]^(5/2) + 
                1620*\[Rho]^3 - 8940*\[Rho]^(7/2) + 5350*\[Rho]^4 - 
                1680*\[Rho]^(9/2) + 78*\[Rho]^5 + 18*\[Rho]^(11/2) + 
                3*\[Rho]^6))*Log[1 - 2*Ec - \[Rho]])/(5*(1 - 2*Ec)^4) - 
           (2*(-3 + 6144*Ec^10 - 42*Sqrt[\[Rho]] + 578*\[Rho] - 
              1700*\[Rho]^(3/2) + 2745*\[Rho]^2 - 540*\[Rho]^(5/2) - 
              1180*\[Rho]^3 + 3300*\[Rho]^(7/2) - 1550*\[Rho]^4 + 
              590*\[Rho]^(9/2) - 30*\[Rho]^5 + 1536*Ec^9*(-11 - 
                6*Sqrt[\[Rho]] + 9*\[Rho]) + 768*Ec^8*(24 + 24*Sqrt[\[Rho]] - 
                26*\[Rho] - 30*\[Rho]^(3/2) + 15*\[Rho]^2) + 768*Ec^7*(-13 - 
                18*Sqrt[\[Rho]] + 17*\[Rho] + 20*\[Rho]^(3/2) + 15*\[Rho]^2 - 
                30*\[Rho]^(5/2) + 5*\[Rho]^3) - 384*Ec^6*(-7 - 
                12*Sqrt[\[Rho]] - 2*\[Rho] + 80*\[Rho]^(3/2) - 105*\[Rho]^2 + 
                150*\[Rho]^(5/2) - 100*\[Rho]^3 + 30*\[Rho]^(7/2)) + 
              16*Ec^4*(-27 - 282*Sqrt[\[Rho]] + 5008*\[Rho] - 
                20630*\[Rho]^(3/2) + 37500*\[Rho]^2 - 43200*\[Rho]^(5/2) + 
                27620*\[Rho]^3 - 9480*\[Rho]^(7/2) + 1745*\[Rho]^4 + 
                200*\[Rho]^(9/2)) + 16*Ec^5*(-6 + 84*Sqrt[\[Rho]] - 
                2686*\[Rho] + 12240*\[Rho]^(3/2) - 22170*\[Rho]^2 + 
                27360*\[Rho]^(5/2) - 17070*\[Rho]^3 + 6480*\[Rho]^(7/2) - 
                1115*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(48 + 528*Sqrt[\[Rho]] - 
                8312*\[Rho] + 31760*\[Rho]^(3/2) - 57330*\[Rho]^2 + 
                59760*\[Rho]^(5/2) - 36830*\[Rho]^3 + 7320*\[Rho]^(7/2) - 
                55*\[Rho]^4 - 1340*\[Rho]^(9/2) + 75*\[Rho]^5) - 
              8*Ec^2*(21 + 246*Sqrt[\[Rho]] - 3604*\[Rho] + 12750*
                 \[Rho]^(3/2) - 22620*\[Rho]^2 + 19800*\[Rho]^(5/2) - 
                10290*\[Rho]^3 - 2520*\[Rho]^(7/2) + 2200*\[Rho]^4 - 
                1320*\[Rho]^(9/2) + 75*\[Rho]^5) + Ec*(36 + 
                456*Sqrt[\[Rho]] - 6404*\[Rho] + 20800*\[Rho]^(3/2) - 
                35670*\[Rho]^2 + 21960*\[Rho]^(5/2) - 4570*\[Rho]^3 - 
                18480*\[Rho]^(7/2) + 9635*\[Rho]^4 - 4180*\[Rho]^(9/2) + 
                225*\[Rho]^5))*Log[\[Rho]])/(5*(1 - 2*Ec)^4) + 
           24*\[Rho]*(-2 + 14*Sqrt[\[Rho]] - 33*\[Rho] + 60*\[Rho]^(3/2) - 
             52*\[Rho]^2 + 36*\[Rho]^(5/2) - 11*\[Rho]^3 + 2*\[Rho]^(7/2) + 
             4*Ec*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 12*
                \[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec] - 
           96*\[Rho]*(-2 + 14*Sqrt[\[Rho]] - 33*\[Rho] + 60*\[Rho]^(3/2) - 
             52*\[Rho]^2 + 36*\[Rho]^(5/2) - 11*\[Rho]^3 + 2*\[Rho]^(7/2) + 
             4*Ec*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 12*
                \[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + (-192*(-1 + 2*Ec)*\[Rho]*
              (1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 12*
                \[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 96*\[Rho]^(3/2)*
              (2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 28*\[Rho]^(3/2) + 24*
                \[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*
            (-2 + 14*Sqrt[\[Rho]] - 33*\[Rho] + 60*\[Rho]^(3/2) - 
             52*\[Rho]^2 + 36*\[Rho]^(5/2) - 11*\[Rho]^3 + 2*\[Rho]^(7/2) + 
             4*Ec*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*\[Rho]^(3/2) + 12*
                \[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((Sqrt[\[Rho]]*(135 + 7680*Ec^9*(-9 + 31*Sqrt[\[Rho]]) - 
              1020*Sqrt[\[Rho]] + 37935*\[Rho] - 59985*\[Rho]^(3/2) + 
              208980*\[Rho]^2 - 154240*\[Rho]^(5/2) + 223980*\[Rho]^3 - 
              71985*\[Rho]^(7/2) + 43935*\[Rho]^4 - 1842*\[Rho]^(9/2) - 
              417*\[Rho]^5 - 72*\[Rho]^(11/2) + 3840*Ec^8*(36 - 
                118*Sqrt[\[Rho]] - 77*\[Rho] + 36*\[Rho]^(3/2)) + 
              640*Ec^7*(-162 + 492*Sqrt[\[Rho]] + 756*\[Rho] - 
                3*\[Rho]^(3/2) - 432*\[Rho]^2 + 67*\[Rho]^(5/2)) + 
              160*Ec^6*(216 - 588*Sqrt[\[Rho]] - 168*\[Rho] - 
                1242*\[Rho]^(3/2) + 3108*\[Rho]^2 + 1288*\[Rho]^(5/2) - 
                384*\[Rho]^3 + 15*\[Rho]^(7/2)) - 32*Ec^5*(135 - 
                315*Sqrt[\[Rho]] + 42180*\[Rho] - 51450*\[Rho]^(3/2) + 
                161940*\[Rho]^2 - 82890*\[Rho]^(5/2) + 92340*\[Rho]^3 - 
                17570*\[Rho]^(7/2) + 4605*\[Rho]^4 + 246*\[Rho]^(9/2)) - 
              16*Ec^4*(-135 + 870*Sqrt[\[Rho]] - 175680*\[Rho] + 
                259005*\[Rho]^(3/2) - 848940*\[Rho]^2 + 582630*\[Rho]^(5/2) - 
                672090*\[Rho]^3 + 186580*\[Rho]^(7/2) - 77480*\[Rho]^4 + 
                2622*\[Rho]^(9/2) + 417*\[Rho]^5 + 72*\[Rho]^(11/2)) + 
              4*Ec*(-270 + 1995*Sqrt[\[Rho]] - 90450*\[Rho] + 147645*
                 \[Rho]^(3/2) - 507540*\[Rho]^2 + 385670*\[Rho]^(5/2) - 
                528900*\[Rho]^3 + 172275*\[Rho]^(7/2) - 96810*\[Rho]^4 + 
                4119*\[Rho]^(9/2) + 834*\[Rho]^5 + 144*\[Rho]^(11/2)) - 
              12*Ec^2*(-270 + 1930*Sqrt[\[Rho]] - 115800*\[Rho] + 
                191135*\[Rho]^(3/2) - 647650*\[Rho]^2 + 495270*\[Rho]^(5/2) - 
                642730*\[Rho]^3 + 207950*\[Rho]^(7/2) - 107860*\[Rho]^4 + 
                4619*\[Rho]^(9/2) + 834*\[Rho]^5 + 144*\[Rho]^(11/2)) + 
              4*Ec^3*(-1080 + 7380*Sqrt[\[Rho]] - 680280*\[Rho] + 
                1096470*\[Rho]^(3/2) - 3658920*\[Rho]^2 + 2729790*
                 \[Rho]^(5/2) - 3346320*\[Rho]^3 + 1040515*\[Rho]^(7/2) - 
                493540*\[Rho]^4 + 20601*\[Rho]^(9/2) + 3336*\[Rho]^5 + 
                576*\[Rho]^(11/2))))/(75*(1 - 2*Ec)^4) - 
           (128*\[Rho]^(3/2)*(5 - 30*Sqrt[\[Rho]] + 51*\[Rho] - 
              84*\[Rho]^(3/2) + 51*\[Rho]^2 - 30*\[Rho]^(5/2) + 5*\[Rho]^3)*
             Log[1 - Sqrt[\[Rho]]])/5 + (2*(1 + Sqrt[\[Rho]])^10*
             (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]])/5 + 
           96*(-1 + 2*Ec)*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3)*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           (96*(-1 + 2*Ec)*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 18*
                \[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 
             48*\[Rho]^(3/2)*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 28*
                \[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]^(3/2)*
            (2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 28*\[Rho]^(3/2) + 24*\[Rho]^2 - 
             9*\[Rho]^(5/2) + 2*\[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + (48*(1 - 2*Ec)*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*
                \[Rho] - 18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + 
               \[Rho]^3) - 24*\[Rho]^(3/2)*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
               28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         (96*(-1 + 2*Ec)*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 
           48*\[Rho]^(3/2)*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
             28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
          PolyLog[3, 1 - 2*Ec] + (384*(1 - 2*Ec)*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 
             12*\[Rho] - 18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + 
             \[Rho]^3) - 192*\[Rho]^(3/2)*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
             28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         (384*(1 - 2*Ec)*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
           192*\[Rho]^(3/2)*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
             28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         (96*(-1 + 2*Ec)*\[Rho]*(1 - 6*Sqrt[\[Rho]] + 12*\[Rho] - 
             18*\[Rho]^(3/2) + 12*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 
           48*\[Rho]^(3/2)*(2 - 9*Sqrt[\[Rho]] + 24*\[Rho] - 
             28*\[Rho]^(3/2) + 24*\[Rho]^2 - 9*\[Rho]^(5/2) + 2*\[Rho]^3))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         (-2011 + 512*Ec^10*(-4879 + 480*Pi^2) - 18666*Sqrt[\[Rho]] + 
           91098*\[Rho] - 1371906*\[Rho]^(3/2) + 1619181*\[Rho]^2 - 
           2509848*\[Rho]^(5/2) + 2509848*\[Rho]^(7/2) - 1619181*\[Rho]^4 + 
           1371906*\[Rho]^(9/2) - 91098*\[Rho]^5 + 18666*\[Rho]^(11/2) + 
           2011*\[Rho]^6 + 60*Pi^2*(3 + 18*Sqrt[\[Rho]] + 18*\[Rho] - 
             1230*\[Rho]^(3/2) + 7155*\[Rho]^2 - 13392*\[Rho]^(5/2) + 
             20128*\[Rho]^3 - 13392*\[Rho]^(7/2) + 7155*\[Rho]^4 - 
             1230*\[Rho]^(9/2) + 18*\[Rho]^5 + 18*\[Rho]^(11/2) + 
             3*\[Rho]^6) + 512*Ec^9*(14054 + 10866*Sqrt[\[Rho]] - 
             19707*\[Rho] + 120*Pi^2*(-11 - 6*Sqrt[\[Rho]] + 9*\[Rho])) + 
           768*Ec^8*(-10695 - 14618*Sqrt[\[Rho]] + 27074*\[Rho] + 
             21238*\[Rho]^(3/2) - 12829*\[Rho]^2 + 40*Pi^2*
              (24 + 24*Sqrt[\[Rho]] - 26*\[Rho] - 30*\[Rho]^(3/2) + 15*
                \[Rho]^2)) + 64*Ec^7*(72019 + 130092*Sqrt[\[Rho]] - 
             252183*\[Rho] - 376464*\[Rho]^(3/2) + 160548*\[Rho]^2 + 
             274536*\[Rho]^(5/2) - 57116*\[Rho]^3 + 480*Pi^2*
              (-13 - 18*Sqrt[\[Rho]] + 17*\[Rho] + 20*\[Rho]^(3/2) + 15*
                \[Rho]^2 - 30*\[Rho]^(5/2) + 5*\[Rho]^3)) - 
           32*Ec^6*(41389 + 92688*Sqrt[\[Rho]] - 169170*\[Rho] - 
             23064*\[Rho]^(3/2) + 49944*\[Rho]^2 + 815952*\[Rho]^(5/2) + 
             110752*\[Rho]^3 - 220776*\[Rho]^(7/2) + 8505*\[Rho]^4 + 
             480*Pi^2*(-7 - 12*Sqrt[\[Rho]] - 2*\[Rho] + 80*\[Rho]^(3/2) - 
               105*\[Rho]^2 + 150*\[Rho]^(5/2) - 100*\[Rho]^3 + 30*
                \[Rho]^(7/2))) - 86400*\[Rho]*Zeta[3] + 604800*\[Rho]^(3/2)*
            Zeta[3] - 1425600*\[Rho]^2*Zeta[3] + 2592000*\[Rho]^(5/2)*
            Zeta[3] - 2246400*\[Rho]^3*Zeta[3] + 1555200*\[Rho]^(7/2)*
            Zeta[3] - 475200*\[Rho]^4*Zeta[3] + 86400*\[Rho]^(9/2)*Zeta[3] + 
           96*Ec^5*(3971 + 16322*Sqrt[\[Rho]] + 14878*\[Rho]^(9/2) + 
             1699*\[Rho]^5 + 40*Pi^2*(-3 - 6*Sqrt[\[Rho]] - 271*\[Rho] + 1680*
                \[Rho]^(3/2) - 3390*\[Rho]^2 + 5220*\[Rho]^(5/2) - 3630*
                \[Rho]^3 + 1920*\[Rho]^(7/2) - 385*\[Rho]^4 + 30*
                \[Rho]^(9/2) + 3*\[Rho]^5) + \[Rho]^(7/2)*(251024 - 172800*
                Zeta[3]) + 640*\[Rho]^2*(-689 + 540*Zeta[3]) + 
             8*\[Rho]*(-3409 + 3600*Zeta[3]) - 32*\[Rho]^(3/2)*
              (-18451 + 5400*Zeta[3]) + 16*\[Rho]^3*(-19447 + 21600*
                Zeta[3]) + \[Rho]^4*(-48262 + 28800*Zeta[3]) - 
             12*\[Rho]^(5/2)*(-95143 + 43200*Zeta[3])) - 
           8*Ec*(-2713 - 22986*Sqrt[\[Rho]] - 92772*\[Rho]^5 + 
             18666*\[Rho]^(11/2) + 2011*\[Rho]^6 + 60*Pi^2*
              (3 + 18*Sqrt[\[Rho]] + 78*\[Rho] - 1650*\[Rho]^(3/2) + 8145*
                \[Rho]^2 - 15192*\[Rho]^(5/2) + 21688*\[Rho]^3 - 14472*
                \[Rho]^(7/2) + 7485*\[Rho]^4 - 1290*\[Rho]^(9/2) + 18*
                \[Rho]^5 + 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^3*(437268 - 2505600*Zeta[3]) + 360*\[Rho]^(9/2)*
              (3671 + 240*Zeta[3]) - 864*\[Rho]^4*(1777 + 575*Zeta[3]) - 
             18*\[Rho]*(-6029 + 6000*Zeta[3]) + 36*\[Rho]^(3/2)*
              (-46507 + 20400*Zeta[3]) + 108*\[Rho]^(5/2)*(-31363 + 27600*
                Zeta[3]) - 36*\[Rho]^2*(-55019 + 46800*Zeta[3]) + 
             36*\[Rho]^(7/2)*(57347 + 46800*Zeta[3])) + 
           16*Ec^4*(-22039 - 125616*Sqrt[\[Rho]] - 82326*\[Rho]^5 + 
             18666*\[Rho]^(11/2) + 2011*\[Rho]^6 + 60*Pi^2*
              (3 + 18*Sqrt[\[Rho]] + 1558*\[Rho] - 10970*\[Rho]^(3/2) + 27885*
                \[Rho]^2 - 47112*\[Rho]^(5/2) + 45608*\[Rho]^3 - 28632*
                \[Rho]^(7/2) + 10945*\[Rho]^4 - 1730*\[Rho]^(9/2) + 18*
                \[Rho]^5 + 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^3*(5262460 - 6393600*Zeta[3]) + \[Rho]^2*
              (6958230 - 5572800*Zeta[3]) + \[Rho]*(355164 - 432000*
                Zeta[3]) + 960*\[Rho]^(3/2)*(-7331 + 2790*Zeta[3]) + 
             30*\[Rho]^(9/2)*(30229 + 2880*Zeta[3]) - 120*\[Rho]^4*
              (5141 + 6840*Zeta[3]) + 120*\[Rho]^(7/2)*(-19861 + 30240*
                Zeta[3]) + 180*\[Rho]^(5/2)*(-84553 + 48960*Zeta[3])) + 
           12*Ec^2*(-8369 - 62832*Sqrt[\[Rho]] - 187221*\[Rho]^5 + 
             37332*\[Rho]^(11/2) + 4022*\[Rho]^6 + 120*Pi^2*
              (3 + 18*Sqrt[\[Rho]] + 198*\[Rho] - 2450*\[Rho]^(3/2) + 9945*
                \[Rho]^2 - 18312*\[Rho]^(5/2) + 24248*\[Rho]^3 - 16152*
                \[Rho]^(7/2) + 7965*\[Rho]^4 - 1370*\[Rho]^(9/2) + 18*
                \[Rho]^5 + 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^3*(2204444 - 5875200*Zeta[3]) + 600*\[Rho]^(9/2)*
              (4159 + 288*Zeta[3]) - 75*\[Rho]^4*(37307 + 14208*Zeta[3]) - 
             288*\[Rho]^2*(-17771 + 14700*Zeta[3]) + 60*\[Rho]^(7/2)*
              (46891 + 63360*Zeta[3]) - 3*\[Rho]*(-91519 + 96000*Zeta[3]) + 
             12*\[Rho]^(3/2)*(-365923 + 158400*Zeta[3]) + 12*\[Rho]^(5/2)*
              (-794783 + 604800*Zeta[3])) - 4*Ec^3*(-63095 - 
             412308*Sqrt[\[Rho]] - 737655*\[Rho]^5 + 149328*\[Rho]^(11/2) + 
             16088*\[Rho]^6 + 480*Pi^2*(3 + 18*Sqrt[\[Rho]] + 488*\[Rho] - 
               4310*\[Rho]^(3/2) + 13965*\[Rho]^2 - 24972*\[Rho]^(5/2) + 
               29408*\[Rho]^3 - 19332*\[Rho]^(7/2) + 8795*\[Rho]^4 - 1490*
                \[Rho]^(9/2) + 18*\[Rho]^5 + 18*\[Rho]^(11/2) + 3*\[Rho]^6) + 
             \[Rho]^2*(29405508 - 23846400*Zeta[3]) + 2400*\[Rho]^(7/2)*
              (977 + 7776*Zeta[3]) + 60*\[Rho]^(9/2)*(150779 + 11520*
                Zeta[3]) - 315*\[Rho]^4*(29447 + 15360*Zeta[3]) - 
             75*\[Rho]*(-20641 + 23040*Zeta[3]) + 480*\[Rho]^(5/2)*
              (-123493 + 82080*Zeta[3]) + 48*\[Rho]^(3/2)*(-551149 + 230400*
                Zeta[3]) - 20*\[Rho]^3*(-910933 + 1520640*Zeta[3])))/
          (900*(1 - 2*Ec)^4)) + 
       aT^2*((-32*\[Rho]*(-34 - 229*\[Rho] - 244*\[Rho]^2 - 39*\[Rho]^3 + 
            128*Ec^3*(1 + \[Rho]) - 48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) + 
            12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec]^3)/
          3 + Log[1 - 2*Ec]^2*((8*(383 + 180224*Ec^10 + 24850*\[Rho] + 
              59425*\[Rho]^2 - 16180*\[Rho]^3 - 18140*\[Rho]^4 - 
              344*\[Rho]^5 + 10*\[Rho]^6 + 28160*Ec^9*(-17 + 15*\[Rho]) + 
              126720*Ec^8*(4 - 2*\[Rho] + 3*\[Rho]^2) + 1280*Ec^7*(-273 - 
                3139*\[Rho] - 2581*\[Rho]^2 + 9*\[Rho]^3) - 640*Ec^6*(-534 - 
                18706*\[Rho] - 18679*\[Rho]^2 - 1644*\[Rho]^3 + 6*\[Rho]^4) + 
              96*Ec^5*(-4053 - 170845*\[Rho] - 227800*\[Rho]^2 - 
                49220*\[Rho]^3 - 2020*\[Rho]^4 + 6*\[Rho]^5) + 
              120*Ec^2*(315 + 16456*\[Rho] + 37216*\[Rho]^2 + 9708*\[Rho]^3 - 
                1602*\[Rho]^4 - 58*\[Rho]^5 + 2*\[Rho]^6) + 80*Ec^4*(3699 + 
                164128*\[Rho] + 278068*\[Rho]^2 + 84952*\[Rho]^3 + 
                4145*\[Rho]^4 - 4*\[Rho]^5 + 2*\[Rho]^6) - 80*Ec^3*(1710 + 
                81362*\[Rho] + 164198*\[Rho]^2 + 53690*\[Rho]^3 + 
                361*\[Rho]^4 - 89*\[Rho]^5 + 4*\[Rho]^6) - 10*Ec*(580 + 
                33704*\[Rho] + 80666*\[Rho]^2 + 6358*\[Rho]^3 - 
                11041*\[Rho]^4 - 259*\[Rho]^5 + 8*\[Rho]^6)))/
            (15*(1 - 2*Ec)^4) + 64*\[Rho]*(-34 - 229*\[Rho] - 244*\[Rho]^2 - 
             39*\[Rho]^3 + 128*Ec^3*(1 + \[Rho]) - 48*Ec^2*(5 + 9*\[Rho] + 
               \[Rho]^2) + 12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
            Log[2*Ec]) + (32*(46 + 1024*Ec^6 + 2070*\[Rho] + 
            120*\[Rho]^(3/2) + (-1590 + 90/(-1 + 2*Ec))*\[Rho]^2 + 
            4240*\[Rho]^(5/2) - (10*(961 - 3562*Ec + 3244*Ec^2)*\[Rho]^3)/
             (1 - 2*Ec)^2 + 4240*\[Rho]^(7/2) - 
            (30*(-89 + 467*Ec - 770*Ec^2 + 372*Ec^3)*\[Rho]^4)/
             (-1 + 2*Ec)^3 + 120*\[Rho]^(9/2) + 
            (18*(-2 + 15*Ec - 40*Ec^2 + 40*Ec^3)*\[Rho]^5)/(1 - 2*Ec)^4 + 
            240*Ec^4*\[Rho]*(14 + 9*\[Rho]) + 96*Ec^5*(-7 + 25*\[Rho]) + 
            80*Ec^3*(-8 - 234*\[Rho] - 129*\[Rho]^2 + 3*\[Rho]^3) + 
            120*Ec^2*(7 + 194*\[Rho] + 186*\[Rho]^2 + 24*\[Rho]^3) + 
            6*Ec*(-57 - 1945*\[Rho] - 1410*\[Rho]^2 + 690*\[Rho]^3) + 
            40*\[Rho]*(8*(1 - 2*Ec)^3*(1 + \[Rho]) + 9*(1 - 2*Ec)^2*(1 + 
                5*\[Rho] + \[Rho]^2) - 9*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + 
                \[Rho])*(1 + 19*\[Rho] + \[Rho]^2)))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (32*(-9*\[Rho]^3 + (9*\[Rho]^5)/(1 - 2*Ec)^4 + 320*(1 - 2*Ec)^3*
             \[Rho]*(1 + \[Rho]) - 3600*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^2*
             (1 + \[Rho]) + 320*\[Rho]^(5/2)*(1 + \[Rho]) - 
            (45*\[Rho]^(5/2)*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/
             (1 - 2*Ec)^3 - (90*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*
              (1 + 4*\[Rho] + \[Rho]^2))/(1 - 2*Ec)^2 + 360*(1 - 2*Ec)^2*
             \[Rho]*(1 + 5*\[Rho] + \[Rho]^2) - 360*\[Rho]^2*
             (1 + 5*\[Rho] + \[Rho]^2) + 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + \[Rho])*(1 + 19*\[Rho] + \[Rho]^2) + 
            45*((1 - 2*Ec)^4 - \[Rho]^2)*(3 + 13*\[Rho] + 3*\[Rho]^2) + 
            90*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) - 
            75*(1 + \[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) + 
            16*((1 - 2*Ec)^6 - \[Rho]^3) - 30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
             (1 - 25*\[Rho] - 25*\[Rho]^2 + \[Rho]^3) - 
            (30*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 53*\[Rho] + 53*
                \[Rho]^2 + 3*\[Rho]^3))/(1 - 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
         (8*\[Rho]^2*(540 + 1960*\[Rho] + 817*\[Rho]^2 - 2*\[Rho]^3 + 
            \[Rho]^4)*Log[\[Rho]]^2)/3 + Log[\[Mu]^2/mb^2]*
          ((8*(-5 - 1024*Ec^6 + 120*\[Rho] - 2160*Ec^4*\[Rho]^2 + 
              (1965 + 90/(-1 + 2*Ec))*\[Rho]^2 + (60*Ec*(-29 + 64*Ec)*
                \[Rho]^3)/(1 - 2*Ec)^2 - (15*(-125 + 672*Ec - 1144*Ec^2 + 
                 576*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - (6*(20 - 157*Ec + 
                 456*Ec^2 - 568*Ec^3 + 224*Ec^4)*\[Rho]^5)/(1 - 2*Ec)^4 + 
              5*\[Rho]^6 - 80*Ec^3*\[Rho]^2*(21 + 11*\[Rho]) - 
              96*Ec^5*(-7 + 25*\[Rho]) - 120*Ec^2*\[Rho]^2*(12 + 14*\[Rho] + 
                \[Rho]^2) + 18*Ec*\[Rho]^2*(-90 - 170*\[Rho] - 35*\[Rho]^2 + 
                \[Rho]^3)))/15 + 160*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
            Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
          ((-8*(545 + 1579008*Ec^10 - 5330*\[Rho] - 41375*\[Rho]^2 + 
              41375*\[Rho]^4 + 5330*\[Rho]^5 - 545*\[Rho]^6 + 
              7680*Ec^9*(-481 + 547*\[Rho]) + 11520*Ec^8*(326 - 6*\[Rho] + 
                425*\[Rho]^2) + 2560*Ec^7*(-1288 - 12806*\[Rho] - 
                5795*\[Rho]^2 + 845*\[Rho]^3) + 640*Ec^6*(5555 + 
                118108*\[Rho] + 63220*\[Rho]^2 - 4840*\[Rho]^3 + 
                375*\[Rho]^4) - 96*Ec^5*(31529 + 877165*\[Rho] + 
                708100*\[Rho]^2 - 80500*\[Rho]^3 - 24225*\[Rho]^4 + 
                411*\[Rho]^5) + 40*Ec*(-247 - 8264*\[Rho] - 9650*\[Rho]^2 + 
                20400*\[Rho]^3 + 3650*\[Rho]^4 - 958*\[Rho]^5 + 
                109*\[Rho]^6) - 120*Ec^2*(-773 - 34414*\[Rho] - 
                51970*\[Rho]^2 + 47720*\[Rho]^3 + 19160*\[Rho]^4 - 
                832*\[Rho]^5 + 109*\[Rho]^6) - 80*Ec^4*(-19931 - 
                676444*\[Rho] - 753790*\[Rho]^2 + 204200*\[Rho]^3 + 
                93110*\[Rho]^4 - 634*\[Rho]^5 + 109*\[Rho]^6) + 
              80*Ec^3*(-6265 - 254543*\[Rho] - 350480*\[Rho]^2 + 
                183460*\[Rho]^3 + 84955*\[Rho]^4 - 1385*\[Rho]^5 + 
                218*\[Rho]^6)))/(225*(1 - 2*Ec)^4) - 
           (16*(87 + 16384*Ec^10 + 6230*\[Rho] + 12725*\[Rho]^2 - 
              11800*\[Rho]^3 - 7175*\[Rho]^4 - 62*\[Rho]^5 - 5*\[Rho]^6 + 
              2560*Ec^9*(-17 + 15*\[Rho]) + 11520*Ec^8*(4 - 2*\[Rho] + 
                3*\[Rho]^2) + 1280*Ec^7*(-35 - 377*\[Rho] - 143*\[Rho]^2 + 
                11*\[Rho]^3) + 640*Ec^6*(116 + 2510*\[Rho] + 1055*\[Rho]^2 - 
                92*\[Rho]^3 + 3*\[Rho]^4) - 96*Ec^5*(1001 + 25745*\[Rho] + 
                16310*\[Rho]^2 - 1370*\[Rho]^3 - 165*\[Rho]^4 + 3*\[Rho]^5) - 
              80*Ec^4*(-923 - 27704*\[Rho] - 25382*\[Rho]^2 + 3948*\[Rho]^3 + 
                1636*\[Rho]^4 - 2*\[Rho]^5 + \[Rho]^6) + 160*Ec^3*(-212 - 
                7652*\[Rho] - 9338*\[Rho]^2 + 2700*\[Rho]^3 + 1438*\[Rho]^4 + 
                7*\[Rho]^5 + \[Rho]^6) - 120*Ec^2*(-77 - 3428*\[Rho] - 
                5204*\[Rho]^2 + 2436*\[Rho]^3 + 1408*\[Rho]^4 + 10*\[Rho]^5 + 
                \[Rho]^6) + 20*Ec*(-69 - 3863*\[Rho] - 6932*\[Rho]^2 + 
                4732*\[Rho]^3 + 2831*\[Rho]^4 + 23*\[Rho]^5 + 2*\[Rho]^6))*
             Log[\[Rho]])/(15*(1 - 2*Ec)^4)) - 
         (128*Ec*(2048*Ec^9 + 320*Ec^8*(-17 + 15*\[Rho]) + 
            1440*Ec^7*(4 - 2*\[Rho] + 3*\[Rho]^2) - 160*Ec^6*
             (19 + 233*\[Rho] + 287*\[Rho]^2 + 5*\[Rho]^3) - 
            15*\[Rho]*(34 + 229*\[Rho] + 244*\[Rho]^2 + 39*\[Rho]^3) + 
            15*Ec*\[Rho]*(394 + 2179*\[Rho] + 1996*\[Rho]^2 + 285*\[Rho]^3) - 
            20*Ec^2*\[Rho]*(1441 + 6325*\[Rho] + 4720*\[Rho]^2 + 
              570*\[Rho]^3) + 10*Ec^3*\[Rho]*(7618 + 25429*\[Rho] + 
              14092*\[Rho]^2 + 1287*\[Rho]^3) - 80*Ec^5*(-10 - 1238*\[Rho] - 
              2063*\[Rho]^2 - 284*\[Rho]^3 + 3*\[Rho]^4) + 
            12*Ec^4*(-7 - 9695*\[Rho] - 23390*\[Rho]^2 - 8030*\[Rho]^3 - 
              405*\[Rho]^4 + 3*\[Rho]^5))*PolyLog[2, 2*Ec])/
          (15*(1 - 2*Ec)^4) - (2048*\[Rho]^(3/2)*(3 + 37*\[Rho] + 
            37*\[Rho]^2 + 3*\[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]])/3 + 
         (128*(23 + 8192*Ec^10 + 1555*\[Rho] + 120*\[Rho]^(3/2) + 
            3820*\[Rho]^2 + 1480*\[Rho]^(5/2) - 1025*\[Rho]^3 + 
            1480*\[Rho]^(7/2) - 1155*\[Rho]^4 + 120*\[Rho]^(9/2) - 
            18*\[Rho]^5 + 1280*Ec^9*(-17 + 15*\[Rho]) + 
            5760*Ec^8*(4 - 2*\[Rho] + 3*\[Rho]^2) + 640*Ec^7*
             (-27 - 305*\[Rho] - 215*\[Rho]^2 + 3*\[Rho]^3) + 
            320*Ec^6*(63 + 1874*\[Rho] + 1559*\[Rho]^2 + 96*\[Rho]^3) - 
            96*Ec^5*(252 + 8860*\[Rho] + 9925*\[Rho]^2 + 1665*\[Rho]^3 + 
              60*\[Rho]^4) + 40*Ec^4*(462 + 17660*\[Rho] + 48*\[Rho]^(3/2) + 
              25661*\[Rho]^2 + 592*\[Rho]^(5/2) + 5842*\[Rho]^3 + 
              592*\[Rho]^(7/2) + 81*\[Rho]^4 + 48*\[Rho]^(9/2)) - 
            60*Ec^2*(-39 - 1910*\[Rho] - 48*\[Rho]^(3/2) - 3947*\[Rho]^2 - 
              592*\[Rho]^(5/2) - 550*\[Rho]^3 - 592*\[Rho]^(7/2) + 
              306*\[Rho]^4 - 48*\[Rho]^(9/2) + 6*\[Rho]^5) + 
            40*Ec^3*(-213 - 9091*\[Rho] - 96*\[Rho]^(3/2) - 16174*\[Rho]^2 - 
              1184*\[Rho]^(5/2) - 3560*\[Rho]^3 - 1184*\[Rho]^(7/2) + 
              357*\[Rho]^4 - 96*\[Rho]^(9/2) + 9*\[Rho]^5) + 
            5*Ec*(-71 - 4063*\[Rho] - 192*\[Rho]^(3/2) - 9328*\[Rho]^2 - 
              2368*\[Rho]^(5/2) + 188*\[Rho]^3 - 2368*\[Rho]^(7/2) + 
              1575*\[Rho]^4 - 192*\[Rho]^(9/2) + 27*\[Rho]^5))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^4) + 
         (128*(23 + 8192*Ec^10 + 1555*\[Rho] - 120*\[Rho]^(3/2) + 
            3820*\[Rho]^2 - 1480*\[Rho]^(5/2) - 1025*\[Rho]^3 - 
            1480*\[Rho]^(7/2) - 1155*\[Rho]^4 - 120*\[Rho]^(9/2) - 
            18*\[Rho]^5 + 1280*Ec^9*(-17 + 15*\[Rho]) + 
            5760*Ec^8*(4 - 2*\[Rho] + 3*\[Rho]^2) + 640*Ec^7*
             (-27 - 305*\[Rho] - 215*\[Rho]^2 + 3*\[Rho]^3) + 
            320*Ec^6*(63 + 1874*\[Rho] + 1559*\[Rho]^2 + 96*\[Rho]^3) - 
            96*Ec^5*(252 + 8860*\[Rho] + 9925*\[Rho]^2 + 1665*\[Rho]^3 + 
              60*\[Rho]^4) - 40*Ec^4*(-462 - 17660*\[Rho] + 48*\[Rho]^(3/2) - 
              25661*\[Rho]^2 + 592*\[Rho]^(5/2) - 5842*\[Rho]^3 + 
              592*\[Rho]^(7/2) - 81*\[Rho]^4 + 48*\[Rho]^(9/2)) - 
            60*Ec^2*(-39 - 1910*\[Rho] + 48*\[Rho]^(3/2) - 3947*\[Rho]^2 + 
              592*\[Rho]^(5/2) - 550*\[Rho]^3 + 592*\[Rho]^(7/2) + 
              306*\[Rho]^4 + 48*\[Rho]^(9/2) + 6*\[Rho]^5) + 
            40*Ec^3*(-213 - 9091*\[Rho] + 96*\[Rho]^(3/2) - 16174*\[Rho]^2 + 
              1184*\[Rho]^(5/2) - 3560*\[Rho]^3 + 1184*\[Rho]^(7/2) + 
              357*\[Rho]^4 + 96*\[Rho]^(9/2) + 9*\[Rho]^5) + 
            5*Ec*(-71 - 4063*\[Rho] + 192*\[Rho]^(3/2) - 9328*\[Rho]^2 + 
              2368*\[Rho]^(5/2) + 188*\[Rho]^3 + 2368*\[Rho]^(7/2) + 
              1575*\[Rho]^4 + 192*\[Rho]^(9/2) + 27*\[Rho]^5))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^4) + 
         (16*(1 + Sqrt[\[Rho]])^8*(1 - 8*Sqrt[\[Rho]] + 34*\[Rho] - 
            8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/3 + 
         (32*(-41 - 3120*\[Rho] - 6750*\[Rho]^2 + 5000*\[Rho]^3 + 
            3200*\[Rho]^4 + 26*\[Rho]^5 + 5*\[Rho]^6 - 
            640*Ec^3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) - 
            120*Ec^2*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + 
              \[Rho]^4) + 6*Ec*(57 + 1945*\[Rho] + 780*\[Rho]^2 - 
              2460*\[Rho]^3 - 325*\[Rho]^4 + 3*\[Rho]^5))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[\[Rho]]*
          ((8*\[Rho]*(1973760*Ec^9 + 7680*Ec^8*(-487 + 307*\[Rho]) + 
              1920*Ec^7*(1360 - 907*\[Rho] + 539*\[Rho]^2) + 
              480*Ec^6*(-2292 - 16782*\[Rho] - 7216*\[Rho]^2 + 
                489*\[Rho]^3) - 96*Ec^5*(-8315 - 259870*\[Rho] - 
                245070*\[Rho]^2 - 25840*\[Rho]^3 + 446*\[Rho]^4) - 
              5*(1020 + 41085*\[Rho] + 88800*\[Rho]^2 + 27185*\[Rho]^3 - 
                406*\[Rho]^4 + 124*\[Rho]^5) - 80*Ec^4*(9102 + 
                426495*\[Rho] + 649206*\[Rho]^2 + 136205*\[Rho]^3 + 
                14*\[Rho]^4 + 124*\[Rho]^5) + 20*Ec*(2331 + 116301*\[Rho] + 
                260646*\[Rho]^2 + 80791*\[Rho]^3 - 557*\[Rho]^4 + 
                248*\[Rho]^5) - 60*Ec^2*(3122 + 177931*\[Rho] + 
                385770*\[Rho]^2 + 114624*\[Rho]^3 - 267*\[Rho]^4 + 
                248*\[Rho]^5) + 20*Ec^3*(22692 + 1277802*\[Rho] + 
                2472378*\[Rho]^2 + 658885*\[Rho]^3 + 127*\[Rho]^4 + 
                992*\[Rho]^5)))/(225*(1 - 2*Ec)^4) - 
           (1024*\[Rho]^(3/2)*(3 + 37*\[Rho] + 37*\[Rho]^2 + 3*\[Rho]^3)*
             Log[1 - Sqrt[\[Rho]]])/3 + (16*(1 + Sqrt[\[Rho]])^8*
             (1 - 8*Sqrt[\[Rho]] + 34*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
             Log[1 - \[Rho]])/3 - 256*(1 - 2*Ec)*\[Rho]*(17 + 98*\[Rho] + 
             66*\[Rho]^2 + 3*\[Rho]^3 + 32*Ec^2*(1 + \[Rho]) - 
             4*Ec*(11 + 23*\[Rho] + 3*\[Rho]^2))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 128*\[Rho]*(-34 - 229*\[Rho] - 
             244*\[Rho]^2 - 39*\[Rho]^3 + 128*Ec^3*(1 + \[Rho]) - 
             48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) + 12*Ec*(13 + 48*\[Rho] + 24*
                \[Rho]^2 + \[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           128*\[Rho]^2*(33 + 112*\[Rho] + 33*\[Rho]^2)*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 64*\[Rho]*(34 + 229*\[Rho] + 
             244*\[Rho]^2 + 39*\[Rho]^3 - 128*Ec^3*(1 + \[Rho]) + 
             48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) - 12*Ec*(13 + 48*\[Rho] + 24*
                \[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[1 - 2*Ec]*((4*(2363392*Ec^10 + 1280*Ec^9*(-4393 + 2121*\[Rho]) + 
              3840*Ec^8*(1609 + 2310*\[Rho] + 964*\[Rho]^2) - 
              640*Ec^7*(9951 + (92713 + 7680*Pi^2)*\[Rho] + 
                4*(6619 + 1920*Pi^2)*\[Rho]^2 - 2952*\[Rho]^3) + 
              320*Ec^6*(22845 + (373234 + 59520*Pi^2)*\[Rho] + 
                (202882 + 82560*Pi^2)*\[Rho]^2 + 144*(59 + 40*Pi^2)*
                 \[Rho]^3 - 39*\[Rho]^4) + 2*(-307 + 5*(3329 + 8160*Pi^2)*
                 \[Rho] + 25*(13825 + 10992*Pi^2)*\[Rho]^2 + 
                300*(1249 + 976*Pi^2)*\[Rho]^3 + 900*(59 + 52*Pi^2)*
                 \[Rho]^4 - 723*\[Rho]^5) - 48*Ec^5*(127296 + 
                320*(8329 + 2070*Pi^2)*\[Rho] + 20*(148013 + 65280*Pi^2)*
                 \[Rho]^2 + 20*(45973 + 15360*Pi^2)*\[Rho]^3 + 
                5*(6209 + 1920*Pi^2)*\[Rho]^4 + 119*\[Rho]^5) - 
              5*Ec*(631 + 5*(33877 + 41088*Pi^2)*\[Rho] + 4*(420269 + 
                  288960*Pi^2)*\[Rho]^2 + 12*(145123 + 89600*Pi^2)*\[Rho]^3 + 
                3*(93527 + 51840*Pi^2)*\[Rho]^4 + 483*\[Rho]^5) + 
              60*Ec^2*(2009 + 2*(60847 + 46080*Pi^2)*\[Rho] + 
                6*(116749 + 70240*Pi^2)*\[Rho]^2 + 40*(16223 + 8208*Pi^2)*
                 \[Rho]^3 + (101761 + 41280*Pi^2)*\[Rho]^4 + 962*\[Rho]^5) + 
              80*Ec^4*(38487 + 16*(64061 + 23100*Pi^2)*\[Rho] + 
                10*(209411 + 100464*Pi^2)*\[Rho]^2 + 24*(48721 + 17840*Pi^2)*
                 \[Rho]^3 + 15*(7151 + 2016*Pi^2)*\[Rho]^4 + 1596*\[Rho]^5) - 
              40*Ec^3*(21873 + (800951 + 412800*Pi^2)*\[Rho] + 
                4*(696131 + 371040*Pi^2)*\[Rho]^2 + 384*(5549 + 2360*Pi^2)*
                 \[Rho]^3 + 15*(18943 + 6144*Pi^2)*\[Rho]^4 + 
                3939*\[Rho]^5)))/(225*(1 - 2*Ec)^4) - 160*\[Rho]^2*
            (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Mu]^2/mb^2] + 
           (64*((-16*(1 - 2*Ec)^10 - 9*\[Rho]^5 + 75*(1 - 2*Ec)^9*
                 (1 + \[Rho]) + 3600*(1 - 2*Ec)^5*\[Rho]^2*(1 + \[Rho]) + 
                45*(1 - 2*Ec)*\[Rho]^4*(1 + \[Rho]) - 90*(1 - 2*Ec)^2*
                 \[Rho]^3*(1 + 4*\[Rho] + \[Rho]^2) - 45*(1 - 2*Ec)^8*
                 (3 + 13*\[Rho] + 3*\[Rho]^2) - 90*(1 - 2*Ec)^6*\[Rho]*
                 (9 + 28*\[Rho] + 9*\[Rho]^2) + 30*(1 - 2*Ec)^7*
                 (1 - 25*\[Rho] - 25*\[Rho]^2 + \[Rho]^3) + 30*(1 - 2*Ec)^3*
                 \[Rho]^2*(3 + 53*\[Rho] + 53*\[Rho]^2 + 3*\[Rho]^3))/
               (1 - 2*Ec)^4 + 5*\[Rho]*(-208 + 48*Sqrt[\[Rho]] - 
                1585*\[Rho] + 592*\[Rho]^(3/2) - 454*\[Rho]^2 + 
                592*\[Rho]^(5/2) + 207*\[Rho]^3 + 48*\[Rho]^(7/2) + 
                512*Ec^3*(1 + \[Rho]) - 96*Ec^2*(11 + 23*\[Rho] + 
                  3*\[Rho]^2) + 48*Ec*(17 + 98*\[Rho] + 66*\[Rho]^2 + 
                  3*\[Rho]^3)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
           (64*(-16*(1 - 2*Ec)^6 + 25*\[Rho]^3 - (9*\[Rho]^5)/(1 - 2*Ec)^4 + 
              75*(1 - 2*Ec)^5*(1 + \[Rho]) + 3600*(1 - 2*Ec)*\[Rho]^2*(1 + 
                \[Rho]) + 3720*\[Rho]^(5/2)*(1 + \[Rho]) + (45*\[Rho]^4*
                (1 + \[Rho]))/(1 - 2*Ec)^3 - 320*\[Rho]*(1 + \[Rho])*(
                (1 - 2*Ec)^3 + \[Rho]^(3/2)) + (90*(1 - 4*Ec + 4*Ec^2 - 
                 \[Rho])*\[Rho]^2*(1 + 4*\[Rho] + \[Rho]^2))/(1 - 2*Ec)^2 - 
              360*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + 5*\[Rho] + \[Rho]^2) - 
              45*(1 - 2*Ec)^4*(3 + 13*\[Rho] + 3*\[Rho]^2) + 45*\[Rho]^2*(3 + 
                13*\[Rho] + 3*\[Rho]^2) - 90*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
               \[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) + 30*(1 - 2*Ec)^3*(1 - 
                25*\[Rho] - 25*\[Rho]^2 + \[Rho]^3) + 30*\[Rho]^(3/2)*(1 - 
                25*\[Rho] - 25*\[Rho]^2 + \[Rho]^3) - 360*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho]*(1 + 20*\[Rho] + 20*\[Rho]^2 + 
                \[Rho]^3) + (30*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
                (3 + 53*\[Rho] + 53*\[Rho]^2 + 3*\[Rho]^3))/(-1 + 2*Ec))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
           (32*(87 + 16384*Ec^10 + 6230*\[Rho] + 12725*\[Rho]^2 - 
              11800*\[Rho]^3 - 7175*\[Rho]^4 - 62*\[Rho]^5 - 5*\[Rho]^6 + 
              2560*Ec^9*(-17 + 15*\[Rho]) + 11520*Ec^8*(4 - 2*\[Rho] + 
                3*\[Rho]^2) + 1280*Ec^7*(-35 - 377*\[Rho] - 143*\[Rho]^2 + 
                11*\[Rho]^3) + 640*Ec^6*(116 + 2510*\[Rho] + 1055*\[Rho]^2 - 
                92*\[Rho]^3 + 3*\[Rho]^4) - 96*Ec^5*(1001 + 25745*\[Rho] + 
                16310*\[Rho]^2 - 1370*\[Rho]^3 - 165*\[Rho]^4 + 3*\[Rho]^5) - 
              80*Ec^4*(-923 - 27704*\[Rho] - 25382*\[Rho]^2 + 3948*\[Rho]^3 + 
                1636*\[Rho]^4 - 2*\[Rho]^5 + \[Rho]^6) + 160*Ec^3*(-212 - 
                7652*\[Rho] - 9338*\[Rho]^2 + 2700*\[Rho]^3 + 1438*\[Rho]^4 + 
                7*\[Rho]^5 + \[Rho]^6) - 120*Ec^2*(-77 - 3428*\[Rho] - 
                5204*\[Rho]^2 + 2436*\[Rho]^3 + 1408*\[Rho]^4 + 10*\[Rho]^5 + 
                \[Rho]^6) + 20*Ec*(-69 - 3863*\[Rho] - 6932*\[Rho]^2 + 
                4732*\[Rho]^3 + 2831*\[Rho]^4 + 23*\[Rho]^5 + 2*\[Rho]^6))*
             Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^4) - 
           (16*(97 + 49152*Ec^10 + 6210*\[Rho] + 11805*\[Rho]^2 - 
              12740*\[Rho]^3 - 7770*\[Rho]^4 - 90*\[Rho]^5 + 7680*Ec^9*(-17 + 
                15*\[Rho]) + 34560*Ec^8*(4 - 2*\[Rho] + 3*\[Rho]^2) + 
              1280*Ec^7*(-73 - 843*\[Rho] - 717*\[Rho]^2 + \[Rho]^3) - 
              320*Ec^6*(-272 - 9972*\[Rho] - 10380*\[Rho]^2 - 976*\[Rho]^3 + 
                3*\[Rho]^4) + 80*Ec^4*(925 + 42936*\[Rho] + 74472*\[Rho]^2 + 
                21996*\[Rho]^3 + 603*\[Rho]^4) + 48*Ec^5*(-2030 - 
                90270*\[Rho] - 125010*\[Rho]^2 - 27870*\[Rho]^3 - 
                1135*\[Rho]^4 + 3*\[Rho]^5) - 60*Ec^2*(-158 - 8424*\[Rho] - 
                18198*\[Rho]^2 - 2012*\[Rho]^3 + 1991*\[Rho]^4 + 
                30*\[Rho]^5) + 40*Ec^3*(-856 - 42120*\[Rho] - 
                84750*\[Rho]^2 - 23010*\[Rho]^3 + 2007*\[Rho]^4 + 
                45*\[Rho]^5) + 5*Ec*(-292 - 17052*\[Rho] - 36402*\[Rho]^2 + 
                9818*\[Rho]^3 + 10521*\[Rho]^4 + 135*\[Rho]^5))*Log[\[Rho]])/
            (15*(1 - 2*Ec)^4) + 64*\[Rho]*(-34 - 229*\[Rho] - 244*\[Rho]^2 - 
             39*\[Rho]^3 + 128*Ec^3*(1 + \[Rho]) - 48*Ec^2*(5 + 9*\[Rho] + 
               \[Rho]^2) + 12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, 2*Ec] - 256*\[Rho]*(-34 - 229*\[Rho] - 244*\[Rho]^2 - 
             39*\[Rho]^3 + 128*Ec^3*(1 + \[Rho]) - 48*Ec^2*(5 + 9*\[Rho] + 
               \[Rho]^2) + 12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 256*\[Rho]*
            (34 + 229*\[Rho] + 244*\[Rho]^2 + 39*\[Rho]^3 - 
             128*Ec^3*(1 + \[Rho]) + 48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) - 
             12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 128*\[Rho]*
            (-34 - 229*\[Rho] - 244*\[Rho]^2 - 39*\[Rho]^3 + 
             128*Ec^3*(1 + \[Rho]) - 48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) + 
             12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 128*\[Rho]*(-34 - 229*\[Rho] - 
           244*\[Rho]^2 - 39*\[Rho]^3 + 128*Ec^3*(1 + \[Rho]) - 
           48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) + 12*Ec*(13 + 48*\[Rho] + 
             24*\[Rho]^2 + \[Rho]^3))*PolyLog[3, 1 - 2*Ec] + 
         512*\[Rho]*(34 + 229*\[Rho] + 244*\[Rho]^2 + 39*\[Rho]^3 - 
           128*Ec^3*(1 + \[Rho]) + 48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) - 
           12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 512*\[Rho]*
          (34 + 229*\[Rho] + 244*\[Rho]^2 + 39*\[Rho]^3 - 
           128*Ec^3*(1 + \[Rho]) + 48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) - 
           12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 128*\[Rho]*
          (-34 - 229*\[Rho] - 244*\[Rho]^2 - 39*\[Rho]^3 + 
           128*Ec^3*(1 + \[Rho]) - 48*Ec^2*(5 + 9*\[Rho] + \[Rho]^2) + 
           12*Ec*(13 + 48*\[Rho] + 24*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - (2*(512*Ec^10*(-4459 + 3840*Pi^2) + 
            512*Ec^9*(13484 - 62469*\[Rho] + 600*Pi^2*(-17 + 15*\[Rho])) + 
            2304*Ec^8*(-3562 + 16534*\[Rho] - 21087*\[Rho]^2 + 
              600*Pi^2*(4 - 2*\[Rho] + 3*\[Rho]^2)) + 
            5*(-1187 - 59826*\[Rho]^5 + 1187*\[Rho]^6 + 60*Pi^2*(3 - 
                6*\[Rho] - 576*\[Rho]^(3/2) + 867*\[Rho]^2 - 
                7104*\[Rho]^(5/2) + 2720*\[Rho]^3 - 7104*\[Rho]^(7/2) + 
                867*\[Rho]^4 - 576*\[Rho]^(9/2) - 6*\[Rho]^5 + 3*\[Rho]^6) + 
              \[Rho]^2*(951717 - 1978560*Zeta[3]) - 2108160*\[Rho]^3*Zeta[
                3] - 39*\[Rho]^4*(24403 + 8640*Zeta[3]) - 6*\[Rho]*(-9971 + 
                48960*Zeta[3])) - 64*Ec^7*(-72961 + 303476*\[Rho]^3 + 
              2400*Pi^2*(19 + 233*\[Rho] + 287*\[Rho]^2 + 5*\[Rho]^3) - 
              108*\[Rho]^2*(18761 + 12800*Zeta[3]) - 9*\[Rho]*(96083 + 
                153600*Zeta[3])) - 8*Ec*(-8491 - 302934*\[Rho]^5 + 
              5935*\[Rho]^6 + 300*Pi^2*(3 + 198*\[Rho] - 576*\[Rho]^(3/2) + 
                2241*\[Rho]^2 - 7104*\[Rho]^(5/2) + 4184*\[Rho]^3 - 
                7104*\[Rho]^(7/2) + 1101*\[Rho]^4 - 576*\[Rho]^(9/2) - 
                6*\[Rho]^5 + 3*\[Rho]^6) - 540*\[Rho]*(-673 + 4280*Zeta[3]) - 
              30*\[Rho]^4*(152831 + 58320*Zeta[3]) - 60*\[Rho]^3*(-21043 + 
                201600*Zeta[3]) - 60*\[Rho]^2*(-98899 + 216720*Zeta[3])) + 
            96*Ec^5*(8759 + 2741*\[Rho]^5 + 120*Pi^2*(-7 - 9695*\[Rho] - 
                23390*\[Rho]^2 - 8030*\[Rho]^3 - 405*\[Rho]^4 + 3*\[Rho]^5) + 
              216*\[Rho]^3*(-8411 + 12800*Zeta[3]) + 4*\[Rho]^4*(-47933 + 
                21600*Zeta[3]) + 32*\[Rho]^2*(5263 + 367200*Zeta[3]) + 
              12*\[Rho]*(103411 + 496800*Zeta[3])) + 
            12*Ec^2*(-27071 - 608999*\[Rho]^5 + 11870*\[Rho]^6 + 
              600*Pi^2*(3 + 782*\[Rho] - 576*\[Rho]^(3/2) + 5225*\[Rho]^2 - 
                7104*\[Rho]^(5/2) + 6712*\[Rho]^3 - 7104*\[Rho]^(7/2) + 
                1437*\[Rho]^4 - 576*\[Rho]^(9/2) - 6*\[Rho]^5 + 3*\[Rho]^6) + 
              \[Rho]^3*(6722260 - 29548800*Zeta[3]) + \[Rho]*(839415 - 
                8294400*Zeta[3]) - 200*\[Rho]^2*(-77621 + 189648*Zeta[3]) - 
              5*\[Rho]^4*(1699391 + 743040*Zeta[3])) - 
            4*Ec^3*(-204821 - 2405109*\[Rho]^5 + 47480*\[Rho]^6 + 
              2400*Pi^2*(3 + 2876*\[Rho] - 576*\[Rho]^(3/2) + 
                13517*\[Rho]^2 - 7104*\[Rho]^(5/2) + 12160*\[Rho]^3 - 
                7104*\[Rho]^(7/2) + 2007*\[Rho]^4 - 576*\[Rho]^(9/2) - 
                6*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]*(2231745 - 74304000*
                 Zeta[3]) - 405*\[Rho]^4*(70587 + 40960*Zeta[3]) - 
              180*\[Rho]^2*(-488023 + 1484160*Zeta[3]) - 100*\[Rho]^3*(
                -601559 + 1631232*Zeta[3])) - 32*Ec^6*(43393 + 
              39813*\[Rho]^4 + 2400*Pi^2*(-10 - 1238*\[Rho] - 2063*\[Rho]^2 - 
                284*\[Rho]^3 + 3*\[Rho]^4) + 16*\[Rho]^3*(-63137 + 
                64800*Zeta[3]) + 24*\[Rho]^2*(238967 + 619200*Zeta[3]) + 
              6*\[Rho]*(757783 + 1785600*Zeta[3])) + 
            16*Ec^4*(-69484 - 279246*\[Rho]^5 + 5935*\[Rho]^6 + 
              300*Pi^2*(3 + 15230*\[Rho] - 576*\[Rho]^(3/2) + 
                51725*\[Rho]^2 - 7104*\[Rho]^(5/2) + 30904*\[Rho]^3 - 
                7104*\[Rho]^(7/2) + 3441*\[Rho]^4 - 576*\[Rho]^(9/2) - 
                6*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]^3*(20058460 - 
                38534400*Zeta[3]) - 15*\[Rho]^4*(119269 + 181440*Zeta[3]) - 
              180*\[Rho]*(12311 + 184800*Zeta[3]) - 30*\[Rho]^2*(-595523 + 
                3013920*Zeta[3]))))/(675*(1 - 2*Ec)^4)) + 
       aS*aT*c\[Delta]S*(-64*\[Rho]*(6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
           2*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
           Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((8*(-48 + 16896*Ec^10 + 42240*Ec^9*(-1 + \[Rho]) - 
              2800*\[Rho] - 4740*\[Rho]^2 + 4980*\[Rho]^3 + 2890*\[Rho]^4 + 
              54*\[Rho]^5 + 14080*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) + 
              7040*Ec^7*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3) - 
              160*Ec^6*(-9 + 2740*\[Rho] + 6252*\[Rho]^2 + 1680*\[Rho]^3 + 
                6*\[Rho]^4) - 80*Ec^4*(168 + 12602*\[Rho] + 31248*\[Rho]^2 + 
                9906*\[Rho]^3 + 51*\[Rho]^4) - 16*Ec^5*(-663 - 59845*\[Rho] - 
                145980*\[Rho]^2 - 45780*\[Rho]^3 - 960*\[Rho]^4 + 
                6*\[Rho]^5) - 40*Ec^3*(-216 - 14806*\[Rho] - 36186*\[Rho]^2 - 
                9126*\[Rho]^3 + 1059*\[Rho]^4 + 27*\[Rho]^5) - 
              5*Ec*(-120 - 7304*\[Rho] - 15138*\[Rho]^2 + 4278*\[Rho]^3 + 
                4049*\[Rho]^4 + 81*\[Rho]^5) + 10*Ec^2*(-312 - 20008*\[Rho] - 
                46326*\[Rho]^2 - 3696*\[Rho]^3 + 4927*\[Rho]^4 + 
                108*\[Rho]^5)))/(5*(1 - 2*Ec)^4) + 384*\[Rho]*
            (6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 2*(1 + 6*\[Rho] + 6*
                \[Rho]^2 + \[Rho]^3) - Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
               \[Rho]^3))*Log[2*Ec]) + (384*Ec^5*(-1 + 2*Ec + \[Rho])^5*
           Log[\[Mu]^2/mb^2])/(5*(1 - 2*Ec)^4) + 
         (16*(3*(1 - 2*Ec)^6 - (3*\[Rho]^5)/(1 - 2*Ec)^4 + 15*(-1 + 2*Ec)^5*
             (1 + \[Rho]) - (15*\[Rho]^4*(1 + \[Rho]))/(-1 + 2*Ec)^3 - 
            180*(1 - 2*Ec)^2*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) + 
            180*\[Rho]^2*(1 + 3*\[Rho] + \[Rho]^2) + 5*(1 - 2*Ec)^4*
             (6 + 19*\[Rho] + 6*\[Rho]^2) - (5*\[Rho]^3*(6 + 19*\[Rho] + 6*
                \[Rho]^2))/(1 - 2*Ec)^2 - 30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             \[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) + 30*(-1 + 2*Ec)^3*
             (1 + 11*\[Rho] + 11*\[Rho]^2 + \[Rho]^3) - 
            (30*\[Rho]^2*(1 + 11*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))/
             (-1 + 2*Ec))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
         (32*(-6 + 1536*Ec^10 + 3840*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
            600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
            1280*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) - 320*Ec^6*\[Rho]*
             (136 + 285*\[Rho] + 66*\[Rho]^2) + 640*Ec^7*(-3 + 11*\[Rho] + 
              9*\[Rho]^2 + 3*\[Rho]^3) + 32*Ec^5*(42 + 3100*\[Rho] + 
              6765*\[Rho]^2 + 1665*\[Rho]^3) + 80*Ec^4*(-21 - 1354*\[Rho] - 
              2970*\[Rho]^2 - 642*\[Rho]^3 + 45*\[Rho]^4) - 
            40*Ec^3*(-27 - 1649*\[Rho] - 3564*\[Rho]^2 - 420*\[Rho]^3 + 
              213*\[Rho]^4 + 3*\[Rho]^5) - 5*Ec*(-15 - 877*\[Rho] - 
              1692*\[Rho]^2 + 708*\[Rho]^3 + 523*\[Rho]^4 + 9*\[Rho]^5) + 
            10*Ec^2*(-39 - 2312*\[Rho] - 4800*\[Rho]^2 + 372*\[Rho]^3 + 
              719*\[Rho]^4 + 12*\[Rho]^5))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
           Log[\[Rho]])/(5*(1 - 2*Ec)^4) + Log[1 - 2*Ec - \[Rho]]*
          ((-64*Ec*(16704*Ec^9 + 480*Ec^8*(-79 + 95*\[Rho]) + 
              320*Ec^7*(111 - 175*\[Rho] + 165*\[Rho]^2) + 160*Ec^6*(-96 + 
                830*\[Rho] + 675*\[Rho]^2 + 225*\[Rho]^3) + 20*Ec^5*(-243 - 
                23920*\[Rho] - 35940*\[Rho]^2 - 2640*\[Rho]^3 + 
                555*\[Rho]^4) - 30*(-3 - 175*\[Rho] - 300*\[Rho]^2 + 
                300*\[Rho]^3 + 175*\[Rho]^4 + 3*\[Rho]^5) + 45*Ec*(-23 - 
                1265*\[Rho] - 2140*\[Rho]^2 + 1460*\[Rho]^3 + 835*\[Rho]^4 + 
                13*\[Rho]^5) + 10*Ec^3*(-1167 - 59140*\[Rho] - 
                96120*\[Rho]^2 + 20220*\[Rho]^3 + 11455*\[Rho]^4 + 
                72*\[Rho]^5) - 5*Ec^2*(-969 - 50765*\[Rho] - 84300*\[Rho]^2 + 
                35340*\[Rho]^3 + 19805*\[Rho]^4 + 249*\[Rho]^5) + 
              2*Ec^4*(7239 + 374525*\[Rho] + 594300*\[Rho]^2 - 
                30900*\[Rho]^3 - 27575*\[Rho]^4 + 411*\[Rho]^5)))/
            (75*(1 - 2*Ec)^4) - (32*(-6 + 768*Ec^10 + 1920*Ec^9*(-1 + 
                \[Rho]) - 350*\[Rho] - 600*\[Rho]^2 + 600*\[Rho]^3 + 
              350*\[Rho]^4 + 6*\[Rho]^5 + 640*Ec^8*(3 - 4*\[Rho] + 
                3*\[Rho]^2) + 320*Ec^7*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 
                3*\[Rho]^3) + 80*Ec^6*(-3 - 356*\[Rho] - 570*\[Rho]^2 - 
                48*\[Rho]^3 + 3*\[Rho]^4) + 80*Ec^4*(-21 - 1059*\[Rho] - 
                1701*\[Rho]^2 + 189*\[Rho]^3 + 121*\[Rho]^4) + 
              8*Ec^5*(171 + 8985*\[Rho] + 14310*\[Rho]^2 + 30*\[Rho]^3 - 
                355*\[Rho]^4 + 3*\[Rho]^5) - 40*Ec^3*(-27 - 1380*\[Rho] - 
                2256*\[Rho]^2 + 600*\[Rho]^3 + 338*\[Rho]^4 + 3*\[Rho]^5) - 
              5*Ec*(-15 - 829*\[Rho] - 1404*\[Rho]^2 + 996*\[Rho]^3 + 
                571*\[Rho]^4 + 9*\[Rho]^5) + 10*Ec^2*(-39 - 2060*\[Rho] - 
                3432*\[Rho]^2 + 1596*\[Rho]^3 + 899*\[Rho]^4 + 12*\[Rho]^5))*
             Log[\[Rho]])/(5*(1 - 2*Ec)^4)) - 
         (256*Ec*(96*Ec^9 + 240*Ec^8*(-1 + \[Rho]) + 
            80*Ec^7*(3 - 4*\[Rho] + 3*\[Rho]^2) + 30*\[Rho]*
             (1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) + 
            40*Ec^6*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3) - 
            45*Ec*\[Rho]*(7 + 38*\[Rho] + 34*\[Rho]^2 + 5*\[Rho]^3) - 
            10*Ec^3*\[Rho]*(295 + 1269*\[Rho] + 831*\[Rho]^2 + 76*\[Rho]^3) + 
            5*Ec^2*\[Rho]*(269 + 1308*\[Rho] + 1020*\[Rho]^2 + 
              125*\[Rho]^3) - 10*Ec^5*(-3 + 188*\[Rho] + 570*\[Rho]^2 + 
              216*\[Rho]^3 + 3*\[Rho]^4) + Ec^4*(-3 + 3415*\[Rho] + 
              12750*\[Rho]^2 + 6630*\[Rho]^3 + 355*\[Rho]^4 - 3*\[Rho]^5))*
           PolyLog[2, 2*Ec])/(5*(1 - 2*Ec)^4) + 
         (64*(-6 + 1536*Ec^10 + 3840*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
            600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
            1280*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) - 320*Ec^6*\[Rho]*
             (136 + 285*\[Rho] + 66*\[Rho]^2) + 640*Ec^7*(-3 + 11*\[Rho] + 
              9*\[Rho]^2 + 3*\[Rho]^3) + 32*Ec^5*(42 + 3100*\[Rho] + 
              6765*\[Rho]^2 + 1665*\[Rho]^3) + 80*Ec^4*(-21 - 1354*\[Rho] - 
              2970*\[Rho]^2 - 642*\[Rho]^3 + 45*\[Rho]^4) - 
            40*Ec^3*(-27 - 1649*\[Rho] - 3564*\[Rho]^2 - 420*\[Rho]^3 + 
              213*\[Rho]^4 + 3*\[Rho]^5) - 5*Ec*(-15 - 877*\[Rho] - 
              1692*\[Rho]^2 + 708*\[Rho]^3 + 523*\[Rho]^4 + 9*\[Rho]^5) + 
            10*Ec^2*(-39 - 2312*\[Rho] - 4800*\[Rho]^2 + 372*\[Rho]^3 + 
              719*\[Rho]^4 + 12*\[Rho]^5))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(5*(1 - 2*Ec)^4) + 
         (64*(-6 + 1536*Ec^10 + 3840*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
            600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
            1280*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) - 320*Ec^6*\[Rho]*
             (136 + 285*\[Rho] + 66*\[Rho]^2) + 640*Ec^7*(-3 + 11*\[Rho] + 
              9*\[Rho]^2 + 3*\[Rho]^3) + 32*Ec^5*(42 + 3100*\[Rho] + 
              6765*\[Rho]^2 + 1665*\[Rho]^3) + 80*Ec^4*(-21 - 1354*\[Rho] - 
              2970*\[Rho]^2 - 642*\[Rho]^3 + 45*\[Rho]^4) - 
            40*Ec^3*(-27 - 1649*\[Rho] - 3564*\[Rho]^2 - 420*\[Rho]^3 + 
              213*\[Rho]^4 + 3*\[Rho]^5) - 5*Ec*(-15 - 877*\[Rho] - 
              1692*\[Rho]^2 + 708*\[Rho]^3 + 523*\[Rho]^4 + 9*\[Rho]^5) + 
            10*Ec^2*(-39 - 2312*\[Rho] - 4800*\[Rho]^2 + 372*\[Rho]^3 + 
              719*\[Rho]^4 + 12*\[Rho]^5))*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)])/(5*(1 - 2*Ec)^4) - 
         (32*(-1 + \[Rho])*(6 + 356*\[Rho] + 956*\[Rho]^2 + 356*\[Rho]^3 + 
            6*\[Rho]^4 + 30*Ec^2*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3) + 
            Ec*(-27 - 1132*\[Rho] - 1912*\[Rho]^2 - 292*\[Rho]^3 + 
              3*\[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/5 + 
         Log[1 - 2*Ec]*((2*(201216*Ec^10 - 3840*Ec^9*(101 + 33*\[Rho]) + 
              1280*Ec^8*(249 + 854*\[Rho] + 96*\[Rho]^2) + 640*Ec^7*(-135 + 
                3395*\[Rho] + 7872*\[Rho]^2 + 696*\[Rho]^3) + 
              160*Ec^6*(-1584 - 4*(19757 + 1440*Pi^2)*\[Rho] - 
                12*(9949 + 1440*Pi^2)*\[Rho]^2 - 192*(47 + 30*Pi^2)*
                 \[Rho]^3 + 591*\[Rho]^4) + 15*Ec*(177 + (8089 + 14720*Pi^2)*
                 \[Rho] + 4*(6281 + 20160*Pi^2)*\[Rho]^2 + 
                4*(5561 + 18240*Pi^2)*\[Rho]^3 + (3979 + 10880*Pi^2)*
                 \[Rho]^4 - 477*\[Rho]^5) - 6*(-3 + 25*(3 + 128*Pi^2)*
                 \[Rho] + 100*(13 + 192*Pi^2)*\[Rho]^2 + 300*(1 + 64*Pi^2)*
                 \[Rho]^3 + 25*(-57 + 128*Pi^2)*\[Rho]^4 - 247*\[Rho]^5) - 
              16*Ec^5*(-29196 - 40*(30133 + 4560*Pi^2)*\[Rho] - 
                180*(10457 + 3520*Pi^2)*\[Rho]^2 - 60*(4771 + 4800*Pi^2)*
                 \[Rho]^3 - 5*(1259 + 1920*Pi^2)*\[Rho]^4 + 81*\[Rho]^5) + 
              30*Ec^2*(-1063 - 4*(11003 + 8800*Pi^2)*\[Rho] - 
                4*(26839 + 43680*Pi^2)*\[Rho]^2 - 80*(979 + 1752*Pi^2)*
                 \[Rho]^3 - (20389 + 17920*Pi^2)*\[Rho]^4 + 148*\[Rho]^5) - 
              80*Ec^4*(4587 + 16*(11381 + 3000*Pi^2)*\[Rho] + 
                8640*(37 + 22*Pi^2)*\[Rho]^2 + 24*(4097 + 4560*Pi^2)*
                 \[Rho]^3 + 5*(3115 + 1536*Pi^2)*\[Rho]^4 + 288*\[Rho]^5) + 
              40*Ec^3*(3783 + (150853 + 67200*Pi^2)*\[Rho] + 
                72*(4279 + 4160*Pi^2)*\[Rho]^2 + 24*(6583 + 8640*Pi^2)*
                 \[Rho]^3 + 5*(7511 + 4224*Pi^2)*\[Rho]^4 + 537*\[Rho]^5)))/
            (75*(1 - 2*Ec)^4) + ((32*(-3*(1 - 2*Ec)^10 + 3*\[Rho]^5 + 
                15*(1 - 2*Ec)^9*(1 + \[Rho]) + 15*(-1 + 2*Ec)*\[Rho]^4*
                 (1 + \[Rho]) - 5*(1 - 2*Ec)^8*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
                5*(1 - 2*Ec)^2*\[Rho]^3*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
                30*(1 - 2*Ec)^6*\[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) + 
                30*(1 - 2*Ec)^7*(1 + 11*\[Rho] + 11*\[Rho]^2 + \[Rho]^3) + 
                30*(-1 + 2*Ec)^3*\[Rho]^2*(1 + 11*\[Rho] + 11*\[Rho]^2 + 
                  \[Rho]^3) + 120*(-1 + 2*Ec)^5*\[Rho]*(1 + 12*\[Rho] + 
                  12*\[Rho]^2 + \[Rho]^3)))/(5*(1 - 2*Ec)^4) + 
             192*\[Rho]*(10 + 51*\[Rho] + 8*\[Rho]^2 - 11*\[Rho]^3 + 24*Ec^2*
                (1 + 3*\[Rho] + \[Rho]^2) - 8*Ec*(4 + 21*\[Rho] + 
                 15*\[Rho]^2 + \[Rho]^3)))*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (64*(-6 + 1536*Ec^10 + 3840*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
              600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
              1280*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) - 320*Ec^6*\[Rho]*(136 + 
                285*\[Rho] + 66*\[Rho]^2) + 640*Ec^7*(-3 + 11*\[Rho] + 
                9*\[Rho]^2 + 3*\[Rho]^3) + 32*Ec^5*(42 + 3100*\[Rho] + 
                6765*\[Rho]^2 + 1665*\[Rho]^3) + 80*Ec^4*(-21 - 1354*\[Rho] - 
                2970*\[Rho]^2 - 642*\[Rho]^3 + 45*\[Rho]^4) - 
              40*Ec^3*(-27 - 1649*\[Rho] - 3564*\[Rho]^2 - 420*\[Rho]^3 + 
                213*\[Rho]^4 + 3*\[Rho]^5) - 5*Ec*(-15 - 877*\[Rho] - 
                1692*\[Rho]^2 + 708*\[Rho]^3 + 523*\[Rho]^4 + 9*\[Rho]^5) + 
              10*Ec^2*(-39 - 2312*\[Rho] - 4800*\[Rho]^2 + 372*\[Rho]^3 + 
                719*\[Rho]^4 + 12*\[Rho]^5))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (5*(1 - 2*Ec)^4) + (64*(-6 + 768*Ec^10 + 1920*Ec^9*(-1 + 
                \[Rho]) - 350*\[Rho] - 600*\[Rho]^2 + 600*\[Rho]^3 + 
              350*\[Rho]^4 + 6*\[Rho]^5 + 640*Ec^8*(3 - 4*\[Rho] + 
                3*\[Rho]^2) + 320*Ec^7*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 
                3*\[Rho]^3) + 80*Ec^6*(-3 - 356*\[Rho] - 570*\[Rho]^2 - 
                48*\[Rho]^3 + 3*\[Rho]^4) + 80*Ec^4*(-21 - 1059*\[Rho] - 
                1701*\[Rho]^2 + 189*\[Rho]^3 + 121*\[Rho]^4) + 
              8*Ec^5*(171 + 8985*\[Rho] + 14310*\[Rho]^2 + 30*\[Rho]^3 - 
                355*\[Rho]^4 + 3*\[Rho]^5) - 40*Ec^3*(-27 - 1380*\[Rho] - 
                2256*\[Rho]^2 + 600*\[Rho]^3 + 338*\[Rho]^4 + 3*\[Rho]^5) - 
              5*Ec*(-15 - 829*\[Rho] - 1404*\[Rho]^2 + 996*\[Rho]^3 + 
                571*\[Rho]^4 + 9*\[Rho]^5) + 10*Ec^2*(-39 - 2060*\[Rho] - 
                3432*\[Rho]^2 + 1596*\[Rho]^3 + 899*\[Rho]^4 + 12*\[Rho]^5))*
             Log[1 - 2*Ec - \[Rho]])/(5*(1 - 2*Ec)^4) - 
           (8*(9216*Ec^10 + 23040*Ec^9*(-1 + \[Rho]) + 7680*Ec^8*(3 - 
                4*\[Rho] + 3*\[Rho]^2) + 3840*Ec^7*(-3 + 11*\[Rho] + 
                9*\[Rho]^2 + 3*\[Rho]^3) - 480*Ec^6*(-2 + 488*\[Rho] + 
                1134*\[Rho]^2 + 312*\[Rho]^3 + \[Rho]^4) - 80*Ec^4*(84 + 
                6596*\[Rho] + 16830*\[Rho]^2 + 5676*\[Rho]^3 + 79*\[Rho]^4) - 
              16*Ec^5*(-330 - 31630*\[Rho] - 79110*\[Rho]^2 - 
                25830*\[Rho]^3 - 605*\[Rho]^4 + 3*\[Rho]^5) - 
              40*Ec^3*(-108 - 7672*\[Rho] - 19314*\[Rho]^2 - 5406*\[Rho]^3 + 
                457*\[Rho]^4 + 15*\[Rho]^5) + 2*(-12 - 700*\[Rho] - 
                1170*\[Rho]^2 + 1290*\[Rho]^3 + 745*\[Rho]^4 + 15*\[Rho]^5) - 
              5*Ec*(-60 - 3700*\[Rho] - 7794*\[Rho]^2 + 2022*\[Rho]^3 + 
                2053*\[Rho]^4 + 45*\[Rho]^5) + 10*Ec^2*(-156 - 10256*\[Rho] - 
                24390*\[Rho]^2 - 2736*\[Rho]^3 + 2411*\[Rho]^4 + 
                60*\[Rho]^5))*Log[\[Rho]])/(5*(1 - 2*Ec)^4) + 
           384*\[Rho]*(6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
             2*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
             Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec] - 
           768*\[Rho]*(12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
             4*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
             2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]*
            (-12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) - 4*(1 + 6*\[Rho] + 6*
                \[Rho]^2 + \[Rho]^3) + 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
               \[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           768*\[Rho]*(6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
             2*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
             Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((16*Ec*\[Rho]*(97920*Ec^8 + 960*Ec^7*(-192 + 107*\[Rho]) + 
              480*Ec^6*(270 - 251*\[Rho] + 107*\[Rho]^2) + 480*Ec^5*(-84 + 
                301*\[Rho] + 253*\[Rho]^2 + 53*\[Rho]^3) - 
              30*(12 + 742*\[Rho] + 2002*\[Rho]^2 + 757*\[Rho]^3 + 
                15*\[Rho]^4) + 45*Ec*(68 + 4054*\[Rho] + 10070*\[Rho]^2 + 
                3481*\[Rho]^3 + 65*\[Rho]^4) + 8*Ec^4*(-315 - 69420*\[Rho] - 
                122220*\[Rho]^2 - 20465*\[Rho]^3 + 306*\[Rho]^4) + 
              10*Ec^3*(1368 + 84870*\[Rho] + 171264*\[Rho]^2 + 
                41155*\[Rho]^3 + 360*\[Rho]^4) - 5*Ec^2*(1944 + 
                115014*\[Rho] + 259266*\[Rho]^2 + 78095*\[Rho]^3 + 
                1245*\[Rho]^4)))/(75*(1 - 2*Ec)^4) + 384*(-1 + 2*Ec)*\[Rho]*
            (-4 - 21*\[Rho] - 15*\[Rho]^2 - \[Rho]^3 + 
             6*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (3*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) + (1 - 2*Ec)*
              (4 + 21*\[Rho] + 15*\[Rho]^2 + \[Rho]^3 - 6*Ec*(1 + 3*\[Rho] + 
                 \[Rho]^2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           1152*\[Rho]^2*(1 + 3*\[Rho] + \[Rho]^2)*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 384*\[Rho]*
            (-6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) - 2*(1 + 6*\[Rho] + 6*
                \[Rho]^2 + \[Rho]^3) + Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
               \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         768*\[Rho]*(6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
           2*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
           Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*
          (-12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) - 4*(1 + 6*\[Rho] + 
             6*\[Rho]^2 + \[Rho]^3) + 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
             \[Rho]^3))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         1536*\[Rho]*(-12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) - 
           4*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) + 
           2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*
          (12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 4*(1 + 6*\[Rho] + 6*\[Rho]^2 + 
             \[Rho]^3) - 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - (4*(512*Ec^10*(-337 + 60*Pi^2) + 
            128*Ec^9*(3409 + 600*Pi^2*(-1 + \[Rho]) - 7469*\[Rho]) + 
            32*Ec^8*(-13831 + 54432*\[Rho] - 37956*\[Rho]^2 + 
              800*Pi^2*(3 - 4*\[Rho] + 3*\[Rho]^2)) + 
            16*Ec^7*(14011 - 100763*\[Rho] + 56548*\[Rho]^2 - 
              41596*\[Rho]^3 + 800*Pi^2*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 
                3*\[Rho]^3)) - Ec^3*(1029 + 11141*\[Rho]^5 - 
              5*\[Rho]*(-46299 + 86080*Pi^2 - 806400*Zeta[3]) - 
              60*\[Rho]^2*(-7631 + 34880*Pi^2 - 299520*Zeta[3]) - 
              5*\[Rho]^4*(35997 + 40000*Pi^2 - 253440*Zeta[3]) - 
              100*\[Rho]^3*(4157 + 16320*Pi^2 - 124416*Zeta[3])) + 
            Ec^4*(2754 - 624*\[Rho]^5 - 40*\[Rho]^2*(-50149 + 101520*Pi^2 - 
                570240*Zeta[3]) - 10*\[Rho]^4*(46009 + 24320*Pi^2 - 
                92160*Zeta[3]) - 80*\[Rho]*(-10799 + 11800*Pi^2 - 
                72000*Zeta[3]) - 480*\[Rho]^3*(1397 + 5540*Pi^2 - 
                27360*Zeta[3])) - 6*Ec*(3 + 247*\[Rho]^5 - 100*\[Rho]^2*(13 + 
                96*Pi^2 - 3024*Zeta[3]) - 25*\[Rho]*(3 + 64*Pi^2 - 
                2208*Zeta[3]) - 25*\[Rho]^4*(-57 + 64*Pi^2 - 1632*Zeta[3]) - 
              300*\[Rho]^3*(1 + 32*Pi^2 - 912*Zeta[3])) + 
            28800*\[Rho]*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3)*Zeta[3] - 
            16*Ec^6*(3394 + 10364*\[Rho]^4 + 200*Pi^2*(-3 + 188*\[Rho] + 
                570*\[Rho]^2 + 216*\[Rho]^3 + 3*\[Rho]^4) - 108*\[Rho]^3*(
                517 + 800*Zeta[3]) - 36*\[Rho]^2*(3761 + 7200*Zeta[3]) - 
              \[Rho]*(104981 + 86400*Zeta[3])) - 8*Ec^5*
             (-224 + 1749*\[Rho]^5 + 40*Pi^2*(3 - 3415*\[Rho] - 
                12750*\[Rho]^2 - 6630*\[Rho]^3 - 355*\[Rho]^4 + 3*\[Rho]^5) + 
              9*\[Rho]^4*(-5601 + 3200*Zeta[3]) + 144*\[Rho]^2*(3073 + 
                13200*Zeta[3]) + 6*\[Rho]*(33019 + 91200*Zeta[3]) + 
              4*\[Rho]^3*(-973 + 216000*Zeta[3])) + 
            3*Ec^2*(69 + 2611*\[Rho]^5 - 20*\[Rho]^3*(1379 + 8160*Pi^2 - 
                105120*Zeta[3]) + \[Rho]^4*(695 - 24000*Pi^2 + 
                268800*Zeta[3]) + \[Rho]*(7545 - 33600*Pi^2 + 528000*
                 Zeta[3]) - 20*\[Rho]^2*(9120*Pi^2 - 7*(23 + 18720*
                   Zeta[3])))))/(75*(1 - 2*Ec)^4)) + 
       aP*aT*c\[Delta]P*(64*\[Rho]*(6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
           2*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
           Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-8*(-48 + 16896*Ec^10 + 42240*Ec^9*(-1 + \[Rho]) - 
              2800*\[Rho] - 4740*\[Rho]^2 + 4980*\[Rho]^3 + 2890*\[Rho]^4 + 
              54*\[Rho]^5 + 14080*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) + 
              7040*Ec^7*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3) - 
              160*Ec^6*(-9 + 2740*\[Rho] + 6252*\[Rho]^2 + 1680*\[Rho]^3 + 
                6*\[Rho]^4) - 80*Ec^4*(168 + 12602*\[Rho] + 31248*\[Rho]^2 + 
                9906*\[Rho]^3 + 51*\[Rho]^4) - 16*Ec^5*(-663 - 59845*\[Rho] - 
                145980*\[Rho]^2 - 45780*\[Rho]^3 - 960*\[Rho]^4 + 
                6*\[Rho]^5) - 40*Ec^3*(-216 - 14806*\[Rho] - 36186*\[Rho]^2 - 
                9126*\[Rho]^3 + 1059*\[Rho]^4 + 27*\[Rho]^5) - 
              5*Ec*(-120 - 7304*\[Rho] - 15138*\[Rho]^2 + 4278*\[Rho]^3 + 
                4049*\[Rho]^4 + 81*\[Rho]^5) + 10*Ec^2*(-312 - 20008*\[Rho] - 
                46326*\[Rho]^2 - 3696*\[Rho]^3 + 4927*\[Rho]^4 + 
                108*\[Rho]^5)))/(5*(1 - 2*Ec)^4) - 384*\[Rho]*
            (6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 2*(1 + 6*\[Rho] + 6*
                \[Rho]^2 + \[Rho]^3) - Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
               \[Rho]^3))*Log[2*Ec]) - (384*Ec^5*(-1 + 2*Ec + \[Rho])^5*
           Log[\[Mu]^2/mb^2])/(5*(1 - 2*Ec)^4) + 
         (16*(-3*(1 - 2*Ec)^6 + (3*\[Rho]^5)/(1 - 2*Ec)^4 + 
            15*(1 - 2*Ec)^5*(1 + \[Rho]) + (15*\[Rho]^4*(1 + \[Rho]))/
             (-1 + 2*Ec)^3 + 180*(1 - 2*Ec)^2*\[Rho]*(1 + 3*\[Rho] + 
              \[Rho]^2) - 180*\[Rho]^2*(1 + 3*\[Rho] + \[Rho]^2) - 
            5*(1 - 2*Ec)^4*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
            (5*\[Rho]^3*(6 + 19*\[Rho] + 6*\[Rho]^2))/(1 - 2*Ec)^2 + 
            30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 
              9*\[Rho]^2) + 30*(1 - 2*Ec)^3*(1 + 11*\[Rho] + 11*\[Rho]^2 + 
              \[Rho]^3) + (30*\[Rho]^2*(1 + 11*\[Rho] + 11*\[Rho]^2 + \[Rho]^
                3))/(-1 + 2*Ec))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
          5 + (16*(-3*(1 - 2*Ec)^6 + (3*\[Rho]^5)/(1 - 2*Ec)^4 - 
            (15*\[Rho]^(5/2)*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/
             (1 - 2*Ec)^3 + 180*(1 - 2*Ec)^2*\[Rho]*(1 + 3*\[Rho] + 
              \[Rho]^2) - 180*\[Rho]^2*(1 + 3*\[Rho] + \[Rho]^2) - 
            (5*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(6 + 19*\[Rho] + 6*
                \[Rho]^2))/(1 - 2*Ec)^2 - 5*((1 - 2*Ec)^4 - \[Rho]^2)*
             (6 + 19*\[Rho] + 6*\[Rho]^2) + 30*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
             (9 + 28*\[Rho] + 9*\[Rho]^2) + 15*(1 + \[Rho])*
             ((1 - 2*Ec)^5 + \[Rho]^(5/2)) - (30*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(3/2)*(1 + 11*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))/
             (1 - 2*Ec) + 30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 11*\[Rho] + 
              11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
           Log[\[Rho]])/5 + Log[1 - 2*Ec - \[Rho]]*
          ((64*Ec*(16704*Ec^9 + 480*Ec^8*(-79 + 95*\[Rho]) + 320*Ec^7*(111 - 
                175*\[Rho] + 165*\[Rho]^2) + 160*Ec^6*(-96 + 830*\[Rho] + 
                675*\[Rho]^2 + 225*\[Rho]^3) + 20*Ec^5*(-243 - 23920*\[Rho] - 
                35940*\[Rho]^2 - 2640*\[Rho]^3 + 555*\[Rho]^4) - 
              30*(-3 - 175*\[Rho] - 300*\[Rho]^2 + 300*\[Rho]^3 + 
                175*\[Rho]^4 + 3*\[Rho]^5) + 45*Ec*(-23 - 1265*\[Rho] - 
                2140*\[Rho]^2 + 1460*\[Rho]^3 + 835*\[Rho]^4 + 13*\[Rho]^5) + 
              10*Ec^3*(-1167 - 59140*\[Rho] - 96120*\[Rho]^2 + 
                20220*\[Rho]^3 + 11455*\[Rho]^4 + 72*\[Rho]^5) - 
              5*Ec^2*(-969 - 50765*\[Rho] - 84300*\[Rho]^2 + 35340*\[Rho]^3 + 
                19805*\[Rho]^4 + 249*\[Rho]^5) + 2*Ec^4*(7239 + 
                374525*\[Rho] + 594300*\[Rho]^2 - 30900*\[Rho]^3 - 
                27575*\[Rho]^4 + 411*\[Rho]^5)))/(75*(1 - 2*Ec)^4) + 
           (32*(-6 + 768*Ec^10 + 1920*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
              600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
              640*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) + 320*Ec^7*(-3 + 
                11*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3) + 80*Ec^6*(-3 - 
                356*\[Rho] - 570*\[Rho]^2 - 48*\[Rho]^3 + 3*\[Rho]^4) + 
              80*Ec^4*(-21 - 1059*\[Rho] - 1701*\[Rho]^2 + 189*\[Rho]^3 + 
                121*\[Rho]^4) + 8*Ec^5*(171 + 8985*\[Rho] + 14310*\[Rho]^2 + 
                30*\[Rho]^3 - 355*\[Rho]^4 + 3*\[Rho]^5) - 40*Ec^3*(-27 - 
                1380*\[Rho] - 2256*\[Rho]^2 + 600*\[Rho]^3 + 338*\[Rho]^4 + 
                3*\[Rho]^5) - 5*Ec*(-15 - 829*\[Rho] - 1404*\[Rho]^2 + 
                996*\[Rho]^3 + 571*\[Rho]^4 + 9*\[Rho]^5) + 10*Ec^2*(-39 - 
                2060*\[Rho] - 3432*\[Rho]^2 + 1596*\[Rho]^3 + 899*\[Rho]^4 + 
                12*\[Rho]^5))*Log[\[Rho]])/(5*(1 - 2*Ec)^4)) + 
         (256*Ec*(96*Ec^9 + 240*Ec^8*(-1 + \[Rho]) + 
            80*Ec^7*(3 - 4*\[Rho] + 3*\[Rho]^2) + 30*\[Rho]*
             (1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) + 
            40*Ec^6*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3) - 
            45*Ec*\[Rho]*(7 + 38*\[Rho] + 34*\[Rho]^2 + 5*\[Rho]^3) - 
            10*Ec^3*\[Rho]*(295 + 1269*\[Rho] + 831*\[Rho]^2 + 76*\[Rho]^3) + 
            5*Ec^2*\[Rho]*(269 + 1308*\[Rho] + 1020*\[Rho]^2 + 
              125*\[Rho]^3) - 10*Ec^5*(-3 + 188*\[Rho] + 570*\[Rho]^2 + 
              216*\[Rho]^3 + 3*\[Rho]^4) + Ec^4*(-3 + 3415*\[Rho] + 
              12750*\[Rho]^2 + 6630*\[Rho]^3 + 355*\[Rho]^4 - 3*\[Rho]^5))*
           PolyLog[2, 2*Ec])/(5*(1 - 2*Ec)^4) - 
         (64*(-6 + 1536*Ec^10 + 3840*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
            600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
            1280*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) - 320*Ec^6*\[Rho]*
             (136 + 285*\[Rho] + 66*\[Rho]^2) + 640*Ec^7*(-3 + 11*\[Rho] + 
              9*\[Rho]^2 + 3*\[Rho]^3) + 32*Ec^5*(42 + 3100*\[Rho] + 
              6765*\[Rho]^2 + 1665*\[Rho]^3) + 80*Ec^4*(-21 - 1354*\[Rho] - 
              2970*\[Rho]^2 - 642*\[Rho]^3 + 45*\[Rho]^4) - 
            40*Ec^3*(-27 - 1649*\[Rho] - 3564*\[Rho]^2 - 420*\[Rho]^3 + 
              213*\[Rho]^4 + 3*\[Rho]^5) - 5*Ec*(-15 - 877*\[Rho] - 
              1692*\[Rho]^2 + 708*\[Rho]^3 + 523*\[Rho]^4 + 9*\[Rho]^5) + 
            10*Ec^2*(-39 - 2312*\[Rho] - 4800*\[Rho]^2 + 372*\[Rho]^3 + 
              719*\[Rho]^4 + 12*\[Rho]^5))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(5*(1 - 2*Ec)^4) - 
         (64*(-6 + 1536*Ec^10 + 3840*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
            600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
            1280*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) - 320*Ec^6*\[Rho]*
             (136 + 285*\[Rho] + 66*\[Rho]^2) + 640*Ec^7*(-3 + 11*\[Rho] + 
              9*\[Rho]^2 + 3*\[Rho]^3) + 32*Ec^5*(42 + 3100*\[Rho] + 
              6765*\[Rho]^2 + 1665*\[Rho]^3) + 80*Ec^4*(-21 - 1354*\[Rho] - 
              2970*\[Rho]^2 - 642*\[Rho]^3 + 45*\[Rho]^4) - 
            40*Ec^3*(-27 - 1649*\[Rho] - 3564*\[Rho]^2 - 420*\[Rho]^3 + 
              213*\[Rho]^4 + 3*\[Rho]^5) - 5*Ec*(-15 - 877*\[Rho] - 
              1692*\[Rho]^2 + 708*\[Rho]^3 + 523*\[Rho]^4 + 9*\[Rho]^5) + 
            10*Ec^2*(-39 - 2312*\[Rho] - 4800*\[Rho]^2 + 372*\[Rho]^3 + 
              719*\[Rho]^4 + 12*\[Rho]^5))*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)])/(5*(1 - 2*Ec)^4) + 
         (32*(-1 + \[Rho])*(6 + 356*\[Rho] + 956*\[Rho]^2 + 356*\[Rho]^3 + 
            6*\[Rho]^4 + 30*Ec^2*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3) + 
            Ec*(-27 - 1132*\[Rho] - 1912*\[Rho]^2 - 292*\[Rho]^3 + 
              3*\[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/5 + 
         Log[\[Rho]]*((-16*Ec*\[Rho]*(97920*Ec^8 + 960*Ec^7*(-192 + 
                107*\[Rho]) + 480*Ec^6*(270 - 251*\[Rho] + 107*\[Rho]^2) + 
              480*Ec^5*(-84 + 301*\[Rho] + 253*\[Rho]^2 + 53*\[Rho]^3) - 
              30*(12 + 742*\[Rho] + 2002*\[Rho]^2 + 757*\[Rho]^3 + 
                15*\[Rho]^4) + 45*Ec*(68 + 4054*\[Rho] + 10070*\[Rho]^2 + 
                3481*\[Rho]^3 + 65*\[Rho]^4) + 8*Ec^4*(-315 - 69420*\[Rho] - 
                122220*\[Rho]^2 - 20465*\[Rho]^3 + 306*\[Rho]^4) + 
              10*Ec^3*(1368 + 84870*\[Rho] + 171264*\[Rho]^2 + 
                41155*\[Rho]^3 + 360*\[Rho]^4) - 5*Ec^2*(1944 + 
                115014*\[Rho] + 259266*\[Rho]^2 + 78095*\[Rho]^3 + 
                1245*\[Rho]^4)))/(75*(1 - 2*Ec)^4) - 384*(1 - 2*Ec)*\[Rho]*
            (4 + 21*\[Rho] + 15*\[Rho]^2 + \[Rho]^3 - 
             6*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (-12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) - 4*(1 + 6*\[Rho] + 6*
                \[Rho]^2 + \[Rho]^3) + 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
               \[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           1152*\[Rho]^2*(1 + 3*\[Rho] + \[Rho]^2)*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*
            (12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 4*(1 + 6*\[Rho] + 6*
                \[Rho]^2 + \[Rho]^3) - 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
               \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[1 - 2*Ec]*((-2*(201216*Ec^10 - 3840*Ec^9*(101 + 33*\[Rho]) + 
              1280*Ec^8*(249 + 854*\[Rho] + 96*\[Rho]^2) + 640*Ec^7*(-135 + 
                3395*\[Rho] + 7872*\[Rho]^2 + 696*\[Rho]^3) + 
              160*Ec^6*(-1584 - 4*(19757 + 1440*Pi^2)*\[Rho] - 
                12*(9949 + 1440*Pi^2)*\[Rho]^2 - 192*(47 + 30*Pi^2)*
                 \[Rho]^3 + 591*\[Rho]^4) + 15*Ec*(177 + (8089 + 14720*Pi^2)*
                 \[Rho] + 4*(6281 + 20160*Pi^2)*\[Rho]^2 + 
                4*(5561 + 18240*Pi^2)*\[Rho]^3 + (3979 + 10880*Pi^2)*
                 \[Rho]^4 - 477*\[Rho]^5) - 6*(-3 + 25*(3 + 128*Pi^2)*
                 \[Rho] + 100*(13 + 192*Pi^2)*\[Rho]^2 + 300*(1 + 64*Pi^2)*
                 \[Rho]^3 + 25*(-57 + 128*Pi^2)*\[Rho]^4 - 247*\[Rho]^5) - 
              16*Ec^5*(-29196 - 40*(30133 + 4560*Pi^2)*\[Rho] - 
                180*(10457 + 3520*Pi^2)*\[Rho]^2 - 60*(4771 + 4800*Pi^2)*
                 \[Rho]^3 - 5*(1259 + 1920*Pi^2)*\[Rho]^4 + 81*\[Rho]^5) + 
              30*Ec^2*(-1063 - 4*(11003 + 8800*Pi^2)*\[Rho] - 
                4*(26839 + 43680*Pi^2)*\[Rho]^2 - 80*(979 + 1752*Pi^2)*
                 \[Rho]^3 - (20389 + 17920*Pi^2)*\[Rho]^4 + 148*\[Rho]^5) - 
              80*Ec^4*(4587 + 16*(11381 + 3000*Pi^2)*\[Rho] + 
                8640*(37 + 22*Pi^2)*\[Rho]^2 + 24*(4097 + 4560*Pi^2)*
                 \[Rho]^3 + 5*(3115 + 1536*Pi^2)*\[Rho]^4 + 288*\[Rho]^5) + 
              40*Ec^3*(3783 + (150853 + 67200*Pi^2)*\[Rho] + 
                72*(4279 + 4160*Pi^2)*\[Rho]^2 + 24*(6583 + 8640*Pi^2)*
                 \[Rho]^3 + 5*(7511 + 4224*Pi^2)*\[Rho]^4 + 537*\[Rho]^5)))/
            (75*(1 - 2*Ec)^4) + ((32*(3*(1 - 2*Ec)^10 - 3*\[Rho]^5 + 
                15*(-1 + 2*Ec)^9*(1 + \[Rho]) + 15*(1 - 2*Ec)*\[Rho]^4*
                 (1 + \[Rho]) + 5*(1 - 2*Ec)^8*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
                5*(1 - 2*Ec)^2*\[Rho]^3*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
                30*(1 - 2*Ec)^6*\[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) + 
                30*(-1 + 2*Ec)^7*(1 + 11*\[Rho] + 11*\[Rho]^2 + \[Rho]^3) + 
                30*(1 - 2*Ec)^3*\[Rho]^2*(1 + 11*\[Rho] + 11*\[Rho]^2 + 
                  \[Rho]^3) + 120*(1 - 2*Ec)^5*\[Rho]*(1 + 12*\[Rho] + 
                  12*\[Rho]^2 + \[Rho]^3)))/(5*(1 - 2*Ec)^4) - 
             192*\[Rho]*(10 + 51*\[Rho] + 8*\[Rho]^2 - 11*\[Rho]^3 + 24*Ec^2*
                (1 + 3*\[Rho] + \[Rho]^2) - 8*Ec*(4 + 21*\[Rho] + 
                 15*\[Rho]^2 + \[Rho]^3)))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           (64*(-6 + 1536*Ec^10 + 3840*Ec^9*(-1 + \[Rho]) - 350*\[Rho] - 
              600*\[Rho]^2 + 600*\[Rho]^3 + 350*\[Rho]^4 + 6*\[Rho]^5 + 
              1280*Ec^8*(3 - 4*\[Rho] + 3*\[Rho]^2) - 320*Ec^6*\[Rho]*(136 + 
                285*\[Rho] + 66*\[Rho]^2) + 640*Ec^7*(-3 + 11*\[Rho] + 
                9*\[Rho]^2 + 3*\[Rho]^3) + 32*Ec^5*(42 + 3100*\[Rho] + 
                6765*\[Rho]^2 + 1665*\[Rho]^3) + 80*Ec^4*(-21 - 1354*\[Rho] - 
                2970*\[Rho]^2 - 642*\[Rho]^3 + 45*\[Rho]^4) - 
              40*Ec^3*(-27 - 1649*\[Rho] - 3564*\[Rho]^2 - 420*\[Rho]^3 + 
                213*\[Rho]^4 + 3*\[Rho]^5) - 5*Ec*(-15 - 877*\[Rho] - 
                1692*\[Rho]^2 + 708*\[Rho]^3 + 523*\[Rho]^4 + 9*\[Rho]^5) + 
              10*Ec^2*(-39 - 2312*\[Rho] - 4800*\[Rho]^2 + 372*\[Rho]^3 + 
                719*\[Rho]^4 + 12*\[Rho]^5))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (5*(1 - 2*Ec)^4) - (64*(-6 + 768*Ec^10 + 1920*Ec^9*(-1 + 
                \[Rho]) - 350*\[Rho] - 600*\[Rho]^2 + 600*\[Rho]^3 + 
              350*\[Rho]^4 + 6*\[Rho]^5 + 640*Ec^8*(3 - 4*\[Rho] + 
                3*\[Rho]^2) + 320*Ec^7*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 
                3*\[Rho]^3) + 80*Ec^6*(-3 - 356*\[Rho] - 570*\[Rho]^2 - 
                48*\[Rho]^3 + 3*\[Rho]^4) + 80*Ec^4*(-21 - 1059*\[Rho] - 
                1701*\[Rho]^2 + 189*\[Rho]^3 + 121*\[Rho]^4) + 
              8*Ec^5*(171 + 8985*\[Rho] + 14310*\[Rho]^2 + 30*\[Rho]^3 - 
                355*\[Rho]^4 + 3*\[Rho]^5) - 40*Ec^3*(-27 - 1380*\[Rho] - 
                2256*\[Rho]^2 + 600*\[Rho]^3 + 338*\[Rho]^4 + 3*\[Rho]^5) - 
              5*Ec*(-15 - 829*\[Rho] - 1404*\[Rho]^2 + 996*\[Rho]^3 + 
                571*\[Rho]^4 + 9*\[Rho]^5) + 10*Ec^2*(-39 - 2060*\[Rho] - 
                3432*\[Rho]^2 + 1596*\[Rho]^3 + 899*\[Rho]^4 + 12*\[Rho]^5))*
             Log[1 - 2*Ec - \[Rho]])/(5*(1 - 2*Ec)^4) + 
           (8*(9216*Ec^10 + 23040*Ec^9*(-1 + \[Rho]) + 7680*Ec^8*(3 - 
                4*\[Rho] + 3*\[Rho]^2) + 3840*Ec^7*(-3 + 11*\[Rho] + 
                9*\[Rho]^2 + 3*\[Rho]^3) - 480*Ec^6*(-2 + 488*\[Rho] + 
                1134*\[Rho]^2 + 312*\[Rho]^3 + \[Rho]^4) - 80*Ec^4*(84 + 
                6596*\[Rho] + 16830*\[Rho]^2 + 5676*\[Rho]^3 + 79*\[Rho]^4) - 
              16*Ec^5*(-330 - 31630*\[Rho] - 79110*\[Rho]^2 - 
                25830*\[Rho]^3 - 605*\[Rho]^4 + 3*\[Rho]^5) - 
              40*Ec^3*(-108 - 7672*\[Rho] - 19314*\[Rho]^2 - 5406*\[Rho]^3 + 
                457*\[Rho]^4 + 15*\[Rho]^5) + 2*(-12 - 700*\[Rho] - 
                1170*\[Rho]^2 + 1290*\[Rho]^3 + 745*\[Rho]^4 + 15*\[Rho]^5) - 
              5*Ec*(-60 - 3700*\[Rho] - 7794*\[Rho]^2 + 2022*\[Rho]^3 + 
                2053*\[Rho]^4 + 45*\[Rho]^5) + 10*Ec^2*(-156 - 10256*\[Rho] - 
                24390*\[Rho]^2 - 2736*\[Rho]^3 + 2411*\[Rho]^4 + 
                60*\[Rho]^5))*Log[\[Rho]])/(5*(1 - 2*Ec)^4) - 
           384*\[Rho]*(6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
             2*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
             Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec] - 
           768*\[Rho]*(-12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) - 
             4*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) + 
             2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]*
            (12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 4*(1 + 6*\[Rho] + 6*
                \[Rho]^2 + \[Rho]^3) - 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
               \[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           768*\[Rho]*(6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 
             2*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3) - 
             Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 768*\[Rho]*
          (6*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 2*(1 + 6*\[Rho] + 6*\[Rho]^2 + 
             \[Rho]^3) - Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*
          (12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 4*(1 + 6*\[Rho] + 6*\[Rho]^2 + 
             \[Rho]^3) - 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*
          (12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) + 4*(1 + 6*\[Rho] + 6*\[Rho]^2 + 
             \[Rho]^3) - 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*
          (-12*Ec^2*(1 + 3*\[Rho] + \[Rho]^2) - 4*(1 + 6*\[Rho] + 
             6*\[Rho]^2 + \[Rho]^3) + 2*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
             \[Rho]^3))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (4*(512*Ec^10*(-337 + 60*Pi^2) + 128*Ec^9*(3409 + 600*Pi^2*(-1 + 
                \[Rho]) - 7469*\[Rho]) + 32*Ec^8*(-13831 + 54432*\[Rho] - 
              37956*\[Rho]^2 + 800*Pi^2*(3 - 4*\[Rho] + 3*\[Rho]^2)) + 
            16*Ec^7*(14011 - 100763*\[Rho] + 56548*\[Rho]^2 - 
              41596*\[Rho]^3 + 800*Pi^2*(-3 + 11*\[Rho] + 9*\[Rho]^2 + 
                3*\[Rho]^3)) - Ec^3*(1029 + 11141*\[Rho]^5 - 
              5*\[Rho]*(-46299 + 86080*Pi^2 - 806400*Zeta[3]) - 
              60*\[Rho]^2*(-7631 + 34880*Pi^2 - 299520*Zeta[3]) - 
              5*\[Rho]^4*(35997 + 40000*Pi^2 - 253440*Zeta[3]) - 
              100*\[Rho]^3*(4157 + 16320*Pi^2 - 124416*Zeta[3])) + 
            Ec^4*(2754 - 624*\[Rho]^5 - 40*\[Rho]^2*(-50149 + 101520*Pi^2 - 
                570240*Zeta[3]) - 10*\[Rho]^4*(46009 + 24320*Pi^2 - 
                92160*Zeta[3]) - 80*\[Rho]*(-10799 + 11800*Pi^2 - 
                72000*Zeta[3]) - 480*\[Rho]^3*(1397 + 5540*Pi^2 - 
                27360*Zeta[3])) - 6*Ec*(3 + 247*\[Rho]^5 - 100*\[Rho]^2*(13 + 
                96*Pi^2 - 3024*Zeta[3]) - 25*\[Rho]*(3 + 64*Pi^2 - 
                2208*Zeta[3]) - 25*\[Rho]^4*(-57 + 64*Pi^2 - 1632*Zeta[3]) - 
              300*\[Rho]^3*(1 + 32*Pi^2 - 912*Zeta[3])) + 
            28800*\[Rho]*(1 + 6*\[Rho] + 6*\[Rho]^2 + \[Rho]^3)*Zeta[3] - 
            16*Ec^6*(3394 + 10364*\[Rho]^4 + 200*Pi^2*(-3 + 188*\[Rho] + 
                570*\[Rho]^2 + 216*\[Rho]^3 + 3*\[Rho]^4) - 108*\[Rho]^3*(
                517 + 800*Zeta[3]) - 36*\[Rho]^2*(3761 + 7200*Zeta[3]) - 
              \[Rho]*(104981 + 86400*Zeta[3])) - 8*Ec^5*
             (-224 + 1749*\[Rho]^5 + 40*Pi^2*(3 - 3415*\[Rho] - 
                12750*\[Rho]^2 - 6630*\[Rho]^3 - 355*\[Rho]^4 + 3*\[Rho]^5) + 
              9*\[Rho]^4*(-5601 + 3200*Zeta[3]) + 144*\[Rho]^2*(3073 + 
                13200*Zeta[3]) + 6*\[Rho]*(33019 + 91200*Zeta[3]) + 
              4*\[Rho]^3*(-973 + 216000*Zeta[3])) + 
            3*Ec^2*(69 + 2611*\[Rho]^5 - 20*\[Rho]^3*(1379 + 8160*Pi^2 - 
                105120*Zeta[3]) + \[Rho]^4*(695 - 24000*Pi^2 + 
                268800*Zeta[3]) + \[Rho]*(7545 - 33600*Pi^2 + 528000*
                 Zeta[3]) - 20*\[Rho]^2*(9120*Pi^2 - 7*(23 + 18720*
                   Zeta[3])))))/(75*(1 - 2*Ec)^4))))/(3*Pi)) - 
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^3*
   ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
       (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
       (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
        (-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
        (Log[1 - 2*Ec] - Log[\[Rho]]))^2/100 + 
    (2*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
      (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
      (-36*aVR*c\[Delta]VR*Sqrt[\[Rho]] + 288*aVR*c\[Delta]VR*Ec*
        Sqrt[\[Rho]] - 864*aVR*c\[Delta]VR*Ec^2*Sqrt[\[Rho]] + 
       1152*aVR*c\[Delta]VR*Ec^3*Sqrt[\[Rho]] - 576*aVR*c\[Delta]VR*Ec^4*
        Sqrt[\[Rho]] + 1152*aVR*c\[Delta]VR*Ec^5*Sqrt[\[Rho]] - 
       9216*aVR*c\[Delta]VR*Ec^6*Sqrt[\[Rho]] + 27648*aVR*c\[Delta]VR*Ec^7*
        Sqrt[\[Rho]] - 36864*aVR*c\[Delta]VR*Ec^8*Sqrt[\[Rho]] + 
       18432*aVR*c\[Delta]VR*Ec^9*Sqrt[\[Rho]] - 2100*aVR*c\[Delta]VR*
        \[Rho]^(3/2) + 18240*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2) - 
       60480*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2) + 92160*aVR*c\[Delta]VR*Ec^3*
        \[Rho]^(3/2) - 57600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2) + 
       30720*aVR*c\[Delta]VR*Ec^6*\[Rho]^(3/2) - 61440*aVR*c\[Delta]VR*Ec^7*
        \[Rho]^(3/2) + 46080*aVR*c\[Delta]VR*Ec^8*\[Rho]^(3/2) - 
       3600*aVR*c\[Delta]VR*\[Rho]^(5/2) + 37440*aVR*c\[Delta]VR*Ec*
        \[Rho]^(5/2) - 146880*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2) + 
       264960*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2) - 201600*aVR*c\[Delta]VR*Ec^4*
        \[Rho]^(5/2) + 34560*aVR*c\[Delta]VR*Ec^5*\[Rho]^(5/2) - 
       23040*aVR*c\[Delta]VR*Ec^6*\[Rho]^(5/2) + 46080*aVR*c\[Delta]VR*Ec^7*
        \[Rho]^(5/2) + 3600*aVR*c\[Delta]VR*\[Rho]^(7/2) - 
       20160*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2) + 25920*aVR*c\[Delta]VR*Ec^2*
        \[Rho]^(7/2) + 34560*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2) - 
       86400*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2) + 23040*aVR*c\[Delta]VR*Ec^5*
        \[Rho]^(7/2) + 23040*aVR*c\[Delta]VR*Ec^6*\[Rho]^(7/2) + 
       2100*aVR*c\[Delta]VR*\[Rho]^(9/2) - 15360*aVR*c\[Delta]VR*Ec*
        \[Rho]^(9/2) + 40320*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2) - 
       42240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2) + 9600*aVR*c\[Delta]VR*Ec^4*
        \[Rho]^(9/2) + 5760*aVR*c\[Delta]VR*Ec^5*\[Rho]^(9/2) + 
       36*aVR*c\[Delta]VR*\[Rho]^(11/2) - 288*aVR*c\[Delta]VR*Ec*
        \[Rho]^(11/2) + 864*aVR*c\[Delta]VR*Ec^2*\[Rho]^(11/2) - 
       1152*aVR*c\[Delta]VR*Ec^3*\[Rho]^(11/2) + 576*aVR*c\[Delta]VR*Ec^4*
        \[Rho]^(11/2) + 720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
       5760*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
       23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       5760*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[\[Rho]] + 5760*aVR*c\[Delta]VR*Ec*
        \[Rho]^(3/2)*Log[\[Rho]] - 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*
        Log[\[Rho]] + 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[\[Rho]] - 
       4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[\[Rho]] + 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[\[Rho]] - 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] - 
       4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[\[Rho]] + 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[\[Rho]] - 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] - 
       720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[\[Rho]] + 5760*aVR*c\[Delta]VR*Ec*
        \[Rho]^(9/2)*Log[\[Rho]] - 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*
        Log[\[Rho]] + 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[\[Rho]] - 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[\[Rho]]))/
     (15*(1 - 2*Ec)^4) + (8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
      (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
      (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(15*(1 - 2*Ec)^4) + 
    64*aVR^2*c\[Delta]VR^2*\[Rho]*
     (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
           8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
            (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
            (1 + \[Rho]*(28 + \[Rho])) - 
           2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]]))^2 + 
    (2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
      ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
       aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
           4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
         12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
       4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
         (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
         (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
       aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
         4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
         (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
         (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
         (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
       (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
          4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
          32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
          128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
          16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
          36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
          192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
          48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
          96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
          32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
          16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
          4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
           (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
           Log[\[Rho]]))/(2*(1 - 2*Ec)^2)))/(15*(1 - 2*Ec)^4) + 
    (aVR*c\[Delta]VR*\[Alpha]s*(-36*aVR*c\[Delta]VR*Sqrt[\[Rho]] + 
       288*aVR*c\[Delta]VR*Ec*Sqrt[\[Rho]] - 864*aVR*c\[Delta]VR*Ec^2*
        Sqrt[\[Rho]] + 1152*aVR*c\[Delta]VR*Ec^3*Sqrt[\[Rho]] - 
       576*aVR*c\[Delta]VR*Ec^4*Sqrt[\[Rho]] + 1152*aVR*c\[Delta]VR*Ec^5*
        Sqrt[\[Rho]] - 9216*aVR*c\[Delta]VR*Ec^6*Sqrt[\[Rho]] + 
       27648*aVR*c\[Delta]VR*Ec^7*Sqrt[\[Rho]] - 36864*aVR*c\[Delta]VR*Ec^8*
        Sqrt[\[Rho]] + 18432*aVR*c\[Delta]VR*Ec^9*Sqrt[\[Rho]] - 
       2100*aVR*c\[Delta]VR*\[Rho]^(3/2) + 18240*aVR*c\[Delta]VR*Ec*
        \[Rho]^(3/2) - 60480*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2) + 
       92160*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2) - 57600*aVR*c\[Delta]VR*Ec^4*
        \[Rho]^(3/2) + 30720*aVR*c\[Delta]VR*Ec^6*\[Rho]^(3/2) - 
       61440*aVR*c\[Delta]VR*Ec^7*\[Rho]^(3/2) + 46080*aVR*c\[Delta]VR*Ec^8*
        \[Rho]^(3/2) - 3600*aVR*c\[Delta]VR*\[Rho]^(5/2) + 
       37440*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2) - 146880*aVR*c\[Delta]VR*Ec^2*
        \[Rho]^(5/2) + 264960*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2) - 
       201600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2) + 34560*aVR*c\[Delta]VR*Ec^5*
        \[Rho]^(5/2) - 23040*aVR*c\[Delta]VR*Ec^6*\[Rho]^(5/2) + 
       46080*aVR*c\[Delta]VR*Ec^7*\[Rho]^(5/2) + 3600*aVR*c\[Delta]VR*
        \[Rho]^(7/2) - 20160*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2) + 
       25920*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2) + 34560*aVR*c\[Delta]VR*Ec^3*
        \[Rho]^(7/2) - 86400*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2) + 
       23040*aVR*c\[Delta]VR*Ec^5*\[Rho]^(7/2) + 23040*aVR*c\[Delta]VR*Ec^6*
        \[Rho]^(7/2) + 2100*aVR*c\[Delta]VR*\[Rho]^(9/2) - 
       15360*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2) + 40320*aVR*c\[Delta]VR*Ec^2*
        \[Rho]^(9/2) - 42240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2) + 
       9600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2) + 5760*aVR*c\[Delta]VR*Ec^5*
        \[Rho]^(9/2) + 36*aVR*c\[Delta]VR*\[Rho]^(11/2) - 
       288*aVR*c\[Delta]VR*Ec*\[Rho]^(11/2) + 864*aVR*c\[Delta]VR*Ec^2*
        \[Rho]^(11/2) - 1152*aVR*c\[Delta]VR*Ec^3*\[Rho]^(11/2) + 
       576*aVR*c\[Delta]VR*Ec^4*\[Rho]^(11/2) + 720*aVR*c\[Delta]VR*
        \[Rho]^(3/2)*Log[1 - 2*Ec] - 5760*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2)*
        Log[1 - 2*Ec] + 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*
        Log[1 - 2*Ec] - 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*
        Log[1 - 2*Ec] + 11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*
        Log[1 - 2*Ec] + 4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       5760*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[\[Rho]] + 5760*aVR*c\[Delta]VR*Ec*
        \[Rho]^(3/2)*Log[\[Rho]] - 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*
        Log[\[Rho]] + 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[\[Rho]] - 
       4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[\[Rho]] + 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[\[Rho]] - 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] - 
       4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[\[Rho]] + 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[\[Rho]] - 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] - 
       720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[\[Rho]] + 5760*aVR*c\[Delta]VR*Ec*
        \[Rho]^(9/2)*Log[\[Rho]] - 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*
        Log[\[Rho]] + 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[\[Rho]] - 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[\[Rho]])*
      (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + 
            Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
            12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
              48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
         96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
       8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
       Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 27*\[Rho] - 
            27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 45*\[Rho]) + 
            12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
            2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
         (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
         (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
          Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
       1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
       16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
        PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
         \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
             \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
            12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
            4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
          (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
            Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
              3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
         (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
            21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
              5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
            35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*
             (107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
              35*\[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
          Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
          (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
         384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 
       768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
        (3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
          230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
            32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
          16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
          2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
              24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
          2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
              7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
            \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)))/
     (90*(1 - 2*Ec)^4*Pi) + (2*aVR*c\[Delta]VR*\[Alpha]s*
      (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
      (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + 
            Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
            12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
              48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 2*Ec) - 
         96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
       (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
       8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
       Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 27*\[Rho] - 
            27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*(1 + 45*\[Rho]) + 
            12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
            2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 6*Ec) - 
         (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[\[Rho]])/(-1 + 2*Ec)) - (64*Ec*Sqrt[\[Rho]]*
         (4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
          Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
       1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
       (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
          4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
          Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
       16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
        PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
         \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
             \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
            12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
            4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2)))/
          (-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
            Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
              3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
            4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
         (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
            \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
              \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
         (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
            21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
              5*\[Rho]^2))*Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
           Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
            35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*
             (107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
              35*\[Rho]^3)))/(-3 + 6*Ec) - 512*\[Rho]^2*
          Log[1 - Sqrt[\[Rho]]] - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
          (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
         384*(-1 + 2*Ec)*\[Rho]^(3/2)*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 96*\[Rho]^(3/2)*
          (3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 
       768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
        (3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
          230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
            32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
          16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
          2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
              24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
          2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
              7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
            \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)))/
     (45*(1 - 2*Ec)^4*Pi) + (\[Alpha]s*(3*aP^2 + 3*aS^2 + 40*aT^2 + 4*aVR^2 - 
       24*aP^2*Ec - 24*aS^2*Ec - 320*aT^2*Ec - 32*aVR^2*Ec + 72*aP^2*Ec^2 + 
       72*aS^2*Ec^2 + 960*aT^2*Ec^2 + 96*aVR^2*Ec^2 - 96*aP^2*Ec^3 - 
       96*aS^2*Ec^3 - 1280*aT^2*Ec^3 - 128*aVR^2*Ec^3 + 48*aP^2*Ec^4 + 
       48*aS^2*Ec^4 + 640*aT^2*Ec^4 + 64*aVR^2*Ec^4 - 288*aP^2*Ec^5 - 
       288*aS^2*Ec^5 - 5376*aT^2*Ec^5 - 768*aVR^2*Ec^5 + 
       1152*aP*aT*c\[Delta]P*Ec^5 - 1152*aS*aT*c\[Delta]S*Ec^5 + 
       2688*aP^2*Ec^6 + 2688*aS^2*Ec^6 + 51200*aT^2*Ec^6 + 7424*aVR^2*Ec^6 - 
       11520*aP*aT*c\[Delta]P*Ec^6 + 11520*aS*aT*c\[Delta]S*Ec^6 - 
       9984*aP^2*Ec^7 - 9984*aS^2*Ec^7 - 194560*aT^2*Ec^7 - 
       28672*aVR^2*Ec^7 + 46080*aP*aT*c\[Delta]P*Ec^7 - 
       46080*aS*aT*c\[Delta]S*Ec^7 + 18432*aP^2*Ec^8 + 18432*aS^2*Ec^8 + 
       368640*aT^2*Ec^8 + 55296*aVR^2*Ec^8 - 92160*aP*aT*c\[Delta]P*Ec^8 + 
       92160*aS*aT*c\[Delta]S*Ec^8 - 16896*aP^2*Ec^9 - 16896*aS^2*Ec^9 - 
       348160*aT^2*Ec^9 - 53248*aVR^2*Ec^9 + 92160*aP*aT*c\[Delta]P*Ec^9 - 
       92160*aS*aT*c\[Delta]S*Ec^9 + 6144*aP^2*Ec^10 + 6144*aS^2*Ec^10 + 
       131072*aT^2*Ec^10 + 20480*aVR^2*Ec^10 - 36864*aP*aT*c\[Delta]P*Ec^10 + 
       36864*aS*aT*c\[Delta]S*Ec^10 - 18*aP^2*Sqrt[\[Rho]] + 
       18*aS^2*Sqrt[\[Rho]] + 144*aP^2*Ec*Sqrt[\[Rho]] - 
       144*aS^2*Ec*Sqrt[\[Rho]] - 432*aP^2*Ec^2*Sqrt[\[Rho]] + 
       432*aS^2*Ec^2*Sqrt[\[Rho]] + 576*aP^2*Ec^3*Sqrt[\[Rho]] - 
       576*aS^2*Ec^3*Sqrt[\[Rho]] - 288*aP^2*Ec^4*Sqrt[\[Rho]] + 
       288*aS^2*Ec^4*Sqrt[\[Rho]] + 576*aP^2*Ec^5*Sqrt[\[Rho]] - 
       576*aS^2*Ec^5*Sqrt[\[Rho]] - 4608*aP^2*Ec^6*Sqrt[\[Rho]] + 
       4608*aS^2*Ec^6*Sqrt[\[Rho]] + 13824*aP^2*Ec^7*Sqrt[\[Rho]] - 
       13824*aS^2*Ec^7*Sqrt[\[Rho]] - 18432*aP^2*Ec^8*Sqrt[\[Rho]] + 
       18432*aS^2*Ec^8*Sqrt[\[Rho]] + 9216*aP^2*Ec^9*Sqrt[\[Rho]] - 
       9216*aS^2*Ec^9*Sqrt[\[Rho]] - 72*aP^2*\[Rho] - 72*aS^2*\[Rho] - 
       960*aT^2*\[Rho] - 96*aVR^2*\[Rho] + 576*aP^2*Ec*\[Rho] + 
       576*aS^2*Ec*\[Rho] + 7680*aT^2*Ec*\[Rho] + 768*aVR^2*Ec*\[Rho] - 
       1728*aP^2*Ec^2*\[Rho] - 1728*aS^2*Ec^2*\[Rho] - 
       23040*aT^2*Ec^2*\[Rho] - 2304*aVR^2*Ec^2*\[Rho] + 
       2304*aP^2*Ec^3*\[Rho] + 2304*aS^2*Ec^3*\[Rho] + 
       30720*aT^2*Ec^3*\[Rho] + 3072*aVR^2*Ec^3*\[Rho] - 
       1152*aP^2*Ec^4*\[Rho] - 1152*aS^2*Ec^4*\[Rho] - 
       15360*aT^2*Ec^4*\[Rho] - 1536*aVR^2*Ec^4*\[Rho] + 
       864*aP^2*Ec^5*\[Rho] + 864*aS^2*Ec^5*\[Rho] + 19200*aT^2*Ec^5*\[Rho] + 
       3072*aVR^2*Ec^5*\[Rho] - 5760*aP*aT*c\[Delta]P*Ec^5*\[Rho] + 
       5760*aS*aT*c\[Delta]S*Ec^5*\[Rho] - 6912*aP^2*Ec^6*\[Rho] - 
       6912*aS^2*Ec^6*\[Rho] - 153600*aT^2*Ec^6*\[Rho] - 
       24576*aVR^2*Ec^6*\[Rho] + 46080*aP*aT*c\[Delta]P*Ec^6*\[Rho] - 
       46080*aS*aT*c\[Delta]S*Ec^6*\[Rho] + 20736*aP^2*Ec^7*\[Rho] + 
       20736*aS^2*Ec^7*\[Rho] + 460800*aT^2*Ec^7*\[Rho] + 
       73728*aVR^2*Ec^7*\[Rho] - 138240*aP*aT*c\[Delta]P*Ec^7*\[Rho] + 
       138240*aS*aT*c\[Delta]S*Ec^7*\[Rho] - 27648*aP^2*Ec^8*\[Rho] - 
       27648*aS^2*Ec^8*\[Rho] - 614400*aT^2*Ec^8*\[Rho] - 
       98304*aVR^2*Ec^8*\[Rho] + 184320*aP*aT*c\[Delta]P*Ec^8*\[Rho] - 
       184320*aS*aT*c\[Delta]S*Ec^8*\[Rho] + 13824*aP^2*Ec^9*\[Rho] + 
       13824*aS^2*Ec^9*\[Rho] + 307200*aT^2*Ec^9*\[Rho] + 
       49152*aVR^2*Ec^9*\[Rho] - 92160*aP*aT*c\[Delta]P*Ec^9*\[Rho] + 
       92160*aS*aT*c\[Delta]S*Ec^9*\[Rho] - 1050*aP^2*\[Rho]^(3/2) + 
       1050*aS^2*\[Rho]^(3/2) + 9120*aP^2*Ec*\[Rho]^(3/2) - 
       9120*aS^2*Ec*\[Rho]^(3/2) - 30240*aP^2*Ec^2*\[Rho]^(3/2) + 
       30240*aS^2*Ec^2*\[Rho]^(3/2) + 46080*aP^2*Ec^3*\[Rho]^(3/2) - 
       46080*aS^2*Ec^3*\[Rho]^(3/2) - 28800*aP^2*Ec^4*\[Rho]^(3/2) + 
       28800*aS^2*Ec^4*\[Rho]^(3/2) + 15360*aP^2*Ec^6*\[Rho]^(3/2) - 
       15360*aS^2*Ec^6*\[Rho]^(3/2) - 30720*aP^2*Ec^7*\[Rho]^(3/2) + 
       30720*aS^2*Ec^7*\[Rho]^(3/2) + 23040*aP^2*Ec^8*\[Rho]^(3/2) - 
       23040*aS^2*Ec^8*\[Rho]^(3/2) - 1125*aP^2*\[Rho]^2 - 
       1125*aS^2*\[Rho]^2 - 15000*aT^2*\[Rho]^2 - 1500*aVR^2*\[Rho]^2 + 
       10080*aP^2*Ec*\[Rho]^2 + 10080*aS^2*Ec*\[Rho]^2 + 
       134400*aT^2*Ec*\[Rho]^2 + 13440*aVR^2*Ec*\[Rho]^2 - 
       34560*aP^2*Ec^2*\[Rho]^2 - 34560*aS^2*Ec^2*\[Rho]^2 - 
       460800*aT^2*Ec^2*\[Rho]^2 - 46080*aVR^2*Ec^2*\[Rho]^2 + 
       54720*aP^2*Ec^3*\[Rho]^2 + 54720*aS^2*Ec^3*\[Rho]^2 + 
       729600*aT^2*Ec^3*\[Rho]^2 + 72960*aVR^2*Ec^3*\[Rho]^2 - 
       36000*aP^2*Ec^4*\[Rho]^2 - 36000*aS^2*Ec^4*\[Rho]^2 - 
       480000*aT^2*Ec^4*\[Rho]^2 - 48000*aVR^2*Ec^4*\[Rho]^2 + 
       2880*aP^2*Ec^5*\[Rho]^2 + 2880*aS^2*Ec^5*\[Rho]^2 + 
       23040*aT^2*Ec^5*\[Rho]^2 + 11520*aP*aT*c\[Delta]P*Ec^5*\[Rho]^2 - 
       11520*aS*aT*c\[Delta]S*Ec^5*\[Rho]^2 + 5760*aP^2*Ec^6*\[Rho]^2 + 
       5760*aS^2*Ec^6*\[Rho]^2 + 168960*aT^2*Ec^6*\[Rho]^2 + 
       30720*aVR^2*Ec^6*\[Rho]^2 - 69120*aP*aT*c\[Delta]P*Ec^6*\[Rho]^2 + 
       69120*aS*aT*c\[Delta]S*Ec^6*\[Rho]^2 - 11520*aP^2*Ec^7*\[Rho]^2 - 
       11520*aS^2*Ec^7*\[Rho]^2 - 337920*aT^2*Ec^7*\[Rho]^2 - 
       61440*aVR^2*Ec^7*\[Rho]^2 + 138240*aP*aT*c\[Delta]P*Ec^7*\[Rho]^2 - 
       138240*aS*aT*c\[Delta]S*Ec^7*\[Rho]^2 + 11520*aP^2*Ec^8*\[Rho]^2 + 
       11520*aS^2*Ec^8*\[Rho]^2 + 276480*aT^2*Ec^8*\[Rho]^2 + 
       46080*aVR^2*Ec^8*\[Rho]^2 - 92160*aP*aT*c\[Delta]P*Ec^8*\[Rho]^2 + 
       92160*aS*aT*c\[Delta]S*Ec^8*\[Rho]^2 - 1800*aP^2*\[Rho]^(5/2) + 
       1800*aS^2*\[Rho]^(5/2) + 18720*aP^2*Ec*\[Rho]^(5/2) - 
       18720*aS^2*Ec*\[Rho]^(5/2) - 73440*aP^2*Ec^2*\[Rho]^(5/2) + 
       73440*aS^2*Ec^2*\[Rho]^(5/2) + 132480*aP^2*Ec^3*\[Rho]^(5/2) - 
       132480*aS^2*Ec^3*\[Rho]^(5/2) - 100800*aP^2*Ec^4*\[Rho]^(5/2) + 
       100800*aS^2*Ec^4*\[Rho]^(5/2) + 17280*aP^2*Ec^5*\[Rho]^(5/2) - 
       17280*aS^2*Ec^5*\[Rho]^(5/2) - 11520*aP^2*Ec^6*\[Rho]^(5/2) + 
       11520*aS^2*Ec^6*\[Rho]^(5/2) + 23040*aP^2*Ec^7*\[Rho]^(5/2) - 
       23040*aS^2*Ec^7*\[Rho]^(5/2) + 2880*aP^2*Ec*\[Rho]^3 + 
       2880*aS^2*Ec*\[Rho]^3 + 38400*aT^2*Ec*\[Rho]^3 + 
       3840*aVR^2*Ec*\[Rho]^3 - 20160*aP^2*Ec^2*\[Rho]^3 - 
       20160*aS^2*Ec^2*\[Rho]^3 - 268800*aT^2*Ec^2*\[Rho]^3 - 
       26880*aVR^2*Ec^2*\[Rho]^3 + 49920*aP^2*Ec^3*\[Rho]^3 + 
       49920*aS^2*Ec^3*\[Rho]^3 + 665600*aT^2*Ec^3*\[Rho]^3 + 
       66560*aVR^2*Ec^3*\[Rho]^3 - 48000*aP^2*Ec^4*\[Rho]^3 - 
       48000*aS^2*Ec^4*\[Rho]^3 - 640000*aT^2*Ec^4*\[Rho]^3 - 
       64000*aVR^2*Ec^4*\[Rho]^3 + 8640*aP^2*Ec^5*\[Rho]^3 + 
       8640*aS^2*Ec^5*\[Rho]^3 + 130560*aT^2*Ec^5*\[Rho]^3 + 
       15360*aVR^2*Ec^5*\[Rho]^3 - 11520*aP*aT*c\[Delta]P*Ec^5*\[Rho]^3 + 
       11520*aS*aT*c\[Delta]S*Ec^5*\[Rho]^3 + 3840*aP^2*Ec^6*\[Rho]^3 + 
       3840*aS^2*Ec^6*\[Rho]^3 - 10240*aT^2*Ec^6*\[Rho]^3 - 
       10240*aVR^2*Ec^6*\[Rho]^3 + 46080*aP*aT*c\[Delta]P*Ec^6*\[Rho]^3 - 
       46080*aS*aT*c\[Delta]S*Ec^6*\[Rho]^3 + 3840*aP^2*Ec^7*\[Rho]^3 + 
       3840*aS^2*Ec^7*\[Rho]^3 + 112640*aT^2*Ec^7*\[Rho]^3 + 
       20480*aVR^2*Ec^7*\[Rho]^3 - 46080*aP*aT*c\[Delta]P*Ec^7*\[Rho]^3 + 
       46080*aS*aT*c\[Delta]S*Ec^7*\[Rho]^3 + 1800*aP^2*\[Rho]^(7/2) - 
       1800*aS^2*\[Rho]^(7/2) - 10080*aP^2*Ec*\[Rho]^(7/2) + 
       10080*aS^2*Ec*\[Rho]^(7/2) + 12960*aP^2*Ec^2*\[Rho]^(7/2) - 
       12960*aS^2*Ec^2*\[Rho]^(7/2) + 17280*aP^2*Ec^3*\[Rho]^(7/2) - 
       17280*aS^2*Ec^3*\[Rho]^(7/2) - 43200*aP^2*Ec^4*\[Rho]^(7/2) + 
       43200*aS^2*Ec^4*\[Rho]^(7/2) + 11520*aP^2*Ec^5*\[Rho]^(7/2) - 
       11520*aS^2*Ec^5*\[Rho]^(7/2) + 11520*aP^2*Ec^6*\[Rho]^(7/2) - 
       11520*aS^2*Ec^6*\[Rho]^(7/2) + 1125*aP^2*\[Rho]^4 + 
       1125*aS^2*\[Rho]^4 + 15000*aT^2*\[Rho]^4 + 1500*aVR^2*\[Rho]^4 - 
       7920*aP^2*Ec*\[Rho]^4 - 7920*aS^2*Ec*\[Rho]^4 - 
       105600*aT^2*Ec*\[Rho]^4 - 10560*aVR^2*Ec*\[Rho]^4 + 
       19440*aP^2*Ec^2*\[Rho]^4 + 19440*aS^2*Ec^2*\[Rho]^4 + 
       259200*aT^2*Ec^2*\[Rho]^4 + 25920*aVR^2*Ec^2*\[Rho]^4 - 
       17280*aP^2*Ec^3*\[Rho]^4 - 17280*aS^2*Ec^3*\[Rho]^4 - 
       230400*aT^2*Ec^3*\[Rho]^4 - 23040*aVR^2*Ec^3*\[Rho]^4 + 
       4320*aP^2*Ec^5*\[Rho]^4 + 4320*aS^2*Ec^5*\[Rho]^4 + 
       49920*aT^2*Ec^5*\[Rho]^4 + 3840*aVR^2*Ec^5*\[Rho]^4 + 
       5760*aP*aT*c\[Delta]P*Ec^5*\[Rho]^4 - 5760*aS*aT*c\[Delta]S*Ec^5*
        \[Rho]^4 + 15360*aT^2*Ec^6*\[Rho]^4 + 3840*aVR^2*Ec^6*\[Rho]^4 - 
       11520*aP*aT*c\[Delta]P*Ec^6*\[Rho]^4 + 11520*aS*aT*c\[Delta]S*Ec^6*
        \[Rho]^4 + 1050*aP^2*\[Rho]^(9/2) - 1050*aS^2*\[Rho]^(9/2) - 
       7680*aP^2*Ec*\[Rho]^(9/2) + 7680*aS^2*Ec*\[Rho]^(9/2) + 
       20160*aP^2*Ec^2*\[Rho]^(9/2) - 20160*aS^2*Ec^2*\[Rho]^(9/2) - 
       21120*aP^2*Ec^3*\[Rho]^(9/2) + 21120*aS^2*Ec^3*\[Rho]^(9/2) + 
       4800*aP^2*Ec^4*\[Rho]^(9/2) - 4800*aS^2*Ec^4*\[Rho]^(9/2) + 
       2880*aP^2*Ec^5*\[Rho]^(9/2) - 2880*aS^2*Ec^5*\[Rho]^(9/2) + 
       72*aP^2*\[Rho]^5 + 72*aS^2*\[Rho]^5 + 960*aT^2*\[Rho]^5 + 
       96*aVR^2*\[Rho]^5 - 576*aP^2*Ec*\[Rho]^5 - 576*aS^2*Ec*\[Rho]^5 - 
       7680*aT^2*Ec*\[Rho]^5 - 768*aVR^2*Ec*\[Rho]^5 + 
       1728*aP^2*Ec^2*\[Rho]^5 + 1728*aS^2*Ec^2*\[Rho]^5 + 
       23040*aT^2*Ec^2*\[Rho]^5 + 2304*aVR^2*Ec^2*\[Rho]^5 - 
       2304*aP^2*Ec^3*\[Rho]^5 - 2304*aS^2*Ec^3*\[Rho]^5 - 
       30720*aT^2*Ec^3*\[Rho]^5 - 3072*aVR^2*Ec^3*\[Rho]^5 + 
       1152*aP^2*Ec^4*\[Rho]^5 + 1152*aS^2*Ec^4*\[Rho]^5 + 
       15360*aT^2*Ec^4*\[Rho]^5 + 1536*aVR^2*Ec^4*\[Rho]^5 - 
       288*aP^2*Ec^5*\[Rho]^5 - 288*aS^2*Ec^5*\[Rho]^5 - 
       2304*aT^2*Ec^5*\[Rho]^5 - 1152*aP*aT*c\[Delta]P*Ec^5*\[Rho]^5 + 
       1152*aS*aT*c\[Delta]S*Ec^5*\[Rho]^5 + 18*aP^2*\[Rho]^(11/2) - 
       18*aS^2*\[Rho]^(11/2) - 144*aP^2*Ec*\[Rho]^(11/2) + 
       144*aS^2*Ec*\[Rho]^(11/2) + 432*aP^2*Ec^2*\[Rho]^(11/2) - 
       432*aS^2*Ec^2*\[Rho]^(11/2) - 576*aP^2*Ec^3*\[Rho]^(11/2) + 
       576*aS^2*Ec^3*\[Rho]^(11/2) + 288*aP^2*Ec^4*\[Rho]^(11/2) - 
       288*aS^2*Ec^4*\[Rho]^(11/2) - 3*aP^2*\[Rho]^6 - 3*aS^2*\[Rho]^6 - 
       40*aT^2*\[Rho]^6 - 4*aVR^2*\[Rho]^6 + 24*aP^2*Ec*\[Rho]^6 + 
       24*aS^2*Ec*\[Rho]^6 + 320*aT^2*Ec*\[Rho]^6 + 32*aVR^2*Ec*\[Rho]^6 - 
       72*aP^2*Ec^2*\[Rho]^6 - 72*aS^2*Ec^2*\[Rho]^6 - 
       960*aT^2*Ec^2*\[Rho]^6 - 96*aVR^2*Ec^2*\[Rho]^6 + 
       96*aP^2*Ec^3*\[Rho]^6 + 96*aS^2*Ec^3*\[Rho]^6 + 
       1280*aT^2*Ec^3*\[Rho]^6 + 128*aVR^2*Ec^3*\[Rho]^6 - 
       48*aP^2*Ec^4*\[Rho]^6 - 48*aS^2*Ec^4*\[Rho]^6 - 
       640*aT^2*Ec^4*\[Rho]^6 - 64*aVR^2*Ec^4*\[Rho]^6 + 
       360*aP^2*\[Rho]^(3/2)*Log[1 - 2*Ec] - 360*aS^2*\[Rho]^(3/2)*
        Log[1 - 2*Ec] - 2880*aP^2*Ec*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       2880*aS^2*Ec*\[Rho]^(3/2)*Log[1 - 2*Ec] + 8640*aP^2*Ec^2*\[Rho]^(3/2)*
        Log[1 - 2*Ec] - 8640*aS^2*Ec^2*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
       11520*aP^2*Ec^3*\[Rho]^(3/2)*Log[1 - 2*Ec] + 11520*aS^2*Ec^3*
        \[Rho]^(3/2)*Log[1 - 2*Ec] + 5760*aP^2*Ec^4*\[Rho]^(3/2)*
        Log[1 - 2*Ec] - 5760*aS^2*Ec^4*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       540*aP^2*\[Rho]^2*Log[1 - 2*Ec] + 540*aS^2*\[Rho]^2*Log[1 - 2*Ec] + 
       7200*aT^2*\[Rho]^2*Log[1 - 2*Ec] + 720*aVR^2*\[Rho]^2*Log[1 - 2*Ec] - 
       4320*aP^2*Ec*\[Rho]^2*Log[1 - 2*Ec] - 4320*aS^2*Ec*\[Rho]^2*
        Log[1 - 2*Ec] - 57600*aT^2*Ec*\[Rho]^2*Log[1 - 2*Ec] - 
       5760*aVR^2*Ec*\[Rho]^2*Log[1 - 2*Ec] + 12960*aP^2*Ec^2*\[Rho]^2*
        Log[1 - 2*Ec] + 12960*aS^2*Ec^2*\[Rho]^2*Log[1 - 2*Ec] + 
       172800*aT^2*Ec^2*\[Rho]^2*Log[1 - 2*Ec] + 17280*aVR^2*Ec^2*\[Rho]^2*
        Log[1 - 2*Ec] - 17280*aP^2*Ec^3*\[Rho]^2*Log[1 - 2*Ec] - 
       17280*aS^2*Ec^3*\[Rho]^2*Log[1 - 2*Ec] - 230400*aT^2*Ec^3*\[Rho]^2*
        Log[1 - 2*Ec] - 23040*aVR^2*Ec^3*\[Rho]^2*Log[1 - 2*Ec] + 
       8640*aP^2*Ec^4*\[Rho]^2*Log[1 - 2*Ec] + 8640*aS^2*Ec^4*\[Rho]^2*
        Log[1 - 2*Ec] + 115200*aT^2*Ec^4*\[Rho]^2*Log[1 - 2*Ec] + 
       11520*aVR^2*Ec^4*\[Rho]^2*Log[1 - 2*Ec] + 2160*aP^2*\[Rho]^(5/2)*
        Log[1 - 2*Ec] - 2160*aS^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       17280*aP^2*Ec*\[Rho]^(5/2)*Log[1 - 2*Ec] + 17280*aS^2*Ec*\[Rho]^(5/2)*
        Log[1 - 2*Ec] + 51840*aP^2*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       51840*aS^2*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 69120*aP^2*Ec^3*
        \[Rho]^(5/2)*Log[1 - 2*Ec] + 69120*aS^2*Ec^3*\[Rho]^(5/2)*
        Log[1 - 2*Ec] + 34560*aP^2*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       34560*aS^2*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] + 1440*aP^2*\[Rho]^3*
        Log[1 - 2*Ec] + 1440*aS^2*\[Rho]^3*Log[1 - 2*Ec] + 
       19200*aT^2*\[Rho]^3*Log[1 - 2*Ec] + 1920*aVR^2*\[Rho]^3*
        Log[1 - 2*Ec] - 11520*aP^2*Ec*\[Rho]^3*Log[1 - 2*Ec] - 
       11520*aS^2*Ec*\[Rho]^3*Log[1 - 2*Ec] - 153600*aT^2*Ec*\[Rho]^3*
        Log[1 - 2*Ec] - 15360*aVR^2*Ec*\[Rho]^3*Log[1 - 2*Ec] + 
       34560*aP^2*Ec^2*\[Rho]^3*Log[1 - 2*Ec] + 34560*aS^2*Ec^2*\[Rho]^3*
        Log[1 - 2*Ec] + 460800*aT^2*Ec^2*\[Rho]^3*Log[1 - 2*Ec] + 
       46080*aVR^2*Ec^2*\[Rho]^3*Log[1 - 2*Ec] - 46080*aP^2*Ec^3*\[Rho]^3*
        Log[1 - 2*Ec] - 46080*aS^2*Ec^3*\[Rho]^3*Log[1 - 2*Ec] - 
       614400*aT^2*Ec^3*\[Rho]^3*Log[1 - 2*Ec] - 61440*aVR^2*Ec^3*\[Rho]^3*
        Log[1 - 2*Ec] + 23040*aP^2*Ec^4*\[Rho]^3*Log[1 - 2*Ec] + 
       23040*aS^2*Ec^4*\[Rho]^3*Log[1 - 2*Ec] + 307200*aT^2*Ec^4*\[Rho]^3*
        Log[1 - 2*Ec] + 30720*aVR^2*Ec^4*\[Rho]^3*Log[1 - 2*Ec] + 
       2160*aP^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 2160*aS^2*\[Rho]^(7/2)*
        Log[1 - 2*Ec] - 17280*aP^2*Ec*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       17280*aS^2*Ec*\[Rho]^(7/2)*Log[1 - 2*Ec] + 51840*aP^2*Ec^2*
        \[Rho]^(7/2)*Log[1 - 2*Ec] - 51840*aS^2*Ec^2*\[Rho]^(7/2)*
        Log[1 - 2*Ec] - 69120*aP^2*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       69120*aS^2*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 34560*aP^2*Ec^4*
        \[Rho]^(7/2)*Log[1 - 2*Ec] - 34560*aS^2*Ec^4*\[Rho]^(7/2)*
        Log[1 - 2*Ec] + 540*aP^2*\[Rho]^4*Log[1 - 2*Ec] + 
       540*aS^2*\[Rho]^4*Log[1 - 2*Ec] + 7200*aT^2*\[Rho]^4*Log[1 - 2*Ec] + 
       720*aVR^2*\[Rho]^4*Log[1 - 2*Ec] - 4320*aP^2*Ec*\[Rho]^4*
        Log[1 - 2*Ec] - 4320*aS^2*Ec*\[Rho]^4*Log[1 - 2*Ec] - 
       57600*aT^2*Ec*\[Rho]^4*Log[1 - 2*Ec] - 5760*aVR^2*Ec*\[Rho]^4*
        Log[1 - 2*Ec] + 12960*aP^2*Ec^2*\[Rho]^4*Log[1 - 2*Ec] + 
       12960*aS^2*Ec^2*\[Rho]^4*Log[1 - 2*Ec] + 172800*aT^2*Ec^2*\[Rho]^4*
        Log[1 - 2*Ec] + 17280*aVR^2*Ec^2*\[Rho]^4*Log[1 - 2*Ec] - 
       17280*aP^2*Ec^3*\[Rho]^4*Log[1 - 2*Ec] - 17280*aS^2*Ec^3*\[Rho]^4*
        Log[1 - 2*Ec] - 230400*aT^2*Ec^3*\[Rho]^4*Log[1 - 2*Ec] - 
       23040*aVR^2*Ec^3*\[Rho]^4*Log[1 - 2*Ec] + 8640*aP^2*Ec^4*\[Rho]^4*
        Log[1 - 2*Ec] + 8640*aS^2*Ec^4*\[Rho]^4*Log[1 - 2*Ec] + 
       115200*aT^2*Ec^4*\[Rho]^4*Log[1 - 2*Ec] + 11520*aVR^2*Ec^4*\[Rho]^4*
        Log[1 - 2*Ec] + 360*aP^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       360*aS^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 2880*aP^2*Ec*\[Rho]^(9/2)*
        Log[1 - 2*Ec] + 2880*aS^2*Ec*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       8640*aP^2*Ec^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 8640*aS^2*Ec^2*
        \[Rho]^(9/2)*Log[1 - 2*Ec] - 11520*aP^2*Ec^3*\[Rho]^(9/2)*
        Log[1 - 2*Ec] + 11520*aS^2*Ec^3*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       5760*aP^2*Ec^4*\[Rho]^(9/2)*Log[1 - 2*Ec] - 5760*aS^2*Ec^4*
        \[Rho]^(9/2)*Log[1 - 2*Ec] - 360*aP^2*\[Rho]^(3/2)*Log[\[Rho]] + 
       360*aS^2*\[Rho]^(3/2)*Log[\[Rho]] + 2880*aP^2*Ec*\[Rho]^(3/2)*
        Log[\[Rho]] - 2880*aS^2*Ec*\[Rho]^(3/2)*Log[\[Rho]] - 
       8640*aP^2*Ec^2*\[Rho]^(3/2)*Log[\[Rho]] + 8640*aS^2*Ec^2*\[Rho]^(3/2)*
        Log[\[Rho]] + 11520*aP^2*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 
       11520*aS^2*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 5760*aP^2*Ec^4*\[Rho]^(3/2)*
        Log[\[Rho]] + 5760*aS^2*Ec^4*\[Rho]^(3/2)*Log[\[Rho]] - 
       540*aP^2*\[Rho]^2*Log[\[Rho]] - 540*aS^2*\[Rho]^2*Log[\[Rho]] - 
       7200*aT^2*\[Rho]^2*Log[\[Rho]] - 720*aVR^2*\[Rho]^2*Log[\[Rho]] + 
       4320*aP^2*Ec*\[Rho]^2*Log[\[Rho]] + 4320*aS^2*Ec*\[Rho]^2*
        Log[\[Rho]] + 57600*aT^2*Ec*\[Rho]^2*Log[\[Rho]] + 
       5760*aVR^2*Ec*\[Rho]^2*Log[\[Rho]] - 12960*aP^2*Ec^2*\[Rho]^2*
        Log[\[Rho]] - 12960*aS^2*Ec^2*\[Rho]^2*Log[\[Rho]] - 
       172800*aT^2*Ec^2*\[Rho]^2*Log[\[Rho]] - 17280*aVR^2*Ec^2*\[Rho]^2*
        Log[\[Rho]] + 17280*aP^2*Ec^3*\[Rho]^2*Log[\[Rho]] + 
       17280*aS^2*Ec^3*\[Rho]^2*Log[\[Rho]] + 230400*aT^2*Ec^3*\[Rho]^2*
        Log[\[Rho]] + 23040*aVR^2*Ec^3*\[Rho]^2*Log[\[Rho]] - 
       8640*aP^2*Ec^4*\[Rho]^2*Log[\[Rho]] - 8640*aS^2*Ec^4*\[Rho]^2*
        Log[\[Rho]] - 115200*aT^2*Ec^4*\[Rho]^2*Log[\[Rho]] - 
       11520*aVR^2*Ec^4*\[Rho]^2*Log[\[Rho]] - 2160*aP^2*\[Rho]^(5/2)*
        Log[\[Rho]] + 2160*aS^2*\[Rho]^(5/2)*Log[\[Rho]] + 
       17280*aP^2*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 17280*aS^2*Ec*\[Rho]^(5/2)*
        Log[\[Rho]] - 51840*aP^2*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 
       51840*aS^2*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 69120*aP^2*Ec^3*
        \[Rho]^(5/2)*Log[\[Rho]] - 69120*aS^2*Ec^3*\[Rho]^(5/2)*Log[\[Rho]] - 
       34560*aP^2*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] + 34560*aS^2*Ec^4*
        \[Rho]^(5/2)*Log[\[Rho]] - 1440*aP^2*\[Rho]^3*Log[\[Rho]] - 
       1440*aS^2*\[Rho]^3*Log[\[Rho]] - 19200*aT^2*\[Rho]^3*Log[\[Rho]] - 
       1920*aVR^2*\[Rho]^3*Log[\[Rho]] + 11520*aP^2*Ec*\[Rho]^3*Log[\[Rho]] + 
       11520*aS^2*Ec*\[Rho]^3*Log[\[Rho]] + 153600*aT^2*Ec*\[Rho]^3*
        Log[\[Rho]] + 15360*aVR^2*Ec*\[Rho]^3*Log[\[Rho]] - 
       34560*aP^2*Ec^2*\[Rho]^3*Log[\[Rho]] - 34560*aS^2*Ec^2*\[Rho]^3*
        Log[\[Rho]] - 460800*aT^2*Ec^2*\[Rho]^3*Log[\[Rho]] - 
       46080*aVR^2*Ec^2*\[Rho]^3*Log[\[Rho]] + 46080*aP^2*Ec^3*\[Rho]^3*
        Log[\[Rho]] + 46080*aS^2*Ec^3*\[Rho]^3*Log[\[Rho]] + 
       614400*aT^2*Ec^3*\[Rho]^3*Log[\[Rho]] + 61440*aVR^2*Ec^3*\[Rho]^3*
        Log[\[Rho]] - 23040*aP^2*Ec^4*\[Rho]^3*Log[\[Rho]] - 
       23040*aS^2*Ec^4*\[Rho]^3*Log[\[Rho]] - 307200*aT^2*Ec^4*\[Rho]^3*
        Log[\[Rho]] - 30720*aVR^2*Ec^4*\[Rho]^3*Log[\[Rho]] - 
       2160*aP^2*\[Rho]^(7/2)*Log[\[Rho]] + 2160*aS^2*\[Rho]^(7/2)*
        Log[\[Rho]] + 17280*aP^2*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 
       17280*aS^2*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 51840*aP^2*Ec^2*\[Rho]^(7/2)*
        Log[\[Rho]] + 51840*aS^2*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 
       69120*aP^2*Ec^3*\[Rho]^(7/2)*Log[\[Rho]] - 69120*aS^2*Ec^3*
        \[Rho]^(7/2)*Log[\[Rho]] - 34560*aP^2*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] + 
       34560*aS^2*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] - 540*aP^2*\[Rho]^4*
        Log[\[Rho]] - 540*aS^2*\[Rho]^4*Log[\[Rho]] - 
       7200*aT^2*\[Rho]^4*Log[\[Rho]] - 720*aVR^2*\[Rho]^4*Log[\[Rho]] + 
       4320*aP^2*Ec*\[Rho]^4*Log[\[Rho]] + 4320*aS^2*Ec*\[Rho]^4*
        Log[\[Rho]] + 57600*aT^2*Ec*\[Rho]^4*Log[\[Rho]] + 
       5760*aVR^2*Ec*\[Rho]^4*Log[\[Rho]] - 12960*aP^2*Ec^2*\[Rho]^4*
        Log[\[Rho]] - 12960*aS^2*Ec^2*\[Rho]^4*Log[\[Rho]] - 
       172800*aT^2*Ec^2*\[Rho]^4*Log[\[Rho]] - 17280*aVR^2*Ec^2*\[Rho]^4*
        Log[\[Rho]] + 17280*aP^2*Ec^3*\[Rho]^4*Log[\[Rho]] + 
       17280*aS^2*Ec^3*\[Rho]^4*Log[\[Rho]] + 230400*aT^2*Ec^3*\[Rho]^4*
        Log[\[Rho]] + 23040*aVR^2*Ec^3*\[Rho]^4*Log[\[Rho]] - 
       8640*aP^2*Ec^4*\[Rho]^4*Log[\[Rho]] - 8640*aS^2*Ec^4*\[Rho]^4*
        Log[\[Rho]] - 115200*aT^2*Ec^4*\[Rho]^4*Log[\[Rho]] - 
       11520*aVR^2*Ec^4*\[Rho]^4*Log[\[Rho]] - 360*aP^2*\[Rho]^(9/2)*
        Log[\[Rho]] + 360*aS^2*\[Rho]^(9/2)*Log[\[Rho]] + 
       2880*aP^2*Ec*\[Rho]^(9/2)*Log[\[Rho]] - 2880*aS^2*Ec*\[Rho]^(9/2)*
        Log[\[Rho]] - 8640*aP^2*Ec^2*\[Rho]^(9/2)*Log[\[Rho]] + 
       8640*aS^2*Ec^2*\[Rho]^(9/2)*Log[\[Rho]] + 11520*aP^2*Ec^3*\[Rho]^(9/2)*
        Log[\[Rho]] - 11520*aS^2*Ec^3*\[Rho]^(9/2)*Log[\[Rho]] - 
       5760*aP^2*Ec^4*\[Rho]^(9/2)*Log[\[Rho]] + 5760*aS^2*Ec^4*\[Rho]^(9/2)*
        Log[\[Rho]])*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
        ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
            2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(90*(1 - 2*Ec)^4*Pi) + 
    (\[Alpha]s*(-36*aVR*c\[Delta]VR*Sqrt[\[Rho]] + 288*aVR*c\[Delta]VR*Ec*
        Sqrt[\[Rho]] - 864*aVR*c\[Delta]VR*Ec^2*Sqrt[\[Rho]] + 
       1152*aVR*c\[Delta]VR*Ec^3*Sqrt[\[Rho]] - 576*aVR*c\[Delta]VR*Ec^4*
        Sqrt[\[Rho]] + 1152*aVR*c\[Delta]VR*Ec^5*Sqrt[\[Rho]] - 
       9216*aVR*c\[Delta]VR*Ec^6*Sqrt[\[Rho]] + 27648*aVR*c\[Delta]VR*Ec^7*
        Sqrt[\[Rho]] - 36864*aVR*c\[Delta]VR*Ec^8*Sqrt[\[Rho]] + 
       18432*aVR*c\[Delta]VR*Ec^9*Sqrt[\[Rho]] - 2100*aVR*c\[Delta]VR*
        \[Rho]^(3/2) + 18240*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2) - 
       60480*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2) + 92160*aVR*c\[Delta]VR*Ec^3*
        \[Rho]^(3/2) - 57600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2) + 
       30720*aVR*c\[Delta]VR*Ec^6*\[Rho]^(3/2) - 61440*aVR*c\[Delta]VR*Ec^7*
        \[Rho]^(3/2) + 46080*aVR*c\[Delta]VR*Ec^8*\[Rho]^(3/2) - 
       3600*aVR*c\[Delta]VR*\[Rho]^(5/2) + 37440*aVR*c\[Delta]VR*Ec*
        \[Rho]^(5/2) - 146880*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2) + 
       264960*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2) - 201600*aVR*c\[Delta]VR*Ec^4*
        \[Rho]^(5/2) + 34560*aVR*c\[Delta]VR*Ec^5*\[Rho]^(5/2) - 
       23040*aVR*c\[Delta]VR*Ec^6*\[Rho]^(5/2) + 46080*aVR*c\[Delta]VR*Ec^7*
        \[Rho]^(5/2) + 3600*aVR*c\[Delta]VR*\[Rho]^(7/2) - 
       20160*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2) + 25920*aVR*c\[Delta]VR*Ec^2*
        \[Rho]^(7/2) + 34560*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2) - 
       86400*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2) + 23040*aVR*c\[Delta]VR*Ec^5*
        \[Rho]^(7/2) + 23040*aVR*c\[Delta]VR*Ec^6*\[Rho]^(7/2) + 
       2100*aVR*c\[Delta]VR*\[Rho]^(9/2) - 15360*aVR*c\[Delta]VR*Ec*
        \[Rho]^(9/2) + 40320*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2) - 
       42240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2) + 9600*aVR*c\[Delta]VR*Ec^4*
        \[Rho]^(9/2) + 5760*aVR*c\[Delta]VR*Ec^5*\[Rho]^(9/2) + 
       36*aVR*c\[Delta]VR*\[Rho]^(11/2) - 288*aVR*c\[Delta]VR*Ec*
        \[Rho]^(11/2) + 864*aVR*c\[Delta]VR*Ec^2*\[Rho]^(11/2) - 
       1152*aVR*c\[Delta]VR*Ec^3*\[Rho]^(11/2) + 576*aVR*c\[Delta]VR*Ec^4*
        \[Rho]^(11/2) + 720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
       5760*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*Log[1 - 2*Ec] - 
       23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[1 - 2*Ec] + 
       4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[1 - 2*Ec] - 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[1 - 2*Ec] + 
       4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[1 - 2*Ec] - 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[1 - 2*Ec] + 
       720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       5760*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[1 - 2*Ec] + 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[1 - 2*Ec] - 
       720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[\[Rho]] + 5760*aVR*c\[Delta]VR*Ec*
        \[Rho]^(3/2)*Log[\[Rho]] - 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*
        Log[\[Rho]] + 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[\[Rho]] - 
       4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[\[Rho]] + 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[\[Rho]] - 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] - 
       4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[\[Rho]] + 
       34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 
       103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 
       138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[\[Rho]] - 
       69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] - 
       720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[\[Rho]] + 5760*aVR*c\[Delta]VR*Ec*
        \[Rho]^(9/2)*Log[\[Rho]] - 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*
        Log[\[Rho]] + 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[\[Rho]] - 
       11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[\[Rho]])*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(90*(1 - 2*Ec)^4*Pi) + 
    (2*\[Alpha]s*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
        ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
         (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 
            8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
            16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
            4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
            4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
           Log[\[Rho]])/(1 - 2*Ec)^2) - 
       (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
          10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
          2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
        (1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] + 
          8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
          64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
          32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
         192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
           4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(45*(1 - 2*Ec)^4*Pi) + 
    (4*aVR^2*c\[Delta]VR^2*\[Alpha]s*Sqrt[\[Rho]]*
      (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
      (16*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((4*Sqrt[\[Rho]]*(-87 + 8448*Ec^8 - 4495*\[Rho] - 
            6690*\[Rho]^2 + 2430*\[Rho]^3 + 850*\[Rho]^4 + 6*\[Rho]^5 + 
            4224*Ec^7*(-3 + 5*\[Rho]) + 704*Ec^6*(9 - 5*\[Rho] + 
              30*\[Rho]^2) + 32*Ec^5*(-33 + 765*\[Rho] + 1860*\[Rho]^2 + 
              310*\[Rho]^3) - 240*Ec^4*(8 + 741*\[Rho] + 1650*\[Rho]^2 + 
              406*\[Rho]^3 + \[Rho]^4) - 8*Ec^3*(-447 - 31325*\[Rho] - 
              67470*\[Rho]^2 - 16950*\[Rho]^3 + 90*\[Rho]^4 + 6*\[Rho]^5) - 
            6*Ec*(-127 - 6995*\[Rho] - 12750*\[Rho]^2 - 170*\[Rho]^3 + 
              680*\[Rho]^4 + 6*\[Rho]^5) + 4*Ec^2*(-621 - 37575*\[Rho] - 
              76470*\[Rho]^2 - 14110*\[Rho]^3 + 1350*\[Rho]^4 + 
              18*\[Rho]^5)))/(5*(-1 + 2*Ec)^3) - 96*\[Rho]^(3/2)*
          (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
       (16*Sqrt[\[Rho]]*(12 + 96*Ec^5 + 605*\[Rho] + 240*Ec^4*\[Rho] - 
          240*\[Rho]^(3/2) + (1005 + 90/(-1 + 2*Ec))*\[Rho]^2 - 
          672*\[Rho]^(5/2) - (15*(19 - 44*Ec + 4*Ec^2)*\[Rho]^3)/
           (1 - 2*Ec)^2 - 240*\[Rho]^(7/2) - 
          (5*(-19 + 96*Ec - 144*Ec^2 + 48*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 
          80*Ec^3*\[Rho]*(4 + 3*\[Rho]) + 120*Ec^2*\[Rho]*
           (5 + 9*\[Rho] + \[Rho]^2) - 30*Ec*(1 + 56*\[Rho] + 114*\[Rho]^2 + 
            28*\[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (16*Sqrt[\[Rho]]*(-5*\[Rho]^(5/2) + (5*\[Rho]^4)/(-1 + 2*Ec)^3 - 
          (30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
           (1 - 2*Ec)^2 + 15*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
          360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 
          (30*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 10*\[Rho] + 
             3*\[Rho]^2))/(1 - 2*Ec) - 10*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
           (3 + 10*\[Rho] + 3*\[Rho]^2) - 3*((1 - 2*Ec)^5 + \[Rho]^(5/2)) + 
          30*((1 - 2*Ec)^2 - \[Rho])*(1 + 12*\[Rho] + 12*\[Rho]^2 + 
            \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
       (12*\[Rho]^(3/2)*(-30 - 360*\[Rho] - 440*\[Rho]^2 - 65*\[Rho]^3 + 
          \[Rho]^4)*Log[\[Rho]]^2)/5 + Log[1 - 2*Ec - \[Rho]]*
        ((-4*Sqrt[\[Rho]]*(411 + 66816*Ec^8 + 4875*\[Rho] + 6000*\[Rho]^2 - 
            6000*\[Rho]^3 - 4875*\[Rho]^4 - 411*\[Rho]^5 + 
            384*Ec^7*(-221 + 475*\[Rho]) + 64*Ec^6*(633 - 175*\[Rho] + 
              3300*\[Rho]^2) + 96*Ec^5*(3 + 4775*\[Rho] + 7800*\[Rho]^2 + 
              1500*\[Rho]^3) + 240*Ec^4*(-122 - 5805*\[Rho] - 7860*\[Rho]^2 + 
              620*\[Rho]^3 + 185*\[Rho]^4) + 8*Ec^3*(3159 + 150775*\[Rho] + 
              160800*\[Rho]^2 - 87000*\[Rho]^3 - 14125*\[Rho]^4 + 
              411*\[Rho]^5) - 12*Ec^2*(489 + 33475*\[Rho] + 24000*\[Rho]^2 - 
              39600*\[Rho]^3 - 4075*\[Rho]^4 + 411*\[Rho]^5) + 
            6*Ec*(-171 + 5425*\[Rho] - 1200*\[Rho]^2 - 13200*\[Rho]^3 + 
              1175*\[Rho]^4 + 411*\[Rho]^5)))/(75*(-1 + 2*Ec)^3) - 
         (8*Sqrt[\[Rho]]*(-27 + 768*Ec^8 - 1105*\[Rho] - 780*\[Rho]^2 + 
            1620*\[Rho]^3 + 295*\[Rho]^4 - 3*\[Rho]^5 + 
            384*Ec^7*(-3 + 5*\[Rho]) + 64*Ec^6*(9 - 5*\[Rho] + 30*\[Rho]^2) + 
            96*Ec^5*(-1 + 25*\[Rho] + 60*\[Rho]^2 + 10*\[Rho]^3) + 
            240*Ec^4*(-2 - 107*\[Rho] - 162*\[Rho]^2 - 6*\[Rho]^3 + 
              \[Rho]^4) + 6*Ec*(37 + 1525*\[Rho] + 1380*\[Rho]^2 - 
              1540*\[Rho]^3 - 285*\[Rho]^4 + 3*\[Rho]^5) - 
            12*Ec^2*(57 + 2415*\[Rho] + 2640*\[Rho]^2 - 1440*\[Rho]^3 - 
              275*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(117 + 5295*\[Rho] + 
              6780*\[Rho]^2 - 1260*\[Rho]^3 - 275*\[Rho]^4 + 3*\[Rho]^5))*
           Log[\[Rho]])/(5*(-1 + 2*Ec)^3)) - 
       (64*Ec*Sqrt[\[Rho]]*(96*Ec^7 + 48*Ec^6*(-3 + 5*\[Rho]) + 
          8*Ec^5*(9 - 5*\[Rho] + 30*\[Rho]^2) + 15*\[Rho]*(7 + 30*\[Rho] + 
            18*\[Rho]^2 + \[Rho]^3) - 30*Ec^3*\[Rho]*(51 + 162*\[Rho] + 
            62*\[Rho]^2 + \[Rho]^3) - 15*Ec*\[Rho]*(47 + 186*\[Rho] + 
            102*\[Rho]^2 + 5*\[Rho]^3) + 12*Ec^4*(-1 + 25*\[Rho] + 
            60*\[Rho]^2 + 10*\[Rho]^3) + 10*Ec^2*\[Rho]*(167 + 600*\[Rho] + 
            288*\[Rho]^2 + 11*\[Rho]^3))*PolyLog[2, 2*Ec])/
        (5*(-1 + 2*Ec)^3) - (3072*\[Rho]^2*(5 + 14*\[Rho] + 5*\[Rho]^2)*
         PolyLog[2, Sqrt[\[Rho]]])/5 - 
       (32*Sqrt[\[Rho]]*(-12 - 96*Ec^5 - 605*\[Rho] - 240*Ec^4*\[Rho] - 
          240*\[Rho]^(3/2) + (-1005 + 90/(1 - 2*Ec))*\[Rho]^2 - 
          672*\[Rho]^(5/2) + (15*(19 - 44*Ec + 4*Ec^2)*\[Rho]^3)/
           (1 - 2*Ec)^2 - 240*\[Rho]^(7/2) + 
          (5*(-19 + 96*Ec - 144*Ec^2 + 48*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
          80*Ec^3*\[Rho]*(4 + 3*\[Rho]) - 120*Ec^2*\[Rho]*
           (5 + 9*\[Rho] + \[Rho]^2) + 30*Ec*(1 + 56*\[Rho] + 114*\[Rho]^2 + 
            28*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
       (32*Sqrt[\[Rho]]*(12 + 96*Ec^5 + 605*\[Rho] + 240*Ec^4*\[Rho] - 
          240*\[Rho]^(3/2) + (1005 + 90/(-1 + 2*Ec))*\[Rho]^2 - 
          672*\[Rho]^(5/2) - (15*(19 - 44*Ec + 4*Ec^2)*\[Rho]^3)/
           (1 - 2*Ec)^2 - 240*\[Rho]^(7/2) - 
          (5*(-19 + 96*Ec - 144*Ec^2 + 48*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 
          80*Ec^3*\[Rho]*(4 + 3*\[Rho]) + 120*Ec^2*\[Rho]*
           (5 + 9*\[Rho] + \[Rho]^2) - 30*Ec*(1 + 56*\[Rho] + 114*\[Rho]^2 + 
            28*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 - 
       (24*(1 + Sqrt[\[Rho]])^8*Sqrt[\[Rho]]*(1 - 8*Sqrt[\[Rho]] + \[Rho])*
         PolyLog[2, \[Rho]])/5 - (16*Sqrt[\[Rho]]*(15 + 590*\[Rho] + 
          540*\[Rho]^2 - 660*\[Rho]^3 - 110*\[Rho]^4 + 3*\[Rho]^5 + 
          30*Ec*(-1 - 28*\[Rho] + 28*\[Rho]^3 + \[Rho]^4))*
         PolyLog[2, \[Rho]/(1 - 2*Ec)])/5 + Log[1 - 2*Ec]*
        ((4*Sqrt[\[Rho]]*(6656*Ec^8 - 192*Ec^7*(7 + 220*\[Rho]) - 
            32*Ec^6*(-231 - 3800*\[Rho] + 1320*\[Rho]^2) + 
            16*Ec^5*(283 + 42210*\[Rho] + 62520*\[Rho]^2 + 5380*\[Rho]^3) - 
            240*Ec^4*(173 + 5*(1751 + 96*Pi^2)*\[Rho] + 6*(2377 + 240*Pi^2)*
               \[Rho]^2 + 10*(269 + 48*Pi^2)*\[Rho]^3 + 7*\[Rho]^4) - 
            3*(58 + 5*(2057 + 560*Pi^2)*\[Rho] + 160*(178 + 75*Pi^2)*\[Rho]^
                2 + 180*(61 + 40*Pi^2)*\[Rho]^3 + 5*(107 + 80*Pi^2)*\[Rho]^
                4) + 3*Ec*(1143 + 50*(2033 + 432*Pi^2)*\[Rho] + 
              20*(12941 + 4320*Pi^2)*\[Rho]^2 + 3200*(32 + 15*Pi^2)*\[Rho]^
                3 + 15*(457 + 160*Pi^2)*\[Rho]^4) - 
            2*Ec^2*(9569 + 480*(1238 + 195*Pi^2)*\[Rho] + 60*(22451 + 
                5760*Pi^2)*\[Rho]^2 + 200*(2435 + 864*Pi^2)*\[Rho]^3 + 
              15*(2149 + 480*Pi^2)*\[Rho]^4) + 4*Ec^3*(11133 + 
              100*(5683 + 600*Pi^2)*\[Rho] + 60*(18469 + 3360*Pi^2)*\[Rho]^
                2 + 600*(535 + 144*Pi^2)*\[Rho]^3 + 5*(2963 + 480*Pi^2)*
               \[Rho]^4)))/(75*(-1 + 2*Ec)^3) + 
         (32*Sqrt[\[Rho]]*(3*\[Rho]*(-110 + 80*Sqrt[\[Rho]] - 225*\[Rho] + 
              224*\[Rho]^(3/2) + 15*\[Rho]^2 + 80*\[Rho]^(5/2) + 
              10*\[Rho]^3 + 240*Ec*(1 + 3*\[Rho] + \[Rho]^2)) + 
            (3*(1 - 2*Ec)^8 + 5*\[Rho]^4 + 15*(-1 + 2*Ec)^7*(1 + \[Rho]) + 
              30*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) + 10*(1 - 2*Ec)^6*(3 + 
                10*\[Rho] + 3*\[Rho]^2) + 30*(1 - 2*Ec)^2*\[Rho]^2*(3 + 
                10*\[Rho] + 3*\[Rho]^2) + 30*(-1 + 2*Ec)^5*(1 + 12*\[Rho] + 
                12*\[Rho]^2 + \[Rho]^3))/(1 - 2*Ec)^3)*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + 
         (32*Sqrt[\[Rho]]*(3*(1 - 2*Ec)^5 + 8*\[Rho]^(5/2) + 
            (5*\[Rho]^4)/(1 - 2*Ec)^3 - 15*(1 - 2*Ec)^4*(1 + \[Rho]) + 
            15*\[Rho]^2*(1 + \[Rho]) + (30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
              \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
            360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) + 
            10*(1 - 2*Ec)^3*(3 + 10*\[Rho] + 3*\[Rho]^2) + 
            10*\[Rho]^(3/2)*(3 + 10*\[Rho] + 3*\[Rho]^2) + 
            (30*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 10*\[Rho] + 3*
                \[Rho]^2))/(-1 + 2*Ec) - 30*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             (1 + 12*\[Rho] + 12*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + 
         (16*Sqrt[\[Rho]]*(-27 + 768*Ec^8 - 1105*\[Rho] - 780*\[Rho]^2 + 
            1620*\[Rho]^3 + 295*\[Rho]^4 - 3*\[Rho]^5 + 
            384*Ec^7*(-3 + 5*\[Rho]) + 64*Ec^6*(9 - 5*\[Rho] + 30*\[Rho]^2) + 
            96*Ec^5*(-1 + 25*\[Rho] + 60*\[Rho]^2 + 10*\[Rho]^3) + 
            240*Ec^4*(-2 - 107*\[Rho] - 162*\[Rho]^2 - 6*\[Rho]^3 + 
              \[Rho]^4) + 6*Ec*(37 + 1525*\[Rho] + 1380*\[Rho]^2 - 
              1540*\[Rho]^3 - 285*\[Rho]^4 + 3*\[Rho]^5) - 
            12*Ec^2*(57 + 2415*\[Rho] + 2640*\[Rho]^2 - 1440*\[Rho]^3 - 
              275*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(117 + 5295*\[Rho] + 
              6780*\[Rho]^2 - 1260*\[Rho]^3 - 275*\[Rho]^4 + 3*\[Rho]^5))*
           Log[1 - 2*Ec - \[Rho]])/(5*(-1 + 2*Ec)^3) + 
         (8*Sqrt[\[Rho]]*(21 - 2304*Ec^8 + 940*\[Rho] + 450*\[Rho]^2 - 
            1830*\[Rho]^3 - 385*\[Rho]^4 - 1152*Ec^7*(-3 + 5*\[Rho]) - 
            192*Ec^6*(9 - 5*\[Rho] + 30*\[Rho]^2) - 
            32*Ec^5*(-9 + 195*\[Rho] + 480*\[Rho]^2 + 80*\[Rho]^3) + 
            240*Ec^4*(2 + 187*\[Rho] + 420*\[Rho]^2 + 104*\[Rho]^3) + 
            4*Ec^2*(153 + 8820*\[Rho] + 15600*\[Rho]^2 + 80*\[Rho]^3 - 
              840*\[Rho]^4) + 8*Ec^3*(-111 - 7660*\[Rho] - 15840*\[Rho]^2 - 
              3180*\[Rho]^3 + 190*\[Rho]^4) + 6*Ec*(-31 - 1560*\[Rho] - 
              1980*\[Rho]^2 + 1150*\[Rho]^3 + 340*\[Rho]^4))*Log[\[Rho]])/
          (5*(-1 + 2*Ec)^3) - 96*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
           \[Rho]^3 - 12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] + 
         384*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
          (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
            (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
           \[Rho]^3 - 12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((2*Sqrt[\[Rho]]*(34560*Ec^8 + 1920*Ec^7*(-27 + 127*\[Rho]) + 
            960*Ec^6*(27 - 205*\[Rho] + 324*\[Rho]^2) + 
            480*Ec^5*(-9 - 297*\[Rho] - 734*\[Rho]^2 + 144*\[Rho]^3) + 
            240*Ec^4*\[Rho]*(2435 + 9522*\[Rho] + 6060*\[Rho]^2 + 
              397*\[Rho]^3) + 12*Ec^2*(135 + 49695*\[Rho] + 294350*\[Rho]^2 + 
              273590*\[Rho]^3 + 33965*\[Rho]^4 - 687*\[Rho]^5) + 
            3*(45 + 8395*\[Rho] + 45660*\[Rho]^2 + 41660*\[Rho]^3 + 
              5145*\[Rho]^4 - 229*\[Rho]^5) + 8*Ec^3*(-135 - 105855*\[Rho] - 
              577410*\[Rho]^2 - 491190*\[Rho]^3 - 54275*\[Rho]^4 + 
              687*\[Rho]^5) + 6*Ec*(-135 - 33105*\[Rho] - 193100*\[Rho]^2 - 
              182540*\[Rho]^3 - 23195*\[Rho]^4 + 687*\[Rho]^5)))/
          (75*(-1 + 2*Ec)^3) - (1536*\[Rho]^2*(5 + 14*\[Rho] + 5*\[Rho]^2)*
           Log[1 - Sqrt[\[Rho]]])/5 - (24*(1 + Sqrt[\[Rho]])^8*Sqrt[\[Rho]]*
           (1 - 8*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]])/5 + 
         1152*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + 3*\[Rho] + \[Rho]^2)*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
          (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
            (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + 12*\[Rho] + 12*\[Rho]^2 + 
           \[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         96*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
           12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       192*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
       768*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
        (7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3 - 
         12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
          (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(7 + 30*\[Rho] + 18*\[Rho]^2 + 
         \[Rho]^3 - 12*Ec*(1 + 3*\[Rho] + \[Rho]^2))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
       (Sqrt[\[Rho]]*(2253 - 1536*Ec^8*(-63 + 20*Pi^2) + 140401*\[Rho] + 
          262308*\[Rho]^2 - 262308*\[Rho]^3 - 140401*\[Rho]^4 - 
          2253*\[Rho]^5 - 180*Pi^2*(1 - 15*\[Rho] + 320*\[Rho]^(3/2) - 
            200*\[Rho]^2 + 896*\[Rho]^(5/2) - 200*\[Rho]^3 + 
            320*\[Rho]^(7/2) - 15*\[Rho]^4 + \[Rho]^5) - 
          128*Ec^7*(934 - 4669*\[Rho] + 120*Pi^2*(-3 + 5*\[Rho])) - 
          64*Ec^6*(-769 + 2703*\[Rho] - 15378*\[Rho]^2 + 
            40*Pi^2*(9 - 5*\[Rho] + 30*\[Rho]^2)) - 
          32*Ec^5*(1383 + 38181*\[Rho] + 37918*\[Rho]^2 - 10998*\[Rho]^3 + 
            120*Pi^2*(-1 + 25*\[Rho] + 60*\[Rho]^2 + 10*\[Rho]^3)) + 
          16*Ec^4*(5545 + 4*(541 + 150*Pi^2)*\[Rho]^4 + 
            5*\[Rho]*(45727 + 6120*Pi^2 - 17280*Zeta[3]) + 
            10*\[Rho]^3*(9571 + 3720*Pi^2 - 8640*Zeta[3]) + 
            40*\[Rho]^2*(9791 + 2430*Pi^2 - 6480*Zeta[3])) - 
          100800*\[Rho]*Zeta[3] - 432000*\[Rho]^2*Zeta[3] - 
          259200*\[Rho]^3*Zeta[3] - 14400*\[Rho]^4*Zeta[3] - 
          12*Ec^2*(-4893 + 2253*\[Rho]^5 + 20*Pi^2*(9 - 1075*\[Rho] + 
              2880*\[Rho]^(3/2) - 5520*\[Rho]^2 + 8064*\[Rho]^(5/2) - 
              3840*\[Rho]^3 + 2880*\[Rho]^(7/2) - 235*\[Rho]^4 + 
              9*\[Rho]^5) + 39*\[Rho]*(-7463 + 4800*Zeta[3]) + 
            90*\[Rho]^2*(-7121 + 7680*Zeta[3]) + 30*\[Rho]^3*
             (3839 + 11520*Zeta[3]) + \[Rho]^4*(131237 + 14400*Zeta[3])) + 
          8*Ec^3*(-12208 + 2253*\[Rho]^5 + 20*Pi^2*(9 - 3475*\[Rho] + 
              2880*\[Rho]^(3/2) - 13800*\[Rho]^2 + 8064*\[Rho]^(5/2) - 
              7560*\[Rho]^3 + 2880*\[Rho]^(7/2) - 355*\[Rho]^4 + 
              9*\[Rho]^5) + 192*\[Rho]^4*(602 + 75*Zeta[3]) + 
            25*\[Rho]*(-25609 + 14400*Zeta[3]) + 50*\[Rho]^2*
             (-27605 + 24192*Zeta[3]) + 10*\[Rho]^3*(-13291 + 
              51840*Zeta[3])) + 6*Ec*(-3033 + 2253*\[Rho]^5 + 
            20*Pi^2*(9 - 415*\[Rho] + 2880*\[Rho]^(3/2) - 3000*\[Rho]^2 + 
              8064*\[Rho]^(5/2) - 2520*\[Rho]^3 + 2880*\[Rho]^(7/2) - 
              175*\[Rho]^4 + 9*\[Rho]^5) + 20*\[Rho]^3*(10567 + 
              14400*Zeta[3]) + \[Rho]^4*(137713 + 14400*Zeta[3]) + 
            3*\[Rho]*(-62863 + 43200*Zeta[3]) + 4*\[Rho]^2*
             (-97819 + 129600*Zeta[3]))))/(75*(-1 + 2*Ec)^3)))/(3*Pi) + 
    (4*aVR*c\[Delta]VR*\[Alpha]s*Sqrt[\[Rho]]*
      (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
      ((-16*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
          16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
          6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec]^3)/3 + 
       Log[1 - 2*Ec]^2*((4*(115 + 5632*Ec^10 + 8171*\[Rho] + 19865*\[Rho]^2 - 
            8510*\[Rho]^3 - 8140*\[Rho]^4 - 160*\[Rho]^5 + 2*\[Rho]^6 + 
            25344*Ec^8*(1 + \[Rho]) + 2816*Ec^9*(-7 + 3*\[Rho]) - 
            128*Ec^7*(201 + 4691*\[Rho] + 3845*\[Rho]^2 + 195*\[Rho]^3) + 
            32*Ec^6*(1383 + 67348*\[Rho] + 95140*\[Rho]^2 + 18240*\[Rho]^3 + 
              30*\[Rho]^4) + 48*Ec^5*(-1347 - 73909*\[Rho] - 140200*\[Rho]^
                2 - 42940*\[Rho]^3 - 1450*\[Rho]^4 + 6*\[Rho]^5) + 
            16*Ec^4*(3531 + 204316*\[Rho] + 462760*\[Rho]^2 + 
              168100*\[Rho]^3 + 5690*\[Rho]^4 + 2*\[Rho]^5 + 2*\[Rho]^6) + 
            6*Ec^2*(1524 + 98224*\[Rho] + 257830*\[Rho]^2 + 63080*\[Rho]^3 - 
              18165*\[Rho]^4 - 532*\[Rho]^5 + 8*\[Rho]^6) - 
            8*Ec^3*(3684 + 224854*\[Rho] + 564370*\[Rho]^2 + 197110*\[Rho]^
                3 - 5455*\[Rho]^4 - 397*\[Rho]^5 + 8*\[Rho]^6) - 
            Ec*(1568 + 106408*\[Rho] + 276850*\[Rho]^2 + 3230*\[Rho]^3 - 
              52805*\[Rho]^4 - 1199*\[Rho]^5 + 16*\[Rho]^6)))/
          (15*(1 - 2*Ec)^4) + 32*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          Log[2*Ec]) + (8*(28 + 64*Ec^6 + 96*Ec^5*(-1 + \[Rho]) + 
          1242*\[Rho] + 480*Ec^4*\[Rho] + 240*\[Rho]^(3/2) + 
          (-1230 + 90/(-1 + 2*Ec))*\[Rho]^2 + 3688*\[Rho]^(5/2) - 
          (10*(751 - 2794*Ec + 2548*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
          3688*\[Rho]^(7/2) - (30*(-80 + 431*Ec - 740*Ec^2 + 384*Ec^3)*
            \[Rho]^4)/(-1 + 2*Ec)^3 + 240*\[Rho]^(9/2) + 
          (18*(-2 + 15*Ec - 40*Ec^2 + 40*Ec^3)*\[Rho]^5)/(1 - 2*Ec)^4 - 
          80*Ec^3*(2 + 72*\[Rho] + 57*\[Rho]^2 + 3*\[Rho]^3) + 
          60*Ec^2*(5 + 184*\[Rho] + 282*\[Rho]^2 + 60*\[Rho]^3) + 
          6*Ec*(-27 - 1105*\[Rho] - 1230*\[Rho]^2 + 450*\[Rho]^3 + 
            60*\[Rho]^4) + 20*\[Rho]*(4*(1 - 2*Ec)^3*(1 + \[Rho]) - 
            18*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + \[Rho])*(1 + 13*\[Rho] + 
              \[Rho]^2) + 9*(1 - 2*Ec)^2*(2 + 7*\[Rho] + 2*\[Rho]^2)))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
       (8*((1 - 2*Ec)^6 - 10*\[Rho]^3 + (9*\[Rho]^5)/(1 - 2*Ec)^4 + 
          80*(1 - 2*Ec)^3*\[Rho]*(1 + \[Rho]) + 80*\[Rho]^(5/2)*
           (1 + \[Rho]) - (45*\[Rho]^(5/2)*(1 + \[Rho])*((1 - 2*Ec)^3 + 
             \[Rho]^(3/2)))/(1 - 2*Ec)^3 + 45*\[Rho]*((1 - 2*Ec)^4 - 
            \[Rho]^2) + 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho])*
           (1 + 13*\[Rho] + \[Rho]^2) + 180*(1 - 2*Ec)^2*\[Rho]*
           (2 + 7*\[Rho] + 2*\[Rho]^2) - 180*\[Rho]^2*(2 + 7*\[Rho] + 
            2*\[Rho]^2) - (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*
            (2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 + 
          90*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) - 
          3*(1 + \[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) - 
          180*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 17*\[Rho] + 17*\[Rho]^2 + 
            \[Rho]^3) + 30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 19*\[Rho] + 
            19*\[Rho]^2 + \[Rho]^3) - (30*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho]^(3/2)*(3 + 41*\[Rho] + 41*\[Rho]^2 + 3*\[Rho]^3))/
           (1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
       (4*\[Rho]^2*(540 + 1900*\[Rho] + 775*\[Rho]^2 + \[Rho]^3 + \[Rho]^4)*
         Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
        ((-4*(112 + 59904*Ec^10 - 763*\[Rho] - 7000*\[Rho]^2 + 
            7000*\[Rho]^4 + 763*\[Rho]^5 - 112*\[Rho]^6 + 
            768*Ec^9*(-223 + 167*\[Rho]) + 2304*Ec^8*(92 + 187*\[Rho] + 
              50*\[Rho]^2) - 256*Ec^7*(1226 + 21466*\[Rho] + 12025*\[Rho]^2 + 
              425*\[Rho]^3) - 32*Ec^6*(-16361 - 477016*\[Rho] - 
              457300*\[Rho]^2 - 24200*\[Rho]^3 + 3225*\[Rho]^4) - 
            48*Ec^5*(11447 + 418933*\[Rho] + 546700*\[Rho]^2 - 
              11500*\[Rho]^3 - 24375*\[Rho]^4 + 411*\[Rho]^5) + 
            8*Ec*(-322 - 14552*\[Rho] - 25550*\[Rho]^2 + 31200*\[Rho]^3 + 
              13700*\[Rho]^4 - 493*\[Rho]^5 + 112*\[Rho]^6) - 
            24*Ec^2*(-1007 - 54847*\[Rho] - 103750*\[Rho]^2 + 
              71300*\[Rho]^3 + 41225*\[Rho]^4 - 178*\[Rho]^5 + 
              112*\[Rho]^6) - 16*Ec^4*(-20867 - 913462*\[Rho] - 
              1445200*\[Rho]^2 + 245600*\[Rho]^3 + 187175*\[Rho]^4 + 
              317*\[Rho]^5 + 112*\[Rho]^6) + 8*Ec^3*(-14843 - 752683*\[Rho] - 
              1343500*\[Rho]^2 + 520100*\[Rho]^3 + 337775*\[Rho]^4 + 
              683*\[Rho]^5 + 448*\[Rho]^6)))/(225*(1 - 2*Ec)^4) - 
         (8*(27 + 512*Ec^10 + 2041*\[Rho] + 4465*\[Rho]^2 - 3860*\[Rho]^3 - 
            2635*\[Rho]^4 - 37*\[Rho]^5 - \[Rho]^6 + 2304*Ec^8*(1 + \[Rho]) + 
            256*Ec^9*(-7 + 3*\[Rho]) - 128*Ec^7*(31 + 541*\[Rho] + 
              235*\[Rho]^2 + 5*\[Rho]^3) - 32*Ec^6*(-323 - 8948*\[Rho] - 
              7070*\[Rho]^2 - 280*\[Rho]^3 + 15*\[Rho]^4) - 
            48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 190*\[Rho]^3 - 
              255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 34496*\[Rho] - 
              48680*\[Rho]^2 + 3450*\[Rho]^3 + 3610*\[Rho]^4 + \[Rho]^5 + 
              \[Rho]^6) + 16*Ec^3*(-457 - 21112*\[Rho] - 35050*\[Rho]^2 + 
              7320*\[Rho]^3 + 5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 
            12*Ec^2*(-187 - 10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
              5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + 
            Ec*(-378 - 24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
              21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*Log[\[Rho]])/
          (15*(1 - 2*Ec)^4)) - (64*Ec*(64*Ec^9 + 288*Ec^7*(1 + \[Rho]) + 
          32*Ec^8*(-7 + 3*\[Rho]) - 15*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 
            15*\[Rho]^3) - 16*Ec^6*(11 + 361*\[Rho] + 415*\[Rho]^2 + 
            25*\[Rho]^3) + 15*Ec*\[Rho]*(119 + 719*\[Rho] + 710*\[Rho]^2 + 
            111*\[Rho]^3) - 10*Ec^2*\[Rho]*(799 + 4054*\[Rho] + 
            3406*\[Rho]^2 + 453*\[Rho]^3) + 10*Ec^3*\[Rho]*
           (1895 + 7763*\[Rho] + 5210*\[Rho]^2 + 531*\[Rho]^3) + 
          4*Ec^5*(13 + 4508*\[Rho] + 9590*\[Rho]^2 + 2480*\[Rho]^3 + 
            15*\[Rho]^4) + 6*Ec^4*(-1 - 4199*\[Rho] - 13070*\[Rho]^2 - 
            6230*\[Rho]^3 - 375*\[Rho]^4 + 3*\[Rho]^5))*PolyLog[2, 2*Ec])/
        (15*(1 - 2*Ec)^4) - (256*\[Rho]^(3/2)*(15 + 169*\[Rho] + 
          169*\[Rho]^2 + 15*\[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (32*(14 + 512*Ec^10 + 1021*\[Rho] + 60*\[Rho]^(3/2) + 2530*\[Rho]^2 + 
          676*\[Rho]^(5/2) - 1055*\[Rho]^3 + 676*\[Rho]^(7/2) - 
          1020*\[Rho]^4 + 60*\[Rho]^(9/2) - 18*\[Rho]^5 + 
          2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
          128*Ec^7*(21 + 451*\[Rho] + 325*\[Rho]^2 + 15*\[Rho]^3) + 
          64*Ec^6*(84 + 3364*\[Rho] + 4165*\[Rho]^2 + 690*\[Rho]^3) - 
          96*Ec^5*(84 + 3832*\[Rho] + 6385*\[Rho]^2 + 1605*\[Rho]^3 + 
            30*\[Rho]^4) + 16*Ec^4*(441 + 21986*\[Rho] + 60*\[Rho]^(3/2) + 
            44045*\[Rho]^2 + 676*\[Rho]^(5/2) + 12175*\[Rho]^3 + 
            676*\[Rho]^(7/2) - 180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
          8*Ec^3*(-459 - 25109*\[Rho] - 240*\[Rho]^(3/2) - 56510*\[Rho]^2 - 
            2704*\[Rho]^(5/2) - 13210*\[Rho]^3 - 2704*\[Rho]^(7/2) + 
            2235*\[Rho]^4 - 240*\[Rho]^(9/2) + 45*\[Rho]^5) - 
          6*Ec^2*(-189 - 11384*\[Rho] - 240*\[Rho]^(3/2) - 27440*\[Rho]^2 - 
            2704*\[Rho]^(5/2) - 3160*\[Rho]^3 - 2704*\[Rho]^(7/2) + 
            3045*\[Rho]^4 - 240*\[Rho]^(9/2) + 60*\[Rho]^5) + 
          Ec*(-193 - 12803*\[Rho] - 480*\[Rho]^(3/2) - 31820*\[Rho]^2 - 
            5408*\[Rho]^(5/2) + 2980*\[Rho]^3 - 5408*\[Rho]^(7/2) + 
            7245*\[Rho]^4 - 480*\[Rho]^(9/2) + 135*\[Rho]^5))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^4) + 
       (32*(14 + 512*Ec^10 + 1021*\[Rho] - 60*\[Rho]^(3/2) + 2530*\[Rho]^2 - 
          676*\[Rho]^(5/2) - 1055*\[Rho]^3 - 676*\[Rho]^(7/2) - 
          1020*\[Rho]^4 - 60*\[Rho]^(9/2) - 18*\[Rho]^5 + 
          2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
          128*Ec^7*(21 + 451*\[Rho] + 325*\[Rho]^2 + 15*\[Rho]^3) + 
          64*Ec^6*(84 + 3364*\[Rho] + 4165*\[Rho]^2 + 690*\[Rho]^3) - 
          96*Ec^5*(84 + 3832*\[Rho] + 6385*\[Rho]^2 + 1605*\[Rho]^3 + 
            30*\[Rho]^4) - 16*Ec^4*(-441 - 21986*\[Rho] + 60*\[Rho]^(3/2) - 
            44045*\[Rho]^2 + 676*\[Rho]^(5/2) - 12175*\[Rho]^3 + 
            676*\[Rho]^(7/2) + 180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
          8*Ec^3*(-459 - 25109*\[Rho] + 240*\[Rho]^(3/2) - 56510*\[Rho]^2 + 
            2704*\[Rho]^(5/2) - 13210*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
            2235*\[Rho]^4 + 240*\[Rho]^(9/2) + 45*\[Rho]^5) - 
          6*Ec^2*(-189 - 11384*\[Rho] + 240*\[Rho]^(3/2) - 27440*\[Rho]^2 + 
            2704*\[Rho]^(5/2) - 3160*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
            3045*\[Rho]^4 + 240*\[Rho]^(9/2) + 60*\[Rho]^5) + 
          Ec*(-193 - 12803*\[Rho] + 480*\[Rho]^(3/2) - 31820*\[Rho]^2 + 
            5408*\[Rho]^(5/2) + 2980*\[Rho]^3 + 5408*\[Rho]^(7/2) + 
            7245*\[Rho]^4 + 480*\[Rho]^(9/2) + 135*\[Rho]^5))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^4) + 
       (8*(1 + Sqrt[\[Rho]])^8*(1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 
          8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
       (16*(-13 - 1020*\[Rho] - 2295*\[Rho]^2 + 1780*\[Rho]^3 + 
          1255*\[Rho]^4 + 19*\[Rho]^5 + \[Rho]^6 - 
          80*Ec^3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
          30*Ec^2*(-5 - 100*\[Rho] + 36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) + 
          3*Ec*(27 + 1105*\[Rho] + 780*\[Rho]^2 - 1620*\[Rho]^3 - 
            295*\[Rho]^4 + 3*\[Rho]^5))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + 
       Log[\[Rho]]*((-4*\[Rho]*(1020 - 42240*Ec^9 + 41985*\[Rho] + 
            95940*\[Rho]^2 + 34985*\[Rho]^3 + 257*\[Rho]^4 + 112*\[Rho]^5 - 
            1920*Ec^8*(-44 + 5*\[Rho]) + 960*Ec^7*(-58 - 239*\[Rho] + 
              39*\[Rho]^2) + 1440*Ec^6*(36 + 1212*\[Rho] + 580*\[Rho]^2 + 
              47*\[Rho]^3) + 48*Ec^5*(-2315 - 118240*\[Rho] - 
              149250*\[Rho]^2 - 22360*\[Rho]^3 + 371*\[Rho]^4) - 
            4*Ec*(2475 + 131700*\[Rho] + 317775*\[Rho]^2 + 114805*\[Rho]^3 + 
              1174*\[Rho]^4 + 224*\[Rho]^5) + 6*Ec^2*(6880 + 429980*\[Rho] + 
              1012440*\[Rho]^2 + 345165*\[Rho]^3 + 3873*\[Rho]^4 + 
              448*\[Rho]^5) + 4*Ec^4*(34320 + 2097570*\[Rho] + 
              3771240*\[Rho]^2 + 915995*\[Rho]^3 + 5948*\[Rho]^4 + 
              448*\[Rho]^5) - 2*Ec^3*(48480 + 3184110*\[Rho] + 
              6845310*\[Rho]^2 + 2078555*\[Rho]^3 + 22067*\[Rho]^4 + 
              1792*\[Rho]^5)))/(225*(1 - 2*Ec)^4) - 
         (128*\[Rho]^(3/2)*(15 + 169*\[Rho] + 169*\[Rho]^2 + 15*\[Rho]^3)*
           Log[1 - Sqrt[\[Rho]]])/15 + (8*(1 + Sqrt[\[Rho]])^8*
           (1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
           Log[1 - \[Rho]])/15 - 64*(1 - 2*Ec)*\[Rho]*(11 + 65*\[Rho] + 
           48*\[Rho]^2 + 3*\[Rho]^3 + 8*Ec^2*(1 + \[Rho]) - 
           2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
          (-2*\[Rho]*(6 + 19*\[Rho] + 6*\[Rho]^2) + (-1 + 2*Ec)*
            (11 + 65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3 + 
             8*Ec^2*(1 + \[Rho]) - 2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2)))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 128*\[Rho]^2*
          (6 + 19*\[Rho] + 6*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         32*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
        ((-326 + 159232*Ec^10 + 2*(8389 + 26400*Pi^2)*\[Rho] + 
           20*(16087 + 18480*Pi^2)*\[Rho]^2 + 120*(2763 + 3440*Pi^2)*
            \[Rho]^3 + 90*(341 + 800*Pi^2)*\[Rho]^4 - 3246*\[Rho]^5 + 
           256*Ec^9*(-1421 + 849*\[Rho]) + 768*Ec^8*(519 + 2904*\[Rho] + 
             500*\[Rho]^2) - 128*Ec^7*(7533 + (152033 + 9600*Pi^2)*\[Rho] + 
             160*(539 + 60*Pi^2)*\[Rho]^2 + 2160*\[Rho]^3) - 
           32*Ec^6*(-62244 - 4*(391651 + 48000*Pi^2)*\[Rho] - 
             20*(78881 + 16800*Pi^2)*\[Rho]^2 - 600*(275 + 96*Pi^2)*
              \[Rho]^3 + 3855*\[Rho]^4) + 48*Ec^5*(-44428 - 
             4*(331793 + 64800*Pi^2)*\[Rho] - 20*(105011 + 33600*Pi^2)*
              \[Rho]^2 - 300*(1943 + 832*Pi^2)*\[Rho]^3 - 
             5*(2981 + 1920*Pi^2)*\[Rho]^4 + \[Rho]^5) + 
           6*Ec^2*(10567 + (751052 + 518400*Pi^2)*\[Rho] + 
             60*(64003 + 45280*Pi^2)*\[Rho]^2 + 1440*(2327 + 1640*Pi^2)*
              \[Rho]^3 + 5*(113897 + 65280*Pi^2)*\[Rho]^4 + 2420*\[Rho]^5) + 
           16*Ec^4*(77913 + 14*(204197 + 60000*Pi^2)*\[Rho] + 
             400*(16819 + 7284*Pi^2)*\[Rho]^2 + 60*(54727 + 27040*Pi^2)*
              \[Rho]^3 + 75*(4403 + 1728*Pi^2)*\[Rho]^4 + 5730*\[Rho]^5) + 
           Ec*(-2399 - (511789 + 624000*Pi^2)*\[Rho] - 
             20*(213479 + 191040*Pi^2)*\[Rho]^2 - 60*(70787 + 63680*Pi^2)*
              \[Rho]^3 - 15*(44411 + 40320*Pi^2)*\[Rho]^4 + 11985*\[Rho]^5) - 
           8*Ec^3*(50187 + (2395867 + 1056000*Pi^2)*\[Rho] + 
             80*(102857 + 57480*Pi^2)*\[Rho]^2 + 120*(47699 + 27680*Pi^2)*
              \[Rho]^3 + 75*(11437 + 4992*Pi^2)*\[Rho]^4 + 12495*\[Rho]^5))/
          (225*(1 - 2*Ec)^4) + 
         (16*((-(1 - 2*Ec)^10 - 45*(1 - 2*Ec)^8*\[Rho] - 9*\[Rho]^5 + 
              3*(1 - 2*Ec)^9*(1 + \[Rho]) + 45*(1 - 2*Ec)*\[Rho]^4*(1 + 
                \[Rho]) - 45*(1 - 2*Ec)^2*\[Rho]^3*(2 + 7*\[Rho] + 
                2*\[Rho]^2) - 90*(1 - 2*Ec)^6*\[Rho]*(9 + 28*\[Rho] + 
                9*\[Rho]^2) + 180*(1 - 2*Ec)^5*\[Rho]*(1 + 17*\[Rho] + 
                17*\[Rho]^2 + \[Rho]^3) + 30*(-1 + 2*Ec)^7*(1 + 19*\[Rho] + 
                19*\[Rho]^2 + \[Rho]^3) + 30*(1 - 2*Ec)^3*\[Rho]^2*(3 + 
                41*\[Rho] + 41*\[Rho]^2 + 3*\[Rho]^3))/(1 - 2*Ec)^4 + 
            2*\[Rho]*(-400 + 60*Sqrt[\[Rho]] - 2560*\[Rho] + 
              676*\[Rho]^(3/2) - 625*\[Rho]^2 + 676*\[Rho]^(5/2) + 
              450*\[Rho]^3 + 60*\[Rho]^(7/2) + 320*Ec^3*(1 + \[Rho]) - 
              120*Ec^2*(10 + 25*\[Rho] + 6*\[Rho]^2) + 120*Ec*(11 + 
                65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3)))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
         (16*(-(1 - 2*Ec)^6 - 45*(1 - 2*Ec)^4*\[Rho] + 55*\[Rho]^3 - 
            (9*\[Rho]^5)/(1 - 2*Ec)^4 + 3*(1 - 2*Ec)^5*(1 + \[Rho]) + 
            48*\[Rho]^(5/2)*(1 + \[Rho]) + (45*\[Rho]^4*(1 + \[Rho]))/
             (1 - 2*Ec)^3 - 80*\[Rho]*(1 + \[Rho])*((1 - 2*Ec)^3 + 
              \[Rho]^(3/2)) - 180*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
             (2 + 7*\[Rho] + 2*\[Rho]^2) + (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
              \[Rho]^2*(2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 - 
            90*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 
              9*\[Rho]^2) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + 14*\[Rho] + 14*\[Rho]^2 + \[Rho]^3) + 180*(1 - 2*Ec)*\[Rho]*
             (1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 180*\[Rho]^(3/2)*
             (1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 30*(-1 + 2*Ec)^3*
             (1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) - 30*\[Rho]^(3/2)*
             (1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) + 
            (30*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 41*\[Rho] + 41*
                \[Rho]^2 + 3*\[Rho]^3))/(-1 + 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
         (16*(27 + 512*Ec^10 + 2041*\[Rho] + 4465*\[Rho]^2 - 3860*\[Rho]^3 - 
            2635*\[Rho]^4 - 37*\[Rho]^5 - \[Rho]^6 + 2304*Ec^8*(1 + \[Rho]) + 
            256*Ec^9*(-7 + 3*\[Rho]) - 128*Ec^7*(31 + 541*\[Rho] + 
              235*\[Rho]^2 + 5*\[Rho]^3) - 32*Ec^6*(-323 - 8948*\[Rho] - 
              7070*\[Rho]^2 - 280*\[Rho]^3 + 15*\[Rho]^4) - 
            48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 190*\[Rho]^3 - 
              255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 34496*\[Rho] - 
              48680*\[Rho]^2 + 3450*\[Rho]^3 + 3610*\[Rho]^4 + \[Rho]^5 + 
              \[Rho]^6) + 16*Ec^3*(-457 - 21112*\[Rho] - 35050*\[Rho]^2 + 
              7320*\[Rho]^3 + 5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 
            12*Ec^2*(-187 - 10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
              5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + 
            Ec*(-378 - 24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
              21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*
           Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^4) - 
         (4*(58 + 3072*Ec^10 + 4086*\[Rho] + 8610*\[Rho]^2 - 7940*\[Rho]^3 - 
            5430*\[Rho]^4 - 90*\[Rho]^5 + 13824*Ec^8*(1 + \[Rho]) + 
            1536*Ec^9*(-7 + 3*\[Rho]) - 256*Ec^7*(53 + 1263*\[Rho] + 
              1065*\[Rho]^2 + 55*\[Rho]^3) + 32*Ec^6*(698 + 35928*\[Rho] + 
              52230*\[Rho]^2 + 10240*\[Rho]^3 + 15*\[Rho]^4) + 
            16*Ec^4*(1766 + 106896*\[Rho] + 246630*\[Rho]^2 + 
              89700*\[Rho]^3 + 2385*\[Rho]^4) + 48*Ec^5*
             (-674 - 39054*\[Rho] - 76050*\[Rho]^2 - 23870*\[Rho]^3 - 
              835*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(-1844 - 116424*\[Rho] - 
              293250*\[Rho]^2 - 95610*\[Rho]^3 + 6525*\[Rho]^4 + 
              225*\[Rho]^5) - 6*Ec^2*(-764 - 50304*\[Rho] - 129150*\[Rho]^2 - 
              21640*\[Rho]^3 + 13685*\[Rho]^4 + 300*\[Rho]^5) + 
            Ec*(-788 - 53868*\[Rho] - 131250*\[Rho]^2 + 24370*\[Rho]^3 + 
              36585*\[Rho]^4 + 675*\[Rho]^5))*Log[\[Rho]])/
          (15*(1 - 2*Ec)^4) + 32*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec] - 128*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 128*\[Rho]*
          (11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 64*\[Rho]*
          (-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
           16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 64*\[Rho]*(-11 - 77*\[Rho] - 
         86*\[Rho]^2 - 15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 
         12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, 1 - 2*Ec] + 256*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 
         15*\[Rho]^3 - 16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 
           2*\[Rho]^2) - 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       256*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
         16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
       64*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
         16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (1208 - 512*Ec^10*(-563 + 120*Pi^2) - 
         63741*\[Rho] - 1020216*\[Rho]^2 + 1020216*\[Rho]^4 + 
         63741*\[Rho]^5 - 1208*\[Rho]^6 - 60*Pi^2*(3 + 3*\[Rho] - 
           720*\[Rho]^(3/2) + 1065*\[Rho]^2 - 8112*\[Rho]^(5/2) + 
           3200*\[Rho]^3 - 8112*\[Rho]^(7/2) + 1065*\[Rho]^4 - 
           720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) - 
         576*Ec^8*(-1891 + 1540*\[Rho] - 2580*\[Rho]^2 + 
           480*Pi^2*(1 + \[Rho])) - 512*Ec^9*(1780 - 2619*\[Rho] + 
           60*Pi^2*(-7 + 3*\[Rho])) + 475200*\[Rho]*Zeta[3] + 
         3326400*\[Rho]^2*Zeta[3] + 3715200*\[Rho]^3*Zeta[3] + 
         648000*\[Rho]^4*Zeta[3] + 32*Ec^7*(-19603 - 13876*\[Rho]^3 + 
           480*Pi^2*(11 + 361*\[Rho] + 415*\[Rho]^2 + 25*\[Rho]^3) - 
           36*\[Rho]^2*(12497 + 9600*Zeta[3]) - 27*\[Rho]*
            (14293 + 12800*Zeta[3])) - 48*Ec^5*(6293 + 3380*\[Rho]^5 + 
           120*Pi^2*(-1 - 4199*\[Rho] - 13070*\[Rho]^2 - 6230*\[Rho]^3 - 
             375*\[Rho]^4 + 3*\[Rho]^5) + 144*\[Rho]^3*
            (-4709 + 15600*Zeta[3]) + 2*\[Rho]^4*(-62359 + 43200*Zeta[3]) + 
           9*\[Rho]*(62837 + 259200*Zeta[3]) + 16*\[Rho]^2*
            (15947 + 378000*Zeta[3])) + 4*Ec*(-3577 - 133023*\[Rho]^5 + 
           2416*\[Rho]^6 + 120*Pi^2*(3 + 333*\[Rho] - 720*\[Rho]^(3/2) + 
             3375*\[Rho]^2 - 8112*\[Rho]^(5/2) + 5780*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 1515*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]^3*(543246 - 8596800*Zeta[3]) + 
           \[Rho]^2*(2568948 - 8596800*Zeta[3]) - 45*\[Rho]*
            (-3479 + 31200*Zeta[3]) - 3*\[Rho]^4*(663497 + 453600*Zeta[3])) - 
         32*Ec^6*(-8783 + 21597*\[Rho]^4 + 120*Pi^2*(13 + 4508*\[Rho] + 
             9590*\[Rho]^2 + 2480*\[Rho]^3 + 15*\[Rho]^4) - 
           40*\[Rho]^3*(1343 + 12960*Zeta[3]) - 24*\[Rho]^2*
            (50263 + 126000*Zeta[3]) - 3*\[Rho]*(308143 + 576000*Zeta[3])) - 
         4*Ec^4*(-80735 - 239820*\[Rho]^5 + 4832*\[Rho]^6 + 
           240*Pi^2*(3 + 18953*\[Rho] - 720*\[Rho]^(3/2) + 78695*\[Rho]^2 - 
             8112*\[Rho]^(5/2) + 55300*\[Rho]^3 - 8112*\[Rho]^(7/2) + 
             6375*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) - 
           504*\[Rho]*(4853 + 60000*Zeta[3]) - 15*\[Rho]^4*
            (64043 + 311040*Zeta[3]) - 80*\[Rho]^3*(-217591 + 
             730080*Zeta[3]) - 60*\[Rho]^2*(-234023 + 1748160*Zeta[3])) - 
         6*Ec^2*(-12083 - 273527*\[Rho]^5 + 4832*\[Rho]^6 + 
           240*Pi^2*(3 + 1193*\[Rho] - 720*\[Rho]^(3/2) + 8255*\[Rho]^2 - 
             8112*\[Rho]^(5/2) + 10300*\[Rho]^3 - 8112*\[Rho]^(7/2) + 
             2175*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) + 
           \[Rho]^2*(6734896 - 24451200*Zeta[3]) + 
           \[Rho]*(347331 - 4665600*Zeta[3]) - 5*\[Rho]^4*
            (737177 + 587520*Zeta[3]) - 8*\[Rho]^3*(-368651 + 
             2656800*Zeta[3])) + 2*Ec^3*(-100679 - 1087221*\[Rho]^5 + 
           19328*\[Rho]^6 + 960*Pi^2*(3 + 3998*\[Rho] - 720*\[Rho]^(3/2) + 
             21335*\[Rho]^2 - 8112*\[Rho]^(5/2) + 20230*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 3330*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]*(574233 - 38016000*Zeta[3]) - 
           45*\[Rho]^4*(265289 + 299520*Zeta[3]) - 36*\[Rho]^2*
            (-1042361 + 4598400*Zeta[3]) - 20*\[Rho]^3*(-1329721 + 
             5978880*Zeta[3])))/(675*(1 - 2*Ec)^4)))/(3*Pi) + 
    (\[Alpha]s*((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
        (1 - 2*Ec)^2 + (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
        (1 - 2*Ec)^2 + aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*
          (12*Ec^2 + 4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
         12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
       4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
         (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
         (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
       aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
         4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
         (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
         (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
         (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
       (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
          4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
          32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
          128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
          16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
          36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
          192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
          48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
          96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
          32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
          16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
          4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
           (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
           Log[\[Rho]]))/(2*(1 - 2*Ec)^2))*
      ((-16*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
          16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
          6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec]^3)/3 + 
       Log[1 - 2*Ec]^2*((4*(115 + 5632*Ec^10 + 8171*\[Rho] + 19865*\[Rho]^2 - 
            8510*\[Rho]^3 - 8140*\[Rho]^4 - 160*\[Rho]^5 + 2*\[Rho]^6 + 
            25344*Ec^8*(1 + \[Rho]) + 2816*Ec^9*(-7 + 3*\[Rho]) - 
            128*Ec^7*(201 + 4691*\[Rho] + 3845*\[Rho]^2 + 195*\[Rho]^3) + 
            32*Ec^6*(1383 + 67348*\[Rho] + 95140*\[Rho]^2 + 18240*\[Rho]^3 + 
              30*\[Rho]^4) + 48*Ec^5*(-1347 - 73909*\[Rho] - 140200*\[Rho]^
                2 - 42940*\[Rho]^3 - 1450*\[Rho]^4 + 6*\[Rho]^5) + 
            16*Ec^4*(3531 + 204316*\[Rho] + 462760*\[Rho]^2 + 
              168100*\[Rho]^3 + 5690*\[Rho]^4 + 2*\[Rho]^5 + 2*\[Rho]^6) + 
            6*Ec^2*(1524 + 98224*\[Rho] + 257830*\[Rho]^2 + 63080*\[Rho]^3 - 
              18165*\[Rho]^4 - 532*\[Rho]^5 + 8*\[Rho]^6) - 
            8*Ec^3*(3684 + 224854*\[Rho] + 564370*\[Rho]^2 + 197110*\[Rho]^
                3 - 5455*\[Rho]^4 - 397*\[Rho]^5 + 8*\[Rho]^6) - 
            Ec*(1568 + 106408*\[Rho] + 276850*\[Rho]^2 + 3230*\[Rho]^3 - 
              52805*\[Rho]^4 - 1199*\[Rho]^5 + 16*\[Rho]^6)))/
          (15*(1 - 2*Ec)^4) + 32*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          Log[2*Ec]) + (8*(28 + 64*Ec^6 + 96*Ec^5*(-1 + \[Rho]) + 
          1242*\[Rho] + 480*Ec^4*\[Rho] + 240*\[Rho]^(3/2) + 
          (-1230 + 90/(-1 + 2*Ec))*\[Rho]^2 + 3688*\[Rho]^(5/2) - 
          (10*(751 - 2794*Ec + 2548*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
          3688*\[Rho]^(7/2) - (30*(-80 + 431*Ec - 740*Ec^2 + 384*Ec^3)*
            \[Rho]^4)/(-1 + 2*Ec)^3 + 240*\[Rho]^(9/2) + 
          (18*(-2 + 15*Ec - 40*Ec^2 + 40*Ec^3)*\[Rho]^5)/(1 - 2*Ec)^4 - 
          80*Ec^3*(2 + 72*\[Rho] + 57*\[Rho]^2 + 3*\[Rho]^3) + 
          60*Ec^2*(5 + 184*\[Rho] + 282*\[Rho]^2 + 60*\[Rho]^3) + 
          6*Ec*(-27 - 1105*\[Rho] - 1230*\[Rho]^2 + 450*\[Rho]^3 + 
            60*\[Rho]^4) + 20*\[Rho]*(4*(1 - 2*Ec)^3*(1 + \[Rho]) - 
            18*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + \[Rho])*(1 + 13*\[Rho] + 
              \[Rho]^2) + 9*(1 - 2*Ec)^2*(2 + 7*\[Rho] + 2*\[Rho]^2)))*
         Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
       (8*((1 - 2*Ec)^6 - 10*\[Rho]^3 + (9*\[Rho]^5)/(1 - 2*Ec)^4 + 
          80*(1 - 2*Ec)^3*\[Rho]*(1 + \[Rho]) + 80*\[Rho]^(5/2)*
           (1 + \[Rho]) - (45*\[Rho]^(5/2)*(1 + \[Rho])*((1 - 2*Ec)^3 + 
             \[Rho]^(3/2)))/(1 - 2*Ec)^3 + 45*\[Rho]*((1 - 2*Ec)^4 - 
            \[Rho]^2) + 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho])*
           (1 + 13*\[Rho] + \[Rho]^2) + 180*(1 - 2*Ec)^2*\[Rho]*
           (2 + 7*\[Rho] + 2*\[Rho]^2) - 180*\[Rho]^2*(2 + 7*\[Rho] + 
            2*\[Rho]^2) - (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*
            (2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 + 
          90*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) - 
          3*(1 + \[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) - 
          180*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 17*\[Rho] + 17*\[Rho]^2 + 
            \[Rho]^3) + 30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 19*\[Rho] + 
            19*\[Rho]^2 + \[Rho]^3) - (30*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho]^(3/2)*(3 + 41*\[Rho] + 41*\[Rho]^2 + 3*\[Rho]^3))/
           (1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
       (4*\[Rho]^2*(540 + 1900*\[Rho] + 775*\[Rho]^2 + \[Rho]^3 + \[Rho]^4)*
         Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
        ((-4*(112 + 59904*Ec^10 - 763*\[Rho] - 7000*\[Rho]^2 + 
            7000*\[Rho]^4 + 763*\[Rho]^5 - 112*\[Rho]^6 + 
            768*Ec^9*(-223 + 167*\[Rho]) + 2304*Ec^8*(92 + 187*\[Rho] + 
              50*\[Rho]^2) - 256*Ec^7*(1226 + 21466*\[Rho] + 12025*\[Rho]^2 + 
              425*\[Rho]^3) - 32*Ec^6*(-16361 - 477016*\[Rho] - 
              457300*\[Rho]^2 - 24200*\[Rho]^3 + 3225*\[Rho]^4) - 
            48*Ec^5*(11447 + 418933*\[Rho] + 546700*\[Rho]^2 - 
              11500*\[Rho]^3 - 24375*\[Rho]^4 + 411*\[Rho]^5) + 
            8*Ec*(-322 - 14552*\[Rho] - 25550*\[Rho]^2 + 31200*\[Rho]^3 + 
              13700*\[Rho]^4 - 493*\[Rho]^5 + 112*\[Rho]^6) - 
            24*Ec^2*(-1007 - 54847*\[Rho] - 103750*\[Rho]^2 + 
              71300*\[Rho]^3 + 41225*\[Rho]^4 - 178*\[Rho]^5 + 
              112*\[Rho]^6) - 16*Ec^4*(-20867 - 913462*\[Rho] - 
              1445200*\[Rho]^2 + 245600*\[Rho]^3 + 187175*\[Rho]^4 + 
              317*\[Rho]^5 + 112*\[Rho]^6) + 8*Ec^3*(-14843 - 752683*\[Rho] - 
              1343500*\[Rho]^2 + 520100*\[Rho]^3 + 337775*\[Rho]^4 + 
              683*\[Rho]^5 + 448*\[Rho]^6)))/(225*(1 - 2*Ec)^4) - 
         (8*(27 + 512*Ec^10 + 2041*\[Rho] + 4465*\[Rho]^2 - 3860*\[Rho]^3 - 
            2635*\[Rho]^4 - 37*\[Rho]^5 - \[Rho]^6 + 2304*Ec^8*(1 + \[Rho]) + 
            256*Ec^9*(-7 + 3*\[Rho]) - 128*Ec^7*(31 + 541*\[Rho] + 
              235*\[Rho]^2 + 5*\[Rho]^3) - 32*Ec^6*(-323 - 8948*\[Rho] - 
              7070*\[Rho]^2 - 280*\[Rho]^3 + 15*\[Rho]^4) - 
            48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 190*\[Rho]^3 - 
              255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 34496*\[Rho] - 
              48680*\[Rho]^2 + 3450*\[Rho]^3 + 3610*\[Rho]^4 + \[Rho]^5 + 
              \[Rho]^6) + 16*Ec^3*(-457 - 21112*\[Rho] - 35050*\[Rho]^2 + 
              7320*\[Rho]^3 + 5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 
            12*Ec^2*(-187 - 10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
              5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + 
            Ec*(-378 - 24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
              21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*Log[\[Rho]])/
          (15*(1 - 2*Ec)^4)) - (64*Ec*(64*Ec^9 + 288*Ec^7*(1 + \[Rho]) + 
          32*Ec^8*(-7 + 3*\[Rho]) - 15*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 
            15*\[Rho]^3) - 16*Ec^6*(11 + 361*\[Rho] + 415*\[Rho]^2 + 
            25*\[Rho]^3) + 15*Ec*\[Rho]*(119 + 719*\[Rho] + 710*\[Rho]^2 + 
            111*\[Rho]^3) - 10*Ec^2*\[Rho]*(799 + 4054*\[Rho] + 
            3406*\[Rho]^2 + 453*\[Rho]^3) + 10*Ec^3*\[Rho]*
           (1895 + 7763*\[Rho] + 5210*\[Rho]^2 + 531*\[Rho]^3) + 
          4*Ec^5*(13 + 4508*\[Rho] + 9590*\[Rho]^2 + 2480*\[Rho]^3 + 
            15*\[Rho]^4) + 6*Ec^4*(-1 - 4199*\[Rho] - 13070*\[Rho]^2 - 
            6230*\[Rho]^3 - 375*\[Rho]^4 + 3*\[Rho]^5))*PolyLog[2, 2*Ec])/
        (15*(1 - 2*Ec)^4) - (256*\[Rho]^(3/2)*(15 + 169*\[Rho] + 
          169*\[Rho]^2 + 15*\[Rho]^3)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (32*(14 + 512*Ec^10 + 1021*\[Rho] + 60*\[Rho]^(3/2) + 2530*\[Rho]^2 + 
          676*\[Rho]^(5/2) - 1055*\[Rho]^3 + 676*\[Rho]^(7/2) - 
          1020*\[Rho]^4 + 60*\[Rho]^(9/2) - 18*\[Rho]^5 + 
          2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
          128*Ec^7*(21 + 451*\[Rho] + 325*\[Rho]^2 + 15*\[Rho]^3) + 
          64*Ec^6*(84 + 3364*\[Rho] + 4165*\[Rho]^2 + 690*\[Rho]^3) - 
          96*Ec^5*(84 + 3832*\[Rho] + 6385*\[Rho]^2 + 1605*\[Rho]^3 + 
            30*\[Rho]^4) + 16*Ec^4*(441 + 21986*\[Rho] + 60*\[Rho]^(3/2) + 
            44045*\[Rho]^2 + 676*\[Rho]^(5/2) + 12175*\[Rho]^3 + 
            676*\[Rho]^(7/2) - 180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
          8*Ec^3*(-459 - 25109*\[Rho] - 240*\[Rho]^(3/2) - 56510*\[Rho]^2 - 
            2704*\[Rho]^(5/2) - 13210*\[Rho]^3 - 2704*\[Rho]^(7/2) + 
            2235*\[Rho]^4 - 240*\[Rho]^(9/2) + 45*\[Rho]^5) - 
          6*Ec^2*(-189 - 11384*\[Rho] - 240*\[Rho]^(3/2) - 27440*\[Rho]^2 - 
            2704*\[Rho]^(5/2) - 3160*\[Rho]^3 - 2704*\[Rho]^(7/2) + 
            3045*\[Rho]^4 - 240*\[Rho]^(9/2) + 60*\[Rho]^5) + 
          Ec*(-193 - 12803*\[Rho] - 480*\[Rho]^(3/2) - 31820*\[Rho]^2 - 
            5408*\[Rho]^(5/2) + 2980*\[Rho]^3 - 5408*\[Rho]^(7/2) + 
            7245*\[Rho]^4 - 480*\[Rho]^(9/2) + 135*\[Rho]^5))*
         PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^4) + 
       (32*(14 + 512*Ec^10 + 1021*\[Rho] - 60*\[Rho]^(3/2) + 2530*\[Rho]^2 - 
          676*\[Rho]^(5/2) - 1055*\[Rho]^3 - 676*\[Rho]^(7/2) - 
          1020*\[Rho]^4 - 60*\[Rho]^(9/2) - 18*\[Rho]^5 + 
          2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
          128*Ec^7*(21 + 451*\[Rho] + 325*\[Rho]^2 + 15*\[Rho]^3) + 
          64*Ec^6*(84 + 3364*\[Rho] + 4165*\[Rho]^2 + 690*\[Rho]^3) - 
          96*Ec^5*(84 + 3832*\[Rho] + 6385*\[Rho]^2 + 1605*\[Rho]^3 + 
            30*\[Rho]^4) - 16*Ec^4*(-441 - 21986*\[Rho] + 60*\[Rho]^(3/2) - 
            44045*\[Rho]^2 + 676*\[Rho]^(5/2) - 12175*\[Rho]^3 + 
            676*\[Rho]^(7/2) + 180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
          8*Ec^3*(-459 - 25109*\[Rho] + 240*\[Rho]^(3/2) - 56510*\[Rho]^2 + 
            2704*\[Rho]^(5/2) - 13210*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
            2235*\[Rho]^4 + 240*\[Rho]^(9/2) + 45*\[Rho]^5) - 
          6*Ec^2*(-189 - 11384*\[Rho] + 240*\[Rho]^(3/2) - 27440*\[Rho]^2 + 
            2704*\[Rho]^(5/2) - 3160*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
            3045*\[Rho]^4 + 240*\[Rho]^(9/2) + 60*\[Rho]^5) + 
          Ec*(-193 - 12803*\[Rho] + 480*\[Rho]^(3/2) - 31820*\[Rho]^2 + 
            5408*\[Rho]^(5/2) + 2980*\[Rho]^3 + 5408*\[Rho]^(7/2) + 
            7245*\[Rho]^4 + 480*\[Rho]^(9/2) + 135*\[Rho]^5))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^4) + 
       (8*(1 + Sqrt[\[Rho]])^8*(1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 
          8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
       (16*(-13 - 1020*\[Rho] - 2295*\[Rho]^2 + 1780*\[Rho]^3 + 
          1255*\[Rho]^4 + 19*\[Rho]^5 + \[Rho]^6 - 
          80*Ec^3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
          30*Ec^2*(-5 - 100*\[Rho] + 36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) + 
          3*Ec*(27 + 1105*\[Rho] + 780*\[Rho]^2 - 1620*\[Rho]^3 - 
            295*\[Rho]^4 + 3*\[Rho]^5))*PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + 
       Log[\[Rho]]*((-4*\[Rho]*(1020 - 42240*Ec^9 + 41985*\[Rho] + 
            95940*\[Rho]^2 + 34985*\[Rho]^3 + 257*\[Rho]^4 + 112*\[Rho]^5 - 
            1920*Ec^8*(-44 + 5*\[Rho]) + 960*Ec^7*(-58 - 239*\[Rho] + 
              39*\[Rho]^2) + 1440*Ec^6*(36 + 1212*\[Rho] + 580*\[Rho]^2 + 
              47*\[Rho]^3) + 48*Ec^5*(-2315 - 118240*\[Rho] - 
              149250*\[Rho]^2 - 22360*\[Rho]^3 + 371*\[Rho]^4) - 
            4*Ec*(2475 + 131700*\[Rho] + 317775*\[Rho]^2 + 114805*\[Rho]^3 + 
              1174*\[Rho]^4 + 224*\[Rho]^5) + 6*Ec^2*(6880 + 429980*\[Rho] + 
              1012440*\[Rho]^2 + 345165*\[Rho]^3 + 3873*\[Rho]^4 + 
              448*\[Rho]^5) + 4*Ec^4*(34320 + 2097570*\[Rho] + 
              3771240*\[Rho]^2 + 915995*\[Rho]^3 + 5948*\[Rho]^4 + 
              448*\[Rho]^5) - 2*Ec^3*(48480 + 3184110*\[Rho] + 
              6845310*\[Rho]^2 + 2078555*\[Rho]^3 + 22067*\[Rho]^4 + 
              1792*\[Rho]^5)))/(225*(1 - 2*Ec)^4) - 
         (128*\[Rho]^(3/2)*(15 + 169*\[Rho] + 169*\[Rho]^2 + 15*\[Rho]^3)*
           Log[1 - Sqrt[\[Rho]]])/15 + (8*(1 + Sqrt[\[Rho]])^8*
           (1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
           Log[1 - \[Rho]])/15 - 64*(1 - 2*Ec)*\[Rho]*(11 + 65*\[Rho] + 
           48*\[Rho]^2 + 3*\[Rho]^3 + 8*Ec^2*(1 + \[Rho]) - 
           2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
          (-2*\[Rho]*(6 + 19*\[Rho] + 6*\[Rho]^2) + (-1 + 2*Ec)*
            (11 + 65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3 + 
             8*Ec^2*(1 + \[Rho]) - 2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2)))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 128*\[Rho]^2*
          (6 + 19*\[Rho] + 6*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         32*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
        ((-326 + 159232*Ec^10 + 2*(8389 + 26400*Pi^2)*\[Rho] + 
           20*(16087 + 18480*Pi^2)*\[Rho]^2 + 120*(2763 + 3440*Pi^2)*
            \[Rho]^3 + 90*(341 + 800*Pi^2)*\[Rho]^4 - 3246*\[Rho]^5 + 
           256*Ec^9*(-1421 + 849*\[Rho]) + 768*Ec^8*(519 + 2904*\[Rho] + 
             500*\[Rho]^2) - 128*Ec^7*(7533 + (152033 + 9600*Pi^2)*\[Rho] + 
             160*(539 + 60*Pi^2)*\[Rho]^2 + 2160*\[Rho]^3) - 
           32*Ec^6*(-62244 - 4*(391651 + 48000*Pi^2)*\[Rho] - 
             20*(78881 + 16800*Pi^2)*\[Rho]^2 - 600*(275 + 96*Pi^2)*
              \[Rho]^3 + 3855*\[Rho]^4) + 48*Ec^5*(-44428 - 
             4*(331793 + 64800*Pi^2)*\[Rho] - 20*(105011 + 33600*Pi^2)*
              \[Rho]^2 - 300*(1943 + 832*Pi^2)*\[Rho]^3 - 
             5*(2981 + 1920*Pi^2)*\[Rho]^4 + \[Rho]^5) + 
           6*Ec^2*(10567 + (751052 + 518400*Pi^2)*\[Rho] + 
             60*(64003 + 45280*Pi^2)*\[Rho]^2 + 1440*(2327 + 1640*Pi^2)*
              \[Rho]^3 + 5*(113897 + 65280*Pi^2)*\[Rho]^4 + 2420*\[Rho]^5) + 
           16*Ec^4*(77913 + 14*(204197 + 60000*Pi^2)*\[Rho] + 
             400*(16819 + 7284*Pi^2)*\[Rho]^2 + 60*(54727 + 27040*Pi^2)*
              \[Rho]^3 + 75*(4403 + 1728*Pi^2)*\[Rho]^4 + 5730*\[Rho]^5) + 
           Ec*(-2399 - (511789 + 624000*Pi^2)*\[Rho] - 
             20*(213479 + 191040*Pi^2)*\[Rho]^2 - 60*(70787 + 63680*Pi^2)*
              \[Rho]^3 - 15*(44411 + 40320*Pi^2)*\[Rho]^4 + 11985*\[Rho]^5) - 
           8*Ec^3*(50187 + (2395867 + 1056000*Pi^2)*\[Rho] + 
             80*(102857 + 57480*Pi^2)*\[Rho]^2 + 120*(47699 + 27680*Pi^2)*
              \[Rho]^3 + 75*(11437 + 4992*Pi^2)*\[Rho]^4 + 12495*\[Rho]^5))/
          (225*(1 - 2*Ec)^4) + 
         (16*((-(1 - 2*Ec)^10 - 45*(1 - 2*Ec)^8*\[Rho] - 9*\[Rho]^5 + 
              3*(1 - 2*Ec)^9*(1 + \[Rho]) + 45*(1 - 2*Ec)*\[Rho]^4*(1 + 
                \[Rho]) - 45*(1 - 2*Ec)^2*\[Rho]^3*(2 + 7*\[Rho] + 
                2*\[Rho]^2) - 90*(1 - 2*Ec)^6*\[Rho]*(9 + 28*\[Rho] + 
                9*\[Rho]^2) + 180*(1 - 2*Ec)^5*\[Rho]*(1 + 17*\[Rho] + 
                17*\[Rho]^2 + \[Rho]^3) + 30*(-1 + 2*Ec)^7*(1 + 19*\[Rho] + 
                19*\[Rho]^2 + \[Rho]^3) + 30*(1 - 2*Ec)^3*\[Rho]^2*(3 + 
                41*\[Rho] + 41*\[Rho]^2 + 3*\[Rho]^3))/(1 - 2*Ec)^4 + 
            2*\[Rho]*(-400 + 60*Sqrt[\[Rho]] - 2560*\[Rho] + 
              676*\[Rho]^(3/2) - 625*\[Rho]^2 + 676*\[Rho]^(5/2) + 
              450*\[Rho]^3 + 60*\[Rho]^(7/2) + 320*Ec^3*(1 + \[Rho]) - 
              120*Ec^2*(10 + 25*\[Rho] + 6*\[Rho]^2) + 120*Ec*(11 + 
                65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3)))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
         (16*(-(1 - 2*Ec)^6 - 45*(1 - 2*Ec)^4*\[Rho] + 55*\[Rho]^3 - 
            (9*\[Rho]^5)/(1 - 2*Ec)^4 + 3*(1 - 2*Ec)^5*(1 + \[Rho]) + 
            48*\[Rho]^(5/2)*(1 + \[Rho]) + (45*\[Rho]^4*(1 + \[Rho]))/
             (1 - 2*Ec)^3 - 80*\[Rho]*(1 + \[Rho])*((1 - 2*Ec)^3 + 
              \[Rho]^(3/2)) - 180*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
             (2 + 7*\[Rho] + 2*\[Rho]^2) + (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
              \[Rho]^2*(2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 - 
            90*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 
              9*\[Rho]^2) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + 14*\[Rho] + 14*\[Rho]^2 + \[Rho]^3) + 180*(1 - 2*Ec)*\[Rho]*
             (1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 180*\[Rho]^(3/2)*
             (1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 30*(-1 + 2*Ec)^3*
             (1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) - 30*\[Rho]^(3/2)*
             (1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) + 
            (30*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 41*\[Rho] + 41*
                \[Rho]^2 + 3*\[Rho]^3))/(-1 + 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
         (16*(27 + 512*Ec^10 + 2041*\[Rho] + 4465*\[Rho]^2 - 3860*\[Rho]^3 - 
            2635*\[Rho]^4 - 37*\[Rho]^5 - \[Rho]^6 + 2304*Ec^8*(1 + \[Rho]) + 
            256*Ec^9*(-7 + 3*\[Rho]) - 128*Ec^7*(31 + 541*\[Rho] + 
              235*\[Rho]^2 + 5*\[Rho]^3) - 32*Ec^6*(-323 - 8948*\[Rho] - 
              7070*\[Rho]^2 - 280*\[Rho]^3 + 15*\[Rho]^4) - 
            48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 190*\[Rho]^3 - 
              255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 34496*\[Rho] - 
              48680*\[Rho]^2 + 3450*\[Rho]^3 + 3610*\[Rho]^4 + \[Rho]^5 + 
              \[Rho]^6) + 16*Ec^3*(-457 - 21112*\[Rho] - 35050*\[Rho]^2 + 
              7320*\[Rho]^3 + 5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 
            12*Ec^2*(-187 - 10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
              5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + 
            Ec*(-378 - 24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
              21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*
           Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^4) - 
         (4*(58 + 3072*Ec^10 + 4086*\[Rho] + 8610*\[Rho]^2 - 7940*\[Rho]^3 - 
            5430*\[Rho]^4 - 90*\[Rho]^5 + 13824*Ec^8*(1 + \[Rho]) + 
            1536*Ec^9*(-7 + 3*\[Rho]) - 256*Ec^7*(53 + 1263*\[Rho] + 
              1065*\[Rho]^2 + 55*\[Rho]^3) + 32*Ec^6*(698 + 35928*\[Rho] + 
              52230*\[Rho]^2 + 10240*\[Rho]^3 + 15*\[Rho]^4) + 
            16*Ec^4*(1766 + 106896*\[Rho] + 246630*\[Rho]^2 + 
              89700*\[Rho]^3 + 2385*\[Rho]^4) + 48*Ec^5*
             (-674 - 39054*\[Rho] - 76050*\[Rho]^2 - 23870*\[Rho]^3 - 
              835*\[Rho]^4 + 3*\[Rho]^5) + 8*Ec^3*(-1844 - 116424*\[Rho] - 
              293250*\[Rho]^2 - 95610*\[Rho]^3 + 6525*\[Rho]^4 + 
              225*\[Rho]^5) - 6*Ec^2*(-764 - 50304*\[Rho] - 129150*\[Rho]^2 - 
              21640*\[Rho]^3 + 13685*\[Rho]^4 + 300*\[Rho]^5) + 
            Ec*(-788 - 53868*\[Rho] - 131250*\[Rho]^2 + 24370*\[Rho]^3 + 
              36585*\[Rho]^4 + 675*\[Rho]^5))*Log[\[Rho]])/
          (15*(1 - 2*Ec)^4) + 32*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, 2*Ec] - 128*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
           15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 
             2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 128*\[Rho]*
          (11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 64*\[Rho]*
          (-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
           16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 64*\[Rho]*(-11 - 77*\[Rho] - 
         86*\[Rho]^2 - 15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 
         12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, 1 - 2*Ec] + 256*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 
         15*\[Rho]^3 - 16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 
           2*\[Rho]^2) - 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
       256*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
         16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
       64*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
         16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
         6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (1208 - 512*Ec^10*(-563 + 120*Pi^2) - 
         63741*\[Rho] - 1020216*\[Rho]^2 + 1020216*\[Rho]^4 + 
         63741*\[Rho]^5 - 1208*\[Rho]^6 - 60*Pi^2*(3 + 3*\[Rho] - 
           720*\[Rho]^(3/2) + 1065*\[Rho]^2 - 8112*\[Rho]^(5/2) + 
           3200*\[Rho]^3 - 8112*\[Rho]^(7/2) + 1065*\[Rho]^4 - 
           720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) - 
         576*Ec^8*(-1891 + 1540*\[Rho] - 2580*\[Rho]^2 + 
           480*Pi^2*(1 + \[Rho])) - 512*Ec^9*(1780 - 2619*\[Rho] + 
           60*Pi^2*(-7 + 3*\[Rho])) + 475200*\[Rho]*Zeta[3] + 
         3326400*\[Rho]^2*Zeta[3] + 3715200*\[Rho]^3*Zeta[3] + 
         648000*\[Rho]^4*Zeta[3] + 32*Ec^7*(-19603 - 13876*\[Rho]^3 + 
           480*Pi^2*(11 + 361*\[Rho] + 415*\[Rho]^2 + 25*\[Rho]^3) - 
           36*\[Rho]^2*(12497 + 9600*Zeta[3]) - 27*\[Rho]*
            (14293 + 12800*Zeta[3])) - 48*Ec^5*(6293 + 3380*\[Rho]^5 + 
           120*Pi^2*(-1 - 4199*\[Rho] - 13070*\[Rho]^2 - 6230*\[Rho]^3 - 
             375*\[Rho]^4 + 3*\[Rho]^5) + 144*\[Rho]^3*
            (-4709 + 15600*Zeta[3]) + 2*\[Rho]^4*(-62359 + 43200*Zeta[3]) + 
           9*\[Rho]*(62837 + 259200*Zeta[3]) + 16*\[Rho]^2*
            (15947 + 378000*Zeta[3])) + 4*Ec*(-3577 - 133023*\[Rho]^5 + 
           2416*\[Rho]^6 + 120*Pi^2*(3 + 333*\[Rho] - 720*\[Rho]^(3/2) + 
             3375*\[Rho]^2 - 8112*\[Rho]^(5/2) + 5780*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 1515*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]^3*(543246 - 8596800*Zeta[3]) + 
           \[Rho]^2*(2568948 - 8596800*Zeta[3]) - 45*\[Rho]*
            (-3479 + 31200*Zeta[3]) - 3*\[Rho]^4*(663497 + 453600*Zeta[3])) - 
         32*Ec^6*(-8783 + 21597*\[Rho]^4 + 120*Pi^2*(13 + 4508*\[Rho] + 
             9590*\[Rho]^2 + 2480*\[Rho]^3 + 15*\[Rho]^4) - 
           40*\[Rho]^3*(1343 + 12960*Zeta[3]) - 24*\[Rho]^2*
            (50263 + 126000*Zeta[3]) - 3*\[Rho]*(308143 + 576000*Zeta[3])) - 
         4*Ec^4*(-80735 - 239820*\[Rho]^5 + 4832*\[Rho]^6 + 
           240*Pi^2*(3 + 18953*\[Rho] - 720*\[Rho]^(3/2) + 78695*\[Rho]^2 - 
             8112*\[Rho]^(5/2) + 55300*\[Rho]^3 - 8112*\[Rho]^(7/2) + 
             6375*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) - 
           504*\[Rho]*(4853 + 60000*Zeta[3]) - 15*\[Rho]^4*
            (64043 + 311040*Zeta[3]) - 80*\[Rho]^3*(-217591 + 
             730080*Zeta[3]) - 60*\[Rho]^2*(-234023 + 1748160*Zeta[3])) - 
         6*Ec^2*(-12083 - 273527*\[Rho]^5 + 4832*\[Rho]^6 + 
           240*Pi^2*(3 + 1193*\[Rho] - 720*\[Rho]^(3/2) + 8255*\[Rho]^2 - 
             8112*\[Rho]^(5/2) + 10300*\[Rho]^3 - 8112*\[Rho]^(7/2) + 
             2175*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) + 
           \[Rho]^2*(6734896 - 24451200*Zeta[3]) + 
           \[Rho]*(347331 - 4665600*Zeta[3]) - 5*\[Rho]^4*
            (737177 + 587520*Zeta[3]) - 8*\[Rho]^3*(-368651 + 
             2656800*Zeta[3])) + 2*Ec^3*(-100679 - 1087221*\[Rho]^5 + 
           19328*\[Rho]^6 + 960*Pi^2*(3 + 3998*\[Rho] - 720*\[Rho]^(3/2) + 
             21335*\[Rho]^2 - 8112*\[Rho]^(5/2) + 20230*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 3330*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) + \[Rho]*(574233 - 38016000*Zeta[3]) - 
           45*\[Rho]^4*(265289 + 299520*Zeta[3]) - 36*\[Rho]^2*
            (-1042361 + 4598400*Zeta[3]) - 20*\[Rho]^3*(-1329721 + 
             5978880*Zeta[3])))/(675*(1 - 2*Ec)^4)))/(3*Pi) + 
    (\[Alpha]s*((-320*aP*aT*c\[Delta]P*Ec^4*(-1 + 2*Ec + \[Rho])^4)/
        (-1 + 2*Ec)^3 + (320*aS*aT*c\[Delta]S*Ec^4*(-1 + 2*Ec + \[Rho])^4)/
        (-1 + 2*Ec)^3 + (2*aS^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 
          288*Ec^5 + 768*Ec^6 - 896*Ec^7 + 384*Ec^8 - 5*Sqrt[\[Rho]] + 
          30*Ec*Sqrt[\[Rho]] - 60*Ec^2*Sqrt[\[Rho]] + 40*Ec^3*Sqrt[\[Rho]] + 
          80*Ec^4*Sqrt[\[Rho]] - 480*Ec^5*Sqrt[\[Rho]] + 
          960*Ec^6*Sqrt[\[Rho]] - 640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 
          90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] - 
          140*\[Rho]^(3/2) + 960*Ec*\[Rho]^(3/2) - 2280*Ec^2*\[Rho]^(3/2) + 
          2000*Ec^3*\[Rho]^(3/2) - 480*Ec^4*\[Rho]^(3/2) + 
          960*Ec^5*\[Rho]^(3/2) - 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
          600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
          240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 + 360*Ec*\[Rho]^(5/2) - 
          1800*Ec^2*\[Rho]^(5/2) + 2640*Ec^3*\[Rho]^(5/2) - 
          480*Ec^4*\[Rho]^(5/2) - 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
          360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
          320*Ec^4*\[Rho]^3 + 140*\[Rho]^(7/2) - 720*Ec*\[Rho]^(7/2) + 
          1080*Ec^2*\[Rho]^(7/2) - 240*Ec^3*\[Rho]^(7/2) - 
          320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
          180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 + 
          5*\[Rho]^(9/2) - 30*Ec*\[Rho]^(9/2) + 60*Ec^2*\[Rho]^(9/2) - 
          40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 
          12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 - 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*
           (1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*
           Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 
            3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*Log[\[Rho]]))/(-1 + 2*Ec)^3 + 
       (2*aP^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
          768*Ec^6 - 896*Ec^7 + 384*Ec^8 + 5*Sqrt[\[Rho]] - 
          30*Ec*Sqrt[\[Rho]] + 60*Ec^2*Sqrt[\[Rho]] - 40*Ec^3*Sqrt[\[Rho]] - 
          80*Ec^4*Sqrt[\[Rho]] + 480*Ec^5*Sqrt[\[Rho]] - 
          960*Ec^6*Sqrt[\[Rho]] + 640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 
          90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          140*\[Rho]^(3/2) - 960*Ec*\[Rho]^(3/2) + 2280*Ec^2*\[Rho]^(3/2) - 
          2000*Ec^3*\[Rho]^(3/2) + 480*Ec^4*\[Rho]^(3/2) - 
          960*Ec^5*\[Rho]^(3/2) + 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
          600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
          240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 - 360*Ec*\[Rho]^(5/2) + 
          1800*Ec^2*\[Rho]^(5/2) - 2640*Ec^3*\[Rho]^(5/2) + 
          480*Ec^4*\[Rho]^(5/2) + 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
          360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
          320*Ec^4*\[Rho]^3 - 140*\[Rho]^(7/2) + 720*Ec*\[Rho]^(7/2) - 
          1080*Ec^2*\[Rho]^(7/2) + 240*Ec^3*\[Rho]^(7/2) + 
          320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
          180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 - 
          5*\[Rho]^(9/2) + 30*Ec*\[Rho]^(9/2) - 60*Ec^2*\[Rho]^(9/2) + 
          40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 
          12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 + 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*
           (1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*
           Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 
            3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*Log[\[Rho]]))/(-1 + 2*Ec)^3 - 
       32*aT^2*(-1 + 60*Ec^4 - 88*Ec^5 + 5*(3 - 32*Ec^4)*\[Rho] - 
         (40*(2 + Ec*(-7 + Ec*(3 + Ec*(2 + 5*Ec))))*\[Rho]^2)/(-1 + 2*Ec) - 
         (40*(2 + (-1 + Ec)*Ec*(5 + 2*Ec*(3 + Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         (5*(3 + 2*Ec*(-9 + 2*(-3 + Ec)^2*Ec))*\[Rho]^4)/(-1 + 2*Ec)^3 + 
         \[Rho]^5 + 60*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
           Log[\[Rho]])) - 
       (60*aVR^2*(-((-1 + 2*Ec + \[Rho])*(1 + 16*Ec^4*(-5 + 8*Ec) + 
             2*(-7 + Ec + 2*Ec^2 + 4*Ec^3 + 88*Ec^4)*\[Rho] + 
             2*(-47 + Ec*(47 + 36*Ec*(1 + Ec)))*\[Rho]^2 + 
             2*(7 + Ec)*(-1 + 2*Ec)*\[Rho]^3 + (1 - 2*Ec)*\[Rho]^4)) + 
          60*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
            Log[\[Rho]])))/(-20 + 40*Ec))*
      ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
          24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
        ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
           18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 
           4224*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
             840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 
             20*\[Rho]^3) + 240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
             532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 
             30930*\[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
           12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
             530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
             260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
          (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
           45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 
         64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
         (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
         (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
         (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
            3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
           (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
         16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
            (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
         (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 
         288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
         144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
           \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
          ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
          (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
          (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
          (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
           \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
         (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
        Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
        ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*\[Rho]^3 + 
           4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*(-967 + 1225*\[Rho]) + 
           64*Ec^6*(3909 + 65125*\[Rho] + 1200*\[Rho]^2) + 
           96*Ec^5*(-10481 - 121625*\[Rho] - 19500*\[Rho]^2 + 
             2300*\[Rho]^3) + 240*Ec^4*(3889 + 59835*\[Rho] + 
             14340*\[Rho]^2 - 7540*\[Rho]^3 + 250*\[Rho]^4) + 
           6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 51600*\[Rho]^3 - 
             2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*(-8553 - 216125*\[Rho] - 
             32100*\[Rho]^2 + 155700*\[Rho]^3 - 725*\[Rho]^4 + 
             903*\[Rho]^5) + 8*Ec^3*(-52593 - 1094825*\[Rho] - 
             264300*\[Rho]^2 + 403500*\[Rho]^3 + 775*\[Rho]^4 + 
             903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
         (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 
            185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 
            64*Ec^6*(57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
              210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
              318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 
            8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
              5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
              4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
            6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
              165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
       (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
          15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 
          8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*
           (290 + 831*\[Rho] + 249*\[Rho]^2) + 10*Ec^2*\[Rho]*
           (1454 + 3081*\[Rho] + 675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 
            1110*\[Rho]^2 + 10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 
            1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
        (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
         PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 1365*\[Rho]^2 - 
          1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 240*\[Rho]^(7/2) + 
          90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
          64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
          96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
          240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
          8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
            1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
          12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
            1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
            60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
            3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
            240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
       (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 
          1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 240*\[Rho]^(7/2) + 
          90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
          64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
          96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
          240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
          8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 
            1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
          12*Ec^2*(-349 - 9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
            1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
            60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
            3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
            240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
          Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + 
       (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
          54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
       (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + (76*\[Rho]^4)/3 + 
         (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
         32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
         16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
        ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
            910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
            480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 
            240*Ec^4*(-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
            6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
              903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 
              274365*\[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
            8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 6850*\[Rho]^3 + 
              903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
         (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
           Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
           (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*
           Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 
           45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
            (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
           24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
        ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
           1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
           6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
           128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
           192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
             5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
           240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
             6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 
             17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 
             15*(8059 + 6360*Pi^2)*\[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 
             260*\[Rho]^4) - 24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
             5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
              \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
             200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
              \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
          (450*(-1 + 2*Ec)^3) + 
         (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 5*(-1 + 2*Ec)^7*
                (1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 40*
                (-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 20*(1 - 2*Ec)^6*
                (1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*\[Rho]*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*\[Rho]^2*
                (3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
            \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 
              1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 
              240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 
                6*\[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
         ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/
            (1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*(1 + \[Rho]) - 
           288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
           576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(1 + \[Rho]) + 
           8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
           (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
           384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
           32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
            (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
            (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*(2 + 15*\[Rho] + 
             2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
             (3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
            1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
            384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
            96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
            240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
              2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
              9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
            12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
              125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 
              2100*\[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
           Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
         (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
            75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
            64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 
            32*Ec^5*(209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
            8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
            Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
              400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 
              151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 
              19395*\[Rho]^2 + 2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
          (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
           45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
           123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
           24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
           123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
           24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
            (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
           45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
       16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
         24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
        PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
         45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
         24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
         45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
         24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
          (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
         24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] - (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 
         51351*\[Rho] - 278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
         1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 
           960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 
           960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
         384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
         244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
         324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
           10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 
             19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 
             2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
           \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*\[Rho]^3*
            (1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
         32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 
             1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 
             33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*Zeta[3])) + 
         8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
           10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*\[Rho]^2 - 
             14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
             15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
           5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*
            (-47009 + 144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
           300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
             2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
           \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*
            (-52883 + 233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
           5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 
             7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 
             2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
           \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 10*\[Rho]^3*
            (76907 + 105840*Zeta[3]) - 3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
         32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
           3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
        (450*(-1 + 2*Ec)^3)))/(15*Pi) - 
    (16*aVR*c\[Delta]VR*\[Alpha]s*Sqrt[\[Rho]]*
      (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
           8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
            (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*
            (1 + \[Rho]*(28 + \[Rho])) - 
           2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]]))*
      ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
          24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
        ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
           18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 
           4224*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
             840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 
             20*\[Rho]^3) + 240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
             532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 
             30930*\[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
           12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
             530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
             260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 18*\[Rho]^5))/
          (15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
           45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 
         64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + 
         (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - (4736*\[Rho]^(5/2))/15 + 
         (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 64*\[Rho]^(7/2) + 
         (24*\[Rho]^4)/(-1 + 2*Ec)^3 - (128*Ec^3*(3 + 34*\[Rho] + 
            3*\[Rho]^2))/3 + 16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + 
           (-12 + 175/(1 - 2*Ec)^2)*\[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
         16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
            (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
         (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 
         288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
         144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
           \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
          ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
          (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
          (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
          (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
           \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
         (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
        Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
        ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*\[Rho]^3 + 
           4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*(-967 + 1225*\[Rho]) + 
           64*Ec^6*(3909 + 65125*\[Rho] + 1200*\[Rho]^2) + 
           96*Ec^5*(-10481 - 121625*\[Rho] - 19500*\[Rho]^2 + 
             2300*\[Rho]^3) + 240*Ec^4*(3889 + 59835*\[Rho] + 
             14340*\[Rho]^2 - 7540*\[Rho]^3 + 250*\[Rho]^4) + 
           6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 51600*\[Rho]^3 - 
             2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*(-8553 - 216125*\[Rho] - 
             32100*\[Rho]^2 + 155700*\[Rho]^3 - 725*\[Rho]^4 + 
             903*\[Rho]^5) + 8*Ec^3*(-52593 - 1094825*\[Rho] - 
             264300*\[Rho]^2 + 403500*\[Rho]^3 + 775*\[Rho]^4 + 
             903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
         (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 
            185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 
            64*Ec^6*(57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
              210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
              318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 
            8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
              5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
              4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
            6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
              165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
       (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
          15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 
          8*Ec^5*(-63 + 725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*
           (290 + 831*\[Rho] + 249*\[Rho]^2) + 10*Ec^2*\[Rho]*
           (1454 + 3081*\[Rho] + 675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 
            1110*\[Rho]^2 + 10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 
            1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
        (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
         PolyLog[2, Sqrt[\[Rho]]])/15 + 
       (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 1365*\[Rho]^2 - 
          1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 240*\[Rho]^(7/2) + 
          90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
          64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
          96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
          240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
          8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
            1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
          12*Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
            1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
            60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
            3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
            240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
          -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
       (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 
          1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 240*\[Rho]^(7/2) + 
          90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
          64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
          96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
          240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
          8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 
            1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 
          12*Ec^2*(-349 - 9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
            1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
            60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
            3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
            240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, 
          Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + 
       (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
          54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
       (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + (76*\[Rho]^4)/3 + 
         (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
         32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
         16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
        ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
            910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
            480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 
            240*Ec^4*(-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
            6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 3070*\[Rho]^3 + 
              903*\[Rho]^4) + 12*Ec^2*(11295 + 334925*\[Rho] + 
              274365*\[Rho]^2 + 5515*\[Rho]^3 + 903*\[Rho]^4) - 
            8*Ec^3*(31005 + 839985*\[Rho] + 541215*\[Rho]^2 + 6850*\[Rho]^3 + 
              903*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
         (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
           Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
           (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*
           Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 
           45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho]))*
          PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
            (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
           24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
        ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
           1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
           6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
           128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
           192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
             5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
           240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
             6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 
             17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 
             15*(8059 + 6360*Pi^2)*\[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 
             260*\[Rho]^4) - 24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
             5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
              \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
             200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
              \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
          (450*(-1 + 2*Ec)^3) + 
         (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 5*(-1 + 2*Ec)^7*
                (1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 40*
                (-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 20*(1 - 2*Ec)^6*
                (1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*\[Rho]*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*\[Rho]^2*
                (3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
            \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 
              1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 
              240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 
                6*\[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
         ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/
            (1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*(1 + \[Rho]) - 
           288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
           576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(1 + \[Rho]) + 
           8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
           (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 
           384*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
           32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
            (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
            (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*(2 + 15*\[Rho] + 
             2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
             (3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 5225*\[Rho] - 
            1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 
            384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
            96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
            240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
              2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 
              9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
            12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
              125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 
              2100*\[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
           Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
         (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 2160*\[Rho]^3 + 
            75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
            64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 
            32*Ec^5*(209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
            8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
            Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
              400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 
              151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 
              19395*\[Rho]^2 + 2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/
          (5*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
           45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
           123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
           24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
           123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
           24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
            (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
           45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
             \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
       16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
         24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
        PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
         45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
         24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 
         -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
         45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
         24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/
          (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
         24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] - (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 
         51351*\[Rho] - 278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
         1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 
           960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 
           960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
         384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
         244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
         324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
           10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*\[Rho]^(3/2) + 
             19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 7860*\[Rho]^3 - 
             2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
           \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*\[Rho]^3*
            (1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 41600*Zeta[3])) + 
         32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*(-17 + 1555*\[Rho] + 
             1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*(16991 + 
             33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*Zeta[3])) + 
         8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*\[Rho]^5 + 
           10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 64500*\[Rho]^2 - 
             14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
             15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
           5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*
            (-47009 + 144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
           300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
             2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
           \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*
            (-52883 + 233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
           5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 
             7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 
             2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
           \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 10*\[Rho]^3*
            (76907 + 105840*Zeta[3]) - 3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
         32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
           3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
        (450*(-1 + 2*Ec)^3) + aVR*c\[Delta]VR*
        (16*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((4*Sqrt[\[Rho]]*(21 + 704*Ec^6 + 496*\[Rho] + 36*\[Rho]^2 - 
              148*\[Rho]^3 - 2*\[Rho]^4 + 704*Ec^5*(-1 + 2*\[Rho]) + 
              16*Ec^4*(11 + 98*\[Rho] + 60*\[Rho]^2) - 32*Ec^3*(8 + 
                301*\[Rho] + 198*\[Rho]^2 + \[Rho]^3) + Ec^2*(340 + 
                9736*\[Rho] + 6288*\[Rho]^2 - 120*\[Rho]^3 - 8*\[Rho]^4) + 
              4*Ec*(-37 - 934*\[Rho] - 438*\[Rho]^2 + 102*\[Rho]^3 + 
                2*\[Rho]^4)))/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*
            (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*Log[2*Ec]) + 
         16*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
           32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
           32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 16*Sqrt[\[Rho]]*
          ((1 - 2*Ec)^4 - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
             \[Rho]^2)/(1 - 2*Ec)^2 + 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 + \[Rho]) - (12*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
             (1 + \[Rho]))/(1 - 2*Ec) - 4*(1 + \[Rho])*((1 - 2*Ec)^3 + 
             \[Rho]^(3/2)) + 6*((1 - 2*Ec)^2 - \[Rho])*(1 + 5*\[Rho] + 
             \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         4*\[Rho]^(3/2)*(-18 - 108*\[Rho] - 38*\[Rho]^2 + \[Rho]^3)*
          Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-4*Sqrt[\[Rho]]*(1216*Ec^6 + 64*Ec^5*(-13 + 44*\[Rho]) + 
              16*Ec^4*(25 + 316*\[Rho] + 180*\[Rho]^2) + 32*Ec^3*(-21 - 
                374*\[Rho] - 18*\[Rho]^2 + 34*\[Rho]^3) + 5*(-5 - 32*\[Rho] + 
                32*\[Rho]^3 + 5*\[Rho]^4) + 4*Ec^2*(77 + 1532*\[Rho] - 
                756*\[Rho]^2 - 428*\[Rho]^3 + 25*\[Rho]^4) - 
              4*Ec*(-7 + 140*\[Rho] - 324*\[Rho]^2 - 44*\[Rho]^3 + 
                25*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
           (8*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
              52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
              16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 
                41*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 
                54*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 
                398*\[Rho] - 6*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*
             Log[\[Rho]])/(1 - 2*Ec)^2) - (64*Ec*Sqrt[\[Rho]]*
           (8*Ec^5 + 8*Ec^4*(-1 + 2*\[Rho]) - 3*\[Rho]*(5 + 9*\[Rho] + 
              \[Rho]^2) - 4*Ec^2*\[Rho]*(23 + 27*\[Rho] + \[Rho]^2) + 
            3*Ec*\[Rho]*(23 + 35*\[Rho] + 3*\[Rho]^2) + 
            2*Ec^3*(1 + 10*\[Rho] + 6*\[Rho]^2))*PolyLog[2, 2*Ec])/
          (1 - 2*Ec)^2 - 2048*\[Rho]^2*(1 + \[Rho])*PolyLog[2, 
           Sqrt[\[Rho]]] + (32*Sqrt[\[Rho]]*(3 + 64*Ec^6 + 68*\[Rho] + 
            32*\[Rho]^(3/2) + 9*\[Rho]^2 + 32*\[Rho]^(5/2) - 16*\[Rho]^3 + 
            64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) - 
            32*Ec^3*(1 + 32*\[Rho] + 18*\[Rho]^2) + 4*Ec^2*(11 + 278*\[Rho] + 
              32*\[Rho]^(3/2) + 147*\[Rho]^2 + 32*\[Rho]^(5/2) - 
              6*\[Rho]^3) + 4*Ec*(-5 - 116*\[Rho] - 32*\[Rho]^(3/2) - 
              45*\[Rho]^2 - 32*\[Rho]^(5/2) + 12*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         32*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
           32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
           32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 8*(1 + Sqrt[\[Rho]])^6*
          Sqrt[\[Rho]]*(1 - 6*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
         16*Sqrt[\[Rho]]*(4 + 66*\[Rho] - 18*\[Rho]^2 - 18*\[Rho]^3 + 
           \[Rho]^4 + 8*Ec*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((8*Sqrt[\[Rho]]*(4 + 128*Ec^6 - 224*Ec^5*\[Rho] + 
              (403 + 120*Pi^2)*\[Rho] + 24*(17 + 9*Pi^2)*\[Rho]^2 + 
              3*(7 + 8*Pi^2)*\[Rho]^3 + 8*Ec^4*(30 + 550*\[Rho] + 
                129*\[Rho]^2) - 8*Ec^3*(69 + (1243 + 96*Pi^2)*\[Rho] + 
                (618 + 96*Pi^2)*\[Rho]^2 + 3*\[Rho]^3) - 2*Ec*(39 + 
                16*(95 + 21*Pi^2)*\[Rho] + 6*(235 + 88*Pi^2)*\[Rho]^2 + 
                16*(8 + 3*Pi^2)*\[Rho]^3) + 2*Ec^2*(174 + 8*(523 + 78*Pi^2)*
                 \[Rho] + 51*(61 + 16*Pi^2)*\[Rho]^2 + 16*(14 + 3*Pi^2)*
                 \[Rho]^3)))/(3*(1 - 2*Ec)^2) + 32*Sqrt[\[Rho]]*
            (\[Rho]*(-42 + 32*Sqrt[\[Rho]] - 15*\[Rho] + 32*\[Rho]^(3/2) + 6*
                \[Rho]^2 + 96*Ec*(1 + \[Rho])) - ((1 - 2*Ec)^6 + 2*\[Rho]^3 + 
               4*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]^2*
                (1 + \[Rho]) + 6*(1 - 2*Ec)^4*(1 + 5*\[Rho] + \[Rho]^2))/
              (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           32*Sqrt[\[Rho]]*(-(1 - 2*Ec)^4 + \[Rho]^2 + 
             (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
             4*(1 - 2*Ec)^3*(1 + \[Rho]) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]*(1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]) - 
             (6*(2 - 4*Ec + 2*Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
              (-1 + 2*Ec) - 6*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(1 + 5*\[Rho] + 
               \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (16*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
              52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
              16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 
                41*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 
                54*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*(23 + 
                398*\[Rho] - 6*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 + 
           (8*Sqrt[\[Rho]]*(-5 - 192*Ec^6 - 93*\[Rho] + 99*\[Rho]^2 + 
              71*\[Rho]^3 - 192*Ec^5*(-1 + 2*\[Rho]) - 48*Ec^4*(1 + 
                8*\[Rho] + 5*\[Rho]^2) + 16*Ec^3*(4 + 150*\[Rho] + 
                99*\[Rho]^2) + 4*Ec*(9 + 201*\[Rho] + 3*\[Rho]^2 - 
                59*\[Rho]^3) + 4*Ec^2*(-21 - 573*\[Rho] - 288*\[Rho]^2 + 
                41*\[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
             8*Ec*(1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
            (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((2*Sqrt[\[Rho]]*(-9 + 576*Ec^6 - 816*\[Rho] - 2064*\[Rho]^2 - 
              496*\[Rho]^3 + 41*\[Rho]^4 + 192*Ec^5*(-3 + 20*\[Rho]) + 
              48*Ec^4*(3 - 86*\[Rho] + 20*\[Rho]^2) + 32*Ec^3*\[Rho]*(243 + 
                498*\[Rho] + 74*\[Rho]^2) + 4*Ec*(9 + 1224*\[Rho] + 
                3504*\[Rho]^2 + 928*\[Rho]^3 - 41*\[Rho]^4) + 
              4*Ec^2*(-9 - 2466*\[Rho] - 6996*\[Rho]^2 - 1726*\[Rho]^3 + 
                41*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 1024*\[Rho]^2*(1 + \[Rho])*
            Log[1 - Sqrt[\[Rho]]] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*
            (1 - 6*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
           768*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
            (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
            (1 + 5*\[Rho] + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
          (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
           8*Ec*(1 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
          (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (2*Sqrt[\[Rho]]*
           (-69 - 128*Ec^6*(-7 + 2*Pi^2) - 1954*\[Rho] + 1954*\[Rho]^3 + 
            69*\[Rho]^4 + 6*Pi^2*(1 - 8*\[Rho] + 128*\[Rho]^(3/2) - 
              48*\[Rho]^2 + 128*\[Rho]^(5/2) - 8*\[Rho]^3 + \[Rho]^4) - 
            64*Ec^5*(7 - 91*\[Rho] + Pi^2*(-4 + 8*\[Rho])) - 
            16*Ec^4*(39 + 500*\[Rho] - 157*\[Rho]^2 + 4*Pi^2*(1 + 10*\[Rho] + 
                6*\[Rho]^2)) + 16*Ec^3*(65 + (29 + 8*Pi^2)*\[Rho]^3 + 
              \[Rho]^2*(773 + 216*Pi^2 - 576*Zeta[3]) + 2*\[Rho]*(609 + 
                92*Pi^2 - 288*Zeta[3])) + 1440*\[Rho]*Zeta[3] + 
            2592*\[Rho]^2*Zeta[3] + 288*\[Rho]^3*Zeta[3] - 
            4*Ec*(-102 + 69*\[Rho]^4 + 6*Pi^2*(1 - 28*\[Rho] + 
                128*\[Rho]^(3/2) - 84*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                12*\[Rho]^3 + \[Rho]^4) + 3*\[Rho]^3*(629 + 96*Zeta[3]) + 
              11*\[Rho]^2*(-91 + 288*Zeta[3]) + \[Rho]*(-2945 + 
                2016*Zeta[3])) + 4*Ec^2*(-226 + 69*\[Rho]^4 + 
              6*Pi^2*(1 - 100*\[Rho] + 128*\[Rho]^(3/2) - 188*\[Rho]^2 + 
                128*\[Rho]^(5/2) - 20*\[Rho]^3 + \[Rho]^4) + 
              4*\[Rho]^3*(415 + 72*Zeta[3]) + 6*\[Rho]*(-1009 + 
                624*Zeta[3]) + \[Rho]^2*(-3705 + 4896*Zeta[3]))))/
          (3*(1 - 2*Ec)^2))))/(3*Pi) + 
    (2*\[Alpha]s*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
      (aVR^2*(8*\[Rho]^2*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          (2*(-5 + 528*Ec^4 + 64*\[Rho] + 78*\[Rho]^2 - 240*Ec*\[Rho]^2 + 
             2*\[Rho]^4 + 32*Ec^3*(-19 + 8*\[Rho]) - 48*Ec^2*
              (-4 + 8*\[Rho] + \[Rho]^2)) - 48*\[Rho]^2*Log[2*Ec]) + 
         8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 4*(-1 + 2*Ec)^3*(1 + \[Rho]) - 
           12*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) + 
           4*\[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
          Log[\[Rho]] + (96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
           32*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
           24*((1 - 2*Ec)^4 - \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
          Log[\[Rho]] - 2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + 
         Log[1 - 2*Ec - \[Rho]]*((-2*(17 + 1296*Ec^4 - 64*\[Rho] + 
              64*\[Rho]^3 - 17*\[Rho]^4 + 32*Ec^3*(-29 + 52*\[Rho]) + 
              24*Ec*(1 - 8*\[Rho] + 12*\[Rho]^2) + 24*Ec^2*(1 - 8*\[Rho] + 
                24*\[Rho]^2)))/3 - 4*(-3 + 48*Ec^4 + 16*\[Rho] - 
             12*\[Rho]^2 - 24*Ec*\[Rho]^2 - \[Rho]^4 + 
             32*Ec^3*(-3 + 2*\[Rho]) + 24*Ec^2*(2 - 4*\[Rho] + \[Rho]^2))*
            Log[\[Rho]]) - 32*Ec*(-4*Ec^2 + 6*Ec^3 - 3*\[Rho]^2 - 
           3*Ec*\[Rho]^2)*PolyLog[2, 2*Ec] - 256*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] - 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 
           4*(1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 
           8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 
           4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 12*(1 - 2*Ec)*\[Rho]*(1 + \[Rho]) - 
           8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 
           24*Ec^2*(-1 + \[Rho])^2 + 8*\[Rho] - \[Rho]^4)*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-7 + 1104*Ec^4 + 140*\[Rho] + 6*(33 + 8*Pi^2)*\[Rho]^2 + 
              12*\[Rho]^3 + 80*Ec^3*(-11 + 10*\[Rho]) + 12*Ec^2*(4 - 
                16*\[Rho] + 7*\[Rho]^2) - 12*Ec*(-6 + 32*\[Rho] + 
                29*\[Rho]^2)))/3 + 16*(3*\[Rho]^2 + 8*\[Rho]^(3/2)*
              (1 + \[Rho]) + (1 - 2*Ec)*(3*(-1 + 2*Ec)^3 + 4*(1 - 2*Ec)^2*
                (1 + \[Rho]) - 12*\[Rho]*(1 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 
             4*(1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*
              (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] - 8*(3 - 48*Ec^4 + 
             Ec^3*(96 - 64*\[Rho]) - 16*\[Rho] + 12*\[Rho]^2 + 
             24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*(2 - 4*\[Rho] + \[Rho]^2))*
            Log[1 - 2*Ec - \[Rho]] + 4*(1 - 144*Ec^4 - 16*\[Rho] + 
             12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 32*Ec^3*(-5 + 2*\[Rho]) + 
             12*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2))*Log[\[Rho]] - 
           48*\[Rho]^2*PolyLog[2, 2*Ec] + 192*\[Rho]^2*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]^2*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 270*\[Rho] - 
              4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*(1 - 43*\[Rho] + \[Rho]^2)))/
            3 - 128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + 48*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         96*\[Rho]^2*PolyLog[3, 1 - 2*Ec] + 384*\[Rho]^2*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^2*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 48*Ec^4*(-23 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 + 
           32*Ec^3*(-27 + 8*Pi^2 + 69*\[Rho]) + 8*Ec^2*(30 - 46*\[Rho] + 
             (131 + 24*Pi^2)*\[Rho]^2) - 8*Ec*(24 - 187*\[Rho] - 
             (245 + 24*Pi^2)*\[Rho]^2 + 5*\[Rho]^3) - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 576*\[Rho]^2*Zeta[3])/6) + 
       aS^2*(-4*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 332*\[Rho] - 
             252*\[Rho]^(3/2) + 6*\[Rho]^2 + 240*\[Rho]^(5/2) - 28*\[Rho]^3 + 
             8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 - 2*Sqrt[\[Rho]] + 
               \[Rho]) - 176*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*
                \[Rho]^(3/2)) + 16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
               456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 2*
                \[Rho]^3) - 4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 576*
                \[Rho]^(3/2) + 207*\[Rho]^2 + 168*\[Rho]^(5/2) - 19*
                \[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
             4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 1680*
                \[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 8*\[Rho]^3 + 
               8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
           24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
             5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
         4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
           24*(-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
           8*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
           (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + 
           (2*\[Rho]^3)/(1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
             \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         4*((1 - 2*Ec)^4 + 24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho] - (6*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
             \[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^2 - 
           (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
           6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 
             2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + 
             \[Rho]^(3/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 - 4*\[Rho]^(7/2) - 
           \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
          (3*(1 + 16*Ec^4 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 36*\[Rho]^(3/2) - 
             48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
             12*(-2 + (-1 + 2*Ec)^(-1))*\[Rho]^(5/2) + 
             (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 4*\[Rho]^(7/2) - 
             \[Rho]^4 + 16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 
             4*Ec*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 6*\[Rho] + \[Rho]^
                (3/2))) + 36*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
          ((-19 - 1216*Ec^6 - 88*Sqrt[\[Rho]] + 8*\[Rho] - 216*\[Rho]^(3/2) + 
             216*\[Rho]^(5/2) - 8*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4 - 
             64*Ec^5*(-35 - 44*Sqrt[\[Rho]] + 22*\[Rho]) + 
             16*Ec^4*(-65 - 80*Sqrt[\[Rho]] - 176*\[Rho] + 360*
                \[Rho]^(3/2)) + 32*Ec^3*(-4 - 50*Sqrt[\[Rho]] + 241*\[Rho] - 
               216*\[Rho]^(3/2) - 45*\[Rho]^2 + 90*\[Rho]^(5/2) + 11*
                \[Rho]^3) + Ec*(52 + 160*Sqrt[\[Rho]] + 928*\[Rho] + 576*
                \[Rho]^(3/2) - 720*\[Rho]^2 + 576*\[Rho]^(5/2) - 64*
                \[Rho]^3 - 352*\[Rho]^(7/2) - 76*\[Rho]^4) + 
             4*Ec^2*(23 + 200*Sqrt[\[Rho]] - 1216*\[Rho] + 432*\[Rho]^(3/2) + 
               540*\[Rho]^2 - 864*\[Rho]^(5/2) + 40*\[Rho]^3 + 88*
                \[Rho]^(7/2) + 19*\[Rho]^4))/(3*(1 - 2*Ec)^2) + 
           (2*(3 - 64*Ec^6 + 20*Sqrt[\[Rho]] - 76*\[Rho] + 60*\[Rho]^(3/2) + 
              60*\[Rho]^2 - 84*\[Rho]^(5/2) + 12*\[Rho]^3 + 4*\[Rho]^(7/2) + 
              \[Rho]^4 - 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 
              16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
              16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) + 4*Ec^2*(11 + 
                68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                \[Rho]^4) - 4*Ec*(5 + 32*Sqrt[\[Rho]] - 118*\[Rho] + 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 - 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + 
              \[Rho]) + 2*Ec^3*(5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 
              12*\[Rho]^(3/2)) + 3*Ec*\[Rho]*(10 - 26*Sqrt[\[Rho]] + 
              19*\[Rho] - 6*\[Rho]^(3/2)) + 3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
              5*\[Rho] + 2*\[Rho]^(3/2)) + 2*Ec^2*(-1 - 2*Sqrt[\[Rho]] - 
              23*\[Rho] + 48*\[Rho]^(3/2) - 27*\[Rho]^2 + 6*\[Rho]^(5/2) + 
              \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]] + 
         (8*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 32*\[Rho]^(3/2) - 
            35*\[Rho]^2 + 40*\[Rho]^(5/2) - 4*\[Rho]^3 + 
            64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
            16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
            32*Ec^3*(-2*Sqrt[\[Rho]] + 19*\[Rho] - 24*\[Rho]^(3/2) + 
              6*\[Rho]^2) + 4*Ec^2*(-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 
              188*\[Rho]^(3/2) + 19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 
            4*Ec*(2 + 14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
              20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         8*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 
           48*Ec^2*(-1 + Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + 
           (35 + 6/(-1 + 2*Ec))*\[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/
            (-1 + 2*Ec) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 
           4*Ec*(-1 - 6*Sqrt[\[Rho]] + 27*\[Rho] - 36*\[Rho]^(3/2) + 
             12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         2*(-1 + Sqrt[\[Rho]])^2*(1 + Sqrt[\[Rho]])^6*PolyLog[2, \[Rho]] + 
         4*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 48*\[Rho]^(3/2) + 30*\[Rho]^2 - 
           24*\[Rho]^(5/2) + 8*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 + 
           4*Ec*(-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 9*\[Rho] + 
             \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 4*Sqrt[\[Rho]]) + 
              30*Sqrt[\[Rho]] - 573*\[Rho] + 267*\[Rho]^(3/2) - 
              627*\[Rho]^2 + 62*\[Rho]^(5/2) + 17*\[Rho]^3 + 5*\[Rho]^(7/2) + 
              48*Ec^4*(-6 + 7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(18 - 
                6*Sqrt[\[Rho]] + 888*\[Rho] - 405*\[Rho]^(3/2) + 
                294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 2*Ec*(-18 + 
                57*Sqrt[\[Rho]] - 1596*\[Rho] + 843*\[Rho]^(3/2) - 
                1536*\[Rho]^2 + 151*\[Rho]^(5/2) + 34*\[Rho]^3 + 
                10*\[Rho]^(7/2)) + Ec^2*(-36 + 84*Sqrt[\[Rho]] - 
                5880*\[Rho] + 3114*\[Rho]^(3/2) - 4224*\[Rho]^2 + 
                344*\[Rho]^(5/2) + 68*\[Rho]^3 + 20*\[Rho]^(7/2))))/
            (3*(1 - 2*Ec)^2) - 128*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
            Log[1 - Sqrt[\[Rho]]] + 2*(-1 + Sqrt[\[Rho]])^2*
            (1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 96*(-1 + 2*Ec)*
            (-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] + 48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]^(3/2)*
            (2 - 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] - 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((-2*(8 - 192*Ec^6 + 28*Sqrt[\[Rho]] - (143 + 48*Pi^2)*\[Rho] + 
              12*(71 + 12*Pi^2)*\[Rho]^(3/2) - 120*(2 + Pi^2)*\[Rho]^2 + 
              24*(13 + 2*Pi^2)*\[Rho]^(5/2) + 11*\[Rho]^3 + 32*Ec^5*(5 + 
                8*Sqrt[\[Rho]] + 2*\[Rho]) + 8*Ec^4*(55 + 148*Sqrt[\[Rho]] - 
                248*\[Rho] + 240*\[Rho]^(3/2)) - 4*Ec^3*(181 + 
                596*Sqrt[\[Rho]] - (1039 + 96*Pi^2)*\[Rho] + 24*(89 + 8*Pi^2)*
                 \[Rho]^(3/2) - 3*(99 + 32*Pi^2)*\[Rho]^2 + 48*\[Rho]^(5/2) + 
                5*\[Rho]^3) + Ec*(-97 - 364*Sqrt[\[Rho]] + (1127 + 288*Pi^2)*
                 \[Rho] - 24*(211 + 32*Pi^2)*\[Rho]^(3/2) + 9*(155 + 64*Pi^2)*
                 \[Rho]^2 - 12*(117 + 16*Pi^2)*\[Rho]^(5/2) + 57*\[Rho]^3) - 
              2*Ec^2*(-203 - 740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] - 
                24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                 \[Rho]^2 - 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 72*\[Rho]^3)))/
            (3*(1 - 2*Ec)^2) - 36*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Mu]^2/mb^2] + (8*\[Rho]*(-24 + 48*Ec*(-1 + Sqrt[\[Rho]])^
                 2 + 52*Sqrt[\[Rho]] - 35*\[Rho] + 4*\[Rho]^(3/2)) - 
             (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(-1 + Sqrt[\[Rho]])^2 + 
                6*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 + 2*\[Rho]^3 - 
                6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])))/
              (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
           8*(-(1 - 2*Ec)^4 + 2*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
             24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
             2*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + 
             (6*(-1 + 2*Ec - Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^2*\[Rho]^
                (3/2))/(-1 + 2*Ec) + \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - 
                \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*
              (-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
            Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (4*(-3 + 64*Ec^6 - 20*Sqrt[\[Rho]] + 76*\[Rho] - 60*\[Rho]^(3/2) - 
              60*\[Rho]^2 + 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 4*\[Rho]^(7/2) - 
              \[Rho]^4 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
              16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
              16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 + 
                68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 118*\[Rho] + 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 - 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (2*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 6*\[Rho]^(3/2) - 
              36*\[Rho]^2 + 90*\[Rho]^(5/2) - 10*\[Rho]^3 + 192*Ec^5*(-2 - 
                2*Sqrt[\[Rho]] + \[Rho]) - 48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 
                8*\[Rho] + 12*\[Rho]^(3/2)) + 12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 
                128*\[Rho] - 106*\[Rho]^(3/2) + 56*\[Rho]^2 + 
                18*\[Rho]^(5/2)) + 8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 
                198*\[Rho] + 216*\[Rho]^(3/2) - 93*\[Rho]^2 + \[Rho]^3) + 
              6*Ec*(2 + 16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
                13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2 + 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 2*Ec] - 
           96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
             5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] - 96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*
            (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
             2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] - 
         192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]*
          (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
           2*\[Rho]^(3/2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
           4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 
           360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
             4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 76*\[Rho]^(5/2) + 
             4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
           32*Ec^5*(199 + 264*Sqrt[\[Rho]] - 143*\[Rho] + 
             8*Pi^2*(-2 - 2*Sqrt[\[Rho]] + \[Rho])) - 
           32*Ec^4*(173 + 360*Sqrt[\[Rho]] - 162*\[Rho] - 268*\[Rho]^(3/2) + 
             30*\[Rho]^2 + 2*Pi^2*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*
                \[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
            Zeta[3] - 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] - 
           4*Ec*(-98 - 504*Sqrt[\[Rho]] - 835*\[Rho]^3 + 360*\[Rho]^(7/2) + 
             63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 12*\[Rho] - 100*
                \[Rho]^(3/2) + 184*\[Rho]^2 - 84*\[Rho]^(5/2) + 4*\[Rho]^3 + 
               4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 1728*Zeta[3]) + 
             \[Rho]*(1069 - 864*Zeta[3]) + 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 
             256*\[Rho]^(3/2)*(-26 + 9*Zeta[3])) + 
           4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 794*\[Rho]^3 + 
             360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*
                \[Rho] - 180*\[Rho]^(3/2) + 240*\[Rho]^2 - 100*\[Rho]^(5/2) + 
               4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
             \[Rho]*(1932 - 1728*Zeta[3]) + 288*\[Rho]^(5/2)*
              (9 + 2*Zeta[3]) + 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 
             9*\[Rho]^2*(-175 + 288*Zeta[3])) + 
           8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 
             8*Pi^2*(-1 - 2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 27*
                \[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 128*\[Rho]^(3/2)*
              (-23 + 9*Zeta[3]) + \[Rho]*(-769 + 576*Zeta[3]) + 
             \[Rho]^2*(-577 + 576*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
       aP^2*(4*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
           5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
         Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 + 52*Sqrt[\[Rho]] + 332*\[Rho] + 
             252*\[Rho]^(3/2) + 6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 
             8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 + 2*Sqrt[\[Rho]] + 
               \[Rho]) + 176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*
                \[Rho]^(3/2)) + 16*Ec^3*(-3 - 26*Sqrt[\[Rho]] - 373*\[Rho] - 
               456*\[Rho]^(3/2) - 168*\[Rho]^2 - 6*\[Rho]^(5/2) + 2*
                \[Rho]^3) - 4*Ec*(-13 + 100*Sqrt[\[Rho]] + 584*\[Rho] + 576*
                \[Rho]^(3/2) + 207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*
                \[Rho]^3 - 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
             4*Ec^2*(-37 + 244*Sqrt[\[Rho]] + 1472*\[Rho] + 1680*
                \[Rho]^(3/2) + 744*\[Rho]^2 - 84*\[Rho]^(5/2) + 8*\[Rho]^3 - 
               8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 
           24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
             5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 
         4*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 
           24*(1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
           8*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
           (2*\[Rho]^3)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
             \[Rho])*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
           (6*(\[Rho] + \[Rho]^(3/2))^2)/(-1 + 2*Ec))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         4*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
            \[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
            (1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*Sqrt[\[Rho]]*
            (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(1 + Sqrt[\[Rho]])^2*
            ((1 - 2*Ec)^3 + \[Rho]^(3/2)) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*
             (\[Rho] + \[Rho]^(3/2))^2)/((1 - 2*Ec)*Sqrt[\[Rho]]))*
          Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (-36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 + 4*\[Rho]^(7/2) - 
           \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
          (3*(1 + 16*Ec^4 - 4*Sqrt[\[Rho]] - 8*\[Rho] - 36*\[Rho]^(3/2) + 
             48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/(1 - 2*Ec) + 
             12*(2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + (4*(2 - 7*Ec + 4*Ec^2)*
               \[Rho]^3)/(1 - 2*Ec)^2 + 4*\[Rho]^(7/2) - \[Rho]^4 + 
             16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) - 4*Ec*\[Rho]^(3/2)*
              (-12 - 3*Sqrt[\[Rho]] - 6*\[Rho] + \[Rho]^(3/2))) - 
           36*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
         Log[1 - 2*Ec - \[Rho]]*(-1/3*(19 + 1216*Ec^6 - 88*Sqrt[\[Rho]] - 
              8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) + 8*\[Rho]^3 + 
              88*\[Rho]^(7/2) - 19*\[Rho]^4 + 64*Ec^5*(-35 + 
                44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*(65 - 
                80*Sqrt[\[Rho]] + 176*\[Rho] + 360*\[Rho]^(3/2)) - 
              32*Ec^3*(-4 + 50*Sqrt[\[Rho]] + 241*\[Rho] + 216*\[Rho]^(3/2) - 
                45*\[Rho]^2 - 90*\[Rho]^(5/2) + 11*\[Rho]^3) + 
              4*Ec*(-13 + 40*Sqrt[\[Rho]] - 232*\[Rho] + 144*\[Rho]^(3/2) + 
                180*\[Rho]^2 + 144*\[Rho]^(5/2) + 16*\[Rho]^3 - 
                88*\[Rho]^(7/2) + 19*\[Rho]^4) - 4*Ec^2*(23 - 
                200*Sqrt[\[Rho]] - 1216*\[Rho] - 432*\[Rho]^(3/2) + 
                540*\[Rho]^2 + 864*\[Rho]^(5/2) + 40*\[Rho]^3 - 
                88*\[Rho]^(7/2) + 19*\[Rho]^4))/(1 - 2*Ec)^2 - 
           (2*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 76*\[Rho] + 60*\[Rho]^(3/2) - 
              60*\[Rho]^2 - 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - 
              \[Rho]^4 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
              16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
              16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 - 
                68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 118*\[Rho] - 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + 
              \[Rho]) - 3*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
              2*\[Rho]^(3/2)) + 3*Ec*\[Rho]*(10 + 26*Sqrt[\[Rho]] + 
              19*\[Rho] + 6*\[Rho]^(3/2)) + 2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 
              8*\[Rho] + 12*\[Rho]^(3/2)) + 2*Ec^2*(-1 + 2*Sqrt[\[Rho]] - 
              23*\[Rho] - 48*\[Rho]^(3/2) - 27*\[Rho]^2 - 6*\[Rho]^(5/2) + 
              \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]] + 
         (8*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 64*\[Rho]^(3/2) + 
            29*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 + 
            64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
            16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
            32*Ec^3*(2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 
              6*\[Rho]^2) + 4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 
              220*\[Rho]^(3/2) + 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 
            4*Ec*(2 - 14*Sqrt[\[Rho]] - 67*\[Rho] - 100*\[Rho]^(3/2) - 
              44*\[Rho]^2 + 2*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         8*(-1 + 16*Ec^4 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 32*\[Rho]^(3/2) + 
           (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + (-28 + 12/(-1 + 2*Ec))*
            \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 
           48*Ec^2*(\[Rho] + \[Rho]^(3/2)) - 4*Ec*(-1 + 6*Sqrt[\[Rho]] + 
             27*\[Rho] + 36*\[Rho]^(3/2) + 12*\[Rho]^2))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2*(1 + Sqrt[\[Rho]])^4*
          (1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
          PolyLog[2, \[Rho]] + 4*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 
           48*\[Rho]^(3/2) + 30*\[Rho]^2 + 24*\[Rho]^(5/2) + 8*\[Rho]^3 - 
           4*\[Rho]^(7/2) + \[Rho]^4 + 4*Ec*(1 + Sqrt[\[Rho]])^3*
            (-1 + 9*Sqrt[\[Rho]] - 9*\[Rho] + \[Rho]^(3/2)))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + (143 + 48*Pi^2)*\[Rho] + 
              12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 120*(2 + Pi^2)*\[Rho]^2 + 
              24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 11*\[Rho]^3 - 32*Ec^5*(5 - 
                8*Sqrt[\[Rho]] + 2*\[Rho]) + 8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 
                248*\[Rho] + 240*\[Rho]^(3/2)) + 4*Ec^3*(181 - 
                596*Sqrt[\[Rho]] - (1039 + 96*Pi^2)*\[Rho] - 24*(89 + 8*Pi^2)*
                 \[Rho]^(3/2) - 3*(99 + 32*Pi^2)*\[Rho]^2 - 48*\[Rho]^(5/2) + 
                5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + (1127 + 288*Pi^2)*
                 \[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^(3/2) + 9*(155 + 64*Pi^2)*
                 \[Rho]^2 + 12*(117 + 16*Pi^2)*\[Rho]^(5/2) + 57*\[Rho]^3) + 
              2*Ec^2*(-203 + 740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] + 
                24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                 \[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 72*\[Rho]^3)))/
            (3*(1 - 2*Ec)^2) + 36*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Mu]^2/mb^2] + (8*\[Rho]*(-24 + 48*Ec*(1 + Sqrt[\[Rho]])^2 - 
               20*Sqrt[\[Rho]] + 29*\[Rho] + 28*\[Rho]^(3/2)) - 
             (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(1 + Sqrt[\[Rho]])^2 + 
                2*\[Rho]^3 + 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 + 
                  3*Sqrt[\[Rho]] + 2*\[Rho]) + 6*(-1 + 2*Ec)*
                 (\[Rho] + \[Rho]^(3/2))^2))/(1 - 2*Ec)^2)*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
             2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^2*
              (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(1 + Sqrt[\[Rho]])^2*
              \[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*(1 + Sqrt[\[Rho]])^
                2*\[Rho]^(3/2))/(-1 + 2*Ec) + \[Rho]^2 + 
             (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
             6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
              (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
           (4*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 76*\[Rho] + 60*\[Rho]^(3/2) - 
              60*\[Rho]^2 - 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - 
              \[Rho]^4 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
              16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
              16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^(3/2) - 
                3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 - 
                68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^(3/2) + 
                66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 118*\[Rho] - 
                96*\[Rho]^(3/2) + 60*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                10*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (2*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 6*\[Rho]^(3/2) - 
              36*\[Rho]^2 - 90*\[Rho]^(5/2) - 10*\[Rho]^3 + 192*Ec^5*(-2 + 
                2*Sqrt[\[Rho]] + \[Rho]) + 48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 
                8*\[Rho] + 12*\[Rho]^(3/2)) - 12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 
                128*\[Rho] - 106*\[Rho]^(3/2) - 56*\[Rho]^2 + 
                18*\[Rho]^(5/2)) + 8*Ec^3*(-2 - 12*Sqrt[\[Rho]] - 
                198*\[Rho] - 216*\[Rho]^(3/2) - 93*\[Rho]^2 + \[Rho]^3) + 
              6*Ec*(2 - 16*Sqrt[\[Rho]] - 100*\[Rho] - 44*\[Rho]^(3/2) - 
                13*\[Rho]^2 + 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2 - 24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 2*Ec] + 
           96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
             5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 
                2*Ec))] + 96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
             6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 48*\[Rho]*
            (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
             2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(9 - 96*Ec^5*(3 + 4*Sqrt[\[Rho]]) + 
              30*Sqrt[\[Rho]] + 573*\[Rho] + 267*\[Rho]^(3/2) + 
              627*\[Rho]^2 + 62*\[Rho]^(5/2) - 17*\[Rho]^3 + 5*\[Rho]^(7/2) - 
              48*Ec^4*(-6 - 7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(-18 - 
                6*Sqrt[\[Rho]] - 888*\[Rho] - 405*\[Rho]^(3/2) - 
                294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 2*Ec*(18 + 
                57*Sqrt[\[Rho]] + 1596*\[Rho] + 843*\[Rho]^(3/2) + 
                1536*\[Rho]^2 + 151*\[Rho]^(5/2) - 34*\[Rho]^3 + 
                10*\[Rho]^(7/2)) + Ec^2*(36 + 84*Sqrt[\[Rho]] + 5880*\[Rho] + 
                3114*\[Rho]^(3/2) + 4224*\[Rho]^2 + 344*\[Rho]^(5/2) - 
                68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 
           128*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 
           2*(1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 
             8*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]] + 
           96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           (96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho] - 48*\[Rho]^(3/2)*
              (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]*
            (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
             2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 
           5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] + 
         192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*
          (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
           2*\[Rho]^(3/2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 
           5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (63 - 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] - 794*\[Rho] - 
           4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) + 794*\[Rho]^3 + 
           360*\[Rho]^(7/2) - 63*\[Rho]^4 - 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 
             4*\[Rho] - 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 52*\[Rho]^(5/2) + 
             4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) - 
           32*Ec^5*(199 - 264*Sqrt[\[Rho]] - 143*\[Rho] + 
             8*Pi^2*(-2 + 2*Sqrt[\[Rho]] + \[Rho])) - 
           32*Ec^4*(-173 + 360*Sqrt[\[Rho]] + 162*\[Rho] - 268*\[Rho]^(3/2) - 
             30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*
                \[Rho]^(3/2))) + 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
            Zeta[3] + 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] + 
           4*Ec*(-98 + 504*Sqrt[\[Rho]] - 835*\[Rho]^3 - 360*\[Rho]^(7/2) + 
             63*\[Rho]^4 + 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 12*\[Rho] - 28*
                \[Rho]^(3/2) - 72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*
                \[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 1728*Zeta[3]) + 
             \[Rho]*(1069 - 864*Zeta[3]) - 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 
             256*\[Rho]^(3/2)*(-26 + 9*Zeta[3])) - 
           4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 794*\[Rho]^3 - 
             360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 44*
                \[Rho] + 52*\[Rho]^(3/2) - 16*\[Rho]^2 - 28*\[Rho]^(5/2) + 4*
                \[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) + 
             \[Rho]*(1932 - 1728*Zeta[3]) - 288*\[Rho]^(5/2)*
              (9 + 2*Zeta[3]) - 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 
             9*\[Rho]^2*(-175 + 288*Zeta[3])) - 
           8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 
             8*Pi^2*(-1 + 2*Sqrt[\[Rho]] - 23*\[Rho] - 48*\[Rho]^(3/2) - 27*
                \[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 128*\[Rho]^(3/2)*
              (-23 + 9*Zeta[3]) + \[Rho]*(-769 + 576*Zeta[3]) + 
             \[Rho]^2*(-577 + 576*Zeta[3])))/(6*(1 - 2*Ec)^2)) + 
       aS*aT*c\[Delta]S*(-64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 72*\[Rho] + 
              75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*(-3 + 110*\[Rho] + 
                2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) + 
              4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) - 
              3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)))/
            (1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
            Log[2*Ec]) + (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*Log[\[Mu]^2/mb^2])/
          (1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
            9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
         (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
         Log[1 - 2*Ec - \[Rho]]*((-128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
              3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 6*Ec*(-4 - 
                27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + Ec^2*(61 + 369*\[Rho] - 
                153*\[Rho]^2 + 11*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
            6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
            6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 - 
         64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + 
           Ec*(-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[\[Rho]]*((32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
              3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
                5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/
            (3*(1 - 2*Ec)^2) + 384*(-1 + 2*Ec)*(-2 + 2*Ec - \[Rho])*\[Rho]*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*\[Rho]*
            (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
           384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*\[Rho]^
                2 + 17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 24*Ec^4*(-27 - 
                4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 4*Ec^3*(229 + 
                (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*\[Rho]^2 - 
                5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*\[Rho] + 
                (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 6*Ec^2*(57 + 
                4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 
                16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
           (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 36*\[Rho] + 
              39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*(-2 + 60*\[Rho] + 
                \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
              Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 15*\[Rho]^3) - 
              4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, 2*Ec] - 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
           1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 768*(-1 + Ec)*
          (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 1 - 2*Ec] - 
         3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
           -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
          \[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] - (16*(8*Ec^6*(-51 + 8*Pi^2) + 
            4*Ec^5*(149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
            Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
              3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*(1 + \[Rho])*
             Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 24*Pi^2*(-1 + 10*\[Rho] + 
                \[Rho]^2) - 2*\[Rho]*(397 + 288*Zeta[3])) + 
            2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*(11 + 16*Pi^2 - 96*Zeta[3]) + 
              \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
            Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + 
                \[Rho]^3) + \[Rho]^2*(-553 + 576*Zeta[3]) + \[Rho]*(667 + 
                2880*Zeta[3]))))/(3*(1 - 2*Ec)^2)) + 
       aP*aT*c\[Delta]P*(64*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((-16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 72*\[Rho] + 
              75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*(-3 + 110*\[Rho] + 
                2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) + 
              4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) - 
              3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)))/
            (1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
            Log[2*Ec]) - (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*Log[\[Mu]^2/mb^2])/
          (1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 
            9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         (64*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 + 
         Log[1 - 2*Ec - \[Rho]]*((128*Ec*(88*Ec^5 + 12*Ec^4*(-7 + 
                15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 15*\[Rho]^2) - 
              3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 6*Ec*(-4 - 
                27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3) + Ec^2*(61 + 369*\[Rho] - 
                153*\[Rho]^2 + 11*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           (64*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/
            (1 - 2*Ec)^2) + (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 
            6*\[Rho]*(1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 
            6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 - 
         (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
            240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 
            40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + 
           Ec*(-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         Log[1 - 2*Ec]*((-8*(1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 
              3*(3 + 32*Pi^2)*\[Rho]^2 + 17*\[Rho]^3 + 192*Ec^5*(-4 + 
                7*\[Rho]) + 24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 
                19*\[Rho]^2) + 4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + 
                (33 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + Ec*(39 + 
                (303 + 672*Pi^2)*\[Rho] + (321 + 480*Pi^2)*\[Rho]^2 + 
                9*\[Rho]^3) - 6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + 
                (131 + 128*Pi^2)*\[Rho]^2 + 16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
           (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
              240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 
                9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
              3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
           (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 
              2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 + 
           (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 36*\[Rho] + 
              39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*(-2 + 60*\[Rho] + 
                \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
              Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 15*\[Rho]^3) - 
              4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, 2*Ec] + 1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
            \[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-32*Ec*\[Rho]*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
              3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
                5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/
            (3*(1 - 2*Ec)^2) - 384*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*
            (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          PolyLog[3, 1 - 2*Ec] + 3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 3072*(-1 + Ec)*
          (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
           \[Rho]/(1 - 2*Ec)] + (16*(8*Ec^6*(-51 + 8*Pi^2) + 
            4*Ec^5*(149 + 24*Pi^2*(-1 + \[Rho]) - 295*\[Rho]) + 
            Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 
              3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*(1 + \[Rho])*
             Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 24*Pi^2*(-1 + 10*\[Rho] + 
                \[Rho]^2) - 2*\[Rho]*(397 + 288*Zeta[3])) + 
            2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*(11 + 16*Pi^2 - 96*Zeta[3]) + 
              \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
            Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + 
                \[Rho]^3) + \[Rho]^2*(-553 + 576*Zeta[3]) + \[Rho]*(667 + 
                2880*Zeta[3]))))/(3*(1 - 2*Ec)^2)) + 
       aT^2*(32*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((8*(49 + 4928*Ec^6 + 500*\[Rho] - 294*\[Rho]^2 - 44*\[Rho]^3 + 
              6*\[Rho]^4 - 64*Ec^5*(196 + 13*\[Rho]) - 16*Ec^4*(-841 - 
                592*\[Rho] + 24*\[Rho]^2) + 16*Ec^3*(-495 - 1069*\[Rho] - 
                168*\[Rho]^2 + 2*\[Rho]^3) - 4*Ec*(137 + 1016*\[Rho] - 
                69*\[Rho]^2 - 35*\[Rho]^3 + 6*\[Rho]^4) + 4*Ec^2*(689 + 
                3104*\[Rho] + 516*\[Rho]^2 - 8*\[Rho]^3 + 6*\[Rho]^4)))/
            (1 - 2*Ec)^2 - 192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
             4*Ec*(5 + \[Rho]))*Log[2*Ec]) + 
         32*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 
           16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 
           16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         32*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 42*(1 - 2*Ec)^2*\[Rho] + 
           2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 49*\[Rho]^2 - 
           (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 
           2*\[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
            (1 + \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
             (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
          Log[\[Rho]] - 8*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*
          (8*(-3 - 112*Ec^4 + 24*\[Rho] - 48*Ec^2*\[Rho]^2 + 
             (12*Ec*\[Rho]^2)/(-1 + 2*Ec) + 4*Ec*(-15 + \[Rho])*\[Rho]^2 - 
             (4*(6 - 23*Ec + 20*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 3*\[Rho]^4 - 
             16*Ec^3*(-5 + 9*\[Rho])) + 288*\[Rho]^2*Log[\[Rho]]) + 
         Log[1 - 2*Ec - \[Rho]]*((-8*(49 + 13888*Ec^6 - 248*\[Rho] + 
              248*\[Rho]^3 - 49*\[Rho]^4 + 64*Ec^5*(-437 + 214*\[Rho]) + 
              16*Ec^4*(1331 - 448*\[Rho] + 216*\[Rho]^2) - 32*Ec^3*(242 + 
                289*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + Ec^2*(1612 + 
                6784*\[Rho] - 7056*\[Rho]^2 + 800*\[Rho]^3 - 196*\[Rho]^4) + 
              4*Ec*(-79 - 136*\[Rho] + 540*\[Rho]^2 - 224*\[Rho]^3 + 
                49*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
           (16*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
              3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*(163 - 
                48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 45*\[Rho] - 
                3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 384*\[Rho] + 
                174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 4*Ec*(-29 - 
                198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 3*\[Rho]^4))*
             Log[\[Rho]])/(1 - 2*Ec)^2) - 
         (128*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 
            8*Ec^4*(12 + 7*\[Rho]) + 3*Ec*\[Rho]*(38 + 25*\[Rho]) + 
            Ec^3*(54 + 224*\[Rho] - 24*\[Rho]^2) + 2*Ec^2*(-5 - 127*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         2048*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 64*\[Rho] + 
            16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 
            16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*(30 + 43*\[Rho] + 
              6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 
              21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
              16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         64*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 
           16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 
           16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
           144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*(1 + Sqrt[\[Rho]])^4*
          (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*\[Rho]^2)*
          PolyLog[2, \[Rho]] - 32*(2 + 128*Ec^3*(-1 + \[Rho]) + 68*\[Rho] - 
           42*\[Rho]^2 - 3*\[Rho]^4 + 48*Ec^2*(3 - 4*\[Rho] + \[Rho]^2) - 
           4*Ec*(11 + 15*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 6*(41 + 28*Pi^2)*
               \[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 118*\[Rho]) + 
              8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 30*\[Rho]^2) - 
              4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + (633 + 96*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - Ec*(-25 + (1367 + 1056*Pi^2)*
                 \[Rho] + 3*(605 + 256*Pi^2)*\[Rho]^2 + 57*\[Rho]^3) + 
              2*Ec^2*(277 + 4*(493 + 360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*
                 \[Rho]^2 + 72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           288*\[Rho]^2*Log[\[Mu]^2/mb^2] + 
           64*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (1 - 2*Ec)^5*(1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*
                (1 + \[Rho]))/(1 - 2*Ec)^2 + \[Rho]*(-48 - 96*Ec^2 + 16*
                Sqrt[\[Rho]] + 27*\[Rho] + 16*\[Rho]^(3/2) + 48*Ec*
                (3 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
           (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 64*\[Rho] + 
              16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 
              16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*(30 + 43*\[Rho] + 
                6*\[Rho]^2) + 4*Ec^2*(85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 
                21*\[Rho]^2 + 16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
           (32*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
              3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*(163 - 
                48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 45*\[Rho] - 
                3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 384*\[Rho] + 
                174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 4*Ec*(-29 - 
                198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 3*\[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
           (16*(13 + 1344*Ec^6 + 124*\[Rho] - 168*\[Rho]^2 - 10*\[Rho]^3 - 
              64*Ec^5*(52 + 5*\[Rho]) + Ec^4*(3472 + 2816*\[Rho] - 
                96*\[Rho]^2) + 4*Ec^2*(173 + 832*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-250 - 598*\[Rho] - 93*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-70 - 524*\[Rho] + 213*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
             4*Ec*(5 + \[Rho]))*PolyLog[2, 2*Ec] + 768*\[Rho]*
            (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]*
            (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
            (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((16*\[Rho]*(-90 + 3264*Ec^5 - 345*\[Rho] + 70*\[Rho]^2 - 
              29*\[Rho]^3 + 48*Ec^4*(-89 + 43*\[Rho]) - 4*Ec^3*(-534 - 
                717*\[Rho] + 65*\[Rho]^2) + 2*Ec*(219 + 1413*\[Rho] - 
                119*\[Rho]^2 + 58*\[Rho]^3) - 2*Ec^2*(462 + 3111*\[Rho] - 
                116*\[Rho]^2 + 58*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           1024*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           16*(1 + Sqrt[\[Rho]])^4*(3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 
             12*\[Rho]^(3/2) + 3*\[Rho]^2)*Log[1 - \[Rho]] - 
           768*(-1 + 2*Ec)*(-3 + 4*Ec - \[Rho])*\[Rho]*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(-6 - 16*Ec^2 - 
             7*\[Rho] + 4*Ec*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 1920*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + 192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
             4*Ec*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
           4*Ec*(5 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
         1536*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 384*\[Rho]*
          (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
         (4*(-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 1310*\[Rho]^3 + 
            111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 64*\[Rho]^(3/2) + 
              28*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) - 
            32*Ec^5*(-235 + 11*\[Rho] + 8*Pi^2*(12 + 7*\[Rho])) - 
            4*Ec*(-176 - 1357*\[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*(3 + 
                20*\[Rho] - 64*\[Rho]^(3/2) + 56*\[Rho]^2 - 64*\[Rho]^(5/2) - 
                4*\[Rho]^3 + 3*\[Rho]^4) + \[Rho]*(1819 - 3168*Zeta[3]) + 
              \[Rho]^2*(691 - 2304*Zeta[3])) - 1728*\[Rho]*Zeta[3] - 
            2016*\[Rho]^2*Zeta[3] - 32*Ec^4*(167 - 21*\[Rho]^2 + 
              Pi^2*(-54 - 224*\[Rho] + 24*\[Rho]^2) + 24*\[Rho]*(5 + 
                24*Zeta[3])) + 4*Ec^2*(-430 - 1430*\[Rho]^3 + 111*\[Rho]^4 + 
              6*Pi^2*(3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 128*\[Rho]^2 - 
                64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) + \[Rho]*(3084 - 
                8640*Zeta[3]) - 9*\[Rho]^2*(-309 + 352*Zeta[3])) + 
            8*Ec^3*(353 + 99*\[Rho]^3 + 8*Pi^2*(-5 - 127*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*(-1441 + 576*Zeta[3]) + 
              \[Rho]*(-505 + 5184*Zeta[3]))))/(3*(1 - 2*Ec)^2))))/
     (45*(1 - 2*Ec)^4*Pi) + 
    ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
       (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
       (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/(1 - 2*Ec)^2 - 
       (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*\[Rho]^4)/
        (-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
        (Log[1 - 2*Ec] - Log[\[Rho]]))*(-8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
        (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
             8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*(6 + \[Rho]*
                (13 + \[Rho])) + (1 + \[Rho])*(1 + \[Rho]*(28 + \[Rho])) - 
             2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]])) + 
       ((-320*aP*aT*c\[Delta]P*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
         (320*aS*aT*c\[Delta]S*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^3 + 
         (2*aS^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
            768*Ec^6 - 896*Ec^7 + 384*Ec^8 - 5*Sqrt[\[Rho]] + 
            30*Ec*Sqrt[\[Rho]] - 60*Ec^2*Sqrt[\[Rho]] + 
            40*Ec^3*Sqrt[\[Rho]] + 80*Ec^4*Sqrt[\[Rho]] - 
            480*Ec^5*Sqrt[\[Rho]] + 960*Ec^6*Sqrt[\[Rho]] - 
            640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 
            180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
            480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] - 
            140*\[Rho]^(3/2) + 960*Ec*\[Rho]^(3/2) - 2280*Ec^2*\[Rho]^(3/2) + 
            2000*Ec^3*\[Rho]^(3/2) - 480*Ec^4*\[Rho]^(3/2) + 
            960*Ec^5*\[Rho]^(3/2) - 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
            600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
            240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 + 360*Ec*\[Rho]^(5/2) - 
            1800*Ec^2*\[Rho]^(5/2) + 2640*Ec^3*\[Rho]^(5/2) - 
            480*Ec^4*\[Rho]^(5/2) - 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
            360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
            320*Ec^4*\[Rho]^3 + 140*\[Rho]^(7/2) - 720*Ec*\[Rho]^(7/2) + 
            1080*Ec^2*\[Rho]^(7/2) - 240*Ec^3*\[Rho]^(7/2) - 
            320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
            180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 + 
            5*\[Rho]^(9/2) - 30*Ec*\[Rho]^(9/2) + 60*Ec^2*\[Rho]^(9/2) - 
            40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 - 60*(-1 + 2*Ec)^3*
             \[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + 
              \[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*
             (1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Rho]]))/(-1 + 2*Ec)^3 + 
         (2*aP^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
            768*Ec^6 - 896*Ec^7 + 384*Ec^8 + 5*Sqrt[\[Rho]] - 
            30*Ec*Sqrt[\[Rho]] + 60*Ec^2*Sqrt[\[Rho]] - 
            40*Ec^3*Sqrt[\[Rho]] - 80*Ec^4*Sqrt[\[Rho]] + 
            480*Ec^5*Sqrt[\[Rho]] - 960*Ec^6*Sqrt[\[Rho]] + 
            640*Ec^7*Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 
            180*Ec^2*\[Rho] - 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
            480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
            140*\[Rho]^(3/2) - 960*Ec*\[Rho]^(3/2) + 2280*Ec^2*\[Rho]^(3/2) - 
            2000*Ec^3*\[Rho]^(3/2) + 480*Ec^4*\[Rho]^(3/2) - 
            960*Ec^5*\[Rho]^(3/2) + 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
            600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
            240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 - 360*Ec*\[Rho]^(5/2) + 
            1800*Ec^2*\[Rho]^(5/2) - 2640*Ec^3*\[Rho]^(5/2) + 
            480*Ec^4*\[Rho]^(5/2) + 960*Ec^5*\[Rho]^(5/2) - 80*\[Rho]^3 + 
            360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 240*Ec^3*\[Rho]^3 + 
            320*Ec^4*\[Rho]^3 - 140*\[Rho]^(7/2) + 720*Ec*\[Rho]^(7/2) - 
            1080*Ec^2*\[Rho]^(7/2) + 240*Ec^3*\[Rho]^(7/2) + 
            320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 90*Ec*\[Rho]^4 - 
            180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 40*Ec^4*\[Rho]^4 - 
            5*\[Rho]^(9/2) + 30*Ec*\[Rho]^(9/2) - 60*Ec^2*\[Rho]^(9/2) + 
            40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 6*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 + 60*(-1 + 2*Ec)^3*
             \[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + 
              \[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*
             (1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*
             Log[\[Rho]]))/(-1 + 2*Ec)^3 - 32*aT^2*(-1 + 60*Ec^4 - 88*Ec^5 + 
           5*(3 - 32*Ec^4)*\[Rho] - 
           (40*(2 + Ec*(-7 + Ec*(3 + Ec*(2 + 5*Ec))))*\[Rho]^2)/(-1 + 2*Ec) - 
           (40*(2 + (-1 + Ec)*Ec*(5 + 2*Ec*(3 + Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 + (5*(3 + 2*Ec*(-9 + 2*(-3 + Ec)^2*Ec))*\[Rho]^4)/
            (-1 + 2*Ec)^3 + \[Rho]^5 + 60*\[Rho]^2*(1 + \[Rho])*
            (-Log[1 - 2*Ec] + Log[\[Rho]])) - 
         (60*aVR^2*(-((-1 + 2*Ec + \[Rho])*(1 + 16*Ec^4*(-5 + 8*Ec) + 2*
                (-7 + Ec + 2*Ec^2 + 4*Ec^3 + 88*Ec^4)*\[Rho] + 2*
                (-47 + Ec*(47 + 36*Ec*(1 + Ec)))*\[Rho]^2 + 2*(7 + Ec)*
                (-1 + 2*Ec)*\[Rho]^3 + (1 - 2*Ec)*\[Rho]^4)) + 
            60*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
              Log[\[Rho]])))/(-20 + 40*Ec))/10 + 
       (\[Alpha]s*((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
             24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
           ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 
              18390*\[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*(-11 + 
                5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 840*\[Rho]^2) + 
              96*Ec^5*(853 + 19745*\[Rho] + 8520*\[Rho]^2 + 20*\[Rho]^3) + 
              240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 532*\[Rho]^3 + 
                4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 30930*\[Rho]^2 - 
                12930*\[Rho]^3 - 710*\[Rho]^4 + 18*\[Rho]^5) - 
              12*Ec^2*(2819 + 83315*\[Rho] + 78870*\[Rho]^2 - 4410*\[Rho]^3 - 
                530*\[Rho]^4 + 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
                260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 
                18*\[Rho]^5))/(15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 
              123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
              24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
          (92/5 + (256*Ec^5)/5 + 64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 
            64*\[Rho]^(3/2) + (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - 
            (4736*\[Rho]^(5/2))/15 + (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 
            64*\[Rho]^(7/2) + (24*\[Rho]^4)/(-1 + 2*Ec)^3 - 
            (128*Ec^3*(3 + 34*\[Rho] + 3*\[Rho]^2))/3 + 
            16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + (-12 + 175/(1 - 2*Ec)^2)*
               \[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
            16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
               (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
            (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
             (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
            144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
              \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*
             ((1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
             (1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
             (2 + 15*\[Rho] + 2*\[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*
              \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
            (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
           Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 
             9*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
           ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 
              15000*\[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 
              384*Ec^7*(-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
                1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
                19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 
                59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
                250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
                51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 
              12*Ec^2*(-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 
                155700*\[Rho]^3 - 725*\[Rho]^4 + 903*\[Rho]^5) + 
              8*Ec^3*(-52593 - 1094825*\[Rho] - 264300*\[Rho]^2 + 
                403500*\[Rho]^3 + 775*\[Rho]^4 + 903*\[Rho]^5))/
             (225*(-1 + 2*Ec)^3) - (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*
                \[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*
                Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 96*Ec^5*
                (-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*
                (135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                 2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                  \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 12*
                Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 6890*\[Rho]^3 + 
                 125*\[Rho]^4 + 9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 
                 2100*\[Rho]^2 + 6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*
              Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
          (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 15*\[Rho]*
              (34 + 123*\[Rho] + 45*\[Rho]^2) - 8*Ec^5*(-63 + 725*\[Rho] + 
               120*\[Rho]^2) - 15*Ec*\[Rho]*(290 + 831*\[Rho] + 249*
                \[Rho]^2) + 10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 675*
                \[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*
                \[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*
                \[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
           (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
             15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
          (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
             1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
             240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
             64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
             96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
             240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 
             8*Ec^3*(1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*
                \[Rho]^2 + 1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*
                \[Rho]^(7/2)) + 12*Ec^2*(-349 - 9325*\[Rho] - 240*
                \[Rho]^(3/2) - 7125*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1375*
                \[Rho]^3 - 240*\[Rho]^(7/2) + 60*\[Rho]^4) - 
             6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 3105*\[Rho]^2 - 
               1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 240*\[Rho]^(7/2) + 80*
                \[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
           (15*(-1 + 2*Ec)^3) + (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 
             240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
             2295*\[Rho]^3 + 240*\[Rho]^(7/2) + 90*\[Rho]^4 + 
             384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*(-3 + 725*\[Rho] + 60*
                \[Rho]^2) + 96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 
             240*Ec^4*(67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 
             8*Ec^3*(-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*
                \[Rho]^2 + 1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*
                \[Rho]^(7/2)) + 12*Ec^2*(-349 - 9325*\[Rho] + 240*
                \[Rho]^(3/2) - 7125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1375*
                \[Rho]^3 + 240*\[Rho]^(7/2) + 60*\[Rho]^4) - 
             6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 3105*\[Rho]^2 + 
               1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 240*\[Rho]^(7/2) + 80*
                \[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
           (15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*
            (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*
            PolyLog[2, \[Rho]])/15 + (-16 - 696*\[Rho] - 200*\[Rho]^2 + 
            776*\[Rho]^3 + (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 
            128*Ec^3*(-1 + \[Rho]^2) + 32*Ec^2*(-7 - 33*\[Rho] + 
              39*\[Rho]^2 + \[Rho]^3) + 16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 
              52*\[Rho]^3 + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          Log[\[Rho]]*((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*
                \[Rho]^2 + 910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*
                (-55 + 8*\[Rho]) - 480*Ec^5*(117 + 2179*\[Rho] + 
                 301*\[Rho]^2) - 240*Ec^4*(-1065 - 20037*\[Rho] - 
                 7725*\[Rho]^2 + 238*\[Rho]^3) - 6*Ec*(7005 + 176850*\[Rho] + 
                 158590*\[Rho]^2 + 3070*\[Rho]^3 + 903*\[Rho]^4) + 12*Ec^2*
                (11295 + 334925*\[Rho] + 274365*\[Rho]^2 + 5515*\[Rho]^3 + 
                 903*\[Rho]^4) - 8*Ec^3*(31005 + 839985*\[Rho] + 
                 541215*\[Rho]^2 + 6850*\[Rho]^3 + 903*\[Rho]^4)))/
             (225*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*
                \[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
            (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*
                \[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
            32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 
              2*Ec*(13 + 9*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*(17 + 8*Ec^2 + 
                45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 9*\[Rho])))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*
             (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 
                3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
           ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 
              1440*(199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^
                3 + 6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 
              128*Ec^6*(6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
              192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
                5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
              240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
                6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*
                 \[Rho]^3 + 17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 648*Pi^2)*
                 \[Rho] - 15*(8059 + 6360*Pi^2)*\[Rho]^2 - 
                75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
              24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
                5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                 \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
                200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                 \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
             (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                  5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                   (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                  20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*
                   \[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*
                   \[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
               \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 
                 1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                 240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 
                   6*\[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
            ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/
               (1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*(1 + \[Rho]) - 
              288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
              576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(1 + \[Rho]) + 
              8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - (128*\[Rho]*
                ((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 384*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
              32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*(
                1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*(2 + 
                15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*(2 + 15*\[Rho] + 
                2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*
                (3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 5225*
                \[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*
                \[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*
                (57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
                 210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
                 318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*
                (-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
                 5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
                 4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
               6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                 165*\[Rho]^4 + 9*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/
             (15*(-1 + 2*Ec)^3) - (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*
                \[Rho]^2 + 2160*\[Rho]^3 + 75*\[Rho]^4 + 384*Ec^7*
                (-11 + 5*\[Rho]) - 64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 
               32*Ec^5*(209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 8*
                Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
               Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
                 400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 
                 2403*\[Rho]^2 - 151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                (-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 2575*\[Rho]^3 + 
                 150*\[Rho]^4))*Log[\[Rho]])/(5*(-1 + 2*Ec)^3) + 
            8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
              24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
              45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            32*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
              24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
             (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 
                3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(-34 + 32*Ec^3 - 
            123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
            24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
          64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
            24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
          64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
            24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
           (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
            24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] - (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 
            51351*\[Rho] - 278258*\[Rho]^2 + 278258*\[Rho]^3 + 
            51351*\[Rho]^4 - 1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 
              960*\[Rho]^(3/2) + 960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 
              960*\[Rho]^3 - 960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
            384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
            244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
            324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
              10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 
                2880*\[Rho]^(3/2) + 19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                27*\[Rho]^5) + \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 
              810*\[Rho]^3*(1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 
                41600*Zeta[3])) + 32*Ec^5*(1710 + 7077*\[Rho]^3 + 
              60*Pi^2*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) - 
              9*\[Rho]*(16991 + 33600*Zeta[3]) - \[Rho]^2*(13807 + 
                129600*Zeta[3])) + 8*Ec^3*(-17565 - 52134*\[Rho]^4 + 
              1755*\[Rho]^5 + 10*Pi^2*(27 + 29095*\[Rho] - 
                2880*\[Rho]^(3/2) + 64500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
              5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*(-47009 + 
                144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
              300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
                2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
              \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*(-52883 + 
                233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
              5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 
                7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 
                2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) + 
              \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 10*\[Rho]^3*(76907 + 
                105840*Zeta[3]) - 3*\[Rho]*(-66439 + 388800*Zeta[3])) - 
            32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 
              3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
           (450*(-1 + 2*Ec)^3) + aVR*c\[Delta]VR*
           (16*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
             Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((4*Sqrt[\[Rho]]*
                (21 + 704*Ec^6 + 496*\[Rho] + 36*\[Rho]^2 - 148*\[Rho]^3 - 
                 2*\[Rho]^4 + 704*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*
                  (11 + 98*\[Rho] + 60*\[Rho]^2) - 32*Ec^3*(8 + 301*\[Rho] + 
                   198*\[Rho]^2 + \[Rho]^3) + Ec^2*(340 + 9736*\[Rho] + 
                   6288*\[Rho]^2 - 120*\[Rho]^3 - 8*\[Rho]^4) + 
                 4*Ec*(-37 - 934*\[Rho] - 438*\[Rho]^2 + 102*\[Rho]^3 + 
                   2*\[Rho]^4)))/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*(5 + 
                9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*Log[2*Ec]) + 
            16*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 
              32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 
              32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^
                2 + 24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 
                15*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            16*Sqrt[\[Rho]]*((1 - 2*Ec)^4 - \[Rho]^2 - (2*(1 - 4*Ec + 
                 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 48*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - (12*(1 - 2*Ec + 
                 Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/(1 - 2*Ec) - 
              4*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
              6*((1 - 2*Ec)^2 - \[Rho])*(1 + 5*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 4*\[Rho]^(3/2)*
             (-18 - 108*\[Rho] - 38*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]^2 + 
            Log[1 - 2*Ec - \[Rho]]*((-4*Sqrt[\[Rho]]*(1216*Ec^6 + 
                 64*Ec^5*(-13 + 44*\[Rho]) + 16*Ec^4*(25 + 316*\[Rho] + 
                   180*\[Rho]^2) + 32*Ec^3*(-21 - 374*\[Rho] - 18*\[Rho]^2 + 
                   34*\[Rho]^3) + 5*(-5 - 32*\[Rho] + 32*\[Rho]^3 + 
                   5*\[Rho]^4) + 4*Ec^2*(77 + 1532*\[Rho] - 756*\[Rho]^2 - 
                   428*\[Rho]^3 + 25*\[Rho]^4) - 4*Ec*(-7 + 140*\[Rho] - 
                   324*\[Rho]^2 - 44*\[Rho]^3 + 25*\[Rho]^4)))/(3*
                (1 - 2*Ec)^2) - (8*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 
                 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*
                  (-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 
                 32*Ec^3*(-2 - 41*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 
                 4*Ec*(11 + 182*\[Rho] - 54*\[Rho]^2 - 50*\[Rho]^3 + 
                   \[Rho]^4) + 4*Ec^2*(23 + 398*\[Rho] - 6*\[Rho]^2 - 
                   50*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
            (64*Ec*Sqrt[\[Rho]]*(8*Ec^5 + 8*Ec^4*(-1 + 2*\[Rho]) - 3*\[Rho]*
                (5 + 9*\[Rho] + \[Rho]^2) - 4*Ec^2*\[Rho]*(23 + 27*\[Rho] + 
                 \[Rho]^2) + 3*Ec*\[Rho]*(23 + 35*\[Rho] + 3*\[Rho]^2) + 2*
                Ec^3*(1 + 10*\[Rho] + 6*\[Rho]^2))*PolyLog[2, 2*Ec])/
             (1 - 2*Ec)^2 - 2048*\[Rho]^2*(1 + \[Rho])*PolyLog[2, 
              Sqrt[\[Rho]]] + (32*Sqrt[\[Rho]]*(3 + 64*Ec^6 + 68*\[Rho] + 32*
                \[Rho]^(3/2) + 9*\[Rho]^2 + 32*\[Rho]^(5/2) - 16*\[Rho]^3 + 
               64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*(1 + 10*\[Rho] + 
                 6*\[Rho]^2) - 32*Ec^3*(1 + 32*\[Rho] + 18*\[Rho]^2) + 4*Ec^2*
                (11 + 278*\[Rho] + 32*\[Rho]^(3/2) + 147*\[Rho]^2 + 
                 32*\[Rho]^(5/2) - 6*\[Rho]^3) + 4*Ec*(-5 - 116*\[Rho] - 
                 32*\[Rho]^(3/2) - 45*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 12*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
             (1 - 2*Ec)^2 + 32*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 
              32*Ec^3*\[Rho] - 32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*\[Rho]^
                2 - 32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/
               (1 - 2*Ec)^2 + 24*Ec^2*\[Rho]*(3 + \[Rho]) - 
              8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(
                1 - 2*Ec)] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*
             (1 - 6*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
            16*Sqrt[\[Rho]]*(4 + 66*\[Rho] - 18*\[Rho]^2 - 18*\[Rho]^3 + 
              \[Rho]^4 + 8*Ec*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
             ((8*Sqrt[\[Rho]]*(4 + 128*Ec^6 - 224*Ec^5*\[Rho] + 
                 (403 + 120*Pi^2)*\[Rho] + 24*(17 + 9*Pi^2)*\[Rho]^2 + 
                 3*(7 + 8*Pi^2)*\[Rho]^3 + 8*Ec^4*(30 + 550*\[Rho] + 
                   129*\[Rho]^2) - 8*Ec^3*(69 + (1243 + 96*Pi^2)*\[Rho] + 
                   (618 + 96*Pi^2)*\[Rho]^2 + 3*\[Rho]^3) - 2*Ec*
                  (39 + 16*(95 + 21*Pi^2)*\[Rho] + 6*(235 + 88*Pi^2)*
                    \[Rho]^2 + 16*(8 + 3*Pi^2)*\[Rho]^3) + 2*Ec^2*
                  (174 + 8*(523 + 78*Pi^2)*\[Rho] + 51*(61 + 16*Pi^2)*
                    \[Rho]^2 + 16*(14 + 3*Pi^2)*\[Rho]^3)))/(3*(1 - 2*Ec)^
                 2) + 32*Sqrt[\[Rho]]*(\[Rho]*(-42 + 32*Sqrt[\[Rho]] - 
                  15*\[Rho] + 32*\[Rho]^(3/2) + 6*\[Rho]^2 + 96*Ec*
                   (1 + \[Rho])) - ((1 - 2*Ec)^6 + 2*\[Rho]^3 + 
                  4*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]^2*
                   (1 + \[Rho]) + 6*(1 - 2*Ec)^4*(1 + 5*\[Rho] + \[Rho]^2))/
                 (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
              32*Sqrt[\[Rho]]*(-(1 - 2*Ec)^4 + \[Rho]^2 + 
                (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
                4*(1 - 2*Ec)^3*(1 + \[Rho]) - 48*(1 - 2*Ec + Sqrt[\[Rho]])*
                 \[Rho]*(1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]) - 
                (6*(2 - 4*Ec + 2*Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/
                 (-1 + 2*Ec) - 6*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(1 + 5*\[Rho] + 
                  \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + (16*Sqrt[\[Rho]]*
                (7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + 
                 \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*
                  (1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 41*\[Rho] - 
                   9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 
                   54*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                  (23 + 398*\[Rho] - 6*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*
                Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 + (8*Sqrt[\[Rho]]*
                (-5 - 192*Ec^6 - 93*\[Rho] + 99*\[Rho]^2 + 71*\[Rho]^3 - 
                 192*Ec^5*(-1 + 2*\[Rho]) - 48*Ec^4*(1 + 8*\[Rho] + 
                   5*\[Rho]^2) + 16*Ec^3*(4 + 150*\[Rho] + 99*\[Rho]^2) + 
                 4*Ec*(9 + 201*\[Rho] + 3*\[Rho]^2 - 59*\[Rho]^3) + 
                 4*Ec^2*(-21 - 573*\[Rho] - 288*\[Rho]^2 + 41*\[Rho]^3))*
                Log[\[Rho]])/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*(5 + 9*\[Rho] + 
                \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, 2*Ec] + 
              384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*(5 + 
                9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(5 + 9*\[Rho] + 
                \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) + Log[\[Rho]]*((2*Sqrt[\[Rho]]*(-9 + 576*Ec^6 - 
                 816*\[Rho] - 2064*\[Rho]^2 - 496*\[Rho]^3 + 41*\[Rho]^4 + 
                 192*Ec^5*(-3 + 20*\[Rho]) + 48*Ec^4*(3 - 86*\[Rho] + 
                   20*\[Rho]^2) + 32*Ec^3*\[Rho]*(243 + 498*\[Rho] + 
                   74*\[Rho]^2) + 4*Ec*(9 + 1224*\[Rho] + 3504*\[Rho]^2 + 
                   928*\[Rho]^3 - 41*\[Rho]^4) + 4*Ec^2*(-9 - 2466*\[Rho] - 
                   6996*\[Rho]^2 - 1726*\[Rho]^3 + 41*\[Rho]^4)))/(3*
                (1 - 2*Ec)^2) - 1024*\[Rho]^2*(1 + \[Rho])*Log[
                1 - Sqrt[\[Rho]]] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*(1 - 
                6*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 768*(-1 + 2*Ec)*
               \[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] - 192*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
                8*Ec*(1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              192*\[Rho]^(3/2)*(1 + 5*\[Rho] + \[Rho]^2)*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(5 + 9*\[Rho] + 
                \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) - 192*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
              8*Ec*(1 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
             (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
             PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
             (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*
             (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] + (2*Sqrt[\[Rho]]*(-69 - 128*Ec^6*
                (-7 + 2*Pi^2) - 1954*\[Rho] + 1954*\[Rho]^3 + 69*\[Rho]^4 + 6*
                Pi^2*(1 - 8*\[Rho] + 128*\[Rho]^(3/2) - 48*\[Rho]^2 + 
                 128*\[Rho]^(5/2) - 8*\[Rho]^3 + \[Rho]^4) - 64*Ec^5*
                (7 - 91*\[Rho] + Pi^2*(-4 + 8*\[Rho])) - 16*Ec^4*
                (39 + 500*\[Rho] - 157*\[Rho]^2 + 4*Pi^2*(1 + 10*\[Rho] + 
                   6*\[Rho]^2)) + 16*Ec^3*(65 + (29 + 8*Pi^2)*\[Rho]^3 + 
                 \[Rho]^2*(773 + 216*Pi^2 - 576*Zeta[3]) + 2*\[Rho]*
                  (609 + 92*Pi^2 - 288*Zeta[3])) + 1440*\[Rho]*Zeta[3] + 2592*
                \[Rho]^2*Zeta[3] + 288*\[Rho]^3*Zeta[3] - 4*Ec*(-102 + 
                 69*\[Rho]^4 + 6*Pi^2*(1 - 28*\[Rho] + 128*\[Rho]^(3/2) - 
                   84*\[Rho]^2 + 128*\[Rho]^(5/2) - 12*\[Rho]^3 + \[Rho]^4) + 
                 3*\[Rho]^3*(629 + 96*Zeta[3]) + 11*\[Rho]^2*(-91 + 
                   288*Zeta[3]) + \[Rho]*(-2945 + 2016*Zeta[3])) + 4*Ec^2*
                (-226 + 69*\[Rho]^4 + 6*Pi^2*(1 - 100*\[Rho] + 
                   128*\[Rho]^(3/2) - 188*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                   20*\[Rho]^3 + \[Rho]^4) + 4*\[Rho]^3*(415 + 72*Zeta[3]) + 
                 6*\[Rho]*(-1009 + 624*Zeta[3]) + \[Rho]^2*(-3705 + 
                   4896*Zeta[3]))))/(3*(1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*
           (-32*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
            Log[1 - 2*Ec]^2*((4*(2816*Ec^8 + 5632*Ec^7*(-1 + \[Rho]) + 
                 4224*Ec^6*(1 + \[Rho]^2) - 128*Ec^5*(19 + 369*\[Rho] + 
                   288*\[Rho]^2 + 2*\[Rho]^3) - 96*Ec^3*(24 + 800*\[Rho] + 
                   677*\[Rho]^2 + 3*\[Rho]^3) + 16*Ec^4*(163 + 5708*\[Rho] + 
                   4776*\[Rho]^2 + 172*\[Rho]^3 - 2*\[Rho]^4) + 
                 16*Ec*(-16 - 467*\[Rho] - 216*\[Rho]^2 + 215*\[Rho]^3 + 
                   9*\[Rho]^4) - 3*(-8 - 224*\[Rho] + 6*\[Rho]^2 + 
                   232*\[Rho]^3 + 9*\[Rho]^4) - 8*Ec^2*(-136 - 4194*\[Rho] - 
                   3090*\[Rho]^2 + 576*\[Rho]^3 + 27*\[Rho]^4)))/(-1 + 2*Ec)^
                3 + 192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + 
                  \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
            (64*Ec^4*(-1 + 2*Ec + \[Rho])^4*Log[\[Mu]^2/mb^2])/
             (-1 + 2*Ec)^3 + (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
             (-1 + 2*Ec)^3 + (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
             (-1 + 2*Ec)^3 + Log[1 - 2*Ec - \[Rho]]*
             ((-32*Ec*(608*Ec^7 + 128*Ec^6*(-8 + 11*\[Rho]) + 96*Ec^5*
                  (8 + 8*\[Rho] + 15*\[Rho]^2) + 32*Ec^4*(-20 - 267*\[Rho] - 
                   99*\[Rho]^2 + 17*\[Rho]^3) + 9*(-1 - 28*\[Rho] + 
                   28*\[Rho]^3 + \[Rho]^4) + 36*Ec^2*(-9 - 204*\[Rho] - 
                   36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) - 3*Ec*(-29 - 
                   724*\[Rho] - 72*\[Rho]^2 + 452*\[Rho]^3 + 13*\[Rho]^4) + 
                 2*Ec^3*(295 + 5960*\[Rho] + 1476*\[Rho]^2 - 880*\[Rho]^3 + 
                   25*\[Rho]^4)))/(3*(-1 + 2*Ec)^3) - (16*(3 + 128*Ec^8 + 
                 256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 84*\[Rho]^3 - 
                 3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 64*Ec^5*
                  (-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 96*Ec^3*
                  (-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 
                 8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + 
                   \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 
                   67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 
                   63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*Log[\[Rho]])/
               (-1 + 2*Ec)^3) - (128*Ec*(16*Ec^7 + 32*Ec^6*(-1 + \[Rho]) + 24*
                Ec^5*(1 + \[Rho]^2) - 9*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 12*
                Ec^2*\[Rho]*(20 + 41*\[Rho] + 8*\[Rho]^2) + 3*Ec*\[Rho]*
                (25 + 63*\[Rho] + 17*\[Rho]^2) - 8*Ec^4*(1 + 27*\[Rho] + 
                 33*\[Rho]^2 + \[Rho]^3) + Ec^3*(1 + 356*\[Rho] + 
                 570*\[Rho]^2 + 64*\[Rho]^3 - \[Rho]^4))*PolyLog[2, 2*Ec])/
             (-1 + 2*Ec)^3 + (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
             (-1 + 2*Ec)^3 + (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
             (-1 + 2*Ec)^3 - 16*(-1 + \[Rho])*(16*Ec^2*(1 + 10*\[Rho] + 
                \[Rho]^2) + 2*Ec*(-7 - 123*\[Rho] - 51*\[Rho]^2 + \[Rho]^3) + 
              3*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
             ((9984*Ec^8 + 2048*Ec^7*(-7 + 3*\[Rho]) + 384*Ec^6*
                 (29 + 192*\[Rho] + 56*\[Rho]^2) - 256*Ec^5*(62 + 
                  (951 + 96*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                  19*\[Rho]^3) + 3*(-1 + 16*(1 + 24*Pi^2)*\[Rho] + 
                  36*(3 + 32*Pi^2)*\[Rho]^2 + 16*(-5 + 24*Pi^2)*\[Rho]^3 - 
                  43*\[Rho]^4) - 192*Ec^3*(52 + (873 + 384*Pi^2)*\[Rho] + 
                  7*(85 + 96*Pi^2)*\[Rho]^2 + (151 + 96*Pi^2)*\[Rho]^3 + 
                  6*\[Rho]^4) - 16*Ec^4*(-1116 - 8*(2263 + 528*Pi^2)*\[Rho] - 
                  60*(127 + 96*Pi^2)*\[Rho]^2 - 24*(9 + 16*Pi^2)*\[Rho]^3 + 
                  7*\[Rho]^4) + 16*Ec*(-16 - 32*(11 + 21*Pi^2)*\[Rho] - 
                  54*(11 + 32*Pi^2)*\[Rho]^2 - 16*(17 + 30*Pi^2)*\[Rho]^3 + 
                  19*\[Rho]^4) + 8*Ec^2*(329 + 12*(501 + 416*Pi^2)*\[Rho] + 
                  12*(537 + 896*Pi^2)*\[Rho]^2 + 4*(709 + 576*Pi^2)*
                   \[Rho]^3 + 69*\[Rho]^4))/(3*(-1 + 2*Ec)^3) + 
              (384*\[Rho]*(4 + 7*\[Rho] - 3*\[Rho]^2 + 8*Ec^2*(1 + \[Rho]) - 
                  4*Ec*(3 + 7*\[Rho] + \[Rho]^2)) + (32*((1 - 2*Ec)^8 - 
                   \[Rho]^4 + 4*(-1 + 2*Ec)^7*(1 + \[Rho]) + 36*(1 - 2*Ec)^5*
                    \[Rho]*(1 + \[Rho]) + 4*(1 - 2*Ec)*\[Rho]^3*(1 + 
                     \[Rho]) - 24*(1 - 2*Ec)^4*\[Rho]*(1 + 5*\[Rho] + 
                     \[Rho]^2) + 2*(1 - 2*Ec)^6*(3 + 14*\[Rho] + 
                     3*\[Rho]^2) - 2*(1 - 2*Ec)^2*\[Rho]^2*(3 + 14*\[Rho] + 
                     3*\[Rho]^2)))/(1 - 2*Ec)^3)*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]] - (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 
                 84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*
                  (1 + \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 
                 160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*
                  (-3 - 85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 
                 16*Ec*(-2 - 55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + 
                   \[Rho]^4) - 8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 
                   104*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
               (-1 + 2*Ec)^3 + (32*(3 + 128*Ec^8 + 256*Ec^7*(-1 + \[Rho]) + 
                 84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 192*Ec^6*
                  (1 + \[Rho]^2) + 64*Ec^5*(-3 - 45*\[Rho] - 15*\[Rho]^2 + 
                   \[Rho]^3) + 96*Ec^3*(-3 - 65*\[Rho] - 14*\[Rho]^2 + 
                   13*\[Rho]^3) + 8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 
                   64*\[Rho]^3 + \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 
                   9*\[Rho]^2 + 67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*
                  (-17 - 393*\[Rho] - 63*\[Rho]^2 + 155*\[Rho]^3 + 
                   3*\[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec)^3 - 
              (4*(1536*Ec^8 + 3072*Ec^7*(-1 + \[Rho]) + 2304*Ec^6*
                  (1 + \[Rho]^2) - 128*Ec^5*(10 + 198*\[Rho] + 159*\[Rho]^2 + 
                   \[Rho]^3) - 96*Ec^3*(12 + 420*\[Rho] + 375*\[Rho]^2 + 
                   7*\[Rho]^3) - 16*Ec^4*(-82 - 3032*\[Rho] - 2646*\[Rho]^2 - 
                   108*\[Rho]^3 + \[Rho]^4) + 16*Ec*(-8 - 238*\[Rho] - 
                   117*\[Rho]^2 + 108*\[Rho]^3 + 5*\[Rho]^4) - 
                 3*(-4 - 112*\[Rho] + 6*\[Rho]^2 + 120*\[Rho]^3 + 
                   5*\[Rho]^4) - 8*Ec^2*(-68 - 2172*\[Rho] - 1704*\[Rho]^2 + 
                   262*\[Rho]^3 + 15*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3 + 
              192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
                2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] - 
              768*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
                2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] + 768*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
                3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
               PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*(
                8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
                2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) + Log[\[Rho]]*((8*Ec*\[Rho]*(2688*Ec^6 + 
                 1824*Ec^5*(-2 + \[Rho]) + 32*Ec^4*(51 + 30*\[Rho] + 
                   38*\[Rho]^2) + 9*(4 + 122*\[Rho] + 124*\[Rho]^2 + 
                   5*\[Rho]^3) + 12*Ec^2*(44 + 1162*\[Rho] + 772*\[Rho]^2 + 
                   15*\[Rho]^3) + 8*Ec^3*(-78 - 1398*\[Rho] - 676*\[Rho]^2 + 
                   19*\[Rho]^3) - 3*Ec*(80 + 2202*\[Rho] + 1888*\[Rho]^2 + 
                   65*\[Rho]^3)))/(3*(-1 + 2*Ec)^3) + 384*(-1 + 2*Ec)*\[Rho]*(
                -3 - 7*\[Rho] - \[Rho]^2 + 4*Ec*(1 + \[Rho]))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(2*\[Rho]*
                 (1 + \[Rho]) + (1 - 2*Ec)*(3 + 7*\[Rho] + \[Rho]^2 - 
                  4*Ec*(1 + \[Rho])))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              768*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] + 192*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
                3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
               PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 384*\[Rho]*
             (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
            1536*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + \[Rho]^2) + 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] + 1536*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 
              3*(1 + 3*\[Rho] + \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*
             (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            (2*(128*Ec^8*(-49 + 8*Pi^2) + 64*Ec^7*(199 + 32*Pi^2*
                  (-1 + \[Rho]) - 408*\[Rho]) + 16*Ec^6*(-617 + 1680*\[Rho] - 
                 1492*\[Rho]^2 + 96*Pi^2*(1 + \[Rho]^2)) + Ec^2*
                (-29 - 391*\[Rho]^4 + 36*\[Rho]^2*(39 + 336*Pi^2 - 
                   3584*Zeta[3]) + 32*\[Rho]*(-37 + 150*Pi^2 - 1872*
                    Zeta[3]) + 64*\[Rho]^3*(20 + 51*Pi^2 - 432*Zeta[3])) - 
               1728*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2)*Zeta[3] - 16*Ec^5*
                (-227 + 488*\[Rho]^3 + 32*Pi^2*(1 + 27*\[Rho] + 33*\[Rho]^2 + 
                   \[Rho]^3) - 8*\[Rho]*(83 + 288*Zeta[3]) - 8*\[Rho]^2*
                  (263 + 288*Zeta[3])) + 3*Ec*(1 + 43*\[Rho]^4 - 36*\[Rho]^2*
                  (3 + 16*Pi^2 - 384*Zeta[3]) - 16*\[Rho]*(1 + 12*Pi^2 - 
                   336*Zeta[3]) + \[Rho]^3*(80 - 192*Pi^2 + 3840*Zeta[3])) - 
               8*Ec^4*(88 + 101*\[Rho]^4 + 8*Pi^2*(-1 - 356*\[Rho] - 
                   570*\[Rho]^2 - 64*\[Rho]^3 + \[Rho]^4) + 264*\[Rho]*
                  (11 + 48*Zeta[3]) + 8*\[Rho]^3*(-187 + 144*Zeta[3]) + 
                 4*\[Rho]^2*(479 + 4320*Zeta[3])) + 4*Ec^3*(31 + 9*\[Rho]^4 - 
                 48*\[Rho]*(-51 + 80*Pi^2 - 576*Zeta[3]) - 32*\[Rho]^3*
                  (59 + 48*Pi^2 - 216*Zeta[3]) + \[Rho]^2*(180 - 7872*Pi^2 + 
                   48384*Zeta[3]))))/(3*(-1 + 2*Ec)^3)) + 
          aP*aT*c\[Delta]P*(32*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
              3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-4*(2816*Ec^8 + 5632*Ec^7*
                  (-1 + \[Rho]) + 4224*Ec^6*(1 + \[Rho]^2) - 128*Ec^5*
                  (19 + 369*\[Rho] + 288*\[Rho]^2 + 2*\[Rho]^3) - 
                 96*Ec^3*(24 + 800*\[Rho] + 677*\[Rho]^2 + 3*\[Rho]^3) + 
                 16*Ec^4*(163 + 5708*\[Rho] + 4776*\[Rho]^2 + 172*\[Rho]^3 - 
                   2*\[Rho]^4) + 16*Ec*(-16 - 467*\[Rho] - 216*\[Rho]^2 + 
                   215*\[Rho]^3 + 9*\[Rho]^4) - 3*(-8 - 224*\[Rho] + 
                   6*\[Rho]^2 + 232*\[Rho]^3 + 9*\[Rho]^4) - 8*Ec^2*
                  (-136 - 4194*\[Rho] - 3090*\[Rho]^2 + 576*\[Rho]^3 + 
                   27*\[Rho]^4)))/(-1 + 2*Ec)^3 - 192*\[Rho]*(8*Ec^2*
                 (1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
                2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[2*Ec]) - 
            (64*Ec^4*(-1 + 2*Ec + \[Rho])^4*Log[\[Mu]^2/mb^2])/
             (-1 + 2*Ec)^3 - (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/
             (-1 + 2*Ec)^3 - (16*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
             (-1 + 2*Ec)^3 + Log[1 - 2*Ec - \[Rho]]*
             ((32*Ec*(608*Ec^7 + 128*Ec^6*(-8 + 11*\[Rho]) + 96*Ec^5*
                  (8 + 8*\[Rho] + 15*\[Rho]^2) + 32*Ec^4*(-20 - 267*\[Rho] - 
                   99*\[Rho]^2 + 17*\[Rho]^3) + 9*(-1 - 28*\[Rho] + 
                   28*\[Rho]^3 + \[Rho]^4) + 36*Ec^2*(-9 - 204*\[Rho] - 
                   36*\[Rho]^2 + 68*\[Rho]^3 + \[Rho]^4) - 3*Ec*(-29 - 
                   724*\[Rho] - 72*\[Rho]^2 + 452*\[Rho]^3 + 13*\[Rho]^4) + 
                 2*Ec^3*(295 + 5960*\[Rho] + 1476*\[Rho]^2 - 880*\[Rho]^3 + 
                   25*\[Rho]^4)))/(3*(-1 + 2*Ec)^3) + (16*(3 + 128*Ec^8 + 
                 256*Ec^7*(-1 + \[Rho]) + 84*\[Rho] - 84*\[Rho]^3 - 
                 3*\[Rho]^4 + 192*Ec^6*(1 + \[Rho]^2) + 64*Ec^5*
                  (-3 - 45*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) + 96*Ec^3*
                  (-3 - 65*\[Rho] - 14*\[Rho]^2 + 13*\[Rho]^3) + 
                 8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 64*\[Rho]^3 + 
                   \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 9*\[Rho]^2 + 
                   67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*(-17 - 393*\[Rho] - 
                   63*\[Rho]^2 + 155*\[Rho]^3 + 3*\[Rho]^4))*Log[\[Rho]])/
               (-1 + 2*Ec)^3) + (128*Ec*(16*Ec^7 + 32*Ec^6*(-1 + \[Rho]) + 24*
                Ec^5*(1 + \[Rho]^2) - 9*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2) - 12*
                Ec^2*\[Rho]*(20 + 41*\[Rho] + 8*\[Rho]^2) + 3*Ec*\[Rho]*
                (25 + 63*\[Rho] + 17*\[Rho]^2) - 8*Ec^4*(1 + 27*\[Rho] + 
                 33*\[Rho]^2 + \[Rho]^3) + Ec^3*(1 + 356*\[Rho] + 
                 570*\[Rho]^2 + 64*\[Rho]^3 - \[Rho]^4))*PolyLog[2, 2*Ec])/
             (-1 + 2*Ec)^3 - (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
             (-1 + 2*Ec)^3 - (32*(3 + 256*Ec^8 + 512*Ec^7*(-1 + \[Rho]) + 84*
                \[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 384*Ec^6*(1 + \[Rho]^2) - 
               256*Ec^5*(1 + 18*\[Rho] + 12*\[Rho]^2) + 160*Ec^4*
                (2 + 58*\[Rho] + 39*\[Rho]^2) + 96*Ec^3*(-3 - 85*\[Rho] - 
                 55*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec*(-2 - 55*\[Rho] - 
                 18*\[Rho]^2 + 29*\[Rho]^3 + \[Rho]^4) - 8*Ec^2*
                (-17 - 468*\[Rho] - 252*\[Rho]^2 + 104*\[Rho]^3 + 
                 3*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
             (-1 + 2*Ec)^3 + 16*(-1 + \[Rho])*(16*Ec^2*(1 + 10*\[Rho] + 
                \[Rho]^2) + 2*Ec*(-7 - 123*\[Rho] - 51*\[Rho]^2 + \[Rho]^3) + 
              3*(1 + 29*\[Rho] + 29*\[Rho]^2 + \[Rho]^3))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
             (-1/3*(9984*Ec^8 + 2048*Ec^7*(-7 + 3*\[Rho]) + 384*Ec^6*
                  (29 + 192*\[Rho] + 56*\[Rho]^2) - 256*Ec^5*(62 + 
                   (951 + 96*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^2 - 
                   19*\[Rho]^3) + 3*(-1 + 16*(1 + 24*Pi^2)*\[Rho] + 
                   36*(3 + 32*Pi^2)*\[Rho]^2 + 16*(-5 + 24*Pi^2)*\[Rho]^3 - 
                   43*\[Rho]^4) - 192*Ec^3*(52 + (873 + 384*Pi^2)*\[Rho] + 
                   7*(85 + 96*Pi^2)*\[Rho]^2 + (151 + 96*Pi^2)*\[Rho]^3 + 
                   6*\[Rho]^4) - 16*Ec^4*(-1116 - 8*(2263 + 528*Pi^2)*
                    \[Rho] - 60*(127 + 96*Pi^2)*\[Rho]^2 - 24*(9 + 16*Pi^2)*
                    \[Rho]^3 + 7*\[Rho]^4) + 16*Ec*(-16 - 32*(11 + 21*Pi^2)*
                    \[Rho] - 54*(11 + 32*Pi^2)*\[Rho]^2 - 16*(17 + 30*Pi^2)*
                    \[Rho]^3 + 19*\[Rho]^4) + 8*Ec^2*(329 + 12*(501 + 
                     416*Pi^2)*\[Rho] + 12*(537 + 896*Pi^2)*\[Rho]^2 + 
                   4*(709 + 576*Pi^2)*\[Rho]^3 + 69*\[Rho]^4))/(-1 + 2*Ec)^
                 3 + (384*\[Rho]*(-4 - 7*\[Rho] + 3*\[Rho]^2 - 8*Ec^2*
                   (1 + \[Rho]) + 4*Ec*(3 + 7*\[Rho] + \[Rho]^2)) + 
                (32*(-(1 - 2*Ec)^8 + \[Rho]^4 + 4*(1 - 2*Ec)^7*(1 + \[Rho]) + 
                   36*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 4*(-1 + 2*Ec)*
                    \[Rho]^3*(1 + \[Rho]) + 24*(1 - 2*Ec)^4*\[Rho]*
                    (1 + 5*\[Rho] + \[Rho]^2) - 2*(1 - 2*Ec)^6*(3 + 
                     14*\[Rho] + 3*\[Rho]^2) + 2*(1 - 2*Ec)^2*\[Rho]^2*
                    (3 + 14*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3)*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + (32*(3 + 256*Ec^8 + 512*Ec^7*
                  (-1 + \[Rho]) + 84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 
                 384*Ec^6*(1 + \[Rho]^2) - 256*Ec^5*(1 + 18*\[Rho] + 
                   12*\[Rho]^2) + 160*Ec^4*(2 + 58*\[Rho] + 39*\[Rho]^2) + 
                 96*Ec^3*(-3 - 85*\[Rho] - 55*\[Rho]^2 + 5*\[Rho]^3) + 
                 16*Ec*(-2 - 55*\[Rho] - 18*\[Rho]^2 + 29*\[Rho]^3 + 
                   \[Rho]^4) - 8*Ec^2*(-17 - 468*\[Rho] - 252*\[Rho]^2 + 
                   104*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
               (-1 + 2*Ec)^3 - (32*(3 + 128*Ec^8 + 256*Ec^7*(-1 + \[Rho]) + 
                 84*\[Rho] - 84*\[Rho]^3 - 3*\[Rho]^4 + 192*Ec^6*
                  (1 + \[Rho]^2) + 64*Ec^5*(-3 - 45*\[Rho] - 15*\[Rho]^2 + 
                   \[Rho]^3) + 96*Ec^3*(-3 - 65*\[Rho] - 14*\[Rho]^2 + 
                   13*\[Rho]^3) + 8*Ec^4*(39 + 804*\[Rho] + 210*\[Rho]^2 - 
                   64*\[Rho]^3 + \[Rho]^4) + 8*Ec*(-4 - 101*\[Rho] - 
                   9*\[Rho]^2 + 67*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^2*
                  (-17 - 393*\[Rho] - 63*\[Rho]^2 + 155*\[Rho]^3 + 
                   3*\[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec)^3 + 
              (4*(1536*Ec^8 + 3072*Ec^7*(-1 + \[Rho]) + 2304*Ec^6*
                  (1 + \[Rho]^2) - 128*Ec^5*(10 + 198*\[Rho] + 159*\[Rho]^2 + 
                   \[Rho]^3) - 96*Ec^3*(12 + 420*\[Rho] + 375*\[Rho]^2 + 
                   7*\[Rho]^3) - 16*Ec^4*(-82 - 3032*\[Rho] - 2646*\[Rho]^2 - 
                   108*\[Rho]^3 + \[Rho]^4) + 16*Ec*(-8 - 238*\[Rho] - 
                   117*\[Rho]^2 + 108*\[Rho]^3 + 5*\[Rho]^4) - 
                 3*(-4 - 112*\[Rho] + 6*\[Rho]^2 + 120*\[Rho]^3 + 
                   5*\[Rho]^4) - 8*Ec^2*(-68 - 2172*\[Rho] - 1704*\[Rho]^2 + 
                   262*\[Rho]^3 + 15*\[Rho]^4))*Log[\[Rho]])/(-1 + 2*Ec)^3 - 
              192*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
                2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 2*Ec] - 
              768*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]*(8*Ec^2*
                 (1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
                2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] - 384*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
                3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
               PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
             ((-8*Ec*\[Rho]*(2688*Ec^6 + 1824*Ec^5*(-2 + \[Rho]) + 
                 32*Ec^4*(51 + 30*\[Rho] + 38*\[Rho]^2) + 9*(4 + 122*\[Rho] + 
                   124*\[Rho]^2 + 5*\[Rho]^3) + 12*Ec^2*(44 + 1162*\[Rho] + 
                   772*\[Rho]^2 + 15*\[Rho]^3) + 8*Ec^3*(-78 - 1398*\[Rho] - 
                   676*\[Rho]^2 + 19*\[Rho]^3) - 3*Ec*(80 + 2202*\[Rho] + 
                   1888*\[Rho]^2 + 65*\[Rho]^3)))/(3*(-1 + 2*Ec)^3) - 
              384*(1 - 2*Ec)*\[Rho]*(3 + 7*\[Rho] + \[Rho]^2 - 
                4*Ec*(1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
              384*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*\[Rho]^2*(1 + \[Rho])*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*(8*Ec^2*
                 (1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
                2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) - 384*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
              3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*(8*Ec^2*(1 + \[Rho]) + 
              3*(1 + 3*\[Rho] + \[Rho]^2) - 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*
             (8*Ec^2*(1 + \[Rho]) + 3*(1 + 3*\[Rho] + \[Rho]^2) - 
              2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 
                2*Ec)] + 384*\[Rho]*(-8*Ec^2*(1 + \[Rho]) - 3*(1 + 3*\[Rho] + 
                \[Rho]^2) + 2*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] + (2*(128*Ec^8*(-49 + 8*Pi^2) + 64*
                Ec^7*(199 + 32*Pi^2*(-1 + \[Rho]) - 408*\[Rho]) + 16*Ec^6*
                (-617 + 1680*\[Rho] - 1492*\[Rho]^2 + 96*Pi^2*
                  (1 + \[Rho]^2)) + Ec^2*(-29 - 391*\[Rho]^4 + 36*\[Rho]^2*
                  (39 + 336*Pi^2 - 3584*Zeta[3]) + 32*\[Rho]*(-37 + 
                   150*Pi^2 - 1872*Zeta[3]) + 64*\[Rho]^3*(20 + 51*Pi^2 - 
                   432*Zeta[3])) - 1728*\[Rho]*(1 + 3*\[Rho] + \[Rho]^2)*
                Zeta[3] - 16*Ec^5*(-227 + 488*\[Rho]^3 + 32*Pi^2*
                  (1 + 27*\[Rho] + 33*\[Rho]^2 + \[Rho]^3) - 8*\[Rho]*
                  (83 + 288*Zeta[3]) - 8*\[Rho]^2*(263 + 288*Zeta[3])) + 3*Ec*
                (1 + 43*\[Rho]^4 - 36*\[Rho]^2*(3 + 16*Pi^2 - 384*Zeta[3]) - 
                 16*\[Rho]*(1 + 12*Pi^2 - 336*Zeta[3]) + \[Rho]^3*
                  (80 - 192*Pi^2 + 3840*Zeta[3])) - 8*Ec^4*(88 + 
                 101*\[Rho]^4 + 8*Pi^2*(-1 - 356*\[Rho] - 570*\[Rho]^2 - 
                   64*\[Rho]^3 + \[Rho]^4) + 264*\[Rho]*(11 + 48*Zeta[3]) + 
                 8*\[Rho]^3*(-187 + 144*Zeta[3]) + 4*\[Rho]^2*(479 + 
                   4320*Zeta[3])) + 4*Ec^3*(31 + 9*\[Rho]^4 - 48*\[Rho]*
                  (-51 + 80*Pi^2 - 576*Zeta[3]) - 32*\[Rho]^3*(59 + 48*Pi^2 - 
                   216*Zeta[3]) + \[Rho]^2*(180 - 7872*Pi^2 + 48384*
                    Zeta[3]))))/(3*(-1 + 2*Ec)^3)) + 
          aS^2*(-8*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
              4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 
                5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
            Log[1 - 2*Ec]^2*((18 + 8448*Ec^8 + 210*Sqrt[\[Rho]] - 
                2030*\[Rho] + 4600*\[Rho]^(3/2) - 4210*\[Rho]^2 - 
                180*\[Rho]^(5/2) + 1780*\[Rho]^3 - 1480*\[Rho]^(7/2) + 
                115*\[Rho]^4 - 20*\[Rho]^(9/2) - 4*\[Rho]^5 + 2816*Ec^7*
                 (-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 1408*Ec^6*(12 + 
                  15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                  5*\[Rho]^2) - 2112*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                  10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 
                80*Ec^4*(19 + 86*Sqrt[\[Rho]] - 902*\[Rho] + 2628*
                   \[Rho]^(3/2) - 2856*\[Rho]^2 + 1692*\[Rho]^(5/2) - 
                  372*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) - 
                24*Ec^2*(-29 - 265*Sqrt[\[Rho]] + 2665*\[Rho] - 
                  6890*\[Rho]^(3/2) + 7320*\[Rho]^2 - 3700*\[Rho]^(5/2) + 
                  590*\[Rho]^3 + 390*\[Rho]^(7/2) - 35*\[Rho]^4 + 
                  10*\[Rho]^(9/2) + 2*\[Rho]^5) + 16*Ec^3*(-69 - 
                  585*Sqrt[\[Rho]] + 6515*\[Rho] - 17830*\[Rho]^(3/2) + 
                  19180*\[Rho]^2 - 11280*\[Rho]^(5/2) + 2780*\[Rho]^3 + 
                  130*\[Rho]^(7/2) + 10*\[Rho]^4 + 10*\[Rho]^(9/2) + 
                  2*\[Rho]^5) + 4*Ec*(-47 - 475*Sqrt[\[Rho]] + 4585*\[Rho] - 
                  11160*\[Rho]^(3/2) + 11310*\[Rho]^2 - 3630*\[Rho]^(5/2) - 
                  970*\[Rho]^3 + 1760*\[Rho]^(7/2) - 150*\[Rho]^4 + 
                  30*\[Rho]^(9/2) + 6*\[Rho]^5))/(5*(-1 + 2*Ec)^3) + 
              48*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
                4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 
                  5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*Log[2*Ec]) + 
            ((12*(-1 + 2*Ec)^5)/5 + 8*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^4 + 
              32*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (24*(-1 + Sqrt[\[Rho]])^
                 4*\[Rho]^2)/(-1 + 2*Ec) + (32*\[Rho]^(5/2))/5 + 
              (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 8*(1 - 2*Ec)^4*(1 - Sqrt[\[Rho]] + 
                \[Rho]) - 24*\[Rho]^2*(1 - Sqrt[\[Rho]] + \[Rho]) + 
              (16*\[Rho]^3*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
              96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 4*Sqrt[\[Rho]] + 
                5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 48*Sqrt[\[Rho]]*(-1 + 
                4*Ec - 4*Ec^2 + \[Rho])*(1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 
                3*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
             Log[\[Rho]] + ((-24*(-1 + Sqrt[\[Rho]])^4*(1 - 2*Ec + 
                 Sqrt[\[Rho]])*\[Rho]^(3/2))/(1 - 2*Ec) - 4*\[Rho]^(5/2) + 
              (4*\[Rho]^4)/(-1 + 2*Ec)^3 + (16*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + 
                 \[Rho])*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
              8*(-1 + Sqrt[\[Rho]])^4*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
              8*(1 - Sqrt[\[Rho]] + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
              96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 4*Sqrt[\[Rho]] + 
                5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 48*Sqrt[\[Rho]]*(-1 + 
                4*Ec - 4*Ec^2 + \[Rho])*(1 - 3*Sqrt[\[Rho]] + 5*\[Rho] - 
                3*\[Rho]^(3/2) + \[Rho]^2) - (12*((1 - 2*Ec)^5 + 
                 \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
            (36*\[Rho]^(3/2) - 72*\[Rho]^2 + 108*\[Rho]^(5/2) - 64*\[Rho]^3 + 
              4*\[Rho]^(7/2) - 2*\[Rho]^4 - 2*\[Rho]^(9/2) - (2*\[Rho]^5)/5)*
             Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(6/5 + (288*Ec^5)/5 + 
              6*Sqrt[\[Rho]] - 18*\[Rho] + 168*\[Rho]^(3/2) + 
              (-114 + 18/(1 - 2*Ec))*\[Rho]^2 + (144*Ec*\[Rho]^(5/2))/(-1 + 
                2*Ec) + (48*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
              (24*(7 - 24*Ec + 18*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 + 
              (6*(-3 + 17*Ec - 30*Ec^2 + 12*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 - 
              6*\[Rho]^(9/2) - (6*\[Rho]^5)/5 + 48*Ec^4*(-1 - 
                2*Sqrt[\[Rho]] + 2*\[Rho]) - 72*Ec^2*\[Rho]^(3/2)*(2 - 
                Sqrt[\[Rho]] + 2*\[Rho]) + 48*Ec^3*(-4*\[Rho]^(3/2) + 
                \[Rho]^2) - 6*Ec*\[Rho]^(3/2)*(24 - 18*Sqrt[\[Rho]] + 
                48*\[Rho] - 8*\[Rho]^(3/2) + 8*\[Rho]^2 + \[Rho]^(5/2)) + 
              72*\[Rho]*(Sqrt[\[Rho]] - \[Rho] + 3*\[Rho]^(3/2) - \[Rho]^2 + 
                \[Rho]^(5/2))*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
             ((-2*(-107 + 33408*Ec^8 - 625*Sqrt[\[Rho]] + 125*\[Rho] - 
                 4000*\[Rho]^(3/2) + 1000*\[Rho]^2 - 1000*\[Rho]^3 + 
                 4000*\[Rho]^(7/2) - 125*\[Rho]^4 + 625*\[Rho]^(9/2) + 
                 107*\[Rho]^5 + 128*Ec^7*(-569 - 475*Sqrt[\[Rho]] + 
                   475*\[Rho]) + 64*Ec^6*(879 + 1125*Sqrt[\[Rho]] - 
                   625*\[Rho] - 2200*\[Rho]^(3/2) + 550*\[Rho]^2) - 
                 96*Ec^5*(211 + 425*Sqrt[\[Rho]] - 1225*\[Rho] + 
                   1900*\[Rho]^(3/2) - 2200*\[Rho]^2 + 1500*\[Rho]^(5/2)) - 
                 40*Ec^4*(-179 - 1090*Sqrt[\[Rho]] + 7810*\[Rho] - 
                   18120*\[Rho]^(3/2) + 13260*\[Rho]^2 - 2520*\[Rho]^(5/2) - 
                   2440*\[Rho]^3 + 1360*\[Rho]^(7/2) + 125*\[Rho]^4) - 
                 6*Ec*(-77 - 325*Sqrt[\[Rho]] - 2375*\[Rho] + 1000*
                    \[Rho]^(3/2) - 1600*\[Rho]^2 - 5400*\[Rho]^(5/2) + 
                   4200*\[Rho]^3 + 600*\[Rho]^(7/2) + 25*\[Rho]^4 + 
                   625*\[Rho]^(9/2) + 107*\[Rho]^5) + 12*Ec^2*(18 + 
                   525*Sqrt[\[Rho]] - 8925*\[Rho] + 15100*\[Rho]^(3/2) - 
                   10300*\[Rho]^2 - 11700*\[Rho]^(5/2) + 11800*\[Rho]^3 - 
                   4300*\[Rho]^(7/2) + 200*\[Rho]^4 + 625*\[Rho]^(9/2) + 
                   107*\[Rho]^5) - 8*Ec^3*(433 + 4025*Sqrt[\[Rho]] - 
                   35525*\[Rho] + 75700*\[Rho]^(3/2) - 51100*\[Rho]^2 - 
                   17100*\[Rho]^(5/2) + 27900*\[Rho]^3 - 14100*\[Rho]^(7/2) + 
                   325*\[Rho]^4 + 625*\[Rho]^(9/2) + 107*\[Rho]^5)))/(75*
                (-1 + 2*Ec)^3) - (4*(4 + 384*Ec^8 + 35*Sqrt[\[Rho]] - 
                 245*\[Rho] + 580*\[Rho]^(3/2) - 280*\[Rho]^2 - 
                 360*\[Rho]^(5/2) + 500*\[Rho]^3 - 260*\[Rho]^(7/2) + 
                 20*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5 + 128*Ec^7*
                  (-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*(12 + 
                   15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                   5*\[Rho]^2) - 96*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                   10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                 40*Ec^4*(-3 - 18*Sqrt[\[Rho]] + 138*\[Rho] - 
                   348*\[Rho]^(3/2) + 270*\[Rho]^2 - 84*\[Rho]^(5/2) - 
                   20*\[Rho]^3 + 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*
                  (19 + 155*Sqrt[\[Rho]] - 1165*\[Rho] + 2810*\[Rho]^(3/2) - 
                   1910*\[Rho]^2 + 150*\[Rho]^(5/2) + 570*\[Rho]^3 - 
                   270*\[Rho]^(7/2) + 5*\[Rho]^4 + 5*\[Rho]^(9/2) + 
                   \[Rho]^5) + 12*Ec^2*(9 + 75*Sqrt[\[Rho]] - 535*\[Rho] + 
                   1270*\[Rho]^(3/2) - 780*\[Rho]^2 - 190*\[Rho]^(5/2) + 
                   500*\[Rho]^3 - 250*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                   5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*(17 + 145*Sqrt[\[Rho]] - 
                   1015*\[Rho] + 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 - 
                   900*\[Rho]^(5/2) + 1480*\[Rho]^3 - 760*\[Rho]^(7/2) + 
                   55*\[Rho]^4 + 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/(
                5*(-1 + 2*Ec)^3)) - (32*Ec*(48*Ec^7 + 16*Ec^6*
                (-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 8*Ec^5*(12 + 
                 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 5*\[Rho]^2) - 
               15*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
                 4*\[Rho]^2 + \[Rho]^(5/2)) + 15*Ec*\[Rho]*(-7 + 
                 33*Sqrt[\[Rho]] - 50*\[Rho] + 53*\[Rho]^(3/2) - 
                 22*\[Rho]^2 + 5*\[Rho]^(5/2)) - 12*Ec^4*(3 + 
                 5*Sqrt[\[Rho]] - 5*\[Rho] + 10*\[Rho]^(3/2) - 20*\[Rho]^2 + 
                 10*\[Rho]^(5/2)) - 10*Ec^2*\[Rho]*(-26 + 115*Sqrt[\[Rho]] - 
                 163*\[Rho] + 159*\[Rho]^(3/2) - 59*\[Rho]^2 + 
                 11*\[Rho]^(5/2)) + 5*Ec^3*(1 + 2*Sqrt[\[Rho]] - 50*\[Rho] + 
                 204*\[Rho]^(3/2) - 270*\[Rho]^2 + 228*\[Rho]^(5/2) - 
                 68*\[Rho]^3 + 8*\[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, 2*Ec])/
             (5*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(5 - 20*Sqrt[\[Rho]] + 22*
                \[Rho] - 20*\[Rho]^(3/2) + 5*\[Rho]^2)*PolyLog[2, Sqrt[
                \[Rho]]])/5 - (8*(3 - 96*Ec^5 + 30*Sqrt[\[Rho]] - 250*
                \[Rho] + 600*\[Rho]^(3/2) + 30*(-8 + (1 - 2*Ec)^(-1))*
                \[Rho]^2 + (-142 + 120/(-1 + 2*Ec))*\[Rho]^(5/2) + 
               (10*(57 - 200*Ec + 164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
               (80*(3 - 10*Ec + 7*Ec^2)*\[Rho]^(7/2))/(1 - 2*Ec)^2 - 
               (5*(3 - 16*Ec + 24*Ec^2)*\[Rho]^4)/(-1 + 2*Ec)^3 - 80*Ec^3*
                \[Rho]*(2 - 4*Sqrt[\[Rho]] + \[Rho]) - 80*Ec^4*
                (-1 - 2*Sqrt[\[Rho]] + 2*\[Rho]) + 120*Ec^2*\[Rho]*
                (-2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2)) + 10*Ec*
                (-1 - 8*Sqrt[\[Rho]] + 68*\[Rho] - 192*\[Rho]^(3/2) + 
                 186*\[Rho]^2 - 120*\[Rho]^(5/2) + 24*\[Rho]^3))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
            (8*(-3 + 96*Ec^5 - 30*Sqrt[\[Rho]] + 250*\[Rho] - 760*
                \[Rho]^(3/2) + (880 + 30/(-1 + 2*Ec))*\[Rho]^2 + 
               (-562 + 120/(1 - 2*Ec))*\[Rho]^(5/2) + (10*(7 - 56*Ec + 
                  92*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(-1 + 2*Ec + Ec^2)*
                 \[Rho]^(7/2))/(1 - 2*Ec)^2 + (5*(3 - 16*Ec + 24*Ec^2)*
                 \[Rho]^4)/(-1 + 2*Ec)^3 + 80*Ec^3*\[Rho]*(2 - 
                 4*Sqrt[\[Rho]] + \[Rho]) + 80*Ec^4*(-1 - 2*Sqrt[\[Rho]] + 
                 2*\[Rho]) - 120*Ec^2*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
                 5*\[Rho] + 2*\[Rho]^(3/2)) - 10*Ec*(-1 - 8*Sqrt[\[Rho]] + 
                 68*\[Rho] - 192*\[Rho]^(3/2) + 186*\[Rho]^2 - 
                 120*\[Rho]^(5/2) + 24*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)])/5 + (4*(1 + Sqrt[\[Rho]])^8*
              (1 - 3*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]])/5 + 
            (4 + 32*Sqrt[\[Rho]] - 192*\[Rho] + 528*\[Rho]^(3/2) - 
              240*\[Rho]^2 - 144*\[Rho]^(5/2) + 384*\[Rho]^3 - 
              144*\[Rho]^(7/2) + 20*\[Rho]^4 + 8*\[Rho]^(9/2) + 
              (8*\[Rho]^5)/5 + 8*Ec*(-1 - 8*Sqrt[\[Rho]] + 44*\[Rho] - 
                72*\[Rho]^(3/2) + 72*\[Rho]^(5/2) - 44*\[Rho]^3 + 
                8*\[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
            Log[\[Rho]]*((Sqrt[\[Rho]]*(-225 + 5760*Ec^7*(-5 + 
                   12*Sqrt[\[Rho]]) + 1230*Sqrt[\[Rho]] - 33900*\[Rho] + 
                 33840*\[Rho]^(3/2) - 94800*\[Rho]^2 + 39040*\[Rho]^(5/2) - 
                 38500*\[Rho]^3 + 2330*\[Rho]^(7/2) + 575*\[Rho]^4 + 
                 124*\[Rho]^(9/2) + 960*Ec^6*(45 - 100*Sqrt[\[Rho]] - 
                   80*\[Rho] + 17*\[Rho]^(3/2)) + 480*Ec^5*(-45 + 
                   84*Sqrt[\[Rho]] + 330*\[Rho] + 78*\[Rho]^(3/2) - 
                   40*\[Rho]^2 + 2*\[Rho]^(5/2)) - 80*Ec^4*(-45 + 
                   60*Sqrt[\[Rho]] + 6690*\[Rho] - 4668*\[Rho]^(3/2) + 
                   10740*\[Rho]^2 - 2890*\[Rho]^(5/2) + 1120*\[Rho]^3 + 
                   77*\[Rho]^(7/2)) - 6*Ec*(-225 + 1190*Sqrt[\[Rho]] - 
                   42500*\[Rho] + 45150*\[Rho]^(3/2) - 118800*\[Rho]^2 + 
                   50420*\[Rho]^(5/2) - 43900*\[Rho]^3 + 2685*\[Rho]^(7/2) + 
                   575*\[Rho]^4 + 124*\[Rho]^(9/2)) - 8*Ec^3*(-225 + 
                   990*Sqrt[\[Rho]] - 116550*\[Rho] + 118980*\[Rho]^(3/2) - 
                   276000*\[Rho]^2 + 103770*\[Rho]^(5/2) - 66750*\[Rho]^3 + 
                   3275*\[Rho]^(7/2) + 575*\[Rho]^4 + 124*\[Rho]^(9/2)) + 
                 6*Ec^2*(-450 + 2220*Sqrt[\[Rho]] - 120300*\[Rho] + 
                   130550*\[Rho]^(3/2) - 322200*\[Rho]^2 + 134340*\[Rho]^
                     (5/2) - 102900*\[Rho]^3 + 6165*\[Rho]^(7/2) + 
                   1150*\[Rho]^4 + 248*\[Rho]^(9/2))))/(75*(-1 + 2*Ec)^3) - 
              (128*\[Rho]^(3/2)*(5 - 20*Sqrt[\[Rho]] + 22*\[Rho] - 
                 20*\[Rho]^(3/2) + 5*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/5 + 
              (4*(1 + Sqrt[\[Rho]])^8*(1 - 3*Sqrt[\[Rho]] + \[Rho])*
                Log[1 - \[Rho]])/5 + 96*(-1 + 2*Ec)*\[Rho]*(1 - 
                4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2)*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*(-1 + 
                5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
                \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                  4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 96*\[Rho]^(3/2)*(1 - 3*Sqrt[\[Rho]] + 
                5*\[Rho] - 3*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] - 48*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 
                8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 
                2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + 
                  \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            Log[1 - 2*Ec]*((779 + 33024*Ec^8 + 3400*Sqrt[\[Rho]] - 
                40*(623 + 240*Pi^2)*\[Rho] + 3200*(83 + 15*Pi^2)*
                 \[Rho]^(3/2) - 20*(10373 + 3840*Pi^2)*\[Rho]^2 + 
                9600*(35 + 9*Pi^2)*\[Rho]^(5/2) - 240*(319 + 160*Pi^2)*
                 \[Rho]^3 + 4800*(13 + 2*Pi^2)*\[Rho]^(7/2) + 1905*\[Rho]^4 - 
                1024*Ec^7*(-26 - 50*Sqrt[\[Rho]] + 165*\[Rho]) + 
                128*Ec^6*(-1519 - 3200*Sqrt[\[Rho]] + 4700*\[Rho] - 
                  400*\[Rho]^(3/2) + 280*\[Rho]^2) - 768*Ec^5*(-234 - 
                  425*Sqrt[\[Rho]] - 530*\[Rho] + 4250*\[Rho]^(3/2) - 
                  1760*\[Rho]^2 + 850*\[Rho]^(5/2) + 10*\[Rho]^3) + 
                80*Ec^4*(4 + 3720*Sqrt[\[Rho]] - 80*(365 + 24*Pi^2)*\[Rho] + 
                  240*(551 + 32*Pi^2)*\[Rho]^(3/2) - 12*(6057 + 800*Pi^2)*
                   \[Rho]^2 + 240*(259 + 32*Pi^2)*\[Rho]^(5/2) - 
                  80*(55 + 24*Pi^2)*\[Rho]^3 + 480*\[Rho]^(7/2) + 
                  11*\[Rho]^4) + 16*Ec*(-624 - 3125*Sqrt[\[Rho]] + 
                  25*(697 + 192*Pi^2)*\[Rho] - 600*(239 + 38*Pi^2)*
                   \[Rho]^(3/2) + 30*(3623 + 1160*Pi^2)*\[Rho]^2 - 
                  300*(537 + 124*Pi^2)*\[Rho]^(5/2) + 7800*(5 + 2*Pi^2)*
                   \[Rho]^3 - 200*(137 + 18*Pi^2)*\[Rho]^(7/2) + 
                  110*\[Rho]^4) + 64*Ec^3*(-1248 - 7800*Sqrt[\[Rho]] + 
                  50*(781 + 96*Pi^2)*\[Rho] - 50*(4073 + 408*Pi^2)*
                   \[Rho]^(3/2) + 920*(143 + 30*Pi^2)*\[Rho]^2 - 
                  450*(327 + 56*Pi^2)*\[Rho]^(5/2) + 350*(73 + 24*Pi^2)*
                   \[Rho]^3 - 50*(241 + 24*Pi^2)*\[Rho]^(7/2) + 
                  735*\[Rho]^4) - 24*Ec^2*(-1877 - 10200*Sqrt[\[Rho]] + 
                  120*(419 + 80*Pi^2)*\[Rho] - 200*(1627 + 216*Pi^2)*
                   \[Rho]^(3/2) + 960*(242 + 65*Pi^2)*\[Rho]^2 - 
                  600*(511 + 104*Pi^2)*\[Rho]^(5/2) + 2400*(29 + 10*Pi^2)*
                   \[Rho]^3 - 200*(209 + 24*Pi^2)*\[Rho]^(7/2) + 
                  1595*\[Rho]^4))/(300*(-1 + 2*Ec)^3) - 72*\[Rho]^(3/2)*(1 - 
                Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + \[Rho]^2)*Log[
                \[Mu]^2/mb^2] + (8*(2*\[Rho]*(-60 + 250*Sqrt[\[Rho]] - 
                   355*\[Rho] + 251*\[Rho]^(3/2) - 115*\[Rho]^2 + 
                   10*\[Rho]^(5/2) + 120*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                     4*\[Rho]^(3/2) + \[Rho]^2)) + (3*(1 - 2*Ec)^8 + 
                   10*(1 - 2*Ec)^6*(-1 + Sqrt[\[Rho]])^4 + 30*(1 - 2*Ec)^2*
                    (-1 + Sqrt[\[Rho]])^4*\[Rho]^2 + 5*\[Rho]^4 + 
                   10*(-1 + 2*Ec)^7*(1 - Sqrt[\[Rho]] + \[Rho]) + 
                   20*(-1 + 2*Ec)*\[Rho]^3*(1 - Sqrt[\[Rho]] + \[Rho]) + 
                   60*(1 - 2*Ec)^5*(Sqrt[\[Rho]] - 3*\[Rho] + 5*\[Rho]^
                       (3/2) - 3*\[Rho]^2 + \[Rho]^(5/2)))/(1 - 2*Ec)^3)*
                Log[1 - 2*Ec - Sqrt[\[Rho]]])/5 + (8*(3*(1 - 2*Ec)^5 + 
                 10*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^4 + 
                 10*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (30*(-1 + 2*Ec - 
                    Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2))/
                  (-1 + 2*Ec) + 8*\[Rho]^(5/2) + (5*\[Rho]^4)/(1 - 2*Ec)^3 - 
                 10*(1 - 2*Ec)^4*(1 - Sqrt[\[Rho]] + \[Rho]) + 10*\[Rho]^2*
                  (1 - Sqrt[\[Rho]] + \[Rho]) - (20*\[Rho]^2*(-1 + 4*Ec - 
                    4*Ec^2 + \[Rho])*(1 - Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^
                   2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 - 
                   4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2) + 
                 60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(Sqrt[\[Rho]] - 3*\[Rho] + 
                   5*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^(5/2)))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + (8*(4 + 384*Ec^8 + 
                 35*Sqrt[\[Rho]] - 245*\[Rho] + 580*\[Rho]^(3/2) - 
                 280*\[Rho]^2 - 360*\[Rho]^(5/2) + 500*\[Rho]^3 - 
                 260*\[Rho]^(7/2) + 20*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5 + 
                 128*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*
                  (12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                   5*\[Rho]^2) - 96*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                   10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                 40*Ec^4*(-3 - 18*Sqrt[\[Rho]] + 138*\[Rho] - 
                   348*\[Rho]^(3/2) + 270*\[Rho]^2 - 84*\[Rho]^(5/2) - 
                   20*\[Rho]^3 + 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*
                  (19 + 155*Sqrt[\[Rho]] - 1165*\[Rho] + 2810*\[Rho]^(3/2) - 
                   1910*\[Rho]^2 + 150*\[Rho]^(5/2) + 570*\[Rho]^3 - 
                   270*\[Rho]^(7/2) + 5*\[Rho]^4 + 5*\[Rho]^(9/2) + 
                   \[Rho]^5) + 12*Ec^2*(9 + 75*Sqrt[\[Rho]] - 535*\[Rho] + 
                   1270*\[Rho]^(3/2) - 780*\[Rho]^2 - 190*\[Rho]^(5/2) + 
                   500*\[Rho]^3 - 250*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                   5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*(17 + 145*Sqrt[\[Rho]] - 
                   1015*\[Rho] + 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 - 
                   900*\[Rho]^(5/2) + 1480*\[Rho]^3 - 760*\[Rho]^(7/2) + 
                   55*\[Rho]^4 + 15*\[Rho]^(9/2) + 3*\[Rho]^5))*
                Log[1 - 2*Ec - \[Rho]])/(5*(-1 + 2*Ec)^3) - 
              ((8 + 4608*Ec^8 + 100*Sqrt[\[Rho]] - 1020*\[Rho] + 
                 1500*\[Rho]^(3/2) - 1230*\[Rho]^2 - 1980*\[Rho]^(5/2) + 
                 1600*\[Rho]^3 - 1060*\[Rho]^(7/2) + 75*\[Rho]^4 + 
                 1536*Ec^7*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho]) + 768*Ec^6*
                  (12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 20*\[Rho]^(3/2) + 
                   5*\[Rho]^2) - 1152*Ec^5*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 
                   10*\[Rho]^(3/2) - 20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 
                 32*Ec^3*(-17 - 145*Sqrt[\[Rho]] + 1695*\[Rho] - 
                   4185*\[Rho]^(3/2) + 4770*\[Rho]^2 - 2295*\[Rho]^(5/2) + 
                   620*\[Rho]^3 + 115*\[Rho]^(7/2)) + 80*Ec^4*(10 + 
                   44*Sqrt[\[Rho]] - 476*\[Rho] + 1320*\[Rho]^(3/2) - 
                   1506*\[Rho]^2 + 840*\[Rho]^(5/2) - 208*\[Rho]^3 + 
                   \[Rho]^4) + 24*Ec^2*(14 + 130*Sqrt[\[Rho]] - 1370*\[Rho] + 
                   2970*\[Rho]^(3/2) - 3330*\[Rho]^2 + 870*\[Rho]^(5/2) - 
                   20*\[Rho]^3 - 350*\[Rho]^(7/2) + 25*\[Rho]^4) - 
                 8*Ec*(11 + 115*Sqrt[\[Rho]] - 1165*\[Rho] + 2145*\[Rho]^
                     (3/2) - 2220*\[Rho]^2 - 525*\[Rho]^(5/2) + 
                   730*\[Rho]^3 - 675*\[Rho]^(7/2) + 50*\[Rho]^4))*
                Log[\[Rho]])/(5*(-1 + 2*Ec)^3) + 48*\[Rho]*(-1 + 
                5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
                \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                  4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, 2*Ec] - 
              192*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
                4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 
                  5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]*(-1 + 
                5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 4*\[Rho]^2 + 
                \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 
                  4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 96*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 
                9*\[Rho]^(3/2) - 4*\[Rho]^2 + \[Rho]^(5/2) + 
                2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + 
                  \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            96*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
              4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 
                5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
            384*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 8*\[Rho] - 9*\[Rho]^(3/2) + 
              4*\[Rho]^2 - \[Rho]^(5/2) - 2*Ec*(1 - 4*Sqrt[\[Rho]] + 
                5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
              -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*(1 - 5*Sqrt[\[Rho]] + 
              8*\[Rho] - 9*\[Rho]^(3/2) + 4*\[Rho]^2 - \[Rho]^(5/2) - 
              2*Ec*(1 - 4*Sqrt[\[Rho]] + 5*\[Rho] - 4*\[Rho]^(3/2) + 
                \[Rho]^2))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            96*\[Rho]*(-1 + 5*Sqrt[\[Rho]] - 8*\[Rho] + 9*\[Rho]^(3/2) - 
              4*\[Rho]^2 + \[Rho]^(5/2) + 2*Ec*(1 - 4*Sqrt[\[Rho]] + 
                5*\[Rho] - 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
              \[Rho]/(1 - 2*Ec)] - (651 + 128*Ec^8*(-1273 + 120*Pi^2) + 
              4875*Sqrt[\[Rho]] - 17213*\[Rho] + 178100*\[Rho]^(3/2) - 
              108104*\[Rho]^2 + 108104*\[Rho]^3 - 178100*\[Rho]^(7/2) + 
              17213*\[Rho]^4 - 4875*\[Rho]^(9/2) - 651*\[Rho]^5 - 
              60*Pi^2*(1 + 5*Sqrt[\[Rho]] + 5*\[Rho] - 200*\[Rho]^(3/2) + 
                800*\[Rho]^2 - 944*\[Rho]^(5/2) + 800*\[Rho]^3 - 
                200*\[Rho]^(7/2) + 5*\[Rho]^4 + 5*\[Rho]^(9/2) + \[Rho]^5) + 
              64*Ec^7*(6419 + 6350*Sqrt[\[Rho]] - 7394*\[Rho] + 
                80*Pi^2*(-7 - 5*Sqrt[\[Rho]] + 5*\[Rho])) + 16*Ec^6*(-24083 - 
                40100*Sqrt[\[Rho]] + 46556*\[Rho] + 55600*\[Rho]^(3/2) - 
                18556*\[Rho]^2 + 160*Pi^2*(12 + 15*Sqrt[\[Rho]] - 5*\[Rho] - 
                  20*\[Rho]^(3/2) + 5*\[Rho]^2)) - 16*Ec^5*(-9103 - 
                18050*Sqrt[\[Rho]] + 25494*\[Rho] + 88000*\[Rho]^(3/2) - 
                4468*\[Rho]^2 - 31900*\[Rho]^(5/2) + 1748*\[Rho]^3 + 
                240*Pi^2*(3 + 5*Sqrt[\[Rho]] - 5*\[Rho] + 10*\[Rho]^(3/2) - 
                  20*\[Rho]^2 + 10*\[Rho]^(5/2))) + 14400*\[Rho]*Zeta[3] - 
              72000*\[Rho]^(3/2)*Zeta[3] + 115200*\[Rho]^2*Zeta[3] - 
              129600*\[Rho]^(5/2)*Zeta[3] + 57600*\[Rho]^3*Zeta[3] - 
              14400*\[Rho]^(7/2)*Zeta[3] + 8*Ec^4*(1480 + 11050*
                 Sqrt[\[Rho]] + 20200*\[Rho]^(7/2) + 2711*\[Rho]^4 + 
                200*Pi^2*(1 + 2*Sqrt[\[Rho]] - 50*\[Rho] + 204*\[Rho]^(3/2) - 
                  270*\[Rho]^2 + 228*\[Rho]^(5/2) - 68*\[Rho]^3 + 
                  8*\[Rho]^(7/2) + \[Rho]^4) + 90*\[Rho]*(-159 + 
                  320*Zeta[3]) - 300*\[Rho]^(5/2)*(-679 + 384*Zeta[3]) - 
                200*\[Rho]^(3/2)*(-1999 + 576*Zeta[3]) + 20*\[Rho]^3*
                 (-1963 + 1440*Zeta[3]) + 80*\[Rho]^2*(-1973 + 
                  1800*Zeta[3])) + 4*Ec^3*(-9497 - 45950*Sqrt[\[Rho]] - 
                32359*\[Rho]^4 + 9750*\[Rho]^(9/2) + 1302*\[Rho]^5 + 
                40*Pi^2*(3 + 15*Sqrt[\[Rho]] + 535*\[Rho] - 2900*\[Rho]^
                    (3/2) + 5660*\[Rho]^2 - 6012*\[Rho]^(5/2) + 
                  3580*\[Rho]^3 - 820*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                  15*\[Rho]^(9/2) + 3*\[Rho]^5) + 163200*\[Rho]^(3/2)*
                 (-8 + 3*Zeta[3]) + 2400*\[Rho]^(7/2)*(95 + 12*Zeta[3]) - 
                3200*\[Rho]^2*(-241 + 207*Zeta[3]) - 450*\[Rho]*(-241 + 
                  256*Zeta[3]) + 100*\[Rho]^(5/2)*(-8761 + 6048*Zeta[3]) - 
                20*\[Rho]^3*(1807 + 10080*Zeta[3])) - Ec^2*(-20097 - 
                116900*Sqrt[\[Rho]] - 212947*\[Rho]^4 + 58500*\[Rho]^(9/2) + 
                7812*\[Rho]^5 + 240*Pi^2*(3 + 15*Sqrt[\[Rho]] + 155*\[Rho] - 
                  1260*\[Rho]^(3/2) + 3400*\[Rho]^2 - 3892*\[Rho]^(5/2) + 
                  2840*\[Rho]^3 - 700*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                  15*\[Rho]^(9/2) + 3*\[Rho]^5) + \[Rho]^2*(2513140 - 
                  2246400*Zeta[3]) + \[Rho]*(356892 - 345600*Zeta[3]) + 
                800*\[Rho]^(7/2)*(2233 + 216*Zeta[3]) + 400*\[Rho]^(3/2)*
                 (-9905 + 3888*Zeta[3]) + 200*\[Rho]^(5/2)*(-10135 + 
                  11232*Zeta[3]) - 40*\[Rho]^3*(21643 + 21600*Zeta[3])) + 
              Ec*(-5541 - 37650*Sqrt[\[Rho]] - 106039*\[Rho]^4 + 
                29250*\[Rho]^(9/2) + 3906*\[Rho]^5 + 120*Pi^2*
                 (3 + 15*Sqrt[\[Rho]] + 55*\[Rho] - 800*\[Rho]^(3/2) + 
                  2720*\[Rho]^2 - 3192*\[Rho]^(5/2) + 2560*\[Rho]^3 - 
                  640*\[Rho]^(7/2) + 15*\[Rho]^4 + 15*\[Rho]^(9/2) + 
                  3*\[Rho]^5) + \[Rho]^2*(864228 - 835200*Zeta[3]) + 
                400*\[Rho]^(7/2)*(2503 + 216*Zeta[3]) + 1600*\[Rho]^(3/2)*
                 (-857 + 342*Zeta[3]) - 240*\[Rho]^3*(2383 + 1560*Zeta[3]) + 
                200*\[Rho]^(5/2)*(-1865 + 4464*Zeta[3]) - 2*\[Rho]*
                 (-64171 + 57600*Zeta[3])))/(150*(-1 + 2*Ec)^3)) + 
          aP^2*(8*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
              4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 
                5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*Log[1 - 2*Ec]^3 + 
            Log[1 - 2*Ec]^2*((18 + 8448*Ec^8 - 210*Sqrt[\[Rho]] - 
                2030*\[Rho] - 4600*\[Rho]^(3/2) - 4210*\[Rho]^2 + 
                180*\[Rho]^(5/2) + 1780*\[Rho]^3 + 1480*\[Rho]^(7/2) + 
                115*\[Rho]^4 + 20*\[Rho]^(9/2) - 4*\[Rho]^5 + 2816*Ec^7*
                 (-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 1408*Ec^6*(12 - 
                  15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                  5*\[Rho]^2) + 2112*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                  10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) + 
                80*Ec^4*(19 - 86*Sqrt[\[Rho]] - 902*\[Rho] - 2628*
                   \[Rho]^(3/2) - 2856*\[Rho]^2 - 1692*\[Rho]^(5/2) - 
                  372*\[Rho]^3 - 8*\[Rho]^(7/2) + 2*\[Rho]^4) - 
                24*Ec^2*(-29 + 265*Sqrt[\[Rho]] + 2665*\[Rho] + 
                  6890*\[Rho]^(3/2) + 7320*\[Rho]^2 + 3700*\[Rho]^(5/2) + 
                  590*\[Rho]^3 - 390*\[Rho]^(7/2) - 35*\[Rho]^4 - 
                  10*\[Rho]^(9/2) + 2*\[Rho]^5) + 16*Ec^3*(-69 + 
                  585*Sqrt[\[Rho]] + 6515*\[Rho] + 17830*\[Rho]^(3/2) + 
                  19180*\[Rho]^2 + 11280*\[Rho]^(5/2) + 2780*\[Rho]^3 - 
                  130*\[Rho]^(7/2) + 10*\[Rho]^4 - 10*\[Rho]^(9/2) + 
                  2*\[Rho]^5) + 4*Ec*(-47 + 475*Sqrt[\[Rho]] + 4585*\[Rho] + 
                  11160*\[Rho]^(3/2) + 11310*\[Rho]^2 + 3630*\[Rho]^(5/2) - 
                  970*\[Rho]^3 - 1760*\[Rho]^(7/2) - 150*\[Rho]^4 - 
                  30*\[Rho]^(9/2) + 6*\[Rho]^5))/(5*(-1 + 2*Ec)^3) - 
              48*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
                4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 
                  5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*Log[2*Ec]) + 
            ((12*(-1 + 2*Ec)^5)/5 + 8*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^4 + 
              32*(1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2) + (24*(1 + Sqrt[\[Rho]])^4*
                \[Rho]^2)/(-1 + 2*Ec) + (32*\[Rho]^(5/2))/5 + 
              (4*\[Rho]^4)/(-1 + 2*Ec)^3 + 8*(1 - 2*Ec)^4*(1 + Sqrt[\[Rho]] + 
                \[Rho]) - 24*\[Rho]^2*(1 + Sqrt[\[Rho]] + \[Rho]) + 
              (16*\[Rho]^3*(1 + Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
              48*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(1 + 
                3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) - 
              96*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 
                5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            ((-24*(1 + Sqrt[\[Rho]])^4*(1 - 2*Ec + Sqrt[\[Rho]])*
                \[Rho]^(3/2))/(1 - 2*Ec) - 4*\[Rho]^(5/2) + (4*\[Rho]^4)/
               (-1 + 2*Ec)^3 + (16*\[Rho]^2*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                (1 + Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^2 - 
              8*(1 + Sqrt[\[Rho]])^4*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
              8*(1 + Sqrt[\[Rho]] + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
              48*((1 - 2*Ec)^2 - \[Rho])*Sqrt[\[Rho]]*(1 + 3*Sqrt[\[Rho]] + 
                5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) + 96*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                4*\[Rho]^(3/2) + \[Rho]^2) - (12*((1 - 2*Ec)^5 + 
                 \[Rho]^(5/2)))/5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            (2*\[Rho]^(3/2)*(90 + 180*Sqrt[\[Rho]] + 270*\[Rho] + 160*
                \[Rho]^(3/2) + 10*\[Rho]^2 + 5*\[Rho]^(5/2) - 5*\[Rho]^3 + 
               \[Rho]^(7/2))*Log[\[Rho]]^2)/5 + Log[\[Mu]^2/mb^2]*
             (6/5 + (288*Ec^5)/5 - 6*Sqrt[\[Rho]] - 18*\[Rho] - 
              168*\[Rho]^(3/2) + (-114 + 18/(1 - 2*Ec))*\[Rho]^2 + 
              (144*Ec*\[Rho]^(5/2))/(1 - 2*Ec) + (48*(2 - 6*Ec + 3*Ec^2)*
                \[Rho]^3)/(1 - 2*Ec)^2 + (24*(7 - 24*Ec + 18*Ec^2)*
                \[Rho]^(7/2))/(1 - 2*Ec)^2 + (6*(-3 + 17*Ec - 30*Ec^2 + 
                 12*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 6*\[Rho]^(9/2) - 
              (6*\[Rho]^5)/5 + 72*Ec^2*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
                2*\[Rho]) + 48*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 2*\[Rho]) + 
              48*Ec^3*(4*\[Rho]^(3/2) + \[Rho]^2) - 6*Ec*\[Rho]^(3/2)*(-24 - 
                18*Sqrt[\[Rho]] - 48*\[Rho] - 8*\[Rho]^(3/2) - 8*\[Rho]^2 + 
                \[Rho]^(5/2)) - 72*\[Rho]*(Sqrt[\[Rho]] + \[Rho] + 
                3*\[Rho]^(3/2) + \[Rho]^2 + \[Rho]^(5/2))*Log[\[Rho]]) + 
            Log[1 - 2*Ec - \[Rho]]*((-2*(-107 + 33408*Ec^8 + 
                 625*Sqrt[\[Rho]] + 125*\[Rho] + 4000*\[Rho]^(3/2) + 
                 1000*\[Rho]^2 - 1000*\[Rho]^3 - 4000*\[Rho]^(7/2) - 
                 125*\[Rho]^4 - 625*\[Rho]^(9/2) + 107*\[Rho]^5 + 
                 128*Ec^7*(-569 + 475*Sqrt[\[Rho]] + 475*\[Rho]) + 
                 64*Ec^6*(879 - 1125*Sqrt[\[Rho]] - 625*\[Rho] + 
                   2200*\[Rho]^(3/2) + 550*\[Rho]^2) + 96*Ec^5*(-211 + 
                   425*Sqrt[\[Rho]] + 1225*\[Rho] + 1900*\[Rho]^(3/2) + 
                   2200*\[Rho]^2 + 1500*\[Rho]^(5/2)) - 40*Ec^4*(-179 + 
                   1090*Sqrt[\[Rho]] + 7810*\[Rho] + 18120*\[Rho]^(3/2) + 
                   13260*\[Rho]^2 + 2520*\[Rho]^(5/2) - 2440*\[Rho]^3 - 
                   1360*\[Rho]^(7/2) + 125*\[Rho]^4) - 6*Ec*(-77 + 
                   325*Sqrt[\[Rho]] - 2375*\[Rho] - 1000*\[Rho]^(3/2) - 
                   1600*\[Rho]^2 + 5400*\[Rho]^(5/2) + 4200*\[Rho]^3 - 
                   600*\[Rho]^(7/2) + 25*\[Rho]^4 - 625*\[Rho]^(9/2) + 
                   107*\[Rho]^5) + 12*Ec^2*(18 - 525*Sqrt[\[Rho]] - 
                   8925*\[Rho] - 15100*\[Rho]^(3/2) - 10300*\[Rho]^2 + 
                   11700*\[Rho]^(5/2) + 11800*\[Rho]^3 + 4300*\[Rho]^(7/2) + 
                   200*\[Rho]^4 - 625*\[Rho]^(9/2) + 107*\[Rho]^5) - 
                 8*Ec^3*(433 - 4025*Sqrt[\[Rho]] - 35525*\[Rho] - 
                   75700*\[Rho]^(3/2) - 51100*\[Rho]^2 + 17100*\[Rho]^(5/2) + 
                   27900*\[Rho]^3 + 14100*\[Rho]^(7/2) + 325*\[Rho]^4 - 
                   625*\[Rho]^(9/2) + 107*\[Rho]^5)))/(75*(-1 + 2*Ec)^3) - 
              (4*(4 + 384*Ec^8 - 35*Sqrt[\[Rho]] - 245*\[Rho] - 
                 580*\[Rho]^(3/2) - 280*\[Rho]^2 + 360*\[Rho]^(5/2) + 
                 500*\[Rho]^3 + 260*\[Rho]^(7/2) + 20*\[Rho]^4 - 
                 5*\[Rho]^(9/2) + \[Rho]^5 + 128*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 
                   5*\[Rho]) + 64*Ec^6*(12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 
                   20*\[Rho]^(3/2) + 5*\[Rho]^2) + 96*Ec^5*(-3 + 
                   5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 
                   20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 40*Ec^4*(-3 + 
                   18*Sqrt[\[Rho]] + 138*\[Rho] + 348*\[Rho]^(3/2) + 
                   270*\[Rho]^2 + 84*\[Rho]^(5/2) - 20*\[Rho]^3 - 
                   8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*(19 - 
                   155*Sqrt[\[Rho]] - 1165*\[Rho] - 2810*\[Rho]^(3/2) - 
                   1910*\[Rho]^2 - 150*\[Rho]^(5/2) + 570*\[Rho]^3 + 
                   270*\[Rho]^(7/2) + 5*\[Rho]^4 - 5*\[Rho]^(9/2) + 
                   \[Rho]^5) + 12*Ec^2*(9 - 75*Sqrt[\[Rho]] - 535*\[Rho] - 
                   1270*\[Rho]^(3/2) - 780*\[Rho]^2 + 190*\[Rho]^(5/2) + 
                   500*\[Rho]^3 + 250*\[Rho]^(7/2) + 15*\[Rho]^4 - 
                   5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*(17 - 145*Sqrt[\[Rho]] - 
                   1015*\[Rho] - 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 + 
                   900*\[Rho]^(5/2) + 1480*\[Rho]^3 + 760*\[Rho]^(7/2) + 
                   55*\[Rho]^4 - 15*\[Rho]^(9/2) + 3*\[Rho]^5))*Log[\[Rho]])/(
                5*(-1 + 2*Ec)^3)) - (32*Ec*(48*Ec^7 + 16*Ec^6*
                (-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 8*Ec^5*(12 - 
                 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 5*\[Rho]^2) + 
               15*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
                 4*\[Rho]^2 + \[Rho]^(5/2)) - 15*Ec*\[Rho]*
                (7 + 33*Sqrt[\[Rho]] + 50*\[Rho] + 53*\[Rho]^(3/2) + 
                 22*\[Rho]^2 + 5*\[Rho]^(5/2)) + 12*Ec^4*(-3 + 
                 5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 20*\[Rho]^2 + 
                 10*\[Rho]^(5/2)) + 10*Ec^2*\[Rho]*(26 + 115*Sqrt[\[Rho]] + 
                 163*\[Rho] + 159*\[Rho]^(3/2) + 59*\[Rho]^2 + 
                 11*\[Rho]^(5/2)) + 5*Ec^3*(1 - 2*Sqrt[\[Rho]] - 50*\[Rho] - 
                 204*\[Rho]^(3/2) - 270*\[Rho]^2 - 228*\[Rho]^(5/2) - 
                 68*\[Rho]^3 - 8*\[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, 2*Ec])/
             (5*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(5 + 20*Sqrt[\[Rho]] + 22*
                \[Rho] + 20*\[Rho]^(3/2) + 5*\[Rho]^2)*PolyLog[2, Sqrt[
                \[Rho]]])/5 - (8*(3 - 96*Ec^5 - 30*Sqrt[\[Rho]] - 250*
                \[Rho] - 760*\[Rho]^(3/2) + (-880 + 30/(1 - 2*Ec))*\[Rho]^2 + 
               (-562 + 120/(1 - 2*Ec))*\[Rho]^(5/2) - (10*(7 - 56*Ec + 
                  92*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(-1 + 2*Ec + Ec^2)*
                 \[Rho]^(7/2))/(1 - 2*Ec)^2 - (5*(3 - 16*Ec + 24*Ec^2)*
                 \[Rho]^4)/(-1 + 2*Ec)^3 - 80*Ec^3*\[Rho]*(2 + 
                 4*Sqrt[\[Rho]] + \[Rho]) - 80*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 
                 2*\[Rho]) - 120*Ec^2*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2)) + 10*Ec*(-1 + 8*Sqrt[\[Rho]] + 68*\[Rho] + 
                 192*\[Rho]^(3/2) + 186*\[Rho]^2 + 120*\[Rho]^(5/2) + 
                 24*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/5 + 
            (8*(-3 + 96*Ec^5 + 30*Sqrt[\[Rho]] + 250*\[Rho] + 600*
                \[Rho]^(3/2) + 30*(8 + (-1 + 2*Ec)^(-1))*\[Rho]^2 + 
               (-142 + 120/(-1 + 2*Ec))*\[Rho]^(5/2) - (10*(57 - 200*Ec + 
                  164*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - (80*(3 - 10*Ec + 7*Ec^2)*
                 \[Rho]^(7/2))/(1 - 2*Ec)^2 + (5*(3 - 16*Ec + 24*Ec^2)*
                 \[Rho]^4)/(-1 + 2*Ec)^3 + 80*Ec^3*\[Rho]*(2 + 
                 4*Sqrt[\[Rho]] + \[Rho]) + 80*Ec^4*(-1 + 2*Sqrt[\[Rho]] + 
                 2*\[Rho]) + 120*Ec^2*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                 2*\[Rho]^(3/2)) - 10*Ec*(-1 + 8*Sqrt[\[Rho]] + 68*\[Rho] + 
                 192*\[Rho]^(3/2) + 186*\[Rho]^2 + 120*\[Rho]^(5/2) + 
                 24*\[Rho]^3))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/5 + 
            (4*(1 + Sqrt[\[Rho]])^6*(1 - 11*Sqrt[\[Rho]] + 56*\[Rho] - 11*
                \[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/5 + 
            (4 - 32*Sqrt[\[Rho]] - 192*\[Rho] - 528*\[Rho]^(3/2) - 
              240*\[Rho]^2 + 144*\[Rho]^(5/2) + 384*\[Rho]^3 + 
              144*\[Rho]^(7/2) + 20*\[Rho]^4 - 8*\[Rho]^(9/2) + 
              (8*\[Rho]^5)/5 + 8*Ec*(-1 + 8*Sqrt[\[Rho]] + 44*\[Rho] + 
                72*\[Rho]^(3/2) - 72*\[Rho]^(5/2) - 44*\[Rho]^3 - 
                8*\[Rho]^(7/2) + \[Rho]^4))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
            Log[1 - 2*Ec]*(-1/300*(-779 - 33024*Ec^8 + 3400*Sqrt[\[Rho]] + 
                 40*(623 + 240*Pi^2)*\[Rho] + 3200*(83 + 15*Pi^2)*
                  \[Rho]^(3/2) + 20*(10373 + 3840*Pi^2)*\[Rho]^2 + 
                 9600*(35 + 9*Pi^2)*\[Rho]^(5/2) + 240*(319 + 160*Pi^2)*
                  \[Rho]^3 + 4800*(13 + 2*Pi^2)*\[Rho]^(7/2) - 
                 1905*\[Rho]^4 + 1024*Ec^7*(-26 + 50*Sqrt[\[Rho]] + 
                   165*\[Rho]) - 128*Ec^6*(-1519 + 3200*Sqrt[\[Rho]] + 
                   4700*\[Rho] + 400*\[Rho]^(3/2) + 280*\[Rho]^2) + 
                 768*Ec^5*(-234 + 425*Sqrt[\[Rho]] - 530*\[Rho] - 
                   4250*\[Rho]^(3/2) - 1760*\[Rho]^2 - 850*\[Rho]^(5/2) + 
                   10*\[Rho]^3) - 80*Ec^4*(4 - 3720*Sqrt[\[Rho]] - 
                   80*(365 + 24*Pi^2)*\[Rho] - 240*(551 + 32*Pi^2)*
                    \[Rho]^(3/2) - 12*(6057 + 800*Pi^2)*\[Rho]^2 - 
                   240*(259 + 32*Pi^2)*\[Rho]^(5/2) - 80*(55 + 24*Pi^2)*
                    \[Rho]^3 - 480*\[Rho]^(7/2) + 11*\[Rho]^4) - 
                 16*Ec*(-624 + 3125*Sqrt[\[Rho]] + 25*(697 + 192*Pi^2)*
                    \[Rho] + 600*(239 + 38*Pi^2)*\[Rho]^(3/2) + 
                   30*(3623 + 1160*Pi^2)*\[Rho]^2 + 300*(537 + 124*Pi^2)*
                    \[Rho]^(5/2) + 7800*(5 + 2*Pi^2)*\[Rho]^3 + 
                   200*(137 + 18*Pi^2)*\[Rho]^(7/2) + 110*\[Rho]^4) - 
                 64*Ec^3*(-1248 + 7800*Sqrt[\[Rho]] + 50*(781 + 96*Pi^2)*
                    \[Rho] + 50*(4073 + 408*Pi^2)*\[Rho]^(3/2) + 
                   920*(143 + 30*Pi^2)*\[Rho]^2 + 450*(327 + 56*Pi^2)*
                    \[Rho]^(5/2) + 350*(73 + 24*Pi^2)*\[Rho]^3 + 
                   50*(241 + 24*Pi^2)*\[Rho]^(7/2) + 735*\[Rho]^4) + 
                 24*Ec^2*(-1877 + 10200*Sqrt[\[Rho]] + 120*(419 + 80*Pi^2)*
                    \[Rho] + 200*(1627 + 216*Pi^2)*\[Rho]^(3/2) + 
                   960*(242 + 65*Pi^2)*\[Rho]^2 + 600*(511 + 104*Pi^2)*
                    \[Rho]^(5/2) + 2400*(29 + 10*Pi^2)*\[Rho]^3 + 
                   200*(209 + 24*Pi^2)*\[Rho]^(7/2) + 1595*\[Rho]^4))/
                (-1 + 2*Ec)^3 + 72*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 
                3*\[Rho] + \[Rho]^(3/2) + \[Rho]^2)*Log[\[Mu]^2/mb^2] + 
              (8*(2*\[Rho]*(-60 - 170*Sqrt[\[Rho]] - 35*\[Rho] + 
                   101*\[Rho]^(3/2) + 205*\[Rho]^2 + 70*\[Rho]^(5/2) + 
                   120*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + 
                     \[Rho]^2)) + (3*(1 - 2*Ec)^8 + 10*(1 - 2*Ec)^6*
                    (1 + Sqrt[\[Rho]])^4 + 30*(1 - 2*Ec)^2*(1 + Sqrt[\[Rho]])^
                     4*\[Rho]^2 + 5*\[Rho]^4 + 10*(-1 + 2*Ec)^7*(1 + 
                     Sqrt[\[Rho]] + \[Rho]) + 20*(-1 + 2*Ec)*\[Rho]^3*
                    (1 + Sqrt[\[Rho]] + \[Rho]) + 60*(-1 + 2*Ec)^5*
                    (Sqrt[\[Rho]] + 3*\[Rho] + 5*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                     \[Rho]^(5/2)))/(1 - 2*Ec)^3)*Log[1 - 2*Ec - 
                  Sqrt[\[Rho]]])/5 + (8*(3*(1 - 2*Ec)^5 + 10*(1 - 2*Ec)^3*
                  (1 + Sqrt[\[Rho]])^4 + 10*(1 + Sqrt[\[Rho]])^4*
                  \[Rho]^(3/2) + (30*(-1 + 2*Ec - Sqrt[\[Rho]])*
                   (1 + Sqrt[\[Rho]])^4*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                 8*\[Rho]^(5/2) + (5*\[Rho]^4)/(1 - 2*Ec)^3 - 10*(1 - 2*Ec)^4*
                  (1 + Sqrt[\[Rho]] + \[Rho]) + 10*\[Rho]^2*(1 + 
                   Sqrt[\[Rho]] + \[Rho]) - (20*\[Rho]^2*(-1 + 4*Ec - 
                    4*Ec^2 + \[Rho])*(1 + Sqrt[\[Rho]] + \[Rho]))/(1 - 2*Ec)^
                   2 - 120*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 
                   4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2) - 
                 60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(Sqrt[\[Rho]] + 3*\[Rho] + 
                   5*\[Rho]^(3/2) + 3*\[Rho]^2 + \[Rho]^(5/2)))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]])/5 + (8*(4 + 384*Ec^8 - 
                 35*Sqrt[\[Rho]] - 245*\[Rho] - 580*\[Rho]^(3/2) - 
                 280*\[Rho]^2 + 360*\[Rho]^(5/2) + 500*\[Rho]^3 + 
                 260*\[Rho]^(7/2) + 20*\[Rho]^4 - 5*\[Rho]^(9/2) + \[Rho]^5 + 
                 128*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 64*Ec^6*
                  (12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                   5*\[Rho]^2) + 96*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                   10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                 40*Ec^4*(-3 + 18*Sqrt[\[Rho]] + 138*\[Rho] + 
                   348*\[Rho]^(3/2) + 270*\[Rho]^2 + 84*\[Rho]^(5/2) - 
                   20*\[Rho]^3 - 8*\[Rho]^(7/2) + \[Rho]^4) - 8*Ec^3*
                  (19 - 155*Sqrt[\[Rho]] - 1165*\[Rho] - 2810*\[Rho]^(3/2) - 
                   1910*\[Rho]^2 - 150*\[Rho]^(5/2) + 570*\[Rho]^3 + 
                   270*\[Rho]^(7/2) + 5*\[Rho]^4 - 5*\[Rho]^(9/2) + 
                   \[Rho]^5) + 12*Ec^2*(9 - 75*Sqrt[\[Rho]] - 535*\[Rho] - 
                   1270*\[Rho]^(3/2) - 780*\[Rho]^2 + 190*\[Rho]^(5/2) + 
                   500*\[Rho]^3 + 250*\[Rho]^(7/2) + 15*\[Rho]^4 - 
                   5*\[Rho]^(9/2) + \[Rho]^5) - 2*Ec*(17 - 145*Sqrt[\[Rho]] - 
                   1015*\[Rho] - 2400*\[Rho]^(3/2) - 1320*\[Rho]^2 + 
                   900*\[Rho]^(5/2) + 1480*\[Rho]^3 + 760*\[Rho]^(7/2) + 
                   55*\[Rho]^4 - 15*\[Rho]^(9/2) + 3*\[Rho]^5))*
                Log[1 - 2*Ec - \[Rho]])/(5*(-1 + 2*Ec)^3) - 
              ((8 + 4608*Ec^8 - 100*Sqrt[\[Rho]] - 1020*\[Rho] - 
                 1500*\[Rho]^(3/2) - 1230*\[Rho]^2 + 1980*\[Rho]^(5/2) + 
                 1600*\[Rho]^3 + 1060*\[Rho]^(7/2) + 75*\[Rho]^4 + 
                 1536*Ec^7*(-7 + 5*Sqrt[\[Rho]] + 5*\[Rho]) + 768*Ec^6*
                  (12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 20*\[Rho]^(3/2) + 
                   5*\[Rho]^2) + 1152*Ec^5*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 
                   10*\[Rho]^(3/2) + 20*\[Rho]^2 + 10*\[Rho]^(5/2)) - 
                 32*Ec^3*(17 - 145*Sqrt[\[Rho]] - 1695*\[Rho] - 
                   4185*\[Rho]^(3/2) - 4770*\[Rho]^2 - 2295*\[Rho]^(5/2) - 
                   620*\[Rho]^3 + 115*\[Rho]^(7/2)) + 80*Ec^4*(10 - 
                   44*Sqrt[\[Rho]] - 476*\[Rho] - 1320*\[Rho]^(3/2) - 
                   1506*\[Rho]^2 - 840*\[Rho]^(5/2) - 208*\[Rho]^3 + 
                   \[Rho]^4) + 24*Ec^2*(14 - 130*Sqrt[\[Rho]] - 1370*\[Rho] - 
                   2970*\[Rho]^(3/2) - 3330*\[Rho]^2 - 870*\[Rho]^(5/2) - 
                   20*\[Rho]^3 + 350*\[Rho]^(7/2) + 25*\[Rho]^4) - 
                 8*Ec*(11 - 115*Sqrt[\[Rho]] - 1165*\[Rho] - 2145*\[Rho]^
                     (3/2) - 2220*\[Rho]^2 + 525*\[Rho]^(5/2) + 
                   730*\[Rho]^3 + 675*\[Rho]^(7/2) + 50*\[Rho]^4))*
                Log[\[Rho]])/(5*(-1 + 2*Ec)^3) - 48*\[Rho]*(1 + 
                5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + 
                \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                  4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, 2*Ec] - 
              192*\[Rho]*(-(Sqrt[\[Rho]]*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 
                   3*\[Rho]^(3/2) + \[Rho]^2)) + (-1 + 2*Ec)*
                 (1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(1 + 
                5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + 
                \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                  4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] - 96*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 
                9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 
                2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + 
                  \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            Log[\[Rho]]*((Sqrt[\[Rho]]*(225 + 5760*Ec^7*(5 + 
                   12*Sqrt[\[Rho]]) + 1230*Sqrt[\[Rho]] + 33900*\[Rho] + 
                 33840*\[Rho]^(3/2) + 94800*\[Rho]^2 + 39040*\[Rho]^(5/2) + 
                 38500*\[Rho]^3 + 2330*\[Rho]^(7/2) - 575*\[Rho]^4 + 
                 124*\[Rho]^(9/2) + 960*Ec^6*(-45 - 100*Sqrt[\[Rho]] + 
                   80*\[Rho] + 17*\[Rho]^(3/2)) + 480*Ec^5*(45 + 
                   84*Sqrt[\[Rho]] - 330*\[Rho] + 78*\[Rho]^(3/2) + 
                   40*\[Rho]^2 + 2*\[Rho]^(5/2)) - 80*Ec^4*(45 + 
                   60*Sqrt[\[Rho]] - 6690*\[Rho] - 4668*\[Rho]^(3/2) - 
                   10740*\[Rho]^2 - 2890*\[Rho]^(5/2) - 1120*\[Rho]^3 + 
                   77*\[Rho]^(7/2)) - 6*Ec*(225 + 1190*Sqrt[\[Rho]] + 
                   42500*\[Rho] + 45150*\[Rho]^(3/2) + 118800*\[Rho]^2 + 
                   50420*\[Rho]^(5/2) + 43900*\[Rho]^3 + 2685*\[Rho]^(7/2) - 
                   575*\[Rho]^4 + 124*\[Rho]^(9/2)) - 8*Ec^3*(225 + 
                   990*Sqrt[\[Rho]] + 116550*\[Rho] + 118980*\[Rho]^(3/2) + 
                   276000*\[Rho]^2 + 103770*\[Rho]^(5/2) + 66750*\[Rho]^3 + 
                   3275*\[Rho]^(7/2) - 575*\[Rho]^4 + 124*\[Rho]^(9/2)) + 
                 6*Ec^2*(450 + 2220*Sqrt[\[Rho]] + 120300*\[Rho] + 
                   130550*\[Rho]^(3/2) + 322200*\[Rho]^2 + 134340*\[Rho]^
                     (5/2) + 102900*\[Rho]^3 + 6165*\[Rho]^(7/2) - 
                   1150*\[Rho]^4 + 248*\[Rho]^(9/2))))/(75*(-1 + 2*Ec)^3) - 
              (128*\[Rho]^(3/2)*(5 + 20*Sqrt[\[Rho]] + 22*\[Rho] + 
                 20*\[Rho]^(3/2) + 5*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/5 + 
              (4*(1 + Sqrt[\[Rho]])^6*(1 - 11*Sqrt[\[Rho]] + 56*\[Rho] - 
                 11*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]])/5 + 
              96*(-1 + 2*Ec)*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                4*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] + (-96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 
                  5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) + 96*(-1 + 2*Ec)*
                 \[Rho]*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + 
                  \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 
                3*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] + 48*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 
                9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 
                2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + 
                  \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            (-96*\[Rho]^(3/2)*(1 + 3*Sqrt[\[Rho]] + 5*\[Rho] + 
                3*\[Rho]^(3/2) + \[Rho]^2) + 96*(-1 + 2*Ec)*\[Rho]*(1 + 
                4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*
             PolyLog[3, 1 - 2*Ec] + 384*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 
              8*\[Rho] + 9*\[Rho]^(3/2) + 4*\[Rho]^2 + \[Rho]^(5/2) - 
              2*Ec*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 4*\[Rho]^(3/2) + 
                \[Rho]^2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            384*\[Rho]*(1 + 5*Sqrt[\[Rho]] + 8*\[Rho] + 9*\[Rho]^(3/2) + 
              4*\[Rho]^2 + \[Rho]^(5/2) - 2*Ec*(1 + 4*Sqrt[\[Rho]] + 
                5*\[Rho] + 4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + (-96*\[Rho]^(3/2)*(1 + 
                3*Sqrt[\[Rho]] + 5*\[Rho] + 3*\[Rho]^(3/2) + \[Rho]^2) + 
              96*(-1 + 2*Ec)*\[Rho]*(1 + 4*Sqrt[\[Rho]] + 5*\[Rho] + 
                4*\[Rho]^(3/2) + \[Rho]^2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            (651 + 128*Ec^8*(-1273 + 120*Pi^2) - 4875*Sqrt[\[Rho]] - 
              17213*\[Rho] - 178100*\[Rho]^(3/2) - 108104*\[Rho]^2 + 
              108104*\[Rho]^3 + 178100*\[Rho]^(7/2) + 17213*\[Rho]^4 + 
              4875*\[Rho]^(9/2) - 651*\[Rho]^5 - 60*Pi^2*(1 - 
                5*Sqrt[\[Rho]] + 5*\[Rho] - 120*\[Rho]^(3/2) - 480*\[Rho]^2 - 
                464*\[Rho]^(5/2) - 480*\[Rho]^3 - 120*\[Rho]^(7/2) + 
                5*\[Rho]^4 - 5*\[Rho]^(9/2) + \[Rho]^5) + 64*Ec^7*(6419 - 
                6350*Sqrt[\[Rho]] - 7394*\[Rho] + 80*Pi^2*(-7 + 
                  5*Sqrt[\[Rho]] + 5*\[Rho])) + 16*Ec^6*(-24083 + 
                40100*Sqrt[\[Rho]] + 46556*\[Rho] - 55600*\[Rho]^(3/2) - 
                18556*\[Rho]^2 + 160*Pi^2*(12 - 15*Sqrt[\[Rho]] - 5*\[Rho] + 
                  20*\[Rho]^(3/2) + 5*\[Rho]^2)) + 16*Ec^5*(9103 - 
                18050*Sqrt[\[Rho]] - 25494*\[Rho] + 88000*\[Rho]^(3/2) + 
                4468*\[Rho]^2 - 31900*\[Rho]^(5/2) - 1748*\[Rho]^3 + 
                240*Pi^2*(-3 + 5*Sqrt[\[Rho]] + 5*\[Rho] + 10*\[Rho]^(3/2) + 
                  20*\[Rho]^2 + 10*\[Rho]^(5/2))) + 14400*\[Rho]*Zeta[3] + 
              72000*\[Rho]^(3/2)*Zeta[3] + 115200*\[Rho]^2*Zeta[3] + 
              129600*\[Rho]^(5/2)*Zeta[3] + 57600*\[Rho]^3*Zeta[3] + 
              14400*\[Rho]^(7/2)*Zeta[3] + 8*Ec^4*(1480 - 11050*
                 Sqrt[\[Rho]] - 20200*\[Rho]^(7/2) + 2711*\[Rho]^4 + 
                200*Pi^2*(1 - 2*Sqrt[\[Rho]] - 50*\[Rho] - 204*\[Rho]^(3/2) - 
                  270*\[Rho]^2 - 228*\[Rho]^(5/2) - 68*\[Rho]^3 - 
                  8*\[Rho]^(7/2) + \[Rho]^4) + 90*\[Rho]*(-159 + 
                  320*Zeta[3]) + 300*\[Rho]^(5/2)*(-679 + 384*Zeta[3]) + 
                200*\[Rho]^(3/2)*(-1999 + 576*Zeta[3]) + 20*\[Rho]^3*
                 (-1963 + 1440*Zeta[3]) + 80*\[Rho]^2*(-1973 + 
                  1800*Zeta[3])) + 4*Ec^3*(-9497 + 45950*Sqrt[\[Rho]] - 
                32359*\[Rho]^4 - 9750*\[Rho]^(9/2) + 1302*\[Rho]^5 + 
                40*Pi^2*(3 - 15*Sqrt[\[Rho]] + 535*\[Rho] + 1940*\[Rho]^
                    (3/2) + 1820*\[Rho]^2 + 1788*\[Rho]^(5/2) - 
                  260*\[Rho]^3 - 140*\[Rho]^(7/2) + 15*\[Rho]^4 - 
                  15*\[Rho]^(9/2) + 3*\[Rho]^5) - 163200*\[Rho]^(3/2)*
                 (-8 + 3*Zeta[3]) - 2400*\[Rho]^(7/2)*(95 + 12*Zeta[3]) - 
                3200*\[Rho]^2*(-241 + 207*Zeta[3]) - 450*\[Rho]*(-241 + 
                  256*Zeta[3]) - 100*\[Rho]^(5/2)*(-8761 + 6048*Zeta[3]) - 
                20*\[Rho]^3*(1807 + 10080*Zeta[3])) - Ec^2*(-20097 + 
                116900*Sqrt[\[Rho]] - 212947*\[Rho]^4 - 58500*\[Rho]^(9/2) + 
                7812*\[Rho]^5 + 240*Pi^2*(3 - 15*Sqrt[\[Rho]] + 155*\[Rho] + 
                  300*\[Rho]^(3/2) - 440*\[Rho]^2 - 332*\[Rho]^(5/2) - 
                  1000*\[Rho]^3 - 260*\[Rho]^(7/2) + 15*\[Rho]^4 - 
                  15*\[Rho]^(9/2) + 3*\[Rho]^5) + \[Rho]^2*(2513140 - 
                  2246400*Zeta[3]) + \[Rho]*(356892 - 345600*Zeta[3]) - 
                800*\[Rho]^(7/2)*(2233 + 216*Zeta[3]) - 400*\[Rho]^(3/2)*
                 (-9905 + 3888*Zeta[3]) - 200*\[Rho]^(5/2)*(-10135 + 
                  11232*Zeta[3]) - 40*\[Rho]^3*(21643 + 21600*Zeta[3])) - 
              Ec*(5541 - 37650*Sqrt[\[Rho]] + 106039*\[Rho]^4 + 
                29250*\[Rho]^(9/2) - 3906*\[Rho]^5 - 120*Pi^2*
                 (3 - 15*Sqrt[\[Rho]] + 55*\[Rho] - 160*\[Rho]^(3/2) - 
                  1120*\[Rho]^2 - 1032*\[Rho]^(5/2) - 1280*\[Rho]^3 - 
                  320*\[Rho]^(7/2) + 15*\[Rho]^4 - 15*\[Rho]^(9/2) + 
                  3*\[Rho]^5) + 400*\[Rho]^(7/2)*(2503 + 216*Zeta[3]) + 
                1600*\[Rho]^(3/2)*(-857 + 342*Zeta[3]) + 240*\[Rho]^3*
                 (2383 + 1560*Zeta[3]) + 200*\[Rho]^(5/2)*(-1865 + 
                  4464*Zeta[3]) + 2*\[Rho]*(-64171 + 57600*Zeta[3]) + 
                12*\[Rho]^2*(-72019 + 69600*Zeta[3])))/(150*(-1 + 2*Ec)^3)) + 
          aVR^2*((-4*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*
                \[Rho] - 9*\[Rho]^2)*Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
             ((141 + 25344*Ec^6 - 775*\[Rho] - 11010*\[Rho]^2 - 
                2490*\[Rho]^3 - 10*\[Rho]^4 - 18*\[Rho]^5 + 9504*Ec^5*
                 (-3 + 5*\[Rho]) + 80*Ec^4*(3 - 1001*\[Rho] + 228*\[Rho]^2) - 
                160*Ec^3*(-60 - 173*\[Rho] + 336*\[Rho]^2 + 9*\[Rho]^3) - 
                240*Ec^2*(12 - 23*\[Rho] + 45*\[Rho]^2 + 57*\[Rho]^3) + 
                2*Ec*(-141 - 545*\[Rho] + 19290*\[Rho]^2 + 8070*\[Rho]^3 + 
                  10*\[Rho]^4 + 18*\[Rho]^5))/(-15 + 30*Ec) + 
              8*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
                9*\[Rho]^2)*Log[2*Ec]) + (-28/5 + (1536*Ec^5)/5 + 
              (76*\[Rho])/3 - 64*\[Rho]^(3/2) + 364*\[Rho]^2 - 
              (4736*\[Rho]^(5/2))/15 + (108 + 48/(-1 + 2*Ec))*\[Rho]^3 - 
              64*\[Rho]^(7/2) + 192*Ec^4*(-1 + 3*\[Rho]) + (128*Ec^3*
                (-3 - 16*\[Rho] + 6*\[Rho]^2))/3 - 32*Ec*\[Rho]*(-2 + 
                15*\[Rho] + 6*\[Rho]^2) - 32*Ec^2*(-3 + \[Rho] + 
                18*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            (-28/5 + (1536*Ec^5)/5 + (76*\[Rho])/3 + 64*\[Rho]^(3/2) + 
              364*\[Rho]^2 + (5456/15 + 48/(-1 + 2*Ec))*\[Rho]^(5/2) + 
              (108 + 48/(-1 + 2*Ec))*\[Rho]^3 + 64*\[Rho]^(7/2) + 
              192*Ec^4*(-1 + 3*\[Rho]) + 32*Ec*\[Rho]*(2 - 15*\[Rho] + 
                (3*\[Rho]^(3/2))/(1 - 2*Ec) - 6*\[Rho]^2) + 
              (128*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2))/3 - 32*Ec^2*(-3 + 
                \[Rho] + 18*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
             Log[\[Rho]] - (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*
                \[Rho]^3)*Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
             (-1/225*(-903 + 235008*Ec^6 + 4625*\[Rho] + 15000*\[Rho]^2 - 
                 15000*\[Rho]^3 - 4625*\[Rho]^4 + 903*\[Rho]^5 + 
                 864*Ec^5*(-191 + 625*\[Rho]) + 80*Ec^4*(-699 - 3395*\[Rho] + 
                   5160*\[Rho]^2) + 120*Ec^2*(21 + 25*\[Rho] - 1230*
                    \[Rho]^2 + 270*\[Rho]^3) + 80*Ec^3*(561 - 635*\[Rho] - 
                   870*\[Rho]^2 + 1350*\[Rho]^3) + Ec*(-714 + 2150*\[Rho] + 
                   9600*\[Rho]^2 - 67200*\[Rho]^3 + 9250*\[Rho]^4 - 
                   1806*\[Rho]^5))/(-1 + 2*Ec) - (2*(51 + 2304*Ec^6 - 
                 185*\[Rho] - 1080*\[Rho]^2 + 1200*\[Rho]^3 + 5*\[Rho]^4 + 
                 9*\[Rho]^5 + 864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*
                  (-15 - 91*\[Rho] + 36*\[Rho]^2) + 80*Ec^3*(30 + 20*\[Rho] - 
                   81*\[Rho]^2 + 9*\[Rho]^3) - 120*Ec^2*(6 - 8*\[Rho] + 
                   9*\[Rho]^2 + 15*\[Rho]^3) - 2*Ec*(51 - 65*\[Rho] - 
                   1980*\[Rho]^2 + 660*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5))*
                Log[\[Rho]])/(-15 + 30*Ec)) - (16*Ec*(288*Ec^5 + 108*Ec^4*
                (-3 + 5*\[Rho]) + 15*\[Rho]*(-2 + 15*\[Rho] + 9*\[Rho]^2) - 
               15*Ec*\[Rho]*(-2 + 15*\[Rho] + 9*\[Rho]^2) - 10*Ec^2*\[Rho]*
                (-38 + 51*\[Rho] + 9*\[Rho]^2) + 10*Ec^3*(9 - 91*\[Rho] + 
                 12*\[Rho]^2))*PolyLog[2, 2*Ec])/(-15 + 30*Ec) - 
            (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*PolyLog[2, Sqrt[
                \[Rho]]])/15 + (8*(21 + 2304*Ec^6 - 95*\[Rho] - 240*
                \[Rho]^(3/2) - 1365*\[Rho]^2 - 1184*\[Rho]^(5/2) - 225*
                \[Rho]^3 - 240*\[Rho]^(7/2) + 864*Ec^5*(-3 + 5*\[Rho]) + 80*
                Ec^4*(-3 - 91*\[Rho] + 24*\[Rho]^2) - 80*Ec^3*(-15 - 
                 29*\[Rho] + 66*\[Rho]^2) - 120*Ec^2*(3 - 5*\[Rho] + 
                 12*\[Rho]^2 + 12*\[Rho]^3) + 2*Ec*(-21 - 25*\[Rho] + 
                 240*\[Rho]^(3/2) + 2265*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                 765*\[Rho]^3 + 240*\[Rho]^(7/2)))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))])/(-15 + 30*Ec) + 
            (8*(21 + 2304*Ec^6 - 95*\[Rho] + 240*\[Rho]^(3/2) - 1365*
                \[Rho]^2 + 1184*\[Rho]^(5/2) - 225*\[Rho]^3 + 240*
                \[Rho]^(7/2) + 864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*
                (-3 - 91*\[Rho] + 24*\[Rho]^2) - 80*Ec^3*(-15 - 29*\[Rho] + 
                 66*\[Rho]^2) - 120*Ec^2*(3 - 5*\[Rho] + 12*\[Rho]^2 + 
                 12*\[Rho]^3) - 2*Ec*(21 + 25*\[Rho] + 240*\[Rho]^(3/2) - 
                 2265*\[Rho]^2 + 1184*\[Rho]^(5/2) - 765*\[Rho]^3 + 
                 240*\[Rho]^(7/2)))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
             (-15 + 30*Ec) + (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 
               194*\[Rho] - 54*\[Rho]^(3/2) + 9*\[Rho]^2)*PolyLog[2, \[Rho]])/
             15 + (8 - 24*\[Rho] - 200*\[Rho]^2 + 104*\[Rho]^3 + 
              (4*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 96*Ec^2*(-1 + \[Rho])^2*(1 + 
                \[Rho]) - 128*Ec^3*(-1 + \[Rho]^2))*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*((447 + 163008*Ec^6 + 
                10*(-1711 + 240*Pi^2)*\[Rho] - 90*(1457 + 200*Pi^2)*
                 \[Rho]^2 - 30*(1271 + 360*Pi^2)*\[Rho]^3 - 1485*\[Rho]^4 + 
                1152*Ec^5*(-92 + 165*\[Rho]) - 80*Ec^4*(681 + 
                  (794 + 960*Pi^2)*\[Rho] - 2136*\[Rho]^2) + 40*Ec^3*
                 (888 + 4*(-301 + 600*Pi^2)*\[Rho] - 3*(-397 + 480*Pi^2)*
                   \[Rho]^2 + 531*\[Rho]^3) - 60*Ec^2*(-153 + 
                  24*(47 + 20*Pi^2)*\[Rho] + (10997 - 480*Pi^2)*\[Rho]^2 + 
                  961*\[Rho]^3 + 9*\[Rho]^4) + 4*Ec*(-1506 - 
                  80*(-238 + 15*Pi^2)*\[Rho] + 225*(621 + 40*Pi^2)*\[Rho]^2 + 
                  15*(2023 + 360*Pi^2)*\[Rho]^3 + 810*\[Rho]^4))/(225*
                (-1 + 2*Ec)) + (8*(21 - 1152*Ec^5 - 95*\[Rho] + 
                 240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                 45*(-9 + 4/(1 - 2*Ec))*\[Rho]^3 + 240*\[Rho]^(7/2) - 
                 720*Ec^4*(-1 + 3*\[Rho]) - 160*Ec^3*(-3 - 16*\[Rho] + 
                   6*\[Rho]^2) + 120*Ec*\[Rho]*(-2 + 15*\[Rho] + 
                   6*\[Rho]^2) + 120*Ec^2*(-3 + \[Rho] + 18*\[Rho]^2))*
                Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + (8*(21 - 1152*Ec^5 - 
                 95*\[Rho] - 240*\[Rho]^(3/2) - 1365*\[Rho]^2 + 
                 (-1364 + 180/(1 - 2*Ec))*\[Rho]^(5/2) + 45*(-9 + 
                   4/(1 - 2*Ec))*\[Rho]^3 - 240*\[Rho]^(7/2) - 720*Ec^4*
                  (-1 + 3*\[Rho]) - 160*Ec^3*(-3 - 16*\[Rho] + 6*\[Rho]^2) + 
                 120*Ec*\[Rho]*(-2 + 15*\[Rho] + (3*\[Rho]^(3/2))/
                    (-1 + 2*Ec) + 6*\[Rho]^2) + 120*Ec^2*(-3 + \[Rho] + 
                   18*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
              (4*(51 + 2304*Ec^6 - 185*\[Rho] - 1080*\[Rho]^2 + 
                 1200*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5 + 864*Ec^5*
                  (-3 + 5*\[Rho]) + 80*Ec^4*(-15 - 91*\[Rho] + 36*\[Rho]^2) + 
                 80*Ec^3*(30 + 20*\[Rho] - 81*\[Rho]^2 + 9*\[Rho]^3) - 
                 120*Ec^2*(6 - 8*\[Rho] + 9*\[Rho]^2 + 15*\[Rho]^3) - 
                 2*Ec*(51 - 65*\[Rho] - 1980*\[Rho]^2 + 660*\[Rho]^3 + 
                   5*\[Rho]^4 + 9*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/(-15 + 
                30*Ec) - (2*(11 + 2304*Ec^6 - 65*\[Rho] - 380*\[Rho]^2 + 
                 360*\[Rho]^3 + 864*Ec^5*(-3 + 5*\[Rho]) + 80*Ec^4*
                  (1 - 91*\[Rho] + 20*\[Rho]^2) - 40*Ec^3*(-20 - 64*\[Rho] + 
                   119*\[Rho]^2 + 3*\[Rho]^3) - 60*Ec^2*(4 - 8*\[Rho] + 
                   9*\[Rho]^2 + 19*\[Rho]^3) + 2*Ec*(-11 - 55*\[Rho] + 
                   1010*\[Rho]^2 + 120*\[Rho]^3))*Log[\[Rho]])/(-5 + 10*Ec) + 
              8*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 
                9*\[Rho]^2)*PolyLog[2, 2*Ec] - 32*\[Rho]*(2 + 32*Ec^3 + 
                24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 32*\[Rho]*(2 + 32*Ec^3 + 
                24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*(2 + 32*Ec^3 + 
                24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
             ((\[Rho]*(5535 + 228960*Ec^5 + 97530*\[Rho] + 82530*\[Rho]^2 + 
                 910*\[Rho]^3 + 903*\[Rho]^4 + 2160*Ec^4*(-39 + 86*\[Rho]) + 
                 120*Ec^3*(-276 - 211*\[Rho] + 639*\[Rho]^2) - 60*Ec^2*
                  (-84 - 4321*\[Rho] - 1703*\[Rho]^2 + 18*\[Rho]^3) - 
                 2*Ec*(4545 + 170790*\[Rho] + 143310*\[Rho]^2 + 
                   640*\[Rho]^3 + 903*\[Rho]^4)))/(225*(-1 + 2*Ec)) - 
              (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*
                Log[1 - Sqrt[\[Rho]]])/15 + (2*(1 + Sqrt[\[Rho]])^6*
                (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
                 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 32*(-1 + 2*Ec)*\[Rho]*(
                -1 + 8*Ec^2 + 3*\[Rho] + Ec*(-2 + 6*\[Rho]))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 16*\[Rho]*(-2 - 32*Ec^3 - 
                24*Ec^2*(-1 + \[Rho]) + 15*\[Rho] + 9*\[Rho]^2)*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 144*\[Rho]^2*(1 + \[Rho])*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*(-2 - 32*Ec^3 - 
                24*Ec^2*(-1 + \[Rho]) + 15*\[Rho] + 9*\[Rho]^2)*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(2 + 32*Ec^3 + 
              24*Ec^2*(-1 + \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*
             PolyLog[3, 1 - 2*Ec] - 64*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + 
                \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[3, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))] - 64*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + 
                \[Rho]) - 15*\[Rho] - 9*\[Rho]^2)*PolyLog[3, Sqrt[\[Rho]]/(
                1 - 2*Ec)] + 16*\[Rho]*(2 + 32*Ec^3 + 24*Ec^2*(-1 + \[Rho]) - 
              15*\[Rho] - 9*\[Rho]^2)*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            (1755 + 2880*Ec^6*(-31 + 16*Pi^2) - 51351*\[Rho] - 
              278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
              1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 
                960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 
                960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
              576*Ec^5*(185 - 1158*\[Rho] + 30*Pi^2*(-3 + 5*\[Rho])) - 
              14400*\[Rho]*Zeta[3] + 108000*\[Rho]^2*Zeta[3] + 
              64800*\[Rho]^3*Zeta[3] + 32*Ec^4*(-945 - 17514*\[Rho]^2 + 
                50*Pi^2*(9 - 91*\[Rho] + 12*\[Rho]^2) + 60*\[Rho]*
                 (187 + 240*Zeta[3])) - 4*Ec^2*(-4230 + (46531 + 5400*Pi^2)*
                 \[Rho]^3 + 489*\[Rho]^4 - 15*\[Rho]*(-3451 + 80*Pi^2 + 
                  2880*Zeta[3]) + 3*\[Rho]^2*(93071 + 3000*Pi^2 + 
                  14400*Zeta[3])) + 2*Ec*(-4455 - 50187*\[Rho]^4 + 
                1755*\[Rho]^5 + 30*Pi^2*(9 - 75*\[Rho] - 960*\[Rho]^(3/2) + 
                  1560*\[Rho]^2 - 4736*\[Rho]^(5/2) + 1320*\[Rho]^3 - 
                  960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 45*\[Rho]*
                 (2067 + 320*Zeta[3]) - 54*\[Rho]^2*(-10703 + 2000*Zeta[3]) - 
                2*\[Rho]^3*(97277 + 32400*Zeta[3])) - 8*Ec^3*(1575 + 
                3*(5941 + 600*Pi^2)*\[Rho]^3 + \[Rho]^2*(-14537 + 
                  10200*Pi^2 - 43200*Zeta[3]) + \[Rho]*(-8505 - 7600*Pi^2 + 
                  72000*Zeta[3])))/(450*(-1 + 2*Ec))) + 
          aT^2*((-64*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 24*
                Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
              Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
             ((8*(-492 + 92928*Ec^8 - 15620*\[Rho] - 8490*\[Rho]^2 + 
                 10560*\[Rho]^3 + 445*\[Rho]^4 - 24*\[Rho]^5 + 33792*Ec^7*
                  (-6 + 5*\[Rho]) - 128*Ec^6*(-807 + 7810*\[Rho] + 
                   15*\[Rho]^2) - 768*Ec^5*(-143 - 3050*\[Rho] - 
                   540*\[Rho]^2 + 5*\[Rho]^3) + 240*Ec^4*(-759 - 
                   11920*\[Rho] - 5184*\[Rho]^2 - 380*\[Rho]^3 + 
                   2*\[Rho]^4) + 24*Ec*(273 + 7215*\[Rho] + 5460*\[Rho]^2 - 
                   1640*\[Rho]^3 - 100*\[Rho]^4 + 6*\[Rho]^5) + 32*Ec^3*
                  (3513 + 62305*\[Rho] + 41325*\[Rho]^2 + 3465*\[Rho]^3 - 
                   10*\[Rho]^4 + 6*\[Rho]^5) - 24*Ec^2*(1546 + 33380*\[Rho] + 
                   26250*\[Rho]^2 - 180*\[Rho]^3 - 155*\[Rho]^4 + 
                   12*\[Rho]^5)))/(15*(-1 + 2*Ec)^3) + 128*\[Rho]*(-13 + 
                32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 
                6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
            (32*(57 + 1056*Ec^5 + 1080*\[Rho] + 120*\[Rho]^(3/2) + 
               (-2370 + 90/(-1 + 2*Ec))*\[Rho]^2 + 1928*\[Rho]^(5/2) - 
               (120*(14 - 47*Ec + 36*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 120*
                \[Rho]^(7/2) + (15*(3 - 16*Ec + 24*Ec^2)*\[Rho]^4)/
                (-1 + 2*Ec)^3 + 240*Ec^4*(-3 + 8*\[Rho]) + 240*Ec^3*
                (-4 - 30*\[Rho] + \[Rho]^2) + 120*Ec^2*(10 + 84*\[Rho] + 
                 15*\[Rho]^2) + 30*Ec*(-15 - 188*\[Rho] + 54*\[Rho]^2) + 40*
                \[Rho]*(4*(1 - 2*Ec)^3 + 9*(1 - 2*Ec)^2*(1 + \[Rho]) - 
                 9*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + 9*\[Rho] + \[Rho]^2)))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
            (32*(160*(1 - 2*Ec)^3*\[Rho] - 1800*(1 - 2*Ec + Sqrt[\[Rho]])*
                \[Rho]^2 + 145*\[Rho]^(5/2) + (15*\[Rho]^4)/(-1 + 2*Ec)^3 + 
               360*(1 - 2*Ec)^2*\[Rho]*(1 + \[Rho]) + 540*((1 - 2*Ec)^2 - 
                 \[Rho])*\[Rho]*(1 + \[Rho]) - 360*\[Rho]^2*(1 + \[Rho]) - 
               (60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + 120*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) - 
               30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 - 14*\[Rho] + \[Rho]^2) + 
               360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 9*\[Rho] + 
                 \[Rho]^2) - (30*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                 (3 + 22*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 33*
                ((1 - 2*Ec)^5 + \[Rho]^(5/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
              Log[\[Rho]])/15 - (32*\[Rho]^2*(540 + 720*\[Rho] - 5*\[Rho]^2 + 
               3*\[Rho]^3)*Log[\[Rho]]^2)/15 + Log[\[Mu]^2/mb^2]*
             ((8*(-4 - 352*Ec^5 + 60*\[Rho] - 400*Ec^3*\[Rho]^2 + 
                 (350 + 30/(-1 + 2*Ec))*\[Rho]^2 - (80*(4 - 13*Ec + 9*Ec^2)*
                   \[Rho]^3)/(1 - 2*Ec)^2 - (10*(-6 + 35*Ec - 66*Ec^2 + 
                    36*Ec^3)*\[Rho]^4)/(-1 + 2*Ec)^3 + 4*\[Rho]^5 - 
                 40*Ec^2*\[Rho]^2*(9 + 2*\[Rho]) - 80*Ec^4*(-3 + 8*\[Rho]) + 
                 10*Ec*\[Rho]^2*(-42 - 24*\[Rho] + \[Rho]^2)))/5 + 
              384*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*
             ((-32*(-291 + 237504*Ec^8 + 2125*\[Rho] + 6000*\[Rho]^2 - 
                 6000*\[Rho]^3 - 2125*\[Rho]^4 + 291*\[Rho]^5 + 384*Ec^7*
                  (-999 + 1475*\[Rho]) + 64*Ec^6*(327 - 28025*\[Rho] + 
                   5325*\[Rho]^2) + 96*Ec^5*(3557 + 32275*\[Rho] - 
                   3450*\[Rho]^2 + 550*\[Rho]^3) - 60*Ec^4*(5007 + 
                   52260*\[Rho] + 660*\[Rho]^2 - 3840*\[Rho]^3 + 
                   125*\[Rho]^4) - 6*Ec*(-576 - 7675*\[Rho] + 6600*\[Rho]^2 + 
                   6900*\[Rho]^3 - 1900*\[Rho]^4 + 291*\[Rho]^5) - 
                 8*Ec^3*(-14796 - 218725*\[Rho] - 6900*\[Rho]^2 + 
                   68100*\[Rho]^3 - 1450*\[Rho]^4 + 291*\[Rho]^5) + 
                 6*Ec^2*(-4257 - 80750*\[Rho] + 9600*\[Rho]^2 + 52500*
                    \[Rho]^3 - 3275*\[Rho]^4 + 582*\[Rho]^5)))/(225*
                (-1 + 2*Ec)^3) - (32*(-51 + 4224*Ec^8 - 1970*\[Rho] - 
                 240*\[Rho]^2 + 2220*\[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5 + 
                 1536*Ec^7*(-6 + 5*\[Rho]) + 64*Ec^6*(-3 - 710*\[Rho] + 
                   75*\[Rho]^2) + 192*Ec^5*(96 + 650*\[Rho] - 75*\[Rho]^2 + 
                   5*\[Rho]^3) - 120*Ec^4*(195 + 1552*\[Rho] - 54*\[Rho]^2 - 
                   24*\[Rho]^3 + \[Rho]^4) - 16*Ec^3*(-873 - 9845*\[Rho] - 
                   510*\[Rho]^2 + 1320*\[Rho]^3 - 5*\[Rho]^4 + 3*\[Rho]^5) + 
                 24*Ec^2*(-188 - 3140*\[Rho] - 345*\[Rho]^2 + 1145*\[Rho]^3 + 
                   10*\[Rho]^4 + 3*\[Rho]^5) - 12*Ec*(-63 - 1585*\[Rho] - 
                   210*\[Rho]^2 + 1110*\[Rho]^3 + 15*\[Rho]^4 + 3*\[Rho]^5))*
                Log[\[Rho]])/(15*(-1 + 2*Ec)^3)) - 
            (256*Ec*(528*Ec^7 + 192*Ec^6*(-6 + 5*\[Rho]) + 15*\[Rho]*
                (13 + 45*\[Rho] + 15*\[Rho]^2) - 8*Ec^5*(-117 + 710*\[Rho] + 
                 45*\[Rho]^2) - 15*Ec*\[Rho]*(119 + 303*\[Rho] + 
                 81*\[Rho]^2) + 20*Ec^2*\[Rho]*(328 + 558*\[Rho] + 
                 105*\[Rho]^2) - 24*Ec^4*(14 - 500*\[Rho] - 195*\[Rho]^2 + 
                 5*\[Rho]^3) + 15*Ec^3*(3 - 816*\[Rho] - 786*\[Rho]^2 - 
                 72*\[Rho]^3 + \[Rho]^4))*PolyLog[2, 2*Ec])/
             (15*(-1 + 2*Ec)^3) - (2048*\[Rho]^(3/2)*(15 + 82*\[Rho] + 15*
                \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
            (64*(-57 + 8448*Ec^8 - 1960*\[Rho] - 240*\[Rho]^(3/2) - 1140*
                \[Rho]^2 - 1312*\[Rho]^(5/2) + 1320*\[Rho]^3 - 240*
                \[Rho]^(7/2) + 45*\[Rho]^4 + 3072*Ec^7*(-6 + 5*\[Rho]) + 128*
                Ec^6*(57 - 710*\[Rho] + 15*\[Rho]^2) + 384*Ec^5*
                (41 + 575*\[Rho] + 60*\[Rho]^2) - 480*Ec^4*(48 + 592*\[Rho] + 
                 183*\[Rho]^2 + 12*\[Rho]^3) + 64*Ec^3*(219 + 3280*\[Rho] + 
                 30*\[Rho]^(3/2) + 1635*\[Rho]^2 + 164*\[Rho]^(5/2) + 
                 45*\[Rho]^3 + 30*\[Rho]^(7/2)) - 24*Ec*(-33 - 855*\[Rho] - 
                 60*\[Rho]^(3/2) - 555*\[Rho]^2 - 328*\[Rho]^(5/2) + 
                 255*\[Rho]^3 - 60*\[Rho]^(7/2) + 10*\[Rho]^4) + 24*Ec^2*
                (-191 - 3730*\[Rho] - 120*\[Rho]^(3/2) - 2310*\[Rho]^2 - 
                 656*\[Rho]^(5/2) + 290*\[Rho]^3 - 120*\[Rho]^(7/2) + 
                 15*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
             (15*(-1 + 2*Ec)^3) + (64*(-57 + 8448*Ec^8 - 1960*\[Rho] + 240*
                \[Rho]^(3/2) - 1140*\[Rho]^2 + 1312*\[Rho]^(5/2) + 1320*
                \[Rho]^3 + 240*\[Rho]^(7/2) + 45*\[Rho]^4 + 3072*Ec^7*
                (-6 + 5*\[Rho]) + 128*Ec^6*(57 - 710*\[Rho] + 15*\[Rho]^2) + 
               384*Ec^5*(41 + 575*\[Rho] + 60*\[Rho]^2) - 480*Ec^4*
                (48 + 592*\[Rho] + 183*\[Rho]^2 + 12*\[Rho]^3) - 64*Ec^3*
                (-219 - 3280*\[Rho] + 30*\[Rho]^(3/2) - 1635*\[Rho]^2 + 
                 164*\[Rho]^(5/2) - 45*\[Rho]^3 + 30*\[Rho]^(7/2)) - 24*Ec*
                (-33 - 855*\[Rho] + 60*\[Rho]^(3/2) - 555*\[Rho]^2 + 
                 328*\[Rho]^(5/2) + 255*\[Rho]^3 + 60*\[Rho]^(7/2) + 
                 10*\[Rho]^4) + 24*Ec^2*(-191 - 3730*\[Rho] + 
                 120*\[Rho]^(3/2) - 2310*\[Rho]^2 + 656*\[Rho]^(5/2) + 
                 290*\[Rho]^3 + 120*\[Rho]^(7/2) + 15*\[Rho]^4))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + 
            (64*(1 + Sqrt[\[Rho]])^6*(3 - 18*Sqrt[\[Rho]] + 58*\[Rho] - 18*
                \[Rho]^(3/2) + 3*\[Rho]^2)*PolyLog[2, \[Rho]])/15 - 
            (32*(45 + 1980*\[Rho] + 600*\[Rho]^2 - 1860*\[Rho]^3 - 25*
                \[Rho]^4 - 12*\[Rho]^5 + 960*Ec^3*(-1 + \[Rho]^2) + 240*Ec^2*
                (5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3) - 30*Ec*
                (15 + 188*\[Rho] - 144*\[Rho]^2 - 60*\[Rho]^3 + \[Rho]^4))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[\[Rho]]*
             ((16*\[Rho]*(3690 + 408960*Ec^7 + 62520*\[Rho] + 43320*
                  \[Rho]^2 - 1910*\[Rho]^3 + 672*\[Rho]^4 + 1440*Ec^6*
                  (-390 + 229*\[Rho]) + 480*Ec^5*(267 - 1726*\[Rho] + 
                   226*\[Rho]^2) - 120*Ec^4*(-1410 - 19446*\[Rho] - 
                   4660*\[Rho]^2 + 149*\[Rho]^3) - 3*Ec*(8640 + 196650*
                    \[Rho] + 147020*\[Rho]^2 - 2815*\[Rho]^3 + 1344*
                    \[Rho]^4) - 4*Ec^3*(39240 + 809130*\[Rho] + 434520*
                    \[Rho]^2 - 1525*\[Rho]^3 + 1344*\[Rho]^4) + 
                 3*Ec^2*(26520 + 682550*\[Rho] + 474840*\[Rho]^2 - 
                   3485*\[Rho]^3 + 2688*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
              (1024*\[Rho]^(3/2)*(15 + 82*\[Rho] + 15*\[Rho]^2)*
                Log[1 - Sqrt[\[Rho]]])/15 + (64*(1 + Sqrt[\[Rho]])^6*
                (3 - 18*Sqrt[\[Rho]] + 58*\[Rho] - 18*\[Rho]^(3/2) + 
                 3*\[Rho]^2)*Log[1 - \[Rho]])/15 + 256*(-1 + 2*Ec)*\[Rho]*(
                13 + 16*Ec^2 + 33*\[Rho] + 3*\[Rho]^2 - 4*Ec*(7 + 3*\[Rho]))*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 256*\[Rho]*(
                -12*\[Rho]*(1 + \[Rho]) + (-1 + 2*Ec)*(13 + 16*Ec^2 + 
                  33*\[Rho] + 3*\[Rho]^2 - 4*Ec*(7 + 3*\[Rho])))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 3072*\[Rho]^2*(1 + \[Rho])*PolyLog[
                2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 128*\[Rho]*(13 - 32*Ec^3 + 
                45*\[Rho] + 15*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 
                6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) + Log[1 - 2*Ec]*((2*(2049 + 3250944*Ec^8 - 
                 160*(467 + 780*Pi^2)*\[Rho] - 60*(10501 + 7200*Pi^2)*
                  \[Rho]^2 - 240*(689 + 600*Pi^2)*\[Rho]^3 + 1755*\[Rho]^4 + 
                 3072*Ec^7*(-1723 + 1620*\[Rho]) + 128*Ec^6*(711 - 
                   200*(725 + 96*Pi^2)*\[Rho] + 20280*\[Rho]^2) - 
                 768*Ec^5*(-6829 - 5*(8861 + 2400*Pi^2)*\[Rho] - 
                   5*(317 + 480*Pi^2)*\[Rho]^2 + 35*\[Rho]^3) - 240*Ec^4*
                  (19012 + 1240*(119 + 48*Pi^2)*\[Rho] + 228*(401 + 160*Pi^2)*
                    \[Rho]^2 + 120*(73 + 16*Pi^2)*\[Rho]^3 + 13*\[Rho]^4) + 
                 48*Ec*(77 + 50*(499 + 528*Pi^2)*\[Rho] + 30*(4091 + 
                     2320*Pi^2)*\[Rho]^2 + 2400*(15 + 8*Pi^2)*\[Rho]^3 + 
                   470*\[Rho]^4) + 64*Ec^3*(26187 + 25*(13259 + 7296*Pi^2)*
                    \[Rho] + 45*(11533 + 4800*Pi^2)*\[Rho]^2 + 
                   225*(449 + 128*Pi^2)*\[Rho]^3 + 2385*\[Rho]^4) - 
                 24*Ec^2*(10813 + 460*(643 + 480*Pi^2)*\[Rho] + 
                   20*(43121 + 20640*Pi^2)*\[Rho]^2 + 100*(2291 + 864*Pi^2)*
                    \[Rho]^3 + 5145*\[Rho]^4)))/(225*(-1 + 2*Ec)^3) - 
              384*\[Rho]^2*(1 + \[Rho])*Log[\[Mu]^2/mb^2] + 
              (64*((3*(11*(1 - 2*Ec)^8 + 600*(1 - 2*Ec)^4*\[Rho]^2 + 
                    5*\[Rho]^4 + 40*(-1 + 2*Ec)^7*(1 + \[Rho]) + 
                    180*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 20*(-1 + 2*Ec)*
                     \[Rho]^3*(1 + \[Rho]) + 10*(1 - 2*Ec)^6*(1 - 14*\[Rho] + 
                      \[Rho]^2) + 10*(1 - 2*Ec)^2*\[Rho]^2*(3 + 22*\[Rho] + 
                      3*\[Rho]^2)))/(1 - 2*Ec)^3 + 8*\[Rho]*(-110 + 
                   160*Ec^3 + 30*Sqrt[\[Rho]] - 315*\[Rho] + 164*\[Rho]^
                     (3/2) + 90*\[Rho]^2 + 30*\[Rho]^(5/2) - 60*Ec^2*
                    (7 + 3*\[Rho]) + 30*Ec*(13 + 33*\[Rho] + 3*\[Rho]^2)))*
                Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + (64*(33*(1 - 2*Ec)^5 + 
                 1800*(1 - 2*Ec)*\[Rho]^2 + 1848*\[Rho]^(5/2) + (15*\[Rho]^4)/
                  (1 - 2*Ec)^3 - 120*(1 - 2*Ec)^4*(1 + \[Rho]) - 
                 360*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
                 540*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(1 + \[Rho]) + 
                 120*\[Rho]^2*(1 + \[Rho]) + (60*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                   \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 160*\[Rho]*
                  ((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 30*(1 - 2*Ec)^3*
                  (1 - 14*\[Rho] + \[Rho]^2) + 30*\[Rho]^(3/2)*
                  (1 - 14*\[Rho] + \[Rho]^2) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*
                  \[Rho]*(1 + 9*\[Rho] + \[Rho]^2) + (30*(-1 + 2*Ec - 
                    Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 22*\[Rho] + 3*\[Rho]^2))/
                  (-1 + 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
              (64*(-51 + 4224*Ec^8 - 1970*\[Rho] - 240*\[Rho]^2 + 
                 2220*\[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5 + 1536*Ec^7*
                  (-6 + 5*\[Rho]) + 64*Ec^6*(-3 - 710*\[Rho] + 75*\[Rho]^2) + 
                 192*Ec^5*(96 + 650*\[Rho] - 75*\[Rho]^2 + 5*\[Rho]^3) - 
                 120*Ec^4*(195 + 1552*\[Rho] - 54*\[Rho]^2 - 24*\[Rho]^3 + 
                   \[Rho]^4) - 16*Ec^3*(-873 - 9845*\[Rho] - 510*\[Rho]^2 + 
                   1320*\[Rho]^3 - 5*\[Rho]^4 + 3*\[Rho]^5) + 24*Ec^2*
                  (-188 - 3140*\[Rho] - 345*\[Rho]^2 + 1145*\[Rho]^3 + 
                   10*\[Rho]^4 + 3*\[Rho]^5) - 12*Ec*(-63 - 1585*\[Rho] - 
                   210*\[Rho]^2 + 1110*\[Rho]^3 + 15*\[Rho]^4 + 3*\[Rho]^5))*
                Log[1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
              (8*(-84 + 16896*Ec^8 - 2600*\[Rho] + 10*\[Rho]^2 + 
                 3320*\[Rho]^3 + 75*\[Rho]^4 + 6144*Ec^7*(-6 + 5*\[Rho]) - 
                 256*Ec^6*(-77 + 710*\[Rho] + 5*\[Rho]^2) - 128*Ec^5*
                  (-136 - 3300*\[Rho] - 645*\[Rho]^2 + 5*\[Rho]^3) + 
                 32*Ec^3*(586 + 10930*\[Rho] + 7225*\[Rho]^2 + 
                   295*\[Rho]^3) + 80*Ec^4*(-378 - 6368*\[Rho] - 
                   2934*\[Rho]^2 - 212*\[Rho]^3 + \[Rho]^4) - 16*Ec*
                  (-69 - 1835*\[Rho] - 900*\[Rho]^2 + 970*\[Rho]^3 + 
                   25*\[Rho]^4) + 8*Ec^2*(-776 - 17280*\[Rho] - 12000*
                    \[Rho]^2 + 2170*\[Rho]^3 + 75*\[Rho]^4))*Log[\[Rho]])/(5*
                (-1 + 2*Ec)^3) + 128*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 
                15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + 
                  \[Rho]^2))*PolyLog[2, 2*Ec] - 512*\[Rho]*(-13 + 32*Ec^3 - 
                45*\[Rho] - 15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 
                6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 512*\[Rho]*(13 - 32*Ec^3 + 
                45*\[Rho] + 15*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 
                6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 256*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 
                15*\[Rho]^2 - 24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + 
                  \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            256*\[Rho]*(-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 
              24*Ec^2*(3 + \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
             PolyLog[3, 1 - 2*Ec] + 1024*\[Rho]*(13 - 32*Ec^3 + 45*\[Rho] + 
              15*\[Rho]^2 + 24*Ec^2*(3 + \[Rho]) - 6*Ec*(9 + 13*\[Rho] + 
                \[Rho]^2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            1024*\[Rho]*(13 - 32*Ec^3 + 45*\[Rho] + 15*\[Rho]^2 + 
              24*Ec^2*(3 + \[Rho]) - 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 256*\[Rho]*
             (-13 + 32*Ec^3 - 45*\[Rho] - 15*\[Rho]^2 - 24*Ec^2*(3 + 
                \[Rho]) + 6*Ec*(9 + 13*\[Rho] + \[Rho]^2))*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
            (4*(2298 + 384*Ec^8*(-793 + 440*Pi^2) - 63438*\[Rho] - 341704*
                \[Rho]^2 + 341704*\[Rho]^3 + 63438*\[Rho]^4 - 2298*\[Rho]^5 - 
               120*Pi^2*(3 - 5*\[Rho] - 240*\[Rho]^(3/2) + 240*\[Rho]^2 - 
                 1312*\[Rho]^(5/2) + 240*\[Rho]^3 - 240*\[Rho]^(7/2) - 
                 5*\[Rho]^4 + 3*\[Rho]^5) + 192*Ec^7*(3889 - 12148*\[Rho] + 
                 320*Pi^2*(-6 + 5*\[Rho])) + 187200*\[Rho]*Zeta[3] + 648000*
                \[Rho]^2*Zeta[3] + 216000*\[Rho]^3*Zeta[3] - 16*Ec^6*
                (43869 + 82356*\[Rho]^2 + 160*Pi^2*(-117 + 710*\[Rho] + 
                   45*\[Rho]^2) - 72*\[Rho]*(5273 + 3200*Zeta[3])) + Ec*
                (-20493 - 387039*\[Rho]^4 + 13788*\[Rho]^5 + 240*Pi^2*
                  (9 + 245*\[Rho] - 720*\[Rho]^(3/2) + 1620*\[Rho]^2 - 
                   3936*\[Rho]^(5/2) + 1020*\[Rho]^3 - 720*\[Rho]^(7/2) - 
                   15*\[Rho]^4 + 9*\[Rho]^5) + \[Rho]^2*(2805628 - 
                   5011200*Zeta[3]) + \[Rho]*(484692 - 1900800*Zeta[3]) - 
                 160*\[Rho]^3*(11597 + 8640*Zeta[3])) + 4*Ec^3*(-32661 - 
                 125859*\[Rho]^4 + 4596*\[Rho]^5 + 80*Pi^2*(9 + 6545*\[Rho] - 
                   720*\[Rho]^(3/2) + 11880*\[Rho]^2 - 3936*\[Rho]^(5/2) + 
                   2820*\[Rho]^3 - 720*\[Rho]^(7/2) - 15*\[Rho]^4 + 
                   9*\[Rho]^5) - 300*\[Rho]*(-469 + 14592*Zeta[3]) - 
                 40*\[Rho]^3*(1661 + 17280*Zeta[3]) - 100*\[Rho]^2*
                  (-28199 + 51840*Zeta[3])) - 16*Ec^5*(-16539 + 
                 6648*\[Rho]^3 + 480*Pi^2*(14 - 500*\[Rho] - 195*\[Rho]^2 + 
                   5*\[Rho]^3) + 64*\[Rho]^2*(-1187 + 2700*Zeta[3]) + 
                 12*\[Rho]*(35287 + 72000*Zeta[3])) + 8*Ec^4*(7710 + 
                 5061*\[Rho]^4 + 600*Pi^2*(3 - 816*\[Rho] - 786*\[Rho]^2 - 
                   72*\[Rho]^3 + \[Rho]^4) + 40*\[Rho]^3*(-4639 + 
                   2160*Zeta[3]) + 60*\[Rho]*(6529 + 44640*Zeta[3]) + 
                 20*\[Rho]^2*(-36107 + 82080*Zeta[3])) + Ec^2*(73911 + 
                 778197*\[Rho]^4 - 27576*\[Rho]^5 - 480*Pi^2*(9 + 
                   1175*\[Rho] - 720*\[Rho]^(3/2) + 3750*\[Rho]^2 - 
                   3936*\[Rho]^(5/2) + 1530*\[Rho]^3 - 720*\[Rho]^(7/2) - 
                   15*\[Rho]^4 + 9*\[Rho]^5) + 240*\[Rho]^3*(11923 + 
                   12960*Zeta[3]) + 24*\[Rho]*(-51683 + 331200*Zeta[3]) + 
                 20*\[Rho]^2*(-425477 + 743040*Zeta[3]))))/
             (225*(-1 + 2*Ec)^3))))/(3*Pi)))/5) + 
  (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
         (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
     12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
   (16*aVR^2*c\[Delta]VR^2*\[Rho]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
       6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2*
     ((2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
         1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
         192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
         1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
         375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
         18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
         960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
         6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
         2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
         375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
         5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
         24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
         768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
         \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
         16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
           3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(15*(1 - 2*Ec)^4) + 
      (\[Alpha]s*((-16*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
            16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
            6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec]^3)/
          3 + Log[1 - 2*Ec]^2*((4*(115 + 5632*Ec^10 + 8171*\[Rho] + 
              19865*\[Rho]^2 - 8510*\[Rho]^3 - 8140*\[Rho]^4 - 160*\[Rho]^5 + 
              2*\[Rho]^6 + 25344*Ec^8*(1 + \[Rho]) + 2816*Ec^9*(-7 + 
                3*\[Rho]) - 128*Ec^7*(201 + 4691*\[Rho] + 3845*\[Rho]^2 + 
                195*\[Rho]^3) + 32*Ec^6*(1383 + 67348*\[Rho] + 
                95140*\[Rho]^2 + 18240*\[Rho]^3 + 30*\[Rho]^4) + 
              48*Ec^5*(-1347 - 73909*\[Rho] - 140200*\[Rho]^2 - 
                42940*\[Rho]^3 - 1450*\[Rho]^4 + 6*\[Rho]^5) + 
              16*Ec^4*(3531 + 204316*\[Rho] + 462760*\[Rho]^2 + 
                168100*\[Rho]^3 + 5690*\[Rho]^4 + 2*\[Rho]^5 + 2*\[Rho]^6) + 
              6*Ec^2*(1524 + 98224*\[Rho] + 257830*\[Rho]^2 + 
                63080*\[Rho]^3 - 18165*\[Rho]^4 - 532*\[Rho]^5 + 
                8*\[Rho]^6) - 8*Ec^3*(3684 + 224854*\[Rho] + 564370*
                 \[Rho]^2 + 197110*\[Rho]^3 - 5455*\[Rho]^4 - 397*\[Rho]^5 + 
                8*\[Rho]^6) - Ec*(1568 + 106408*\[Rho] + 276850*\[Rho]^2 + 
                3230*\[Rho]^3 - 52805*\[Rho]^4 - 1199*\[Rho]^5 + 
                16*\[Rho]^6)))/(15*(1 - 2*Ec)^4) + 32*\[Rho]*
            (-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
             16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
             6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*Log[2*Ec]) + 
         (8*(28 + 64*Ec^6 + 96*Ec^5*(-1 + \[Rho]) + 1242*\[Rho] + 
            480*Ec^4*\[Rho] + 240*\[Rho]^(3/2) + (-1230 + 90/(-1 + 2*Ec))*
             \[Rho]^2 + 3688*\[Rho]^(5/2) - (10*(751 - 2794*Ec + 2548*Ec^2)*
              \[Rho]^3)/(1 - 2*Ec)^2 + 3688*\[Rho]^(7/2) - 
            (30*(-80 + 431*Ec - 740*Ec^2 + 384*Ec^3)*\[Rho]^4)/
             (-1 + 2*Ec)^3 + 240*\[Rho]^(9/2) + 
            (18*(-2 + 15*Ec - 40*Ec^2 + 40*Ec^3)*\[Rho]^5)/(1 - 2*Ec)^4 - 
            80*Ec^3*(2 + 72*\[Rho] + 57*\[Rho]^2 + 3*\[Rho]^3) + 
            60*Ec^2*(5 + 184*\[Rho] + 282*\[Rho]^2 + 60*\[Rho]^3) + 
            6*Ec*(-27 - 1105*\[Rho] - 1230*\[Rho]^2 + 450*\[Rho]^3 + 
              60*\[Rho]^4) + 20*\[Rho]*(4*(1 - 2*Ec)^3*(1 + \[Rho]) - 
              18*(-1 + 2*Ec + Sqrt[\[Rho]])*(1 + \[Rho])*(1 + 13*\[Rho] + 
                \[Rho]^2) + 9*(1 - 2*Ec)^2*(2 + 7*\[Rho] + 2*\[Rho]^2)))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
         (8*((1 - 2*Ec)^6 - 10*\[Rho]^3 + (9*\[Rho]^5)/(1 - 2*Ec)^4 + 
            80*(1 - 2*Ec)^3*\[Rho]*(1 + \[Rho]) + 80*\[Rho]^(5/2)*
             (1 + \[Rho]) - (45*\[Rho]^(5/2)*(1 + \[Rho])*((1 - 2*Ec)^3 + 
               \[Rho]^(3/2)))/(1 - 2*Ec)^3 + 45*\[Rho]*((1 - 2*Ec)^4 - 
              \[Rho]^2) + 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho])*
             (1 + 13*\[Rho] + \[Rho]^2) + 180*(1 - 2*Ec)^2*\[Rho]*
             (2 + 7*\[Rho] + 2*\[Rho]^2) - 180*\[Rho]^2*(2 + 7*\[Rho] + 
              2*\[Rho]^2) - (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*
              (2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 + 
            90*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) - 
            3*(1 + \[Rho])*((1 - 2*Ec)^5 + \[Rho]^(5/2)) - 
            180*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 17*\[Rho] + 
              17*\[Rho]^2 + \[Rho]^3) + 30*((1 - 2*Ec)^3 + \[Rho]^(3/2))*
             (1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) - 
            (30*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 41*\[Rho] + 41*
                \[Rho]^2 + 3*\[Rho]^3))/(1 - 2*Ec))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
         (4*\[Rho]^2*(540 + 1900*\[Rho] + 775*\[Rho]^2 + \[Rho]^3 + \[Rho]^4)*
           Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
          ((-4*(112 + 59904*Ec^10 - 763*\[Rho] - 7000*\[Rho]^2 + 
              7000*\[Rho]^4 + 763*\[Rho]^5 - 112*\[Rho]^6 + 768*Ec^9*(-223 + 
                167*\[Rho]) + 2304*Ec^8*(92 + 187*\[Rho] + 50*\[Rho]^2) - 
              256*Ec^7*(1226 + 21466*\[Rho] + 12025*\[Rho]^2 + 
                425*\[Rho]^3) - 32*Ec^6*(-16361 - 477016*\[Rho] - 
                457300*\[Rho]^2 - 24200*\[Rho]^3 + 3225*\[Rho]^4) - 
              48*Ec^5*(11447 + 418933*\[Rho] + 546700*\[Rho]^2 - 
                11500*\[Rho]^3 - 24375*\[Rho]^4 + 411*\[Rho]^5) + 
              8*Ec*(-322 - 14552*\[Rho] - 25550*\[Rho]^2 + 31200*\[Rho]^3 + 
                13700*\[Rho]^4 - 493*\[Rho]^5 + 112*\[Rho]^6) - 
              24*Ec^2*(-1007 - 54847*\[Rho] - 103750*\[Rho]^2 + 
                71300*\[Rho]^3 + 41225*\[Rho]^4 - 178*\[Rho]^5 + 
                112*\[Rho]^6) - 16*Ec^4*(-20867 - 913462*\[Rho] - 
                1445200*\[Rho]^2 + 245600*\[Rho]^3 + 187175*\[Rho]^4 + 
                317*\[Rho]^5 + 112*\[Rho]^6) + 8*Ec^3*(-14843 - 
                752683*\[Rho] - 1343500*\[Rho]^2 + 520100*\[Rho]^3 + 
                337775*\[Rho]^4 + 683*\[Rho]^5 + 448*\[Rho]^6)))/
            (225*(1 - 2*Ec)^4) - (8*(27 + 512*Ec^10 + 2041*\[Rho] + 
              4465*\[Rho]^2 - 3860*\[Rho]^3 - 2635*\[Rho]^4 - 37*\[Rho]^5 - 
              \[Rho]^6 + 2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
              128*Ec^7*(31 + 541*\[Rho] + 235*\[Rho]^2 + 5*\[Rho]^3) - 
              32*Ec^6*(-323 - 8948*\[Rho] - 7070*\[Rho]^2 - 280*\[Rho]^3 + 
                15*\[Rho]^4) - 48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 
                190*\[Rho]^3 - 255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 
                34496*\[Rho] - 48680*\[Rho]^2 + 3450*\[Rho]^3 + 
                3610*\[Rho]^4 + \[Rho]^5 + \[Rho]^6) + 16*Ec^3*(-457 - 
                21112*\[Rho] - 35050*\[Rho]^2 + 7320*\[Rho]^3 + 
                5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 12*Ec^2*(-187 - 
                10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
                5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + Ec*(-378 - 
                24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
                21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*Log[\[Rho]])/
            (15*(1 - 2*Ec)^4)) - (64*Ec*(64*Ec^9 + 288*Ec^7*(1 + \[Rho]) + 
            32*Ec^8*(-7 + 3*\[Rho]) - 15*\[Rho]*(11 + 77*\[Rho] + 
              86*\[Rho]^2 + 15*\[Rho]^3) - 16*Ec^6*(11 + 361*\[Rho] + 
              415*\[Rho]^2 + 25*\[Rho]^3) + 15*Ec*\[Rho]*(119 + 719*\[Rho] + 
              710*\[Rho]^2 + 111*\[Rho]^3) - 10*Ec^2*\[Rho]*
             (799 + 4054*\[Rho] + 3406*\[Rho]^2 + 453*\[Rho]^3) + 
            10*Ec^3*\[Rho]*(1895 + 7763*\[Rho] + 5210*\[Rho]^2 + 
              531*\[Rho]^3) + 4*Ec^5*(13 + 4508*\[Rho] + 9590*\[Rho]^2 + 
              2480*\[Rho]^3 + 15*\[Rho]^4) + 6*Ec^4*(-1 - 4199*\[Rho] - 
              13070*\[Rho]^2 - 6230*\[Rho]^3 - 375*\[Rho]^4 + 3*\[Rho]^5))*
           PolyLog[2, 2*Ec])/(15*(1 - 2*Ec)^4) - 
         (256*\[Rho]^(3/2)*(15 + 169*\[Rho] + 169*\[Rho]^2 + 15*\[Rho]^3)*
           PolyLog[2, Sqrt[\[Rho]]])/15 + (32*(14 + 512*Ec^10 + 1021*\[Rho] + 
            60*\[Rho]^(3/2) + 2530*\[Rho]^2 + 676*\[Rho]^(5/2) - 
            1055*\[Rho]^3 + 676*\[Rho]^(7/2) - 1020*\[Rho]^4 + 
            60*\[Rho]^(9/2) - 18*\[Rho]^5 + 2304*Ec^8*(1 + \[Rho]) + 
            256*Ec^9*(-7 + 3*\[Rho]) - 128*Ec^7*(21 + 451*\[Rho] + 
              325*\[Rho]^2 + 15*\[Rho]^3) + 64*Ec^6*(84 + 3364*\[Rho] + 
              4165*\[Rho]^2 + 690*\[Rho]^3) - 96*Ec^5*(84 + 3832*\[Rho] + 
              6385*\[Rho]^2 + 1605*\[Rho]^3 + 30*\[Rho]^4) + 
            16*Ec^4*(441 + 21986*\[Rho] + 60*\[Rho]^(3/2) + 44045*\[Rho]^2 + 
              676*\[Rho]^(5/2) + 12175*\[Rho]^3 + 676*\[Rho]^(7/2) - 
              180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 8*Ec^3*(-459 - 25109*\[Rho] - 
              240*\[Rho]^(3/2) - 56510*\[Rho]^2 - 2704*\[Rho]^(5/2) - 
              13210*\[Rho]^3 - 2704*\[Rho]^(7/2) + 2235*\[Rho]^4 - 
              240*\[Rho]^(9/2) + 45*\[Rho]^5) - 6*Ec^2*(-189 - 11384*\[Rho] - 
              240*\[Rho]^(3/2) - 27440*\[Rho]^2 - 2704*\[Rho]^(5/2) - 
              3160*\[Rho]^3 - 2704*\[Rho]^(7/2) + 3045*\[Rho]^4 - 
              240*\[Rho]^(9/2) + 60*\[Rho]^5) + Ec*(-193 - 12803*\[Rho] - 
              480*\[Rho]^(3/2) - 31820*\[Rho]^2 - 5408*\[Rho]^(5/2) + 
              2980*\[Rho]^3 - 5408*\[Rho]^(7/2) + 7245*\[Rho]^4 - 
              480*\[Rho]^(9/2) + 135*\[Rho]^5))*PolyLog[2, 
            -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(15*(1 - 2*Ec)^4) + 
         (32*(14 + 512*Ec^10 + 1021*\[Rho] - 60*\[Rho]^(3/2) + 
            2530*\[Rho]^2 - 676*\[Rho]^(5/2) - 1055*\[Rho]^3 - 
            676*\[Rho]^(7/2) - 1020*\[Rho]^4 - 60*\[Rho]^(9/2) - 
            18*\[Rho]^5 + 2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
            128*Ec^7*(21 + 451*\[Rho] + 325*\[Rho]^2 + 15*\[Rho]^3) + 
            64*Ec^6*(84 + 3364*\[Rho] + 4165*\[Rho]^2 + 690*\[Rho]^3) - 
            96*Ec^5*(84 + 3832*\[Rho] + 6385*\[Rho]^2 + 1605*\[Rho]^3 + 
              30*\[Rho]^4) - 16*Ec^4*(-441 - 21986*\[Rho] + 60*\[Rho]^(3/2) - 
              44045*\[Rho]^2 + 676*\[Rho]^(5/2) - 12175*\[Rho]^3 + 
              676*\[Rho]^(7/2) + 180*\[Rho]^4 + 60*\[Rho]^(9/2)) + 
            8*Ec^3*(-459 - 25109*\[Rho] + 240*\[Rho]^(3/2) - 56510*\[Rho]^2 + 
              2704*\[Rho]^(5/2) - 13210*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
              2235*\[Rho]^4 + 240*\[Rho]^(9/2) + 45*\[Rho]^5) - 
            6*Ec^2*(-189 - 11384*\[Rho] + 240*\[Rho]^(3/2) - 27440*\[Rho]^2 + 
              2704*\[Rho]^(5/2) - 3160*\[Rho]^3 + 2704*\[Rho]^(7/2) + 
              3045*\[Rho]^4 + 240*\[Rho]^(9/2) + 60*\[Rho]^5) + 
            Ec*(-193 - 12803*\[Rho] + 480*\[Rho]^(3/2) - 31820*\[Rho]^2 + 
              5408*\[Rho]^(5/2) + 2980*\[Rho]^3 + 5408*\[Rho]^(7/2) + 
              7245*\[Rho]^4 + 480*\[Rho]^(9/2) + 135*\[Rho]^5))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(15*(1 - 2*Ec)^4) + 
         (8*(1 + Sqrt[\[Rho]])^8*(1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 
            8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
         (16*(-13 - 1020*\[Rho] - 2295*\[Rho]^2 + 1780*\[Rho]^3 + 
            1255*\[Rho]^4 + 19*\[Rho]^5 + \[Rho]^6 - 
            80*Ec^3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3) + 
            30*Ec^2*(-5 - 100*\[Rho] + 36*\[Rho]^2 + 68*\[Rho]^3 + 
              \[Rho]^4) + 3*Ec*(27 + 1105*\[Rho] + 780*\[Rho]^2 - 
              1620*\[Rho]^3 - 295*\[Rho]^4 + 3*\[Rho]^5))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)])/15 + Log[\[Rho]]*
          ((-4*\[Rho]*(1020 - 42240*Ec^9 + 41985*\[Rho] + 95940*\[Rho]^2 + 
              34985*\[Rho]^3 + 257*\[Rho]^4 + 112*\[Rho]^5 - 1920*Ec^8*(-44 + 
                5*\[Rho]) + 960*Ec^7*(-58 - 239*\[Rho] + 39*\[Rho]^2) + 
              1440*Ec^6*(36 + 1212*\[Rho] + 580*\[Rho]^2 + 47*\[Rho]^3) + 
              48*Ec^5*(-2315 - 118240*\[Rho] - 149250*\[Rho]^2 - 
                22360*\[Rho]^3 + 371*\[Rho]^4) - 4*Ec*(2475 + 131700*\[Rho] + 
                317775*\[Rho]^2 + 114805*\[Rho]^3 + 1174*\[Rho]^4 + 
                224*\[Rho]^5) + 6*Ec^2*(6880 + 429980*\[Rho] + 1012440*
                 \[Rho]^2 + 345165*\[Rho]^3 + 3873*\[Rho]^4 + 448*\[Rho]^5) + 
              4*Ec^4*(34320 + 2097570*\[Rho] + 3771240*\[Rho]^2 + 
                915995*\[Rho]^3 + 5948*\[Rho]^4 + 448*\[Rho]^5) - 
              2*Ec^3*(48480 + 3184110*\[Rho] + 6845310*\[Rho]^2 + 
                2078555*\[Rho]^3 + 22067*\[Rho]^4 + 1792*\[Rho]^5)))/
            (225*(1 - 2*Ec)^4) - (128*\[Rho]^(3/2)*(15 + 169*\[Rho] + 
              169*\[Rho]^2 + 15*\[Rho]^3)*Log[1 - Sqrt[\[Rho]]])/15 + 
           (8*(1 + Sqrt[\[Rho]])^8*(1 - 8*Sqrt[\[Rho]] + 37*\[Rho] - 
              8*\[Rho]^(3/2) + \[Rho]^2)*Log[1 - \[Rho]])/15 - 
           64*(1 - 2*Ec)*\[Rho]*(11 + 65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3 + 
             8*Ec^2*(1 + \[Rho]) - 2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
            (-2*\[Rho]*(6 + 19*\[Rho] + 6*\[Rho]^2) + (-1 + 2*Ec)*
              (11 + 65*\[Rho] + 48*\[Rho]^2 + 3*\[Rho]^3 + 8*Ec^2*
                (1 + \[Rho]) - 2*Ec*(10 + 25*\[Rho] + 6*\[Rho]^2)))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 128*\[Rho]^2*
            (6 + 19*\[Rho] + 6*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/
              (-1 + 2*Ec)] + 32*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 
             15*\[Rho]^3 - 16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*
                \[Rho]^2) - 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
          ((-326 + 159232*Ec^10 + 2*(8389 + 26400*Pi^2)*\[Rho] + 
             20*(16087 + 18480*Pi^2)*\[Rho]^2 + 120*(2763 + 3440*Pi^2)*
              \[Rho]^3 + 90*(341 + 800*Pi^2)*\[Rho]^4 - 3246*\[Rho]^5 + 
             256*Ec^9*(-1421 + 849*\[Rho]) + 768*Ec^8*(519 + 2904*\[Rho] + 
               500*\[Rho]^2) - 128*Ec^7*(7533 + (152033 + 9600*Pi^2)*\[Rho] + 
               160*(539 + 60*Pi^2)*\[Rho]^2 + 2160*\[Rho]^3) - 
             32*Ec^6*(-62244 - 4*(391651 + 48000*Pi^2)*\[Rho] - 20*
                (78881 + 16800*Pi^2)*\[Rho]^2 - 600*(275 + 96*Pi^2)*
                \[Rho]^3 + 3855*\[Rho]^4) + 48*Ec^5*(-44428 - 4*(331793 + 
                 64800*Pi^2)*\[Rho] - 20*(105011 + 33600*Pi^2)*\[Rho]^2 - 300*
                (1943 + 832*Pi^2)*\[Rho]^3 - 5*(2981 + 1920*Pi^2)*\[Rho]^4 + 
               \[Rho]^5) + 6*Ec^2*(10567 + (751052 + 518400*Pi^2)*\[Rho] + 60*
                (64003 + 45280*Pi^2)*\[Rho]^2 + 1440*(2327 + 1640*Pi^2)*
                \[Rho]^3 + 5*(113897 + 65280*Pi^2)*\[Rho]^4 + 2420*
                \[Rho]^5) + 16*Ec^4*(77913 + 14*(204197 + 60000*Pi^2)*
                \[Rho] + 400*(16819 + 7284*Pi^2)*\[Rho]^2 + 60*(54727 + 
                 27040*Pi^2)*\[Rho]^3 + 75*(4403 + 1728*Pi^2)*\[Rho]^4 + 5730*
                \[Rho]^5) + Ec*(-2399 - (511789 + 624000*Pi^2)*\[Rho] - 20*
                (213479 + 191040*Pi^2)*\[Rho]^2 - 60*(70787 + 63680*Pi^2)*
                \[Rho]^3 - 15*(44411 + 40320*Pi^2)*\[Rho]^4 + 11985*
                \[Rho]^5) - 8*Ec^3*(50187 + (2395867 + 1056000*Pi^2)*\[Rho] + 
               80*(102857 + 57480*Pi^2)*\[Rho]^2 + 120*(47699 + 27680*Pi^2)*
                \[Rho]^3 + 75*(11437 + 4992*Pi^2)*\[Rho]^4 + 12495*\[Rho]^5))/
            (225*(1 - 2*Ec)^4) + (16*((-(1 - 2*Ec)^10 - 45*(1 - 2*Ec)^8*
                 \[Rho] - 9*\[Rho]^5 + 3*(1 - 2*Ec)^9*(1 + \[Rho]) + 
                45*(1 - 2*Ec)*\[Rho]^4*(1 + \[Rho]) - 45*(1 - 2*Ec)^2*
                 \[Rho]^3*(2 + 7*\[Rho] + 2*\[Rho]^2) - 90*(1 - 2*Ec)^6*
                 \[Rho]*(9 + 28*\[Rho] + 9*\[Rho]^2) + 180*(1 - 2*Ec)^5*
                 \[Rho]*(1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 
                30*(-1 + 2*Ec)^7*(1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) + 
                30*(1 - 2*Ec)^3*\[Rho]^2*(3 + 41*\[Rho] + 41*\[Rho]^2 + 
                  3*\[Rho]^3))/(1 - 2*Ec)^4 + 2*\[Rho]*(-400 + 
                60*Sqrt[\[Rho]] - 2560*\[Rho] + 676*\[Rho]^(3/2) - 
                625*\[Rho]^2 + 676*\[Rho]^(5/2) + 450*\[Rho]^3 + 
                60*\[Rho]^(7/2) + 320*Ec^3*(1 + \[Rho]) - 120*Ec^2*
                 (10 + 25*\[Rho] + 6*\[Rho]^2) + 120*Ec*(11 + 65*\[Rho] + 
                  48*\[Rho]^2 + 3*\[Rho]^3)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/
            15 + (16*(-(1 - 2*Ec)^6 - 45*(1 - 2*Ec)^4*\[Rho] + 55*\[Rho]^3 - 
              (9*\[Rho]^5)/(1 - 2*Ec)^4 + 3*(1 - 2*Ec)^5*(1 + \[Rho]) + 
              48*\[Rho]^(5/2)*(1 + \[Rho]) + (45*\[Rho]^4*(1 + \[Rho]))/
               (1 - 2*Ec)^3 - 80*\[Rho]*(1 + \[Rho])*((1 - 2*Ec)^3 + 
                \[Rho]^(3/2)) - 180*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(2 + 
                7*\[Rho] + 2*\[Rho]^2) + (45*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                \[Rho]^2*(2 + 7*\[Rho] + 2*\[Rho]^2))/(1 - 2*Ec)^2 - 
              90*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(9 + 28*\[Rho] + 
                9*\[Rho]^2) - 360*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 
                14*\[Rho] + 14*\[Rho]^2 + \[Rho]^3) + 180*(1 - 2*Ec)*\[Rho]*(
                1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 180*\[Rho]^(3/2)*(
                1 + 17*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 30*(-1 + 2*Ec)^3*(
                1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) - 30*\[Rho]^(3/2)*(
                1 + 19*\[Rho] + 19*\[Rho]^2 + \[Rho]^3) + 
              (30*(-1 + 2*Ec - Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 41*\[Rho] + 
                 41*\[Rho]^2 + 3*\[Rho]^3))/(-1 + 2*Ec))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/15 + 
           (16*(27 + 512*Ec^10 + 2041*\[Rho] + 4465*\[Rho]^2 - 
              3860*\[Rho]^3 - 2635*\[Rho]^4 - 37*\[Rho]^5 - \[Rho]^6 + 
              2304*Ec^8*(1 + \[Rho]) + 256*Ec^9*(-7 + 3*\[Rho]) - 
              128*Ec^7*(31 + 541*\[Rho] + 235*\[Rho]^2 + 5*\[Rho]^3) - 
              32*Ec^6*(-323 - 8948*\[Rho] - 7070*\[Rho]^2 - 280*\[Rho]^3 + 
                15*\[Rho]^4) - 48*Ec^5*(335 + 11129*\[Rho] + 12470*\[Rho]^2 + 
                190*\[Rho]^3 - 255*\[Rho]^4 + 3*\[Rho]^5) - 16*Ec^4*(-881 - 
                34496*\[Rho] - 48680*\[Rho]^2 + 3450*\[Rho]^3 + 
                3610*\[Rho]^4 + \[Rho]^5 + \[Rho]^6) + 16*Ec^3*(-457 - 
                21112*\[Rho] - 35050*\[Rho]^2 + 7320*\[Rho]^3 + 
                5690*\[Rho]^4 + 47*\[Rho]^5 + 2*\[Rho]^6) - 12*Ec^2*(-187 - 
                10192*\[Rho] - 19060*\[Rho]^2 + 7440*\[Rho]^3 + 
                5345*\[Rho]^4 + 62*\[Rho]^5 + 2*\[Rho]^6) + Ec*(-378 - 
                24278*\[Rho] - 49640*\[Rho]^2 + 30280*\[Rho]^3 + 
                21050*\[Rho]^4 + 278*\[Rho]^5 + 8*\[Rho]^6))*
             Log[1 - 2*Ec - \[Rho]])/(15*(1 - 2*Ec)^4) - 
           (4*(58 + 3072*Ec^10 + 4086*\[Rho] + 8610*\[Rho]^2 - 
              7940*\[Rho]^3 - 5430*\[Rho]^4 - 90*\[Rho]^5 + 13824*Ec^8*(1 + 
                \[Rho]) + 1536*Ec^9*(-7 + 3*\[Rho]) - 256*Ec^7*(53 + 
                1263*\[Rho] + 1065*\[Rho]^2 + 55*\[Rho]^3) + 32*Ec^6*(698 + 
                35928*\[Rho] + 52230*\[Rho]^2 + 10240*\[Rho]^3 + 
                15*\[Rho]^4) + 16*Ec^4*(1766 + 106896*\[Rho] + 
                246630*\[Rho]^2 + 89700*\[Rho]^3 + 2385*\[Rho]^4) + 
              48*Ec^5*(-674 - 39054*\[Rho] - 76050*\[Rho]^2 - 
                23870*\[Rho]^3 - 835*\[Rho]^4 + 3*\[Rho]^5) + 
              8*Ec^3*(-1844 - 116424*\[Rho] - 293250*\[Rho]^2 - 
                95610*\[Rho]^3 + 6525*\[Rho]^4 + 225*\[Rho]^5) - 
              6*Ec^2*(-764 - 50304*\[Rho] - 129150*\[Rho]^2 - 
                21640*\[Rho]^3 + 13685*\[Rho]^4 + 300*\[Rho]^5) + 
              Ec*(-788 - 53868*\[Rho] - 131250*\[Rho]^2 + 24370*\[Rho]^3 + 
                36585*\[Rho]^4 + 675*\[Rho]^5))*Log[\[Rho]])/
            (15*(1 - 2*Ec)^4) + 32*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
             15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*
                \[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, 2*Ec] - 128*\[Rho]*(-11 - 77*\[Rho] - 86*\[Rho]^2 - 
             15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*
                \[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 128*\[Rho]*
            (11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
             16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
             6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 64*\[Rho]*
            (-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
             16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
             6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 64*\[Rho]*(-11 - 77*\[Rho] - 
           86*\[Rho]^2 - 15*\[Rho]^3 + 16*Ec^3*(1 + \[Rho]) - 
           12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 6*Ec*(7 + 30*\[Rho] + 
             18*\[Rho]^2 + \[Rho]^3))*PolyLog[3, 1 - 2*Ec] + 
         256*\[Rho]*(11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 256*\[Rho]*
          (11 + 77*\[Rho] + 86*\[Rho]^2 + 15*\[Rho]^3 - 
           16*Ec^3*(1 + \[Rho]) + 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) - 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 64*\[Rho]*
          (-11 - 77*\[Rho] - 86*\[Rho]^2 - 15*\[Rho]^3 + 
           16*Ec^3*(1 + \[Rho]) - 12*Ec^2*(4 + 9*\[Rho] + 2*\[Rho]^2) + 
           6*Ec*(7 + 30*\[Rho] + 18*\[Rho]^2 + \[Rho]^3))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
         (1208 - 512*Ec^10*(-563 + 120*Pi^2) - 63741*\[Rho] - 
           1020216*\[Rho]^2 + 1020216*\[Rho]^4 + 63741*\[Rho]^5 - 
           1208*\[Rho]^6 - 60*Pi^2*(3 + 3*\[Rho] - 720*\[Rho]^(3/2) + 
             1065*\[Rho]^2 - 8112*\[Rho]^(5/2) + 3200*\[Rho]^3 - 
             8112*\[Rho]^(7/2) + 1065*\[Rho]^4 - 720*\[Rho]^(9/2) + 
             3*\[Rho]^5 + 3*\[Rho]^6) - 576*Ec^8*(-1891 + 1540*\[Rho] - 
             2580*\[Rho]^2 + 480*Pi^2*(1 + \[Rho])) - 
           512*Ec^9*(1780 - 2619*\[Rho] + 60*Pi^2*(-7 + 3*\[Rho])) + 
           475200*\[Rho]*Zeta[3] + 3326400*\[Rho]^2*Zeta[3] + 
           3715200*\[Rho]^3*Zeta[3] + 648000*\[Rho]^4*Zeta[3] + 
           32*Ec^7*(-19603 - 13876*\[Rho]^3 + 480*Pi^2*(11 + 361*\[Rho] + 415*
                \[Rho]^2 + 25*\[Rho]^3) - 36*\[Rho]^2*(12497 + 9600*
                Zeta[3]) - 27*\[Rho]*(14293 + 12800*Zeta[3])) - 
           48*Ec^5*(6293 + 3380*\[Rho]^5 + 120*Pi^2*(-1 - 4199*\[Rho] - 13070*
                \[Rho]^2 - 6230*\[Rho]^3 - 375*\[Rho]^4 + 3*\[Rho]^5) + 
             144*\[Rho]^3*(-4709 + 15600*Zeta[3]) + 2*\[Rho]^4*
              (-62359 + 43200*Zeta[3]) + 9*\[Rho]*(62837 + 259200*Zeta[3]) + 
             16*\[Rho]^2*(15947 + 378000*Zeta[3])) + 
           4*Ec*(-3577 - 133023*\[Rho]^5 + 2416*\[Rho]^6 + 
             120*Pi^2*(3 + 333*\[Rho] - 720*\[Rho]^(3/2) + 3375*\[Rho]^2 - 
               8112*\[Rho]^(5/2) + 5780*\[Rho]^3 - 8112*\[Rho]^(7/2) + 1515*
                \[Rho]^4 - 720*\[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) + 
             \[Rho]^3*(543246 - 8596800*Zeta[3]) + \[Rho]^2*
              (2568948 - 8596800*Zeta[3]) - 45*\[Rho]*(-3479 + 31200*
                Zeta[3]) - 3*\[Rho]^4*(663497 + 453600*Zeta[3])) - 
           32*Ec^6*(-8783 + 21597*\[Rho]^4 + 120*Pi^2*(13 + 4508*\[Rho] + 
               9590*\[Rho]^2 + 2480*\[Rho]^3 + 15*\[Rho]^4) - 
             40*\[Rho]^3*(1343 + 12960*Zeta[3]) - 24*\[Rho]^2*
              (50263 + 126000*Zeta[3]) - 3*\[Rho]*(308143 + 576000*
                Zeta[3])) - 4*Ec^4*(-80735 - 239820*\[Rho]^5 + 
             4832*\[Rho]^6 + 240*Pi^2*(3 + 18953*\[Rho] - 720*\[Rho]^(3/2) + 
               78695*\[Rho]^2 - 8112*\[Rho]^(5/2) + 55300*\[Rho]^3 - 8112*
                \[Rho]^(7/2) + 6375*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*
                \[Rho]^5 + 3*\[Rho]^6) - 504*\[Rho]*(4853 + 60000*Zeta[3]) - 
             15*\[Rho]^4*(64043 + 311040*Zeta[3]) - 80*\[Rho]^3*
              (-217591 + 730080*Zeta[3]) - 60*\[Rho]^2*(-234023 + 1748160*
                Zeta[3])) - 6*Ec^2*(-12083 - 273527*\[Rho]^5 + 
             4832*\[Rho]^6 + 240*Pi^2*(3 + 1193*\[Rho] - 720*\[Rho]^(3/2) + 
               8255*\[Rho]^2 - 8112*\[Rho]^(5/2) + 10300*\[Rho]^3 - 8112*
                \[Rho]^(7/2) + 2175*\[Rho]^4 - 720*\[Rho]^(9/2) + 3*
                \[Rho]^5 + 3*\[Rho]^6) + \[Rho]^2*(6734896 - 24451200*
                Zeta[3]) + \[Rho]*(347331 - 4665600*Zeta[3]) - 
             5*\[Rho]^4*(737177 + 587520*Zeta[3]) - 8*\[Rho]^3*
              (-368651 + 2656800*Zeta[3])) + 2*Ec^3*(-100679 - 
             1087221*\[Rho]^5 + 19328*\[Rho]^6 + 960*Pi^2*(3 + 3998*\[Rho] - 
               720*\[Rho]^(3/2) + 21335*\[Rho]^2 - 8112*\[Rho]^(5/2) + 20230*
                \[Rho]^3 - 8112*\[Rho]^(7/2) + 3330*\[Rho]^4 - 720*
                \[Rho]^(9/2) + 3*\[Rho]^5 + 3*\[Rho]^6) + 
             \[Rho]*(574233 - 38016000*Zeta[3]) - 45*\[Rho]^4*
              (265289 + 299520*Zeta[3]) - 36*\[Rho]^2*(-1042361 + 4598400*
                Zeta[3]) - 20*\[Rho]^3*(-1329721 + 5978880*Zeta[3])))/
          (675*(1 - 2*Ec)^4)))/(3*Pi)) + 8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
         2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
      6*\[Rho]*(1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
     ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
         (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
         (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
           \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
          (Log[1 - 2*Ec] - Log[\[Rho]]))^2/100 + 
      (\[Alpha]s*((2*aVR*c\[Delta]VR*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
            16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
            1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
            576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
            48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
            1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
            3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
            12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
            1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
            16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
            3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
            2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
            1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
            192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
            384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
            8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
            16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
              3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
             (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
           (16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
            Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 176*Ec^4 + 
                 Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 
                 2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + 
                 Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/(-1 + 
                2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
            (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
               4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*
                (-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
            (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
               4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*
                (-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
            8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
            Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                 27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                  (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                 2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/(-3 + 
                6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                 21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                 12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                   21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
            (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*
                (7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/
             (-1 + 2*Ec) - 1024*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
            (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
               4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*
                (-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(-1 + 2*Ec) - 
            (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
               4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*
                (-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) - 
            16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
              \[Rho])*PolyLog[2, \[Rho]] - 32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 
              6*\[Rho]^2 + \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*
             PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
             ((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*\[Rho] - 
                 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
                 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
                 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*
                    \[Rho]^2)))/(-3 + 6*Ec) + (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
                 Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 
                 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 
                   8*\[Rho]^(3/2) + 3*\[Rho]^2))*Log[1 - 2*Ec - 
                  Sqrt[\[Rho]]])/(-1 + 2*Ec) + (128*Sqrt[\[Rho]]*
                (1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
                 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
                 Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
                Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + (32*Sqrt[\[Rho]]*
                (-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - \[Rho]^3 + 
                 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                   \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + 
                   \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
              (24*Sqrt[\[Rho]]*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 
                 5*\[Rho] - 21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 
                 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*Log[\[Rho]])/(-1 + 
                2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
                2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*(3 - 4*Ec + 
                \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                 267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                  (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/(-3 + 
                6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
              16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
                \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
               PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*(3 - 
                4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                 (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[
                2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
             PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
             PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]^(3/2)*
             (3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, \[Rho]/(1 - 
                2*Ec)] + (8*Sqrt[\[Rho]]*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*
                \[Rho] - 230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
                 32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*
                (-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*
                (75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
                   24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
               2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 
                   32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*
                  (-83 + 60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/
             (-3 + 6*Ec)))/(15*(1 - 2*Ec)^4) + 
         ((-36*aVR*c\[Delta]VR*Sqrt[\[Rho]] + 288*aVR*c\[Delta]VR*Ec*
              Sqrt[\[Rho]] - 864*aVR*c\[Delta]VR*Ec^2*Sqrt[\[Rho]] + 
             1152*aVR*c\[Delta]VR*Ec^3*Sqrt[\[Rho]] - 576*aVR*c\[Delta]VR*
              Ec^4*Sqrt[\[Rho]] + 1152*aVR*c\[Delta]VR*Ec^5*Sqrt[\[Rho]] - 
             9216*aVR*c\[Delta]VR*Ec^6*Sqrt[\[Rho]] + 27648*aVR*c\[Delta]VR*
              Ec^7*Sqrt[\[Rho]] - 36864*aVR*c\[Delta]VR*Ec^8*Sqrt[\[Rho]] + 
             18432*aVR*c\[Delta]VR*Ec^9*Sqrt[\[Rho]] - 2100*aVR*c\[Delta]VR*
              \[Rho]^(3/2) + 18240*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2) - 
             60480*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2) + 92160*aVR*c\[Delta]VR*
              Ec^3*\[Rho]^(3/2) - 57600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2) + 
             30720*aVR*c\[Delta]VR*Ec^6*\[Rho]^(3/2) - 61440*aVR*c\[Delta]VR*
              Ec^7*\[Rho]^(3/2) + 46080*aVR*c\[Delta]VR*Ec^8*\[Rho]^(3/2) - 
             3600*aVR*c\[Delta]VR*\[Rho]^(5/2) + 37440*aVR*c\[Delta]VR*Ec*
              \[Rho]^(5/2) - 146880*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2) + 
             264960*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2) - 201600*aVR*
              c\[Delta]VR*Ec^4*\[Rho]^(5/2) + 34560*aVR*c\[Delta]VR*Ec^5*
              \[Rho]^(5/2) - 23040*aVR*c\[Delta]VR*Ec^6*\[Rho]^(5/2) + 
             46080*aVR*c\[Delta]VR*Ec^7*\[Rho]^(5/2) + 3600*aVR*c\[Delta]VR*
              \[Rho]^(7/2) - 20160*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2) + 
             25920*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2) + 34560*aVR*c\[Delta]VR*
              Ec^3*\[Rho]^(7/2) - 86400*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2) + 
             23040*aVR*c\[Delta]VR*Ec^5*\[Rho]^(7/2) + 23040*aVR*c\[Delta]VR*
              Ec^6*\[Rho]^(7/2) + 2100*aVR*c\[Delta]VR*\[Rho]^(9/2) - 
             15360*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2) + 40320*aVR*c\[Delta]VR*
              Ec^2*\[Rho]^(9/2) - 42240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2) + 
             9600*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2) + 5760*aVR*c\[Delta]VR*
              Ec^5*\[Rho]^(9/2) + 36*aVR*c\[Delta]VR*\[Rho]^(11/2) - 
             288*aVR*c\[Delta]VR*Ec*\[Rho]^(11/2) + 864*aVR*c\[Delta]VR*Ec^2*
              \[Rho]^(11/2) - 1152*aVR*c\[Delta]VR*Ec^3*\[Rho]^(11/2) + 
             576*aVR*c\[Delta]VR*Ec^4*\[Rho]^(11/2) + 720*aVR*c\[Delta]VR*
              \[Rho]^(3/2)*Log[1 - 2*Ec] - 5760*aVR*c\[Delta]VR*Ec*
              \[Rho]^(3/2)*Log[1 - 2*Ec] + 17280*aVR*c\[Delta]VR*Ec^2*
              \[Rho]^(3/2)*Log[1 - 2*Ec] - 23040*aVR*c\[Delta]VR*Ec^3*
              \[Rho]^(3/2)*Log[1 - 2*Ec] + 11520*aVR*c\[Delta]VR*Ec^4*
              \[Rho]^(3/2)*Log[1 - 2*Ec] + 4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*
              Log[1 - 2*Ec] - 34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*
              Log[1 - 2*Ec] + 103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*
              Log[1 - 2*Ec] - 138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*
              Log[1 - 2*Ec] + 69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*
              Log[1 - 2*Ec] + 4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*
              Log[1 - 2*Ec] - 34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*
              Log[1 - 2*Ec] + 103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*
              Log[1 - 2*Ec] - 138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*
              Log[1 - 2*Ec] + 69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*
              Log[1 - 2*Ec] + 720*aVR*c\[Delta]VR*\[Rho]^(9/2)*
              Log[1 - 2*Ec] - 5760*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2)*
              Log[1 - 2*Ec] + 17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*
              Log[1 - 2*Ec] - 23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*
              Log[1 - 2*Ec] + 11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*
              Log[1 - 2*Ec] - 720*aVR*c\[Delta]VR*\[Rho]^(3/2)*Log[\[Rho]] + 
             5760*aVR*c\[Delta]VR*Ec*\[Rho]^(3/2)*Log[\[Rho]] - 
             17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(3/2)*Log[\[Rho]] + 
             23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(3/2)*Log[\[Rho]] - 
             11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(3/2)*Log[\[Rho]] - 
             4320*aVR*c\[Delta]VR*\[Rho]^(5/2)*Log[\[Rho]] + 
             34560*aVR*c\[Delta]VR*Ec*\[Rho]^(5/2)*Log[\[Rho]] - 
             103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(5/2)*Log[\[Rho]] + 
             138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(5/2)*Log[\[Rho]] - 
             69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(5/2)*Log[\[Rho]] - 
             4320*aVR*c\[Delta]VR*\[Rho]^(7/2)*Log[\[Rho]] + 
             34560*aVR*c\[Delta]VR*Ec*\[Rho]^(7/2)*Log[\[Rho]] - 
             103680*aVR*c\[Delta]VR*Ec^2*\[Rho]^(7/2)*Log[\[Rho]] + 
             138240*aVR*c\[Delta]VR*Ec^3*\[Rho]^(7/2)*Log[\[Rho]] - 
             69120*aVR*c\[Delta]VR*Ec^4*\[Rho]^(7/2)*Log[\[Rho]] - 
             720*aVR*c\[Delta]VR*\[Rho]^(9/2)*Log[\[Rho]] + 
             5760*aVR*c\[Delta]VR*Ec*\[Rho]^(9/2)*Log[\[Rho]] - 
             17280*aVR*c\[Delta]VR*Ec^2*\[Rho]^(9/2)*Log[\[Rho]] + 
             23040*aVR*c\[Delta]VR*Ec^3*\[Rho]^(9/2)*Log[\[Rho]] - 
             11520*aVR*c\[Delta]VR*Ec^4*\[Rho]^(9/2)*Log[\[Rho]])/
            (30*(1 - 2*Ec)^4) + (2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
              48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
              512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
              768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
              384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
              768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
              11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^
                2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^
                2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^
                3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
              3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
              2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
              1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
              192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
              384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
              8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
              16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
                3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 
                8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(15*(1 - 2*Ec)^4))*
          (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
                2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                 (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                  114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                  300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                  75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
              Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
             (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
             (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
             48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
               (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                  576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                  11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                  64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                  288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
              (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
              (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
              3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
              3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
           256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
             32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
             \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                 \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
                32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
                8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                   \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                   \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
                8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                   \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
             16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                  (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                 9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
             (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
                84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                 (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                  \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                  \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                  6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
              (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*
                Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 5*
                \[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
             128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + 
               \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
             75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*
                (2 + 3*\[Rho])) + 4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
               12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
                 32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
               \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
             2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*
                (1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
             16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
               \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*
                \[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 
                 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
                (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)) - 
         16*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
          (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 8*
                Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
                (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*(1 + \[Rho]*
                  (28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 
                     2*\[Rho])))))/(1 - 2*Ec)^2 + 3*\[Rho]*
            (1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]]))*
          ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
              24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 18390*
                \[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*
                (-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
                 840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 
                 8520*\[Rho]^2 + 20*\[Rho]^3) + 240*Ec^4*(-533 - 
                 12119*\[Rho] - 8736*\[Rho]^2 - 532*\[Rho]^3 + 4*\[Rho]^4) + 
               6*Ec*(1139 + 37695*\[Rho] + 30930*\[Rho]^2 - 12930*\[Rho]^3 - 
                 710*\[Rho]^4 + 18*\[Rho]^5) - 12*Ec^2*(2819 + 83315*\[Rho] + 
                 78870*\[Rho]^2 - 4410*\[Rho]^3 - 530*\[Rho]^4 + 
                 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
                 260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 
                 18*\[Rho]^5))/(15*(-1 + 2*Ec)^3) + 8*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 64*Ec^4*(-1 + \[Rho]) + 
             (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + (412 + 48/(-1 + 2*Ec))*
              \[Rho]^2 - (4736*\[Rho]^(5/2))/15 + (192 - 804/(1 - 2*Ec)^2)*
              \[Rho]^3 - 64*\[Rho]^(7/2) + (24*\[Rho]^4)/(-1 + 2*Ec)^3 - 
             (128*Ec^3*(3 + 34*\[Rho] + 3*\[Rho]^2))/3 + 
             16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + (-12 + 175/(1 - 2*Ec)^2)*
                \[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
             16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
                (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
             (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
              (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
              (1 + \[Rho]) - 144*\[Rho]^2*(1 + \[Rho]) - 
             (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + 4*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
             192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
             16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 9*\[Rho] + \[Rho]^2) - 
             48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(2 + 15*\[Rho] + 2*
                \[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 
                17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
             (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
             Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
            ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*
                \[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*
                (-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
                 1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
                 19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 
                 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
                 250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
                 51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*
                (-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 
                 725*\[Rho]^4 + 903*\[Rho]^5) + 8*Ec^3*(-52593 - 
                 1094825*\[Rho] - 264300*\[Rho]^2 + 403500*\[Rho]^3 + 
                 775*\[Rho]^4 + 903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
             (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
                6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*
                 (-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
                96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
                240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                  2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                   \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
                12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 
                  6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
                6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                  165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^
                3)) - (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
              15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 8*Ec^5*(-63 + 
                725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*(290 + 831*\[Rho] + 
                249*\[Rho]^2) + 10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 
                675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 
                10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 
                134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
            (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
              15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) + 8*Ec^3*(1389 + 30565*\[Rho] + 
                240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) - 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) - 8*Ec^3*(-1389 - 30565*\[Rho] + 
                240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)])/(15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*
             (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
              9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
           (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + 
             (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
             32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
             16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
            ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
                910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
                480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*
                 (-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
                6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 
                  3070*\[Rho]^3 + 903*\[Rho]^4) + 12*Ec^2*(11295 + 
                  334925*\[Rho] + 274365*\[Rho]^2 + 5515*\[Rho]^3 + 
                  903*\[Rho]^4) - 8*Ec^3*(31005 + 839985*\[Rho] + 
                  541215*\[Rho]^2 + 6850*\[Rho]^3 + 903*\[Rho]^4)))/
              (225*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
                15*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
             (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
                54*\[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
             32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*
                Ec*(13 + 9*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
                (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 
                   9*\[Rho])))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             528*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
            ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 1440*
                (199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
               6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 128*Ec^6*
                (6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 192*
                Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
                 5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 240*Ec^4*
                (-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 6*(10883 + 4320*Pi^2)*
                  \[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 17*\[Rho]^4) - 24*
                Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*
                  \[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
               24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
                 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                  \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
                 200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                  \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
              (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                   5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                    (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                   20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 
                   60*(1 - 2*Ec)^4*\[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 
                   20*(1 - 2*Ec)^2*\[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/
                 (1 - 2*Ec)^3 + \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 
                  3105*\[Rho] + 1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 
                  240*\[Rho]^(5/2) - 240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*
                   (17 + 45*\[Rho] + 6*\[Rho]^2)))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/
                5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*
                (1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 
                  4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
               (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 384*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
               32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
                (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*
                 \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 
                5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 
                9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*
                 (57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
                  210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
                  318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*
                 (-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
                  5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
                  4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 
                  9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 
                  6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
             (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 
                2160*\[Rho]^3 + 75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
                64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 32*Ec^5*
                 (209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
                8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
                Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
                  400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 
                  2403*\[Rho]^2 - 151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                 (-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 2575*\[Rho]^3 + 
                  150*\[Rho]^4))*Log[\[Rho]])/(5*(-1 + 2*Ec)^3) + 
             8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*
                \[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                 \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             32*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(-34 + 32*Ec^3 - 
             123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
            (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
            (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
             24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 
             278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
             1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*
                \[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*
                \[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
             244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
             324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
               10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*
                  \[Rho]^(3/2) + 19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                 27*\[Rho]^5) + \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*
                \[Rho]^3*(1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 
                 41600*Zeta[3])) + 32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*
                (-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*
                (16991 + 33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*
                  Zeta[3])) + 8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*
                \[Rho]^5 + 10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 
                 64500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 
                 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*
                (-29 + 2112*Zeta[3]) - 5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*
                \[Rho]^2*(-47009 + 144288*Zeta[3])) + 
             16*Ec^4*(9165 + 5211*\[Rho]^4 + 300*Pi^2*(1 - 789*\[Rho] - 
                 1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4) + 135*\[Rho]*
                (1339 + 8640*Zeta[3]) + \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*
                \[Rho]^2*(-52883 + 233280*Zeta[3])) + 
             2*Ec*(-8190 - 162564*\[Rho]^4 + 5265*\[Rho]^5 + 30*Pi^2*
                (27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 7800*\[Rho]^2 - 
                 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
                 15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(1158778 - 
                 3434400*Zeta[3]) - 10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 3*
                \[Rho]*(-66439 + 388800*Zeta[3])) - 32*Ec^6*
              (40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 3*(3905 + 
                 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
            (450*(-1 + 2*Ec)^3))))/(3*Pi) + 
      ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
         (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
         (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
           \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
          (Log[1 - 2*Ec] - Log[\[Rho]]))*(-8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
          (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 8*
                Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
                (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*(1 + \[Rho]*
                  (28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 
                     2*\[Rho])))))/(1 - 2*Ec)^2 + 3*\[Rho]*
            (1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]])) + 
         (\[Alpha]s*((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
               24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*((-579 + 16896*Ec^8 - 
                20935*\[Rho] - 10470*\[Rho]^2 + 18390*\[Rho]^3 + 
                800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*(-11 + 5*\[Rho]) - 
                64*Ec^6*(-213 + 7975*\[Rho] + 840*\[Rho]^2) + 96*Ec^5*
                 (853 + 19745*\[Rho] + 8520*\[Rho]^2 + 20*\[Rho]^3) + 
                240*Ec^4*(-533 - 12119*\[Rho] - 8736*\[Rho]^2 - 
                  532*\[Rho]^3 + 4*\[Rho]^4) + 6*Ec*(1139 + 37695*\[Rho] + 
                  30930*\[Rho]^2 - 12930*\[Rho]^3 - 710*\[Rho]^4 + 
                  18*\[Rho]^5) - 12*Ec^2*(2819 + 83315*\[Rho] + 
                  78870*\[Rho]^2 - 4410*\[Rho]^3 - 530*\[Rho]^4 + 
                  18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
                  260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 
                  18*\[Rho]^5))/(15*(-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 
                32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
                24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*Log[2*Ec]) + 
            (92/5 + (256*Ec^5)/5 + 64*Ec^4*(-1 + \[Rho]) + (2092*\[Rho])/3 - 
              64*\[Rho]^(3/2) + (412 + 48/(-1 + 2*Ec))*\[Rho]^2 - 
              (4736*\[Rho]^(5/2))/15 + (192 - 804/(1 - 2*Ec)^2)*\[Rho]^3 - 
              64*\[Rho]^(7/2) + (24*\[Rho]^4)/(-1 + 2*Ec)^3 - 
              (128*Ec^3*(3 + 34*\[Rho] + 3*\[Rho]^2))/3 + 16*Ec*(-7 - 
                184*\[Rho] - 168*\[Rho]^2 + (-12 + 175/(1 - 2*Ec)^2)*
                 \[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 16*Ec^2*(14 + 
                238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/(1 - 2*Ec)^2 + 
                (12*\[Rho]^4)/(-1 + 2*Ec)^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
             Log[\[Rho]] + ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/
               3 + (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*(1 + 
                \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
              144*\[Rho]^2*(1 + \[Rho]) - (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 4*(1 + \[Rho])*(
                (1 - 2*Ec)^4 - \[Rho]^2) + 192*(1 - 2*Ec + Sqrt[\[Rho]])*
               \[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 16*((1 - 2*Ec)^3 + 
                \[Rho]^(3/2))*(1 + 9*\[Rho] + \[Rho]^2) - 48*(1 - 2*Ec + 
                Sqrt[\[Rho]])*\[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) - 
              (16*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 17*\[Rho] + 
                 3*\[Rho]^2))/(1 - 2*Ec) - (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/
               5)*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
            (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
              Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
             ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 
                15000*\[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 
                384*Ec^7*(-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 
                  65125*\[Rho] + 1200*\[Rho]^2) + 96*Ec^5*(-10481 - 
                  121625*\[Rho] - 19500*\[Rho]^2 + 2300*\[Rho]^3) + 
                240*Ec^4*(3889 + 59835*\[Rho] + 14340*\[Rho]^2 - 
                  7540*\[Rho]^3 + 250*\[Rho]^4) + 6*Ec*(-2283 - 
                  47675*\[Rho] + 8400*\[Rho]^2 + 51600*\[Rho]^3 - 
                  2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*(-8553 - 
                  216125*\[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 
                  725*\[Rho]^4 + 903*\[Rho]^5) + 8*Ec^3*(-52593 - 
                  1094825*\[Rho] - 264300*\[Rho]^2 + 403500*\[Rho]^3 + 
                  775*\[Rho]^4 + 903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
              (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
                 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*
                  (-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
                 96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
                 240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                   2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                    \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
                 12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 
                   6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
                 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                   165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^
                 3)) - (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 15*
                \[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 8*Ec^5*
                (-63 + 725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*
                (290 + 831*\[Rho] + 249*\[Rho]^2) + 10*Ec^2*\[Rho]*
                (1454 + 3081*\[Rho] + 675*\[Rho]^2) + 12*Ec^4*(-17 + 
                 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) + 30*Ec^3*
                (1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4))*
              PolyLog[2, 2*Ec])/(15*(-1 + 2*Ec)^3) - 
            (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 15*\[Rho]^2)*PolyLog[2, Sqrt[
                \[Rho]]])/15 + (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*
                \[Rho]^(3/2) - 1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*
                \[Rho]^3 - 240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*
                (-11 + 5*\[Rho]) - 64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 
               96*Ec^5*(113 + 1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*
                (67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) + 8*Ec^3*
                (1389 + 30565*\[Rho] + 240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 
                 1184*\[Rho]^(5/2) - 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*
                Ec^2*(-349 - 9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
                 1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
                 60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
                 3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
                 240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/
                 (1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
            (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 1365*
                \[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 240*
                \[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*
                Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*
                (113 + 1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*
                (67 + 1219*\[Rho] + 708*\[Rho]^2 + 24*\[Rho]^3) - 8*Ec^3*
                (-1389 - 30565*\[Rho] + 240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 
                 1184*\[Rho]^(5/2) + 315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*
                Ec^2*(-349 - 9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
                 1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
                 60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
                 3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
                 240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)])/(15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*
              (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 9*
                \[Rho]^2)*PolyLog[2, \[Rho]])/15 + (-16 - 696*\[Rho] - 
              200*\[Rho]^2 + 776*\[Rho]^3 + (76*\[Rho]^4)/3 + 
              (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 32*Ec^2*(-7 - 
                33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 16*Ec*(7 + 116*\[Rho] - 
                72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*((\[Rho]*(5535 + 109440*Ec^7 + 
                 97530*\[Rho] + 82530*\[Rho]^2 + 910*\[Rho]^3 + 
                 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 480*Ec^5*
                  (117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*(-1065 - 
                   20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
                 6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 
                   3070*\[Rho]^3 + 903*\[Rho]^4) + 12*Ec^2*(11295 + 
                   334925*\[Rho] + 274365*\[Rho]^2 + 5515*\[Rho]^3 + 
                   903*\[Rho]^4) - 8*Ec^3*(31005 + 839985*\[Rho] + 
                   541215*\[Rho]^2 + 6850*\[Rho]^3 + 903*\[Rho]^4)))/(225*
                (-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
                 15*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
              (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
                 54*\[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
              32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 
                2*Ec*(13 + 9*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] + 16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 
                2*(-1 + 2*Ec)*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 
                  2*Ec*(13 + 9*\[Rho])))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] - 528*\[Rho]^2*(1 + \[Rho])*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 8*\[Rho]*(34 - 32*Ec^3 + 
                123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
                24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, \[Rho]/
                 (1 - 2*Ec)]) + Log[1 - 2*Ec]*((1119 + 324864*Ec^8 - 
                20*(1891 + 4080*Pi^2)*\[Rho] - 1440*(199 + 205*Pi^2)*
                 \[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 6705*\[Rho]^4 + 
                9216*Ec^7*(-46 + 65*\[Rho]) - 128*Ec^6*(6609 + 
                  50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 
                192*Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
                  5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 
                240*Ec^4*(-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 
                  6*(10883 + 4320*Pi^2)*\[Rho]^2 - 10*(391 + 192*Pi^2)*
                   \[Rho]^3 + 17*\[Rho]^4) - 24*Ec*(-124 - 50*(599 + 
                    648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*\[Rho]^2 - 
                  75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
                24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
                  5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                   \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
                  200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                   \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 
                  6840*\[Rho]^4))/(450*(-1 + 2*Ec)^3) + 
              (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 5*(-1 + 2*Ec)^7*
                     (1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho]) + 
                    40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 20*(1 - 2*Ec)^6*
                     (1 + 9*\[Rho] + \[Rho]^2) + 60*(1 - 2*Ec)^4*\[Rho]*
                     (2 + 15*\[Rho] + 2*\[Rho]^2) + 20*(1 - 2*Ec)^2*\[Rho]^2*
                     (3 + 17*\[Rho] + 3*\[Rho]^2)))/(1 - 2*Ec)^3 + 
                 \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 3105*\[Rho] + 
                   1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 240*\[Rho]^(5/2) - 
                   240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*(17 + 45*\[Rho] + 
                     6*\[Rho]^2)))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/15 + 
              ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/5 + (16*\[Rho]^4)/
                 (1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*(1 + \[Rho]) - 
                288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*(1 + \[Rho]) - 
                576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*(1 + \[Rho]) + 
                8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                  \[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - (128*\[Rho]*
                  ((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 384*(1 - 2*Ec + 
                  Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
                32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
                 (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
                 (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
                 (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - 
                   Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/
                 (-1 + 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]] + 
              (4*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
                 6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*
                  (-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
                 96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
                 240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                   2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                    \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
                 12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 
                   6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
                 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                   165*\[Rho]^4 + 9*\[Rho]^5))*Log[1 - 2*Ec - \[Rho]])/(15*
                (-1 + 2*Ec)^3) - (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 
                 290*\[Rho]^2 + 2160*\[Rho]^3 + 75*\[Rho]^4 + 384*Ec^7*
                  (-11 + 5*\[Rho]) - 64*Ec^6*(-23 + 725*\[Rho] + 
                   80*\[Rho]^2) + 32*Ec^5*(209 + 5325*\[Rho] + 2385*
                    \[Rho]^2 + 5*\[Rho]^3) + 8*Ec^3*(929 + 25225*\[Rho] + 
                   23005*\[Rho]^2 + 975*\[Rho]^3) + Ec*(574 + 19190*\[Rho] + 
                   12780*\[Rho]^2 - 9920*\[Rho]^3 - 400*\[Rho]^4) + 
                 80*Ec^4*(-133 - 3227*\[Rho] - 2403*\[Rho]^2 - 151*\[Rho]^3 + 
                   \[Rho]^4) + 4*Ec^2*(-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 
                   2575*\[Rho]^3 + 150*\[Rho]^4))*Log[\[Rho]])/(5*
                (-1 + 2*Ec)^3) + 8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
                45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                  \[Rho]^2))*PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 
                123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
                24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 32*\[Rho]*(34 - 32*Ec^3 + 
                123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 
                24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 
                45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                  \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
            16*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
              24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[3, 1 - 2*Ec] + 64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 
              45*\[Rho]^2 + 24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + 
                \[Rho]^2))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
            64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
              24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
             (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 
                3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             PolyLog[3, \[Rho]/(1 - 2*Ec)] - (1755 + 3840*Ec^8*(-43 + 
                8*Pi^2) - 51351*\[Rho] - 278258*\[Rho]^2 + 278258*\[Rho]^3 + 
              51351*\[Rho]^4 - 1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 
                960*\[Rho]^(3/2) + 960*\[Rho]^2 - 4736*\[Rho]^(5/2) + 
                960*\[Rho]^3 - 960*\[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
              384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
              244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
              324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
                10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*
                   \[Rho]^(3/2) + 19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                  7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                  27*\[Rho]^5) + \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 
                810*\[Rho]^3*(1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 
                  41600*Zeta[3])) + 32*Ec^5*(1710 + 7077*\[Rho]^3 + 
                60*Pi^2*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) - 
                9*\[Rho]*(16991 + 33600*Zeta[3]) - \[Rho]^2*(13807 + 
                  129600*Zeta[3])) + 8*Ec^3*(-17565 - 52134*\[Rho]^4 + 
                1755*\[Rho]^5 + 10*Pi^2*(27 + 29095*\[Rho] - 2880*
                   \[Rho]^(3/2) + 64500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                  16380*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                  27*\[Rho]^5) - 1050*\[Rho]*(-29 + 2112*Zeta[3]) - 
                5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*\[Rho]^2*(-47009 + 
                  144288*Zeta[3])) + 16*Ec^4*(9165 + 5211*\[Rho]^4 + 
                300*Pi^2*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 134*\[Rho]^3 + 
                  2*\[Rho]^4) + 135*\[Rho]*(1339 + 8640*Zeta[3]) + 
                \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*\[Rho]^2*(-52883 + 
                  233280*Zeta[3])) + 2*Ec*(-8190 - 162564*\[Rho]^4 + 
                5265*\[Rho]^5 + 30*Pi^2*(27 + 1375*\[Rho] - 2880*\[Rho]^
                    (3/2) + 7800*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                  4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                  27*\[Rho]^5) + \[Rho]^2*(1158778 - 3434400*Zeta[3]) - 
                10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 3*\[Rho]*(-66439 + 
                  388800*Zeta[3])) - 32*Ec^6*(40*Pi^2*(-63 + 725*\[Rho] + 
                  120*\[Rho]^2) + 3*(3905 + 452*\[Rho]^2 - 8*\[Rho]*
                   (3919 + 2400*Zeta[3]))))/(450*(-1 + 2*Ec)^3) + 
            aVR*c\[Delta]VR*(16*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
                8*Ec*(1 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*(
                (4*Sqrt[\[Rho]]*(21 + 704*Ec^6 + 496*\[Rho] + 36*\[Rho]^2 - 
                   148*\[Rho]^3 - 2*\[Rho]^4 + 704*Ec^5*(-1 + 2*\[Rho]) + 
                   16*Ec^4*(11 + 98*\[Rho] + 60*\[Rho]^2) - 32*Ec^3*
                    (8 + 301*\[Rho] + 198*\[Rho]^2 + \[Rho]^3) + 
                   Ec^2*(340 + 9736*\[Rho] + 6288*\[Rho]^2 - 120*\[Rho]^3 - 
                     8*\[Rho]^4) + 4*Ec*(-37 - 934*\[Rho] - 438*\[Rho]^2 + 
                     102*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
                96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
                 Log[2*Ec]) + 16*Sqrt[\[Rho]]*(3 + 16*Ec^4 + 68*\[Rho] + 
                32*Ec^3*\[Rho] - 32*\[Rho]^(3/2) + (21 + 12/(-1 + 2*Ec))*
                 \[Rho]^2 - 32*\[Rho]^(5/2) - (8*(2 - 6*Ec + 3*Ec^2)*
                  \[Rho]^3)/(1 - 2*Ec)^2 + 24*Ec^2*\[Rho]*(3 + \[Rho]) - 
                8*Ec*(1 + 24*\[Rho] + 15*\[Rho]^2))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]]*Log[\[Rho]] + 16*Sqrt[\[Rho]]*((1 - 2*Ec)^4 - 
                \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
                 (1 - 2*Ec)^2 + 48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                 (1 + \[Rho]) - (12*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                  (1 + \[Rho]))/(1 - 2*Ec) - 4*(1 + \[Rho])*((1 - 2*Ec)^3 + 
                  \[Rho]^(3/2)) + 6*((1 - 2*Ec)^2 - \[Rho])*(1 + 5*\[Rho] + 
                  \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 
              4*\[Rho]^(3/2)*(-18 - 108*\[Rho] - 38*\[Rho]^2 + \[Rho]^3)*
               Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*((-4*Sqrt[\[Rho]]*
                  (1216*Ec^6 + 64*Ec^5*(-13 + 44*\[Rho]) + 16*Ec^4*
                    (25 + 316*\[Rho] + 180*\[Rho]^2) + 32*Ec^3*(-21 - 
                     374*\[Rho] - 18*\[Rho]^2 + 34*\[Rho]^3) + 
                   5*(-5 - 32*\[Rho] + 32*\[Rho]^3 + 5*\[Rho]^4) + 
                   4*Ec^2*(77 + 1532*\[Rho] - 756*\[Rho]^2 - 428*\[Rho]^3 + 
                     25*\[Rho]^4) - 4*Ec*(-7 + 140*\[Rho] - 324*\[Rho]^2 - 
                     44*\[Rho]^3 + 25*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
                (8*Sqrt[\[Rho]]*(7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 
                   52*\[Rho]^3 + \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 
                   16*Ec^4*(1 + 10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*
                    (-2 - 41*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 4*Ec*
                    (11 + 182*\[Rho] - 54*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^
                      4) + 4*Ec^2*(23 + 398*\[Rho] - 6*\[Rho]^2 - 
                     50*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
              (64*Ec*Sqrt[\[Rho]]*(8*Ec^5 + 8*Ec^4*(-1 + 2*\[Rho]) - 
                 3*\[Rho]*(5 + 9*\[Rho] + \[Rho]^2) - 4*Ec^2*\[Rho]*
                  (23 + 27*\[Rho] + \[Rho]^2) + 3*Ec*\[Rho]*(23 + 35*\[Rho] + 
                   3*\[Rho]^2) + 2*Ec^3*(1 + 10*\[Rho] + 6*\[Rho]^2))*
                PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 2048*\[Rho]^2*(1 + \[Rho])*
               PolyLog[2, Sqrt[\[Rho]]] + (32*Sqrt[\[Rho]]*(3 + 64*Ec^6 + 
                 68*\[Rho] + 32*\[Rho]^(3/2) + 9*\[Rho]^2 + 32*\[Rho]^(5/2) - 
                 16*\[Rho]^3 + 64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*
                  (1 + 10*\[Rho] + 6*\[Rho]^2) - 32*Ec^3*(1 + 32*\[Rho] + 
                   18*\[Rho]^2) + 4*Ec^2*(11 + 278*\[Rho] + 32*\[Rho]^(3/2) + 
                   147*\[Rho]^2 + 32*\[Rho]^(5/2) - 6*\[Rho]^3) + 
                 4*Ec*(-5 - 116*\[Rho] - 32*\[Rho]^(3/2) - 45*\[Rho]^2 - 
                   32*\[Rho]^(5/2) + 12*\[Rho]^3))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 32*Sqrt[\[Rho]]*(
                3 + 16*Ec^4 + 68*\[Rho] + 32*Ec^3*\[Rho] - 32*\[Rho]^(3/2) + 
                (21 + 12/(-1 + 2*Ec))*\[Rho]^2 - 32*\[Rho]^(5/2) - 
                (8*(2 - 6*Ec + 3*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                24*Ec^2*\[Rho]*(3 + \[Rho]) - 8*Ec*(1 + 24*\[Rho] + 
                  15*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*(1 - 6*Sqrt[\[Rho]] + 
                \[Rho])*PolyLog[2, \[Rho]] - 16*Sqrt[\[Rho]]*(4 + 66*\[Rho] - 
                18*\[Rho]^2 - 18*\[Rho]^3 + \[Rho]^4 + 8*Ec*(-1 - 9*\[Rho] + 
                  9*\[Rho]^2 + \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(4 + 128*Ec^6 - 224*Ec^5*
                    \[Rho] + (403 + 120*Pi^2)*\[Rho] + 24*(17 + 9*Pi^2)*
                    \[Rho]^2 + 3*(7 + 8*Pi^2)*\[Rho]^3 + 8*Ec^4*(30 + 
                     550*\[Rho] + 129*\[Rho]^2) - 8*Ec^3*(69 + 
                     (1243 + 96*Pi^2)*\[Rho] + (618 + 96*Pi^2)*\[Rho]^2 + 
                     3*\[Rho]^3) - 2*Ec*(39 + 16*(95 + 21*Pi^2)*\[Rho] + 
                     6*(235 + 88*Pi^2)*\[Rho]^2 + 16*(8 + 3*Pi^2)*\[Rho]^3) + 
                   2*Ec^2*(174 + 8*(523 + 78*Pi^2)*\[Rho] + 51*(61 + 16*Pi^2)*
                      \[Rho]^2 + 16*(14 + 3*Pi^2)*\[Rho]^3)))/
                 (3*(1 - 2*Ec)^2) + 32*Sqrt[\[Rho]]*(\[Rho]*(-42 + 
                    32*Sqrt[\[Rho]] - 15*\[Rho] + 32*\[Rho]^(3/2) + 
                    6*\[Rho]^2 + 96*Ec*(1 + \[Rho])) - ((1 - 2*Ec)^6 + 
                    2*\[Rho]^3 + 4*(-1 + 2*Ec)^5*(1 + \[Rho]) + 
                    12*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho]) + 6*(1 - 2*Ec)^4*
                     (1 + 5*\[Rho] + \[Rho]^2))/(1 - 2*Ec)^2)*
                 Log[1 - 2*Ec - Sqrt[\[Rho]]] + 32*Sqrt[\[Rho]]*
                 (-(1 - 2*Ec)^4 + \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                    \[Rho]^2)/(1 - 2*Ec)^2 + 4*(1 - 2*Ec)^3*(1 + \[Rho]) - 
                  48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) + 
                  4*\[Rho]^(3/2)*(1 + \[Rho]) - (6*(2 - 4*Ec + 
                     2*Sqrt[\[Rho]])*\[Rho]^(3/2)*(1 + \[Rho]))/(-1 + 2*Ec) - 
                  6*(1 - 4*Ec + 4*Ec^2 - \[Rho])*(1 + 5*\[Rho] + \[Rho]^2))*
                 Log[1 - 2*Ec + Sqrt[\[Rho]]] + (16*Sqrt[\[Rho]]*
                  (7 + 64*Ec^6 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + 
                   \[Rho]^4 + 64*Ec^5*(-1 + 2*\[Rho]) + 16*Ec^4*(1 + 
                     10*\[Rho] + 6*\[Rho]^2) + 32*Ec^3*(-2 - 41*\[Rho] - 
                     9*\[Rho]^2 + \[Rho]^3) - 4*Ec*(11 + 182*\[Rho] - 
                     54*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                    (23 + 398*\[Rho] - 6*\[Rho]^2 - 50*\[Rho]^3 + \[Rho]^4))*
                  Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 + (8*Sqrt[\[Rho]]*
                  (-5 - 192*Ec^6 - 93*\[Rho] + 99*\[Rho]^2 + 71*\[Rho]^3 - 
                   192*Ec^5*(-1 + 2*\[Rho]) - 48*Ec^4*(1 + 8*\[Rho] + 
                     5*\[Rho]^2) + 16*Ec^3*(4 + 150*\[Rho] + 99*\[Rho]^2) + 
                   4*Ec*(9 + 201*\[Rho] + 3*\[Rho]^2 - 59*\[Rho]^3) + 
                   4*Ec^2*(-21 - 573*\[Rho] - 288*\[Rho]^2 + 41*\[Rho]^3))*
                  Log[\[Rho]])/(1 - 2*Ec)^2 - 96*\[Rho]^(3/2)*(5 + 9*\[Rho] + 
                  \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, 2*Ec] + 
                384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*
                   (1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
                384*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*
                   (1 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
                192*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*
                   (1 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
              Log[\[Rho]]*((2*Sqrt[\[Rho]]*(-9 + 576*Ec^6 - 816*\[Rho] - 
                   2064*\[Rho]^2 - 496*\[Rho]^3 + 41*\[Rho]^4 + 192*Ec^5*
                    (-3 + 20*\[Rho]) + 48*Ec^4*(3 - 86*\[Rho] + 
                     20*\[Rho]^2) + 32*Ec^3*\[Rho]*(243 + 498*\[Rho] + 
                     74*\[Rho]^2) + 4*Ec*(9 + 1224*\[Rho] + 3504*\[Rho]^2 + 
                     928*\[Rho]^3 - 41*\[Rho]^4) + 4*Ec^2*(-9 - 2466*\[Rho] - 
                     6996*\[Rho]^2 - 1726*\[Rho]^3 + 41*\[Rho]^4)))/
                 (3*(1 - 2*Ec)^2) - 1024*\[Rho]^2*(1 + \[Rho])*
                 Log[1 - Sqrt[\[Rho]]] - 8*(1 + Sqrt[\[Rho]])^6*Sqrt[\[Rho]]*
                 (1 - 6*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
                768*(-1 + 2*Ec)*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
                  -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
                 (5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[2, 
                  Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(1 + 5*\[Rho] + 
                  \[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
                96*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
                 PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*(5 + 
                9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[3, 
                1 - 2*Ec] + 768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 
                8*Ec*(1 + \[Rho]))*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
              768*\[Rho]^(3/2)*(5 + 9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*
               PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 192*\[Rho]^(3/2)*(5 + 
                9*\[Rho] + \[Rho]^2 - 8*Ec*(1 + \[Rho]))*PolyLog[3, 
                \[Rho]/(1 - 2*Ec)] + (2*Sqrt[\[Rho]]*(-69 - 128*Ec^6*
                  (-7 + 2*Pi^2) - 1954*\[Rho] + 1954*\[Rho]^3 + 69*\[Rho]^4 + 
                 6*Pi^2*(1 - 8*\[Rho] + 128*\[Rho]^(3/2) - 48*\[Rho]^2 + 
                   128*\[Rho]^(5/2) - 8*\[Rho]^3 + \[Rho]^4) - 64*Ec^5*
                  (7 - 91*\[Rho] + Pi^2*(-4 + 8*\[Rho])) - 16*Ec^4*
                  (39 + 500*\[Rho] - 157*\[Rho]^2 + 4*Pi^2*(1 + 10*\[Rho] + 
                     6*\[Rho]^2)) + 16*Ec^3*(65 + (29 + 8*Pi^2)*\[Rho]^3 + 
                   \[Rho]^2*(773 + 216*Pi^2 - 576*Zeta[3]) + 2*\[Rho]*
                    (609 + 92*Pi^2 - 288*Zeta[3])) + 1440*\[Rho]*Zeta[3] + 
                 2592*\[Rho]^2*Zeta[3] + 288*\[Rho]^3*Zeta[3] - 
                 4*Ec*(-102 + 69*\[Rho]^4 + 6*Pi^2*(1 - 28*\[Rho] + 
                     128*\[Rho]^(3/2) - 84*\[Rho]^2 + 128*\[Rho]^(5/2) - 
                     12*\[Rho]^3 + \[Rho]^4) + 3*\[Rho]^3*(629 + 
                     96*Zeta[3]) + 11*\[Rho]^2*(-91 + 288*Zeta[3]) + 
                   \[Rho]*(-2945 + 2016*Zeta[3])) + 4*Ec^2*(-226 + 
                   69*\[Rho]^4 + 6*Pi^2*(1 - 100*\[Rho] + 128*\[Rho]^(3/2) - 
                     188*\[Rho]^2 + 128*\[Rho]^(5/2) - 20*\[Rho]^3 + 
                     \[Rho]^4) + 4*\[Rho]^3*(415 + 72*Zeta[3]) + 6*\[Rho]*
                    (-1009 + 624*Zeta[3]) + \[Rho]^2*(-3705 + 4896*
                      Zeta[3]))))/(3*(1 - 2*Ec)^2))))/(3*Pi)))/5) + 
    2*((\[Alpha]s*((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
            (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
            (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
             (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
              \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*
             (1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))^2/100 + 
         64*aVR^2*c\[Delta]VR^2*\[Rho]*
          (-1/4*((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 
                8*Ec^3*\[Rho]*(2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*
                 (6 + \[Rho]*(13 + \[Rho])) + (1 + \[Rho])*(1 + \[Rho]*
                   (28 + \[Rho])) - 2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 
                      2*\[Rho])))))/(1 - 2*Ec)^2 + 3*\[Rho]*
             (1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[\[Rho]]))^2 + 
         ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
            (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
            (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
             (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
              \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*
             (1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
           (-8*aVR*c\[Delta]VR*Sqrt[\[Rho]]*(-1/4*((-1 + 2*Ec + \[Rho])*
                 (32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 8*Ec^3*\[Rho]*
                   (2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*(6 + \[Rho]*(13 + 
                      \[Rho])) + (1 + \[Rho])*(1 + \[Rho]*(28 + \[Rho])) - 
                  2*Ec*(1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/
                (1 - 2*Ec)^2 + 3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(
                -Log[1 - 2*Ec] + Log[\[Rho]])) + 
            ((-320*aP*aT*c\[Delta]P*Ec^4*(-1 + 2*Ec + \[Rho])^4)/(-1 + 2*Ec)^
                3 + (320*aS*aT*c\[Delta]S*Ec^4*(-1 + 2*Ec + \[Rho])^4)/
               (-1 + 2*Ec)^3 + (2*aS^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 
                 40*Ec^4 - 288*Ec^5 + 768*Ec^6 - 896*Ec^7 + 384*Ec^8 - 
                 5*Sqrt[\[Rho]] + 30*Ec*Sqrt[\[Rho]] - 60*Ec^2*Sqrt[\[Rho]] + 
                 40*Ec^3*Sqrt[\[Rho]] + 80*Ec^4*Sqrt[\[Rho]] - 480*Ec^5*
                  Sqrt[\[Rho]] + 960*Ec^6*Sqrt[\[Rho]] - 640*Ec^7*
                  Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 
                 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
                 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] - 140*\[Rho]^(3/2) + 
                 960*Ec*\[Rho]^(3/2) - 2280*Ec^2*\[Rho]^(3/2) + 2000*Ec^3*
                  \[Rho]^(3/2) - 480*Ec^4*\[Rho]^(3/2) + 960*Ec^5*
                  \[Rho]^(3/2) - 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
                 600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
                 240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 + 360*Ec*\[Rho]^
                   (5/2) - 1800*Ec^2*\[Rho]^(5/2) + 2640*Ec^3*\[Rho]^(5/2) - 
                 480*Ec^4*\[Rho]^(5/2) - 960*Ec^5*\[Rho]^(5/2) - 
                 80*\[Rho]^3 + 360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 
                 240*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 + 140*\[Rho]^(7/2) - 
                 720*Ec*\[Rho]^(7/2) + 1080*Ec^2*\[Rho]^(7/2) - 240*Ec^3*
                  \[Rho]^(7/2) - 320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 
                 90*Ec*\[Rho]^4 - 180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 
                 40*Ec^4*\[Rho]^4 + 5*\[Rho]^(9/2) - 30*Ec*\[Rho]^(9/2) + 
                 60*Ec^2*\[Rho]^(9/2) - 40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 
                 6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 - 
                 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - 
                   \[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^3*
                  \[Rho]^(3/2)*(1 - Sqrt[\[Rho]] + 3*\[Rho] - \[Rho]^(3/2) + 
                   \[Rho]^2)*Log[\[Rho]]))/(-1 + 2*Ec)^3 + 
              (2*aP^2*(-1 + 6*Ec - 12*Ec^2 + 8*Ec^3 + 40*Ec^4 - 288*Ec^5 + 
                 768*Ec^6 - 896*Ec^7 + 384*Ec^8 + 5*Sqrt[\[Rho]] - 
                 30*Ec*Sqrt[\[Rho]] + 60*Ec^2*Sqrt[\[Rho]] - 40*Ec^3*
                  Sqrt[\[Rho]] - 80*Ec^4*Sqrt[\[Rho]] + 480*Ec^5*
                  Sqrt[\[Rho]] - 960*Ec^6*Sqrt[\[Rho]] + 640*Ec^7*
                  Sqrt[\[Rho]] + 15*\[Rho] - 90*Ec*\[Rho] + 180*Ec^2*\[Rho] - 
                 120*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
                 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 140*\[Rho]^(3/2) - 
                 960*Ec*\[Rho]^(3/2) + 2280*Ec^2*\[Rho]^(3/2) - 2000*Ec^3*
                  \[Rho]^(3/2) + 480*Ec^4*\[Rho]^(3/2) - 960*Ec^5*
                  \[Rho]^(3/2) + 1280*Ec^6*\[Rho]^(3/2) + 80*\[Rho]^2 - 
                 600*Ec*\[Rho]^2 + 1560*Ec^2*\[Rho]^2 - 1520*Ec^3*\[Rho]^2 + 
                 240*Ec^4*\[Rho]^2 + 320*Ec^6*\[Rho]^2 - 360*Ec*\[Rho]^
                   (5/2) + 1800*Ec^2*\[Rho]^(5/2) - 2640*Ec^3*\[Rho]^(5/2) + 
                 480*Ec^4*\[Rho]^(5/2) + 960*Ec^5*\[Rho]^(5/2) - 
                 80*\[Rho]^3 + 360*Ec*\[Rho]^3 - 360*Ec^2*\[Rho]^3 - 
                 240*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 - 140*\[Rho]^(7/2) + 
                 720*Ec*\[Rho]^(7/2) - 1080*Ec^2*\[Rho]^(7/2) + 240*Ec^3*
                  \[Rho]^(7/2) + 320*Ec^4*\[Rho]^(7/2) - 15*\[Rho]^4 + 
                 90*Ec*\[Rho]^4 - 180*Ec^2*\[Rho]^4 + 120*Ec^3*\[Rho]^4 - 
                 40*Ec^4*\[Rho]^4 - 5*\[Rho]^(9/2) + 30*Ec*\[Rho]^(9/2) - 
                 60*Ec^2*\[Rho]^(9/2) + 40*Ec^3*\[Rho]^(9/2) + \[Rho]^5 - 
                 6*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 - 8*Ec^3*\[Rho]^5 + 
                 60*(-1 + 2*Ec)^3*\[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + 
                   \[Rho]^(3/2) + \[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^3*
                  \[Rho]^(3/2)*(1 + Sqrt[\[Rho]] + 3*\[Rho] + \[Rho]^(3/2) + 
                   \[Rho]^2)*Log[\[Rho]]))/(-1 + 2*Ec)^3 - 32*aT^2*(-1 + 
                60*Ec^4 - 88*Ec^5 + 5*(3 - 32*Ec^4)*\[Rho] - 
                (40*(2 + Ec*(-7 + Ec*(3 + Ec*(2 + 5*Ec))))*\[Rho]^2)/
                 (-1 + 2*Ec) - (40*(2 + (-1 + Ec)*Ec*(5 + 2*Ec*(3 + Ec)))*
                  \[Rho]^3)/(1 - 2*Ec)^2 + (5*(3 + 2*Ec*(-9 + 2*(-3 + Ec)^2*
                      Ec))*\[Rho]^4)/(-1 + 2*Ec)^3 + \[Rho]^5 + 60*\[Rho]^2*
                 (1 + \[Rho])*(-Log[1 - 2*Ec] + Log[\[Rho]])) - 
              (60*aVR^2*(-((-1 + 2*Ec + \[Rho])*(1 + 16*Ec^4*(-5 + 8*Ec) + 
                    2*(-7 + Ec + 2*Ec^2 + 4*Ec^3 + 88*Ec^4)*\[Rho] + 
                    2*(-47 + Ec*(47 + 36*Ec*(1 + Ec)))*\[Rho]^2 + 2*(7 + Ec)*
                     (-1 + 2*Ec)*\[Rho]^3 + (1 - 2*Ec)*\[Rho]^4)) + 
                 60*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho])*(-Log[1 - 2*Ec] + 
                   Log[\[Rho]])))/(-20 + 40*Ec))/10))/5)*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
          ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
              64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
            (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
            (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
         256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 
             5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*
            PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 96*\[Rho]*
            (-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/(3*Pi) + 
      ((-32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/(1 - 2*Ec)^2 + 
        aVR^2*(1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 
            4*Ec*(-2 + \[Rho]) - (-8 + \[Rho])*\[Rho]) + 
          12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        4*aT^2*(3 + 16*Ec^3*(-5 + 7*Ec) + 24*(-1 + 6*Ec^3)*\[Rho] + 
          (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/(-1 + 2*Ec) + 
          (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
          3*\[Rho]^4 + 36*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]])) + 
        aP^2*(1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
          4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
          (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
          (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
          (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
          2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
            2*\[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]])) - 
        (aS^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 - 
           4*Sqrt[\[Rho]] + 16*Ec*Sqrt[\[Rho]] - 16*Ec^2*Sqrt[\[Rho]] + 
           32*Ec^3*Sqrt[\[Rho]] - 128*Ec^4*Sqrt[\[Rho]] + 
           128*Ec^5*Sqrt[\[Rho]] + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
           16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
           36*\[Rho]^(3/2) + 192*Ec*\[Rho]^(3/2) - 288*Ec^2*\[Rho]^(3/2) + 
           192*Ec^4*\[Rho]^(3/2) - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
           48*Ec^3*\[Rho]^2 + 36*\[Rho]^(5/2) - 96*Ec*\[Rho]^(5/2) + 
           96*Ec^3*\[Rho]^(5/2) - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
           32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 4*\[Rho]^(7/2) - 
           16*Ec*\[Rho]^(7/2) + 16*Ec^2*\[Rho]^(7/2) + \[Rho]^4 - 
           4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^(3/2)*
            (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[1 - 2*Ec] - 
           12*(1 - 2*Ec)^2*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
            Log[\[Rho]]))/(2*(1 - 2*Ec)^2))*
       ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
           (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
           (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
            (Log[1 - 2*Ec] - Log[\[Rho]]))^2/100 + 
        (2*\[Alpha]s*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
           416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
           24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
           384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
           1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
           375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
           18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
           960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
           6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
           2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
           375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
           5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
           24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
           768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
           \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
           16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
             3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
            (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
          (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
            ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
                2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*
                 (43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                  114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                  300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                  75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
             48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
              Log[2*Ec]) + 8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + 
             (-21 + 6/(-1 + 2*Ec))*\[Rho]^2 - 8*\[Rho]^(5/2) - 
             (4*\[Rho]^3)/(1 - 2*Ec)^2 - 16*Ec^3*(3 + \[Rho]) + 
             48*Ec^2*(1 + 3*\[Rho]) + 4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + 
               (3*\[Rho]^3)/(1 - 2*Ec)^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
            Log[\[Rho]] + (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
           2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + Log[1 - 2*Ec - \[Rho]]*
            ((-2*(17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
                64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
                  576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
                  11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
                  64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
                  288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4)))/
              (3*(1 - 2*Ec)^2) - (4*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]])/
              (1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
              3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
              3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
           256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
           (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
             32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
             \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
                 \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
                32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
                8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                   \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                   \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
                8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                   \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
             16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
                 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                  (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
                (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
                 9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
              Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
             (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
                84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*
                 (9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
                  \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
                  \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 
                  6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
              (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*
                Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
               -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 192*\[Rho]*(4 + 8*Ec^2 + 5*
                \[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                (1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*
                (3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
           Log[\[Rho]]*((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
             128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
             4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^
                4)*Log[1 - \[Rho]] - 192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + 
               \[Rho])*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*
              (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
           384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
             75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*
                (2 + 3*\[Rho])) + 4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
               12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
                 32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
               \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
             2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*
                (1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
             16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                 27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
               \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*
                \[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 
                 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                 \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*
                (-359 + 864*Zeta[3])))/(6*(1 - 2*Ec)^2)))/
         (45*(1 - 2*Ec)^4*Pi) + (\[Alpha]s*(3 - 80*Ec^4 + 64*Ec^5 + 
           5*(-9 + 16*Ec^4)*\[Rho] + (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*
             \[Rho]^2)/(-1 + 2*Ec) - 
           (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
            (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
             \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
            (Log[1 - 2*Ec] - Log[\[Rho]]))*
          ((-4*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
              24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
             Log[1 - 2*Ec]^3)/3 + Log[1 - 2*Ec]^2*
            ((-579 + 16896*Ec^8 - 20935*\[Rho] - 10470*\[Rho]^2 + 18390*
                \[Rho]^3 + 800*\[Rho]^4 - 18*\[Rho]^5 + 4224*Ec^7*
                (-11 + 5*\[Rho]) - 64*Ec^6*(-213 + 7975*\[Rho] + 
                 840*\[Rho]^2) + 96*Ec^5*(853 + 19745*\[Rho] + 
                 8520*\[Rho]^2 + 20*\[Rho]^3) + 240*Ec^4*(-533 - 
                 12119*\[Rho] - 8736*\[Rho]^2 - 532*\[Rho]^3 + 4*\[Rho]^4) + 
               6*Ec*(1139 + 37695*\[Rho] + 30930*\[Rho]^2 - 12930*\[Rho]^3 - 
                 710*\[Rho]^4 + 18*\[Rho]^5) - 12*Ec^2*(2819 + 83315*\[Rho] + 
                 78870*\[Rho]^2 - 4410*\[Rho]^3 - 530*\[Rho]^4 + 
                 18*\[Rho]^5) + 8*Ec^3*(11139 + 288155*\[Rho] + 
                 260610*\[Rho]^2 + 15090*\[Rho]^3 + 10*\[Rho]^4 + 
                 18*\[Rho]^5))/(15*(-1 + 2*Ec)^3) + 8*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              Log[2*Ec]) + (92/5 + (256*Ec^5)/5 + 64*Ec^4*(-1 + \[Rho]) + 
             (2092*\[Rho])/3 - 64*\[Rho]^(3/2) + (412 + 48/(-1 + 2*Ec))*
              \[Rho]^2 - (4736*\[Rho]^(5/2))/15 + (192 - 804/(1 - 2*Ec)^2)*
              \[Rho]^3 - 64*\[Rho]^(7/2) + (24*\[Rho]^4)/(-1 + 2*Ec)^3 - 
             (128*Ec^3*(3 + 34*\[Rho] + 3*\[Rho]^2))/3 + 
             16*Ec*(-7 - 184*\[Rho] - 168*\[Rho]^2 + (-12 + 175/(1 - 2*Ec)^2)*
                \[Rho]^3 - (8*\[Rho]^4)/(-1 + 2*Ec)^3) + 
             16*Ec^2*(14 + 238*\[Rho] + 120*\[Rho]^2 - (141*\[Rho]^3)/
                (1 - 2*Ec)^2 + (12*\[Rho]^4)/(-1 + 2*Ec)^3))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           ((64*(1 - 2*Ec)^3*\[Rho])/3 + (40*\[Rho]^(5/2))/3 + 
             (8*\[Rho]^4)/(-1 + 2*Ec)^3 + 144*(1 - 2*Ec)^2*\[Rho]*
              (1 + \[Rho]) + 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
              (1 + \[Rho]) - 144*\[Rho]^2*(1 + \[Rho]) - 
             (32*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + 4*(1 + \[Rho])*((1 - 2*Ec)^4 - \[Rho]^2) + 
             192*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
             16*((1 - 2*Ec)^3 + \[Rho]^(3/2))*(1 + 9*\[Rho] + \[Rho]^2) - 
             48*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(2 + 15*\[Rho] + 2*
                \[Rho]^2) - (16*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*(3 + 
                17*\[Rho] + 3*\[Rho]^2))/(1 - 2*Ec) - 
             (8*((1 - 2*Ec)^5 + \[Rho]^(5/2)))/5)*
            Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 
           (\[Rho]^2*(1620 + 2100*\[Rho] + 5*\[Rho]^2 + 9*\[Rho]^3)*
             Log[\[Rho]]^2)/15 + Log[1 - 2*Ec - \[Rho]]*
            ((903 - 210432*Ec^8 - 4625*\[Rho] - 15000*\[Rho]^2 + 15000*
                \[Rho]^3 + 4625*\[Rho]^4 - 903*\[Rho]^5 - 384*Ec^7*
                (-967 + 1225*\[Rho]) + 64*Ec^6*(3909 + 65125*\[Rho] + 
                 1200*\[Rho]^2) + 96*Ec^5*(-10481 - 121625*\[Rho] - 
                 19500*\[Rho]^2 + 2300*\[Rho]^3) + 240*Ec^4*(3889 + 
                 59835*\[Rho] + 14340*\[Rho]^2 - 7540*\[Rho]^3 + 
                 250*\[Rho]^4) + 6*Ec*(-2283 - 47675*\[Rho] + 8400*\[Rho]^2 + 
                 51600*\[Rho]^3 - 2825*\[Rho]^4 + 903*\[Rho]^5) - 12*Ec^2*
                (-8553 - 216125*\[Rho] - 32100*\[Rho]^2 + 155700*\[Rho]^3 - 
                 725*\[Rho]^4 + 903*\[Rho]^5) + 8*Ec^3*(-52593 - 
                 1094825*\[Rho] - 264300*\[Rho]^2 + 403500*\[Rho]^3 + 
                 775*\[Rho]^4 + 903*\[Rho]^5))/(225*(-1 + 2*Ec)^3) - 
             (2*(-129 + 1536*Ec^8 - 5225*\[Rho] - 1080*\[Rho]^2 + 
                6240*\[Rho]^3 + 185*\[Rho]^4 + 9*\[Rho]^5 + 384*Ec^7*
                 (-11 + 5*\[Rho]) - 64*Ec^6*(57 + 725*\[Rho]) - 
                96*Ec^5*(-243 - 2215*\[Rho] - 210*\[Rho]^2 + 10*\[Rho]^3) - 
                240*Ec^4*(135 + 1649*\[Rho] + 318*\[Rho]^2 - 86*\[Rho]^3 + 
                  2*\[Rho]^4) - 8*Ec^3*(-2769 - 46585*\[Rho] - 11790*
                   \[Rho]^2 + 9030*\[Rho]^3 + 5*\[Rho]^4 + 9*\[Rho]^5) + 
                12*Ec^2*(-689 - 15745*\[Rho] - 4290*\[Rho]^2 + 
                  6890*\[Rho]^3 + 125*\[Rho]^4 + 9*\[Rho]^5) - 
                6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 6380*\[Rho]^3 + 
                  165*\[Rho]^4 + 9*\[Rho]^5))*Log[\[Rho]])/(15*(-1 + 2*Ec)^
                3)) - (16*Ec*(192*Ec^7 + 48*Ec^6*(-11 + 5*\[Rho]) + 
              15*\[Rho]*(34 + 123*\[Rho] + 45*\[Rho]^2) - 8*Ec^5*(-63 + 
                725*\[Rho] + 120*\[Rho]^2) - 15*Ec*\[Rho]*(290 + 831*\[Rho] + 
                249*\[Rho]^2) + 10*Ec^2*\[Rho]*(1454 + 3081*\[Rho] + 
                675*\[Rho]^2) + 12*Ec^4*(-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 
                10*\[Rho]^3) + 30*Ec^3*(1 - 789*\[Rho] - 1098*\[Rho]^2 - 
                134*\[Rho]^3 + 2*\[Rho]^4))*PolyLog[2, 2*Ec])/
            (15*(-1 + 2*Ec)^3) - (256*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
              15*\[Rho]^2)*PolyLog[2, Sqrt[\[Rho]]])/15 + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] - 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 - 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 - 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) + 8*Ec^3*(1389 + 30565*\[Rho] + 
                240*\[Rho]^(3/2) + 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) - 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] - 240*\[Rho]^(3/2) - 7125*\[Rho]^2 - 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 - 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] - 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 - 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 - 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, -(Sqrt[\[Rho]]/
                (1 - 2*Ec))])/(15*(-1 + 2*Ec)^3) + 
           (8*(-69 + 1536*Ec^8 - 2615*\[Rho] + 240*\[Rho]^(3/2) - 
              1365*\[Rho]^2 + 1184*\[Rho]^(5/2) + 2295*\[Rho]^3 + 
              240*\[Rho]^(7/2) + 90*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
              64*Ec^6*(-3 + 725*\[Rho] + 60*\[Rho]^2) + 96*Ec^5*(113 + 
                1885*\[Rho] + 660*\[Rho]^2) - 240*Ec^4*(67 + 1219*\[Rho] + 
                708*\[Rho]^2 + 24*\[Rho]^3) - 8*Ec^3*(-1389 - 30565*\[Rho] + 
                240*\[Rho]^(3/2) - 22125*\[Rho]^2 + 1184*\[Rho]^(5/2) + 
                315*\[Rho]^3 + 240*\[Rho]^(7/2)) + 12*Ec^2*(-349 - 
                9325*\[Rho] + 240*\[Rho]^(3/2) - 7125*\[Rho]^2 + 
                1184*\[Rho]^(5/2) + 1375*\[Rho]^3 + 240*\[Rho]^(7/2) + 
                60*\[Rho]^4) - 6*Ec*(-139 - 4455*\[Rho] + 240*\[Rho]^(3/2) - 
                3105*\[Rho]^2 + 1184*\[Rho]^(5/2) + 1915*\[Rho]^3 + 
                240*\[Rho]^(7/2) + 80*\[Rho]^4))*PolyLog[2, Sqrt[\[Rho]]/(1 - 
                2*Ec)])/(15*(-1 + 2*Ec)^3) + (2*(1 + Sqrt[\[Rho]])^6*
             (9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 54*\[Rho]^(3/2) + 
              9*\[Rho]^2)*PolyLog[2, \[Rho]])/15 + 
           (-16 - 696*\[Rho] - 200*\[Rho]^2 + 776*\[Rho]^3 + 
             (76*\[Rho]^4)/3 + (12*\[Rho]^5)/5 - 128*Ec^3*(-1 + \[Rho]^2) + 
             32*Ec^2*(-7 - 33*\[Rho] + 39*\[Rho]^2 + \[Rho]^3) + 
             16*Ec*(7 + 116*\[Rho] - 72*\[Rho]^2 - 52*\[Rho]^3 + \[Rho]^4))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*
            ((\[Rho]*(5535 + 109440*Ec^7 + 97530*\[Rho] + 82530*\[Rho]^2 + 
                910*\[Rho]^3 + 903*\[Rho]^4 + 2880*Ec^6*(-55 + 8*\[Rho]) - 
                480*Ec^5*(117 + 2179*\[Rho] + 301*\[Rho]^2) - 240*Ec^4*
                 (-1065 - 20037*\[Rho] - 7725*\[Rho]^2 + 238*\[Rho]^3) - 
                6*Ec*(7005 + 176850*\[Rho] + 158590*\[Rho]^2 + 
                  3070*\[Rho]^3 + 903*\[Rho]^4) + 12*Ec^2*(11295 + 
                  334925*\[Rho] + 274365*\[Rho]^2 + 5515*\[Rho]^3 + 
                  903*\[Rho]^4) - 8*Ec^3*(31005 + 839985*\[Rho] + 
                  541215*\[Rho]^2 + 6850*\[Rho]^3 + 903*\[Rho]^4)))/
              (225*(-1 + 2*Ec)^3) - (128*\[Rho]^(3/2)*(15 + 74*\[Rho] + 
                15*\[Rho]^2)*Log[1 - Sqrt[\[Rho]]])/15 + 
             (2*(1 + Sqrt[\[Rho]])^6*(9 - 54*Sqrt[\[Rho]] + 194*\[Rho] - 
                54*\[Rho]^(3/2) + 9*\[Rho]^2)*Log[1 - \[Rho]])/15 + 
             32*(-1 + 2*Ec)*\[Rho]*(17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*
                Ec*(13 + 9*\[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             16*\[Rho]*(-33*\[Rho]*(1 + \[Rho]) + 2*(-1 + 2*Ec)*
                (17 + 8*Ec^2 + 45*\[Rho] + 6*\[Rho]^2 - 2*Ec*(13 + 
                   9*\[Rho])))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             528*\[Rho]^2*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             8*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*
            ((1119 + 324864*Ec^8 - 20*(1891 + 4080*Pi^2)*\[Rho] - 1440*
                (199 + 205*Pi^2)*\[Rho]^2 - 60*(971 + 1800*Pi^2)*\[Rho]^3 + 
               6705*\[Rho]^4 + 9216*Ec^7*(-46 + 65*\[Rho]) - 128*Ec^6*
                (6609 + 50*(1001 + 96*Pi^2)*\[Rho] + 1920*\[Rho]^2) + 192*
                Ec^5*(11096 + 160*(577 + 105*Pi^2)*\[Rho] + 
                 5*(5033 + 1440*Pi^2)*\[Rho]^2 - 715*\[Rho]^3) + 240*Ec^4*
                (-7412 - 20*(4513 + 1296*Pi^2)*\[Rho] - 6*(10883 + 4320*Pi^2)*
                  \[Rho]^2 - 10*(391 + 192*Pi^2)*\[Rho]^3 + 17*\[Rho]^4) - 24*
                Ec*(-124 - 50*(599 + 648*Pi^2)*\[Rho] - 15*(8059 + 6360*Pi^2)*
                  \[Rho]^2 - 75*(471 + 392*Pi^2)*\[Rho]^3 + 260*\[Rho]^4) - 
               24*Ec^2*(5153 + 10*(18883 + 12480*Pi^2)*\[Rho] + 
                 5*(91019 + 56880*Pi^2)*\[Rho]^2 + 25*(4987 + 2736*Pi^2)*
                  \[Rho]^3 + 2895*\[Rho]^4) + 16*Ec^3*(44088 + 
                 200*(4267 + 1848*Pi^2)*\[Rho] + 15*(79961 + 40080*Pi^2)*
                  \[Rho]^2 + 75*(2969 + 1296*Pi^2)*\[Rho]^3 + 6840*\[Rho]^4))/
              (450*(-1 + 2*Ec)^3) + (8*((3*(2*(1 - 2*Ec)^8 + 10*\[Rho]^4 + 
                   5*(-1 + 2*Ec)^7*(1 + \[Rho]) + 360*(-1 + 2*Ec)^5*\[Rho]*
                    (1 + \[Rho]) + 40*(-1 + 2*Ec)*\[Rho]^3*(1 + \[Rho]) - 
                   20*(1 - 2*Ec)^6*(1 + 9*\[Rho] + \[Rho]^2) + 
                   60*(1 - 2*Ec)^4*\[Rho]*(2 + 15*\[Rho] + 2*\[Rho]^2) + 
                   20*(1 - 2*Ec)^2*\[Rho]^2*(3 + 17*\[Rho] + 3*\[Rho]^2)))/
                 (1 - 2*Ec)^3 + \[Rho]*(-1340 + 640*Ec^3 + 240*Sqrt[\[Rho]] - 
                  3105*\[Rho] + 1184*\[Rho]^(3/2) + 1035*\[Rho]^2 + 
                  240*\[Rho]^(5/2) - 240*Ec^2*(13 + 9*\[Rho]) + 240*Ec*
                   (17 + 45*\[Rho] + 6*\[Rho]^2)))*Log[1 - 2*Ec - 
                 Sqrt[\[Rho]]])/15 + ((16*(1 - 2*Ec)^5)/5 + (96*\[Rho]^(5/2))/
                5 + (16*\[Rho]^4)/(1 - 2*Ec)^3 - 8*(1 - 2*Ec)^4*
                (1 + \[Rho]) - 288*((1 - 2*Ec)^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) - 576*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]*
                (1 + \[Rho]) + 8*\[Rho]^2*(1 + \[Rho]) + (64*(1 - 4*Ec + 
                  4*Ec^2 - \[Rho])*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 - 
               (128*\[Rho]*((1 - 2*Ec)^3 + \[Rho]^(3/2)))/3 - 384*
                (1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + 6*\[Rho] + \[Rho]^2) + 
               32*(-1 + 2*Ec)^3*(1 + 9*\[Rho] + \[Rho]^2) - 32*\[Rho]^(3/2)*
                (1 + 9*\[Rho] + \[Rho]^2) + 96*(1 - 2*Ec)*\[Rho]*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + 96*\[Rho]^(3/2)*
                (2 + 15*\[Rho] + 2*\[Rho]^2) + (32*(-1 + 2*Ec - Sqrt[\[Rho]])*
                 \[Rho]^(3/2)*(3 + 17*\[Rho] + 3*\[Rho]^2))/(-1 + 2*Ec))*
              Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-129 + 1536*Ec^8 - 
                5225*\[Rho] - 1080*\[Rho]^2 + 6240*\[Rho]^3 + 185*\[Rho]^4 + 
                9*\[Rho]^5 + 384*Ec^7*(-11 + 5*\[Rho]) - 64*Ec^6*
                 (57 + 725*\[Rho]) - 96*Ec^5*(-243 - 2215*\[Rho] - 
                  210*\[Rho]^2 + 10*\[Rho]^3) - 240*Ec^4*(135 + 1649*\[Rho] + 
                  318*\[Rho]^2 - 86*\[Rho]^3 + 2*\[Rho]^4) - 8*Ec^3*
                 (-2769 - 46585*\[Rho] - 11790*\[Rho]^2 + 9030*\[Rho]^3 + 
                  5*\[Rho]^4 + 9*\[Rho]^5) + 12*Ec^2*(-689 - 15745*\[Rho] - 
                  4290*\[Rho]^2 + 6890*\[Rho]^3 + 125*\[Rho]^4 + 
                  9*\[Rho]^5) - 6*Ec*(-269 - 8225*\[Rho] - 2100*\[Rho]^2 + 
                  6380*\[Rho]^3 + 165*\[Rho]^4 + 9*\[Rho]^5))*Log[
                1 - 2*Ec - \[Rho]])/(15*(-1 + 2*Ec)^3) - 
             (2*(-49 + 1536*Ec^8 - 1745*\[Rho] - 290*\[Rho]^2 + 
                2160*\[Rho]^3 + 75*\[Rho]^4 + 384*Ec^7*(-11 + 5*\[Rho]) - 
                64*Ec^6*(-23 + 725*\[Rho] + 80*\[Rho]^2) + 32*Ec^5*
                 (209 + 5325*\[Rho] + 2385*\[Rho]^2 + 5*\[Rho]^3) + 
                8*Ec^3*(929 + 25225*\[Rho] + 23005*\[Rho]^2 + 975*\[Rho]^3) + 
                Ec*(574 + 19190*\[Rho] + 12780*\[Rho]^2 - 9920*\[Rho]^3 - 
                  400*\[Rho]^4) + 80*Ec^4*(-133 - 3227*\[Rho] - 
                  2403*\[Rho]^2 - 151*\[Rho]^3 + \[Rho]^4) + 4*Ec^2*
                 (-707 - 21555*\[Rho] - 19395*\[Rho]^2 + 2575*\[Rho]^3 + 
                  150*\[Rho]^4))*Log[\[Rho]])/(5*(-1 + 2*Ec)^3) + 
             8*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, 2*Ec] - 32*\[Rho]*(-34 + 32*Ec^3 - 123*\[Rho] - 45*
                \[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + 
                 \[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
             32*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 24*Ec^2*
                (5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
              (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*
                (5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 16*\[Rho]*(-34 + 32*Ec^3 - 
             123*\[Rho] - 45*\[Rho]^2 - 24*Ec^2*(5 + 3*\[Rho]) + 
             24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*PolyLog[3, 1 - 2*Ec] + 
           64*\[Rho]*(34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 64*\[Rho]*
            (34 - 32*Ec^3 + 123*\[Rho] + 45*\[Rho]^2 + 
             24*Ec^2*(5 + 3*\[Rho]) - 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 16*\[Rho]*
            (-34 + 32*Ec^3 - 123*\[Rho] - 45*\[Rho]^2 - 
             24*Ec^2*(5 + 3*\[Rho]) + 24*Ec*(5 + 9*\[Rho] + \[Rho]^2))*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
           (1755 + 3840*Ec^8*(-43 + 8*Pi^2) - 51351*\[Rho] - 
             278258*\[Rho]^2 + 278258*\[Rho]^3 + 51351*\[Rho]^4 - 
             1755*\[Rho]^5 - 30*Pi^2*(9 + 5*\[Rho] - 960*\[Rho]^(3/2) + 960*
                \[Rho]^2 - 4736*\[Rho]^(5/2) + 960*\[Rho]^3 - 960*
                \[Rho]^(7/2) + 5*\[Rho]^4 + 9*\[Rho]^5) + 
             384*Ec^7*(1115 - 1648*\[Rho] + 20*Pi^2*(-11 + 5*\[Rho])) + 
             244800*\[Rho]*Zeta[3] + 885600*\[Rho]^2*Zeta[3] + 
             324000*\[Rho]^3*Zeta[3] - 2*Ec^2*(-32565 - 333597*\[Rho]^4 + 
               10530*\[Rho]^5 + 60*Pi^2*(27 + 5815*\[Rho] - 2880*
                  \[Rho]^(3/2) + 19500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 
                 7860*\[Rho]^3 - 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 
                 27*\[Rho]^5) + \[Rho]^2*(3553690 - 10238400*Zeta[3]) - 810*
                \[Rho]^3*(1447 + 3040*Zeta[3]) - 108*\[Rho]*(-4599 + 
                 41600*Zeta[3])) + 32*Ec^5*(1710 + 7077*\[Rho]^3 + 60*Pi^2*
                (-17 + 1555*\[Rho] + 1110*\[Rho]^2 + 10*\[Rho]^3) - 9*\[Rho]*
                (16991 + 33600*Zeta[3]) - \[Rho]^2*(13807 + 129600*
                  Zeta[3])) + 8*Ec^3*(-17565 - 52134*\[Rho]^4 + 1755*
                \[Rho]^5 + 10*Pi^2*(27 + 29095*\[Rho] - 2880*\[Rho]^(3/2) + 
                 64500*\[Rho]^2 - 14208*\[Rho]^(5/2) + 16380*\[Rho]^3 - 
                 2880*\[Rho]^(7/2) + 15*\[Rho]^4 + 27*\[Rho]^5) - 1050*\[Rho]*
                (-29 + 2112*Zeta[3]) - 5*\[Rho]^3*(703 + 116640*Zeta[3]) - 25*
                \[Rho]^2*(-47009 + 144288*Zeta[3])) + 
             16*Ec^4*(9165 + 5211*\[Rho]^4 + 300*Pi^2*(1 - 789*\[Rho] - 
                 1098*\[Rho]^2 - 134*\[Rho]^3 + 2*\[Rho]^4) + 135*\[Rho]*
                (1339 + 8640*Zeta[3]) + \[Rho]^3*(-98785 + 86400*Zeta[3]) + 5*
                \[Rho]^2*(-52883 + 233280*Zeta[3])) + 
             2*Ec*(-8190 - 162564*\[Rho]^4 + 5265*\[Rho]^5 + 30*Pi^2*
                (27 + 1375*\[Rho] - 2880*\[Rho]^(3/2) + 7800*\[Rho]^2 - 
                 14208*\[Rho]^(5/2) + 4680*\[Rho]^3 - 2880*\[Rho]^(7/2) + 
                 15*\[Rho]^4 + 27*\[Rho]^5) + \[Rho]^2*(1158778 - 
                 3434400*Zeta[3]) - 10*\[Rho]^3*(76907 + 105840*Zeta[3]) - 3*
                \[Rho]*(-66439 + 388800*Zeta[3])) - 32*Ec^6*
              (40*Pi^2*(-63 + 725*\[Rho] + 120*\[Rho]^2) + 3*(3905 + 
                 452*\[Rho]^2 - 8*\[Rho]*(3919 + 2400*Zeta[3]))))/
            (450*(-1 + 2*Ec)^3)))/(15*Pi)) + 
      (\[Alpha]s*(3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
         (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
         (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
          (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
           \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*(1 + \[Rho])*
          (Log[1 - 2*Ec] - Log[\[Rho]]))*
        (aVR*c\[Delta]VR*((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
             (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
             (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
              (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
               \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*
              (1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))/10 - 
           16*aVR*c\[Delta]VR*Sqrt[\[Rho]]*(-1/4*((-1 + 2*Ec + \[Rho])*
                (32*Ec^5 + 16*Ec^4*(-1 + 3*\[Rho]) + 8*Ec^3*\[Rho]*
                  (2 + 3*\[Rho]) + 4*Ec^2*\[Rho]*(6 + \[Rho]*(13 + \[Rho])) + 
                 (1 + \[Rho])*(1 + \[Rho]*(28 + \[Rho])) - 2*Ec*
                  (1 + \[Rho]*(40 + \[Rho]*(47 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
             3*\[Rho]*(1 + \[Rho]*(3 + \[Rho]))*(-Log[1 - 2*Ec] + Log[
                \[Rho]])))*(16*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-8*Sqrt[\[Rho]]*(13 - 
                176*Ec^4 + Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 
                2*\[Rho]^3 + 12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + 
                Ec*(-74 - 510*\[Rho] + 48*\[Rho]^2 + 4*\[Rho]^3)))/
              (-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*Log[2*Ec]) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) - 
           (64*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
           8*\[Rho]^(3/2)*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 + 
           Log[1 - 2*Ec - \[Rho]]*((-16*Sqrt[\[Rho]]*(11 + 176*Ec^4 + 
                27*\[Rho] - 27*\[Rho]^2 - 11*\[Rho]^3 + 8*Ec^3*
                 (1 + 45*\[Rho]) + 12*Ec^2*(-8 - 21*\[Rho] + 15*\[Rho]^2) + 
                2*Ec*(1 - 9*\[Rho] - 63*\[Rho]^2 + 11*\[Rho]^3)))/
              (-3 + 6*Ec) - (16*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 
                21*\[Rho]^2 - \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 
                12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 
                  21*\[Rho]^2 + \[Rho]^3))*Log[\[Rho]])/(-1 + 2*Ec)) - 
           (64*Ec*Sqrt[\[Rho]]*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 
              3*Ec*\[Rho]*(7 + \[Rho]) + Ec^2*(-2 + 6*\[Rho]))*
             PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 1024*\[Rho]^2*
            PolyLog[2, Sqrt[\[Rho]]] - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + 
              Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
            (-1 + 2*Ec) - (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/
            (-1 + 2*Ec) - 16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*PolyLog[2, \[Rho]] - 
           32*Sqrt[\[Rho]]*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
             6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
           Log[1 - 2*Ec]*((8*Sqrt[\[Rho]]*(-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*
                 \[Rho] - 3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 
                  39*\[Rho]) - 12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + 
                  \[Rho]^2) + 4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 
                  6*(5 + 2*Pi^2)*\[Rho]^2)))/(-3 + 6*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (128*Sqrt[\[Rho]]*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
                6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*
                 (1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 
                  3*\[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
             (32*Sqrt[\[Rho]]*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - 
                \[Rho]^3 + 8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + 
                  \[Rho]^2) + 2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
               Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + (24*Sqrt[\[Rho]]*(2 - 
                32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
                16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
               Log[\[Rho]])/(-1 + 2*Ec) - 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, 2*Ec] + 384*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 384*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/
                (1 - 2*Ec)]) + Log[\[Rho]]*((4*Sqrt[\[Rho]]*(9 + 144*Ec^4 + 
                267*\[Rho] + 159*\[Rho]^2 - 35*\[Rho]^3 + 24*Ec^3*
                 (-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*(107 + 67*\[Rho]) + 
                2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*\[Rho]^3)))/
              (-3 + 6*Ec) - 512*\[Rho]^2*Log[1 - Sqrt[\[Rho]]] - 
             16*(1 + Sqrt[\[Rho]])^4*Sqrt[\[Rho]]*(1 - 4*Sqrt[\[Rho]] + 
               \[Rho])*Log[1 - \[Rho]] + 384*(-1 + 2*Ec)*\[Rho]^(3/2)*
              PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 192*\[Rho]^(3/2)*
              (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             192*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                (-1 + 2*Ec)] + 96*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 192*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 768*\[Rho]^(3/2)*
            (3 - 4*Ec + \[Rho])*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
           768*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
              (1 - 2*Ec)] - 192*\[Rho]^(3/2)*(3 - 4*Ec + \[Rho])*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (8*Sqrt[\[Rho]]*
             (30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 230*\[Rho]^2 - 
              30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 
                3*\[Rho]^2 + \[Rho]^3) - 16*Ec^3*(-2*(-6 + \[Rho]) + 
                Pi^2*(-1 + 3*\[Rho])) + 2*Ec^2*(75 + (41 + 12*Pi^2)*
                 \[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 24*Zeta[3])) - 
              216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 2*Ec*(-57 + 
                30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 32*\[Rho]^(3/2) - 
                  7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 60*Zeta[3]) + 
                \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)) + 
         ((3 - 80*Ec^4 + 64*Ec^5 + 5*(-9 + 16*Ec^4)*\[Rho] + 
            (120*(-1 + Ec)*(-2 + Ec*(5 + 2*Ec))*\[Rho]^2)/(-1 + 2*Ec) - 
            (40*(-6 + Ec*(15 + Ec*(3 + 4*(-3 + Ec)*Ec)))*\[Rho]^3)/
             (1 - 2*Ec)^2 - (5*(9 + 2*Ec*(-3 + 4*Ec)*(9 - 6*Ec + 4*Ec^2))*
              \[Rho]^4)/(-1 + 2*Ec)^3 - 3*\[Rho]^5 + 180*\[Rho]^2*
             (1 + \[Rho])*(Log[1 - 2*Ec] - Log[\[Rho]]))*
           (aVR^2*(8*\[Rho]^2*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*(
                2*(-5 + 528*Ec^4 + 64*\[Rho] + 78*\[Rho]^2 - 240*Ec*
                   \[Rho]^2 + 2*\[Rho]^4 + 32*Ec^3*(-19 + 8*\[Rho]) - 
                  48*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2)) - 48*\[Rho]^2*
                 Log[2*Ec]) + 8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 
                4*(-1 + 2*Ec)^3*(1 + \[Rho]) - 12*(-1 + 2*Ec + Sqrt[\[Rho]])*
                 \[Rho]*(1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]))*Log[
                1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
              (96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
                32*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
                24*((1 - 2*Ec)^4 - \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
               Log[\[Rho]] - 2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 + 
              Log[1 - 2*Ec - \[Rho]]*((-2*(17 + 1296*Ec^4 - 64*\[Rho] + 
                   64*\[Rho]^3 - 17*\[Rho]^4 + 32*Ec^3*(-29 + 52*\[Rho]) + 
                   24*Ec*(1 - 8*\[Rho] + 12*\[Rho]^2) + 24*Ec^2*(1 - 
                     8*\[Rho] + 24*\[Rho]^2)))/3 - 4*(-3 + 48*Ec^4 + 
                  16*\[Rho] - 12*\[Rho]^2 - 24*Ec*\[Rho]^2 - \[Rho]^4 + 
                  32*Ec^3*(-3 + 2*\[Rho]) + 24*Ec^2*(2 - 4*\[Rho] + 
                    \[Rho]^2))*Log[\[Rho]]) - 32*Ec*(-4*Ec^2 + 6*Ec^3 - 
                3*\[Rho]^2 - 3*Ec*\[Rho]^2)*PolyLog[2, 2*Ec] - 
              256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
              16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*(1 - 2*Ec)^3*
                 (1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 
                8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] + 16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 
                4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 12*(1 - 2*Ec)*\[Rho]*
                 (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 4*(1 + 16*\[Rho]^(3/2) + 
                30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*PolyLog[2, 
                \[Rho]] - 8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 24*Ec^2*
                 (-1 + \[Rho])^2 + 8*\[Rho] - \[Rho]^4)*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*((2*(-7 + 1104*Ec^4 + 
                   140*\[Rho] + 6*(33 + 8*Pi^2)*\[Rho]^2 + 12*\[Rho]^3 + 
                   80*Ec^3*(-11 + 10*\[Rho]) + 12*Ec^2*(4 - 16*\[Rho] + 
                     7*\[Rho]^2) - 12*Ec*(-6 + 32*\[Rho] + 29*\[Rho]^2)))/3 + 
                16*(3*\[Rho]^2 + 8*\[Rho]^(3/2)*(1 + \[Rho]) + (1 - 2*Ec)*
                   (3*(-1 + 2*Ec)^3 + 4*(1 - 2*Ec)^2*(1 + \[Rho]) - 
                    12*\[Rho]*(1 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
                16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*(1 - 2*Ec)^3*
                   (1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho]) - 
                  8*\[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec + Sqrt[\[Rho]]] - 
                8*(3 - 48*Ec^4 + Ec^3*(96 - 64*\[Rho]) - 16*\[Rho] + 
                  12*\[Rho]^2 + 24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*
                   (2 - 4*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec - \[Rho]] + 
                4*(1 - 144*Ec^4 - 16*\[Rho] + 12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 
                  32*Ec^3*(-5 + 2*\[Rho]) + 12*Ec^2*(-4 + 8*\[Rho] + 
                    \[Rho]^2))*Log[\[Rho]] - 48*\[Rho]^2*PolyLog[2, 2*Ec] + 
                192*\[Rho]^2*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
                192*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
                96*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*(
                (-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 
                   270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*
                    (1 - 43*\[Rho] + \[Rho]^2)))/3 - 128*\[Rho]^(3/2)*
                 (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
                4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + 
                  \[Rho]^4)*Log[1 - \[Rho]] - 96*\[Rho]^2*PolyLog[2, 
                  Sqrt[\[Rho]]/(1 - 2*Ec)] - 96*\[Rho]^2*PolyLog[2, 
                  Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]^2*PolyLog[2, 
                  \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]^2*PolyLog[3, 1 - 2*Ec] + 
              384*\[Rho]^2*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
              384*\[Rho]^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
              96*\[Rho]^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
              (75 - 48*Ec^4*(-23 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
                75*\[Rho]^4 + 32*Ec^3*(-27 + 8*Pi^2 + 69*\[Rho]) + 
                8*Ec^2*(30 - 46*\[Rho] + (131 + 24*Pi^2)*\[Rho]^2) - 
                8*Ec*(24 - 187*\[Rho] - (245 + 24*Pi^2)*\[Rho]^2 + 
                  5*\[Rho]^3) - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 
                  32*\[Rho]^(5/2) + \[Rho]^4) + 576*\[Rho]^2*Zeta[3])/6) + 
            aS^2*(-4*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 
                6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3 + 
              Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 
                  332*\[Rho] - 252*\[Rho]^(3/2) + 6*\[Rho]^2 + 
                  240*\[Rho]^(5/2) - 28*\[Rho]^3 + 8*\[Rho]^(7/2) + 
                  2*\[Rho]^4 + 704*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                  176*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^
                      (3/2)) + 16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
                    456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 
                    2*\[Rho]^3) - 4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 
                    576*\[Rho]^(3/2) + 207*\[Rho]^2 + 168*\[Rho]^(5/2) - 
                    19*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4) + 
                  4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 
                    1680*\[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 
                    8*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
                24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                  5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 4*((1 - 2*Ec)^4 + 
                2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
                24*(-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
                8*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
                (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + 
                (2*\[Rho]^3)/(1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                  4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*Log[
                1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 4*((1 - 2*Ec)^4 + 
                24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] - 
                (6*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
                  \[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^2 - 
                (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
                6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                 (2 - 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*
                 ((1 - 2*Ec)^3 + \[Rho]^(3/2)))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
               Log[\[Rho]] + (36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 - 
                4*\[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(
                3*(1 + 16*Ec^4 + 4*Sqrt[\[Rho]] - 8*\[Rho] + 
                  36*\[Rho]^(3/2) - 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/
                   (1 - 2*Ec) + 12*(-2 + (-1 + 2*Ec)^(-1))*\[Rho]^(5/2) + 
                  (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 - 
                  4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + 
                    \[Rho]) - 4*Ec*\[Rho]^(3/2)*(12 - 3*Sqrt[\[Rho]] + 
                    6*\[Rho] + \[Rho]^(3/2))) + 36*\[Rho]^(3/2)*
                 (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
              Log[1 - 2*Ec - \[Rho]]*((-19 - 1216*Ec^6 - 88*Sqrt[\[Rho]] + 
                  8*\[Rho] - 216*\[Rho]^(3/2) + 216*\[Rho]^(5/2) - 
                  8*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4 - 64*Ec^5*
                   (-35 - 44*Sqrt[\[Rho]] + 22*\[Rho]) + 16*Ec^4*(-65 - 
                    80*Sqrt[\[Rho]] - 176*\[Rho] + 360*\[Rho]^(3/2)) + 
                  32*Ec^3*(-4 - 50*Sqrt[\[Rho]] + 241*\[Rho] - 
                    216*\[Rho]^(3/2) - 45*\[Rho]^2 + 90*\[Rho]^(5/2) + 
                    11*\[Rho]^3) + Ec*(52 + 160*Sqrt[\[Rho]] + 928*\[Rho] + 
                    576*\[Rho]^(3/2) - 720*\[Rho]^2 + 576*\[Rho]^(5/2) - 
                    64*\[Rho]^3 - 352*\[Rho]^(7/2) - 76*\[Rho]^4) + 
                  4*Ec^2*(23 + 200*Sqrt[\[Rho]] - 1216*\[Rho] + 
                    432*\[Rho]^(3/2) + 540*\[Rho]^2 - 864*\[Rho]^(5/2) + 
                    40*\[Rho]^3 + 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                 (3*(1 - 2*Ec)^2) + (2*(3 - 64*Ec^6 + 20*Sqrt[\[Rho]] - 
                   76*\[Rho] + 60*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                   84*\[Rho]^(5/2) + 12*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                   \[Rho]^4 - 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 
                   16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^
                       (3/2)) + 16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 
                     48*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*\[Rho]^(5/2) + 
                     \[Rho]^3) + 4*Ec^2*(11 + 68*Sqrt[\[Rho]] - 256*\[Rho] + 
                     216*\[Rho]^(3/2) + 66*\[Rho]^2 - 96*\[Rho]^(5/2) + 
                     4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) - 4*Ec*
                    (5 + 32*Sqrt[\[Rho]] - 118*\[Rho] + 96*\[Rho]^(3/2) + 
                     60*\[Rho]^2 - 84*\[Rho]^(5/2) + 10*\[Rho]^3 + 
                     4*\[Rho]^(7/2) + \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
              (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) + 
                 2*Ec^3*(5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 12*\[Rho]^(3/2)) + 
                 3*Ec*\[Rho]*(10 - 26*Sqrt[\[Rho]] + 19*\[Rho] - 
                   6*\[Rho]^(3/2)) + 3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
                   5*\[Rho] + 2*\[Rho]^(3/2)) + 2*Ec^2*(-1 - 2*Sqrt[\[Rho]] - 
                   23*\[Rho] + 48*\[Rho]^(3/2) - 27*\[Rho]^2 + 
                   6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^
                2 - 256*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*PolyLog[2, 
                Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 
                 40*\[Rho] - 32*\[Rho]^(3/2) - 35*\[Rho]^2 + 
                 40*\[Rho]^(5/2) - 4*\[Rho]^3 + 64*Ec^5*(-2 - 
                   2*Sqrt[\[Rho]] + \[Rho]) - 16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 
                   8*\[Rho] + 12*\[Rho]^(3/2)) - 32*Ec^3*(-2*Sqrt[\[Rho]] + 
                   19*\[Rho] - 24*\[Rho]^(3/2) + 6*\[Rho]^2) + 4*Ec^2*
                  (-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 188*\[Rho]^(3/2) + 
                   19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 4*Ec*(2 + 
                   14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
                   20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
              8*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 48*Ec^2*
                 (-1 + Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + 
                (35 + 6/(-1 + 2*Ec))*\[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/
                 (-1 + 2*Ec) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 4*Ec*(-1 - 
                  6*Sqrt[\[Rho]] + 27*\[Rho] - 36*\[Rho]^(3/2) + 
                  12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              2*(-1 + Sqrt[\[Rho]])^2*(1 + Sqrt[\[Rho]])^6*PolyLog[2, 
                \[Rho]] + 4*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 
                48*\[Rho]^(3/2) + 30*\[Rho]^2 - 24*\[Rho]^(5/2) + 
                8*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 + 4*Ec*
                 (-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 9*\[Rho] + 
                  \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              Log[\[Rho]]*((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 
                     4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] - 573*\[Rho] + 
                   267*\[Rho]^(3/2) - 627*\[Rho]^2 + 62*\[Rho]^(5/2) + 
                   17*\[Rho]^3 + 5*\[Rho]^(7/2) + 48*Ec^4*(-6 + 
                     7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*(18 - 6*Sqrt[\[Rho]] + 
                     888*\[Rho] - 405*\[Rho]^(3/2) + 294*\[Rho]^2 + 
                     29*\[Rho]^(5/2)) - 2*Ec*(-18 + 57*Sqrt[\[Rho]] - 
                     1596*\[Rho] + 843*\[Rho]^(3/2) - 1536*\[Rho]^2 + 
                     151*\[Rho]^(5/2) + 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
                   Ec^2*(-36 + 84*Sqrt[\[Rho]] - 5880*\[Rho] + 3114*
                      \[Rho]^(3/2) - 4224*\[Rho]^2 + 344*\[Rho]^(5/2) + 
                     68*\[Rho]^3 + 20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 
                128*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*Log[
                  1 - Sqrt[\[Rho]]] + 2*(-1 + Sqrt[\[Rho]])^2*
                 (1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 96*(-1 + 2*Ec)*
                 (-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/
                    (1 - 2*Ec))] + 48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^
                    2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
                 PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]^(3/2)*
                 (2 - 3*Sqrt[\[Rho]] + 2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/
                   (-1 + 2*Ec)] - 24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^
                    2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
                 PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*(
                (-2*(8 - 192*Ec^6 + 28*Sqrt[\[Rho]] - (143 + 48*Pi^2)*
                    \[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) - 120*(2 + Pi^2)*
                    \[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) + 11*\[Rho]^3 + 
                   32*Ec^5*(5 + 8*Sqrt[\[Rho]] + 2*\[Rho]) + 8*Ec^4*
                    (55 + 148*Sqrt[\[Rho]] - 248*\[Rho] + 240*\[Rho]^(3/2)) - 
                   4*Ec^3*(181 + 596*Sqrt[\[Rho]] - (1039 + 96*Pi^2)*\[Rho] + 
                     24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 3*(99 + 32*Pi^2)*
                      \[Rho]^2 + 48*\[Rho]^(5/2) + 5*\[Rho]^3) + 
                   Ec*(-97 - 364*Sqrt[\[Rho]] + (1127 + 288*Pi^2)*\[Rho] - 
                     24*(211 + 32*Pi^2)*\[Rho]^(3/2) + 9*(155 + 64*Pi^2)*
                      \[Rho]^2 - 12*(117 + 16*Pi^2)*\[Rho]^(5/2) + 
                     57*\[Rho]^3) - 2*Ec^2*(-203 - 740*Sqrt[\[Rho]] + 
                     4*(409 + 72*Pi^2)*\[Rho] - 24*(219 + 28*Pi^2)*\[Rho]^
                       (3/2) + 12*(101 + 36*Pi^2)*\[Rho]^2 - 12*(69 + 8*Pi^2)*
                      \[Rho]^(5/2) + 72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
                36*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*
                 Log[\[Mu]^2/mb^2] + (8*\[Rho]*(-24 + 48*Ec*
                     (-1 + Sqrt[\[Rho]])^2 + 52*Sqrt[\[Rho]] - 35*\[Rho] + 
                    4*\[Rho]^(3/2)) - (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*
                      (-1 + Sqrt[\[Rho]])^2 + 6*(-1 + 2*Ec)*(-1 + Sqrt[
                         \[Rho]])^2*\[Rho]^2 + 2*\[Rho]^3 - 6*(1 - 2*Ec)^4*
                      Sqrt[\[Rho]]*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])))/
                   (1 - 2*Ec)^2)*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
                8*(-(1 - 2*Ec)^4 + 2*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
                  24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
                  2*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - 
                     Sqrt[\[Rho]])*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/
                   (-1 + 2*Ec) + \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*
                    \[Rho]^2)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 
                    4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                 Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 - 
                   20*Sqrt[\[Rho]] + 76*\[Rho] - 60*\[Rho]^(3/2) - 
                   60*\[Rho]^2 + 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 
                   4*\[Rho]^(7/2) - \[Rho]^4 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + 
                     \[Rho]) - 16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                     12*\[Rho]^(3/2)) - 16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 
                     53*\[Rho] - 48*\[Rho]^(3/2) - 3*\[Rho]^2 + 
                     6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 + 
                     68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
                     66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                     4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 
                     118*\[Rho] + 96*\[Rho]^(3/2) + 60*\[Rho]^2 - 
                     84*\[Rho]^(5/2) + 10*\[Rho]^3 + 4*\[Rho]^(7/2) + 
                     \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
                (2*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 
                   6*\[Rho]^(3/2) - 36*\[Rho]^2 + 90*\[Rho]^(5/2) - 
                   10*\[Rho]^3 + 192*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
                   48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^
                       (3/2)) + 12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 128*\[Rho] - 
                     106*\[Rho]^(3/2) + 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 
                   8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 198*\[Rho] + 216*\[Rho]^
                       (3/2) - 93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 + 
                     16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
                     13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*
                  Log[\[Rho]])/(1 - 2*Ec)^2 + 24*\[Rho]*(-2 + 
                  4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                  2*\[Rho]^(3/2))*PolyLog[2, 2*Ec] - 96*\[Rho]*
                 (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                  5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, -(Sqrt[\[Rho]]/
                    (1 - 2*Ec))] - 96*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^
                    2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*
                 PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*
                 (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                  5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
              48*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] - 
              192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
                5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] - 192*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^
                  2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*(-2 + 
                4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
                2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
              (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
                4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 
                360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
                  4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 
                  76*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
                32*Ec^5*(199 + 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*
                   (-2 - 2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(173 + 
                  360*Sqrt[\[Rho]] - 162*\[Rho] - 268*\[Rho]^(3/2) + 
                  30*\[Rho]^2 + 2*Pi^2*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
                    12*\[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] + 
                1728*\[Rho]^(3/2)*Zeta[3] - 1440*\[Rho]^2*Zeta[3] + 
                576*\[Rho]^(5/2)*Zeta[3] - 4*Ec*(-98 - 504*Sqrt[\[Rho]] - 
                  835*\[Rho]^3 + 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                  6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 12*\[Rho] - 100*\[Rho]^(3/2) + 
                    184*\[Rho]^2 - 84*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                    1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) + 
                  96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 256*\[Rho]^(3/2)*
                   (-26 + 9*Zeta[3])) + 4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 
                  794*\[Rho]^3 + 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                  6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*\[Rho] - 180*\[Rho]^(3/2) + 
                    240*\[Rho]^2 - 100*\[Rho]^(5/2) + 4*\[Rho]^3 + 
                    4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                     Zeta[3]) + 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) + 
                  48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                   (-175 + 288*Zeta[3])) + 8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 
                  632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 - 
                    2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 
                    27*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
                  128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                    576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/(6*
                (1 - 2*Ec)^2)) + aP^2*(4*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^
                  2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*
               Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 + 
                  52*Sqrt[\[Rho]] + 332*\[Rho] + 252*\[Rho]^(3/2) + 
                  6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 
                  8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 + 
                    2*Sqrt[\[Rho]] + \[Rho]) + 176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 
                    8*\[Rho] + 12*\[Rho]^(3/2)) + 16*Ec^3*(-3 - 
                    26*Sqrt[\[Rho]] - 373*\[Rho] - 456*\[Rho]^(3/2) - 
                    168*\[Rho]^2 - 6*\[Rho]^(5/2) + 2*\[Rho]^3) - 
                  4*Ec*(-13 + 100*Sqrt[\[Rho]] + 584*\[Rho] + 576*\[Rho]^
                      (3/2) + 207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*\[Rho]^3 - 
                    8*\[Rho]^(7/2) + 2*\[Rho]^4) + 4*Ec^2*(-37 + 
                    244*Sqrt[\[Rho]] + 1472*\[Rho] + 1680*\[Rho]^(3/2) + 
                    744*\[Rho]^2 - 84*\[Rho]^(5/2) + 8*\[Rho]^3 - 
                    8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 
                24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                  5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec]) + 4*((1 - 2*Ec)^4 + 
                2*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^
                  2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 8*(1 + Sqrt[\[Rho]])^
                  2*\[Rho]^(3/2) - 3*\[Rho]^2 + (2*\[Rho]^3)/(1 - 2*Ec)^2 - 
                6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*
                 (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + (6*(\[Rho] + \[Rho]^(3/2))^
                   2)/(-1 + 2*Ec))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
              4*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + 
                  Sqrt[\[Rho]])*\[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - 
                   \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*
                 Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 
                2*(1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + \[Rho]^(3/2)) - 
                (6*(1 - 2*Ec + Sqrt[\[Rho]])*(\[Rho] + \[Rho]^(3/2))^2)/
                 ((1 - 2*Ec)*Sqrt[\[Rho]]))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[
                \[Rho]] + (-36*\[Rho]^(3/2) - 36*\[Rho]^2 - 4*\[Rho]^3 + 
                4*\[Rho]^(7/2) - \[Rho]^4)*Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(
                3*(1 + 16*Ec^4 - 4*Sqrt[\[Rho]] - 8*\[Rho] - 
                  36*\[Rho]^(3/2) + 48*Ec^2*\[Rho]^(3/2) + (12*Ec*\[Rho]^2)/
                   (1 - 2*Ec) + 12*(2 + (1 - 2*Ec)^(-1))*\[Rho]^(5/2) + 
                  (4*(2 - 7*Ec + 4*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                  4*\[Rho]^(7/2) - \[Rho]^4 + 16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + 
                    \[Rho]) - 4*Ec*\[Rho]^(3/2)*(-12 - 3*Sqrt[\[Rho]] - 
                    6*\[Rho] + \[Rho]^(3/2))) - 36*\[Rho]^(3/2)*
                 (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]]) + 
              Log[1 - 2*Ec - \[Rho]]*(-1/3*(19 + 1216*Ec^6 - 
                   88*Sqrt[\[Rho]] - 8*\[Rho] - 216*\[Rho]^(3/2) + 
                   216*\[Rho]^(5/2) + 8*\[Rho]^3 + 88*\[Rho]^(7/2) - 
                   19*\[Rho]^4 + 64*Ec^5*(-35 + 44*Sqrt[\[Rho]] + 
                     22*\[Rho]) + 16*Ec^4*(65 - 80*Sqrt[\[Rho]] + 
                     176*\[Rho] + 360*\[Rho]^(3/2)) - 32*Ec^3*(-4 + 
                     50*Sqrt[\[Rho]] + 241*\[Rho] + 216*\[Rho]^(3/2) - 
                     45*\[Rho]^2 - 90*\[Rho]^(5/2) + 11*\[Rho]^3) + 
                   4*Ec*(-13 + 40*Sqrt[\[Rho]] - 232*\[Rho] + 144*\[Rho]^
                       (3/2) + 180*\[Rho]^2 + 144*\[Rho]^(5/2) + 
                     16*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4) - 
                   4*Ec^2*(23 - 200*Sqrt[\[Rho]] - 1216*\[Rho] - 
                     432*\[Rho]^(3/2) + 540*\[Rho]^2 + 864*\[Rho]^(5/2) + 
                     40*\[Rho]^3 - 88*\[Rho]^(7/2) + 19*\[Rho]^4))/
                  (1 - 2*Ec)^2 - (2*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 
                   76*\[Rho] + 60*\[Rho]^(3/2) - 60*\[Rho]^2 - 
                   84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - 
                   \[Rho]^4 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                   16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^
                       (3/2)) - 16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 
                     48*\[Rho]^(3/2) - 3*\[Rho]^2 - 6*\[Rho]^(5/2) + 
                     \[Rho]^3) - 4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 
                     216*\[Rho]^(3/2) + 66*\[Rho]^2 + 96*\[Rho]^(5/2) + 
                     4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*
                    (5 - 32*Sqrt[\[Rho]] - 118*\[Rho] - 96*\[Rho]^(3/2) + 
                     60*\[Rho]^2 + 84*\[Rho]^(5/2) + 10*\[Rho]^3 - 
                     4*\[Rho]^(7/2) + \[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
              (16*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) - 
                 3*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2)) + 
                 3*Ec*\[Rho]*(10 + 26*Sqrt[\[Rho]] + 19*\[Rho] + 
                   6*\[Rho]^(3/2)) + 2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                   12*\[Rho]^(3/2)) + 2*Ec^2*(-1 + 2*Sqrt[\[Rho]] - 
                   23*\[Rho] - 48*\[Rho]^(3/2) - 27*\[Rho]^2 - 
                   6*\[Rho]^(5/2) + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^
                2 - 256*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*PolyLog[2, 
                Sqrt[\[Rho]]] + (8*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 
                 40*\[Rho] + 64*\[Rho]^(3/2) + 29*\[Rho]^2 - 8*\[Rho]^(5/2) - 
                 4*\[Rho]^3 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                 16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
                 32*Ec^3*(2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 
                   6*\[Rho]^2) + 4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 
                   220*\[Rho]^(3/2) + 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 
                 4*Ec*(2 - 14*Sqrt[\[Rho]] - 67*\[Rho] - 100*\[Rho]^(3/2) - 
                   44*\[Rho]^2 + 2*\[Rho]^(5/2) + 3*\[Rho]^3))*PolyLog[2, 
                 -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
              8*(-1 + 16*Ec^4 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 
                32*\[Rho]^(3/2) + (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + 
                (-28 + 12/(-1 + 2*Ec))*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*
                  \[Rho]^3)/(1 - 2*Ec)^2 + 16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + 
                  \[Rho]) + 48*Ec^2*(\[Rho] + \[Rho]^(3/2)) - 
                4*Ec*(-1 + 6*Sqrt[\[Rho]] + 27*\[Rho] + 36*\[Rho]^(3/2) + 
                  12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
              2*(1 + Sqrt[\[Rho]])^4*(1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 
                8*\[Rho]^(3/2) + \[Rho]^2)*PolyLog[2, \[Rho]] + 
              4*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 48*\[Rho]^(3/2) + 
                30*\[Rho]^2 + 24*\[Rho]^(5/2) + 8*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                \[Rho]^4 + 4*Ec*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 
                  9*\[Rho] + \[Rho]^(3/2)))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
              Log[1 - 2*Ec]*((2*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + 
                   (143 + 48*Pi^2)*\[Rho] + 12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 
                   120*(2 + Pi^2)*\[Rho]^2 + 24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 
                   11*\[Rho]^3 - 32*Ec^5*(5 - 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
                   8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 248*\[Rho] + 
                     240*\[Rho]^(3/2)) + 4*Ec^3*(181 - 596*Sqrt[\[Rho]] - 
                     (1039 + 96*Pi^2)*\[Rho] - 24*(89 + 8*Pi^2)*\[Rho]^
                       (3/2) - 3*(99 + 32*Pi^2)*\[Rho]^2 - 48*\[Rho]^(5/2) + 
                     5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + 
                     (1127 + 288*Pi^2)*\[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^
                       (3/2) + 9*(155 + 64*Pi^2)*\[Rho]^2 + 12*(117 + 
                       16*Pi^2)*\[Rho]^(5/2) + 57*\[Rho]^3) + 2*Ec^2*
                    (-203 + 740*Sqrt[\[Rho]] + 4*(409 + 72*Pi^2)*\[Rho] + 
                     24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 12*(101 + 36*Pi^2)*
                      \[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
                     72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 36*\[Rho]^(3/2)*
                 (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Mu]^2/mb^2] + 
                (8*\[Rho]*(-24 + 48*Ec*(1 + Sqrt[\[Rho]])^2 - 
                    20*Sqrt[\[Rho]] + 29*\[Rho] + 28*\[Rho]^(3/2)) - 
                  (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(1 + Sqrt[\[Rho]])^2 + 
                     2*\[Rho]^3 + 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 + 
                       3*Sqrt[\[Rho]] + 2*\[Rho]) + 6*(-1 + 2*Ec)*
                      (\[Rho] + \[Rho]^(3/2))^2))/(1 - 2*Ec)^2)*
                 Log[1 - 2*Ec - Sqrt[\[Rho]]] + 8*(-(1 - 2*Ec)^4 + 
                  2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 24*(1 + Sqrt[\[Rho]])^
                    2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 2*(1 + Sqrt[\[Rho]])^
                    2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
                    (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + 
                  \[Rho]^2 + (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
                   (1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
                    \[Rho])*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*
                 Log[1 - 2*Ec + Sqrt[\[Rho]]] + (4*(-3 + 64*Ec^6 + 
                   20*Sqrt[\[Rho]] + 76*\[Rho] + 60*\[Rho]^(3/2) - 
                   60*\[Rho]^2 - 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 
                   4*\[Rho]^(7/2) - \[Rho]^4 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + 
                     \[Rho]) + 16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                     12*\[Rho]^(3/2)) - 16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 
                     53*\[Rho] + 48*\[Rho]^(3/2) - 3*\[Rho]^2 - 
                     6*\[Rho]^(5/2) + \[Rho]^3) - 4*Ec^2*(11 - 
                     68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^(3/2) + 
                     66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                     4*\[Rho]^(7/2) + \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 
                     118*\[Rho] - 96*\[Rho]^(3/2) + 60*\[Rho]^2 + 
                     84*\[Rho]^(5/2) + 10*\[Rho]^3 - 4*\[Rho]^(7/2) + 
                     \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
                (2*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 
                   6*\[Rho]^(3/2) - 36*\[Rho]^2 - 90*\[Rho]^(5/2) - 
                   10*\[Rho]^3 + 192*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
                   48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^
                       (3/2)) - 12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 128*\[Rho] - 
                     106*\[Rho]^(3/2) - 56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 
                   8*Ec^3*(-2 - 12*Sqrt[\[Rho]] - 198*\[Rho] - 216*\[Rho]^
                       (3/2) - 93*\[Rho]^2 + \[Rho]^3) + 6*Ec*(2 - 
                     16*Sqrt[\[Rho]] - 100*\[Rho] - 44*\[Rho]^(3/2) - 
                     13*\[Rho]^2 + 48*\[Rho]^(5/2) + 5*\[Rho]^3))*
                  Log[\[Rho]])/(1 - 2*Ec)^2 - 24*\[Rho]*(2 - 4*Ec*
                   (1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                  2*\[Rho]^(3/2))*PolyLog[2, 2*Ec] + 96*\[Rho]*
                 (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
                  2*\[Rho]^(3/2))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
                96*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                  5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/
                   (1 - 2*Ec)] - 48*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                  6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, 
                  \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*((-2*Sqrt[\[Rho]]*
                  (9 - 96*Ec^5*(3 + 4*Sqrt[\[Rho]]) + 30*Sqrt[\[Rho]] + 
                   573*\[Rho] + 267*\[Rho]^(3/2) + 627*\[Rho]^2 + 
                   62*\[Rho]^(5/2) - 17*\[Rho]^3 + 5*\[Rho]^(7/2) - 
                   48*Ec^4*(-6 - 7*Sqrt[\[Rho]] + \[Rho]) + 4*Ec^3*
                    (-18 - 6*Sqrt[\[Rho]] - 888*\[Rho] - 405*\[Rho]^(3/2) - 
                     294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 2*Ec*(18 + 
                     57*Sqrt[\[Rho]] + 1596*\[Rho] + 843*\[Rho]^(3/2) + 
                     1536*\[Rho]^2 + 151*\[Rho]^(5/2) - 34*\[Rho]^3 + 
                     10*\[Rho]^(7/2)) + Ec^2*(36 + 84*Sqrt[\[Rho]] + 
                     5880*\[Rho] + 3114*\[Rho]^(3/2) + 4224*\[Rho]^2 + 
                     344*\[Rho]^(5/2) - 68*\[Rho]^3 + 20*\[Rho]^(7/2))))/
                 (3*(1 - 2*Ec)^2) - 128*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
                 Log[1 - Sqrt[\[Rho]]] + 2*(1 + Sqrt[\[Rho]])^4*
                 (1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
                 Log[1 - \[Rho]] + 96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho]*
                 PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
                (96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho] - 48*\[Rho]^(3/2)*
                   (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                   (1 - 2*Ec)] - 48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 
                  2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
                24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                  5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
              48*\[Rho]*(-2 + 4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 
                5*\[Rho] - 2*\[Rho]^(3/2))*PolyLog[3, 1 - 2*Ec] + 
              192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
                5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, -(Sqrt[\[Rho]]/
                  (1 - 2*Ec))] + 192*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 
                6*Sqrt[\[Rho]] + 5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[3, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*(-2 + 
                4*Ec*(1 + Sqrt[\[Rho]])^2 - 6*Sqrt[\[Rho]] - 5*\[Rho] - 
                2*\[Rho]^(3/2))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
              (63 - 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] - 794*\[Rho] - 
                4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) + 794*\[Rho]^3 + 
                360*\[Rho]^(7/2) - 63*\[Rho]^4 - 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 
                  4*\[Rho] - 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 
                  52*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) - 
                32*Ec^5*(199 - 264*Sqrt[\[Rho]] - 143*\[Rho] + 8*Pi^2*
                   (-2 + 2*Sqrt[\[Rho]] + \[Rho])) - 32*Ec^4*(-173 + 
                  360*Sqrt[\[Rho]] + 162*\[Rho] - 268*\[Rho]^(3/2) - 
                  30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
                    12*\[Rho]^(3/2))) + 576*\[Rho]*Zeta[3] + 
                1728*\[Rho]^(3/2)*Zeta[3] + 1440*\[Rho]^2*Zeta[3] + 
                576*\[Rho]^(5/2)*Zeta[3] + 4*Ec*(-98 + 504*Sqrt[\[Rho]] - 
                  835*\[Rho]^3 - 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                  6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 12*\[Rho] - 28*\[Rho]^(3/2) - 
                    72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 
                    1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) - 
                  96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 256*\[Rho]^(3/2)*
                   (-26 + 9*Zeta[3])) - 4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 
                  794*\[Rho]^3 - 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
                  6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 44*\[Rho] + 52*\[Rho]^(3/2) - 
                    16*\[Rho]^2 - 28*\[Rho]^(5/2) + 4*\[Rho]^3 - 
                    4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]*(1932 - 1728*
                     Zeta[3]) - 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) - 
                  48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
                   (-175 + 288*Zeta[3])) - 8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 
                  632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 + 
                    2*Sqrt[\[Rho]] - 23*\[Rho] - 48*\[Rho]^(3/2) - 
                    27*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) + 
                  128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + \[Rho]*(-769 + 
                    576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3])))/(6*
                (1 - 2*Ec)^2)) + aS*aT*c\[Delta]S*(-64*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*(
                (16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 72*\[Rho] + 
                   75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*(-3 + 110*\[Rho] + 
                     2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) + 
                   4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) - 
                   3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)))/
                 (1 - 2*Ec)^2 + 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                 Log[2*Ec]) + (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*
                Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 
                 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                   11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
                Log[\[Rho]])/(1 - 2*Ec)^2 + (64*(-1 + 32*Ec^6 + 48*Ec^5*
                  (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                 \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                   \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                   \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
               (1 - 2*Ec)^2 + Log[1 - 2*Ec - \[Rho]]*((-128*Ec*(88*Ec^5 + 
                   12*Ec^4*(-7 + 15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 
                     15*\[Rho]^2) - 3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
                     \[Rho]^3) + 6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
                     \[Rho]^3) + Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 
                     11*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - (64*(-1 + Ec)*
                  (1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
                   8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 
                     3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + 
                     \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
                     \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
              (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 6*\[Rho]*
                  (1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 6*Ec^3*
                  (-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                   27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 + 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 - 
              64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*
                 (1 + \[Rho]) + Ec*(-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)] + Log[\[Rho]]*((32*Ec*\[Rho]*(264*Ec^4 + 
                   6*Ec^3*(-36 + 31*\[Rho]) - 3*(4 + 43*\[Rho] + 
                     5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + 
                   Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) + 
                384*(-1 + 2*Ec)*(-2 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                  -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*\[Rho]*
                 (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
                384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
                384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                  \[Rho]/(1 - 2*Ec)]) + Log[1 - 2*Ec]*((8*(1 + 960*Ec^6 - 
                   3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*\[Rho]^2 + 
                   17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 24*Ec^4*
                    (-27 - 4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 
                   4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*
                      \[Rho]^2 - 5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*
                      \[Rho] + (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 
                   6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*
                      \[Rho]^2 + 16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
                (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                   240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                    (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                   3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                  Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
                (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                   240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                    (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                   3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                  Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
                (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                   \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                     24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                     21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                     18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                 (1 - 2*Ec)^2 - (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                   36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                    (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                     7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                     15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                     \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 + 384*(-1 + Ec)*
                 (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] - 
                1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                  -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 1536*(-1 + Ec)*(-1 + 2*Ec - 
                  \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
                768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                  \[Rho]/(1 - 2*Ec)]) + 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
               \[Rho]*PolyLog[3, 1 - 2*Ec] - 3072*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 
              3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] + 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
               \[Rho]*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
              (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*(149 + 24*Pi^2*(-1 + 
                     \[Rho]) - 295*\[Rho]) + Ec*(-1 - 17*\[Rho]^3 + 
                   \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 3*\[Rho]*
                    (3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*(1 + \[Rho])*
                  Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 24*Pi^2*(-1 + 
                     10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 288*Zeta[3])) + 
                 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*(11 + 16*Pi^2 - 
                     96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
                 Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 
                     27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*(-553 + 
                     576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/(3*
                (1 - 2*Ec)^2)) + aP*aT*c\[Delta]P*(64*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*(
                (-16*(-8 + 352*Ec^6 + 528*Ec^5*(-1 + \[Rho]) - 72*\[Rho] + 
                   75*\[Rho]^2 + 9*\[Rho]^3 - 24*Ec^4*(-3 + 110*\[Rho] + 
                     2*\[Rho]^2) - 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) + 
                   4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) - 
                   3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)))/
                 (1 - 2*Ec)^2 - 384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
                 Log[2*Ec]) - (64*Ec^3*(-1 + 2*Ec + \[Rho])^3*
                Log[\[Mu]^2/mb^2])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 
                 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 
                 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 
                 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 
                   11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
                Log[\[Rho]])/(1 - 2*Ec)^2 - (64*(-1 + 32*Ec^6 + 48*Ec^5*
                  (-1 + \[Rho]) - 9*\[Rho] - 240*Ec^4*\[Rho] + 9*\[Rho]^2 + 
                 \[Rho]^3 + 40*Ec^3*(1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + 
                   \[Rho]^2) - 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + 
                   \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/
               (1 - 2*Ec)^2 + Log[1 - 2*Ec - \[Rho]]*((128*Ec*(88*Ec^5 + 
                   12*Ec^4*(-7 + 15*\[Rho]) + 6*Ec^3*(-5 - 66*\[Rho] + 
                     15*\[Rho]^2) - 3*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
                     \[Rho]^3) + 6*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
                     \[Rho]^3) + Ec^2*(61 + 369*\[Rho] - 153*\[Rho]^2 + 
                     11*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + (64*(-1 + Ec)*
                  (1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
                   8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 24*\[Rho] + 
                     3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 21*\[Rho]^2 + 
                     \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
                     \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2) + 
              (128*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 6*\[Rho]*
                  (1 + \[Rho]) - 12*Ec*\[Rho]*(3 + 2*\[Rho]) - 6*Ec^3*
                  (-1 + 10*\[Rho] + \[Rho]^2) - Ec^2*(1 - 75*\[Rho] - 
                   27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/(1 - 2*Ec)^2 - 
              (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                 240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                  (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
              64*(-1 + \[Rho])*(1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*
                 (1 + \[Rho]) + Ec*(-5 - 20*\[Rho] + \[Rho]^2))*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*((-8*(1 + 960*Ec^6 - 
                   3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*\[Rho]^2 + 
                   17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 24*Ec^4*
                    (-27 - 4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 
                   4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*
                      \[Rho]^2 - 5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*
                      \[Rho] + (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 
                   6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*
                      \[Rho]^2 + 16*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
                (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                   240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                    (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                   3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                  Log[1 - 2*Ec - Sqrt[\[Rho]]])/(1 - 2*Ec)^2 + 
                (128*(-1 + 32*Ec^6 + 48*Ec^5*(-1 + \[Rho]) - 9*\[Rho] - 
                   240*Ec^4*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 + 40*Ec^3*
                    (1 + 9*\[Rho]) + 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) - 
                   3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
                  Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^2 - 
                (128*(-1 + Ec)*(1 + 16*Ec^5 + 9*\[Rho] - 9*\[Rho]^2 - 
                   \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 4*Ec^3*(-5 - 
                     24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
                     21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 
                     18*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]])/
                 (1 - 2*Ec)^2 + (16*(-4 + 192*Ec^6 + 288*Ec^5*(-1 + \[Rho]) - 
                   36*\[Rho] + 39*\[Rho]^2 + 5*\[Rho]^3 - 24*Ec^4*
                    (-2 + 60*\[Rho] + \[Rho]^2) - 6*Ec^2*(20 + 208*\[Rho] + 
                     7*\[Rho]^2) + Ec*(36 + 348*\[Rho] - 99*\[Rho]^2 - 
                     15*\[Rho]^3) - 4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + 
                     \[Rho]^3))*Log[\[Rho]])/(1 - 2*Ec)^2 - 384*(-1 + Ec)*
                 (-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 2*Ec] + 
                1536*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                  -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*(-1 + Ec)*(-1 + 2*Ec - 
                  \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
                768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                  \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*((-32*Ec*\[Rho]*
                  (264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 3*(4 + 43*\[Rho] + 
                     5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 5*\[Rho]^2) + 
                   Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)))/(3*(1 - 2*Ec)^2) - 
                384*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
                  -(Sqrt[\[Rho]]/(1 - 2*Ec))] - 768*(-1 + Ec)*(-1 + 2*Ec - 
                  \[Rho])*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
                384*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
                384*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[2, 
                  \[Rho]/(1 - 2*Ec)]) - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
               \[Rho]*PolyLog[3, 1 - 2*Ec] + 3072*(-1 + Ec)*(-1 + 2*Ec - 
                \[Rho])*\[Rho]*PolyLog[3, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
              3072*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*PolyLog[3, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 768*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*
               \[Rho]*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
              (16*(8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*(149 + 24*Pi^2*(-1 + 
                     \[Rho]) - 295*\[Rho]) + Ec*(-1 - 17*\[Rho]^3 + 
                   \[Rho]^2*(9 + 48*Pi^2 - 720*Zeta[3]) + 3*\[Rho]*
                    (3 + 16*Pi^2 - 336*Zeta[3])) + 144*\[Rho]*(1 + \[Rho])*
                  Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 24*Pi^2*(-1 + 
                     10*\[Rho] + \[Rho]^2) - 2*\[Rho]*(397 + 288*Zeta[3])) + 
                 2*Ec^2*(4 + 5*\[Rho]^3 - 6*\[Rho]^2*(11 + 16*Pi^2 - 
                     96*Zeta[3]) + \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
                 Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 
                     27*\[Rho]^2 + \[Rho]^3) + \[Rho]^2*(-553 + 
                     576*Zeta[3]) + \[Rho]*(667 + 2880*Zeta[3]))))/(3*
                (1 - 2*Ec)^2)) + aT^2*(32*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                4*Ec*(5 + \[Rho]))*Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*(
                (8*(49 + 4928*Ec^6 + 500*\[Rho] - 294*\[Rho]^2 - 
                   44*\[Rho]^3 + 6*\[Rho]^4 - 64*Ec^5*(196 + 13*\[Rho]) - 
                   16*Ec^4*(-841 - 592*\[Rho] + 24*\[Rho]^2) + 16*Ec^3*
                    (-495 - 1069*\[Rho] - 168*\[Rho]^2 + 2*\[Rho]^3) - 
                   4*Ec*(137 + 1016*\[Rho] - 69*\[Rho]^2 - 35*\[Rho]^3 + 
                     6*\[Rho]^4) + 4*Ec^2*(689 + 3104*\[Rho] + 516*\[Rho]^2 - 
                     8*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 - 192*\[Rho]*
                 (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*Log[2*Ec]) + 
              32*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 
                16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 
                16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*
               Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
              32*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 42*(1 - 2*Ec)^2*\[Rho] + 
                2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 49*\[Rho]^2 - 
                (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 
                2*\[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
                 (1 + \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
                  (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[
                \[Rho]] - 8*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*
               Log[\[Rho]]^2 + Log[\[Mu]^2/mb^2]*(8*(-3 - 112*Ec^4 + 
                  24*\[Rho] - 48*Ec^2*\[Rho]^2 + (12*Ec*\[Rho]^2)/
                   (-1 + 2*Ec) + 4*Ec*(-15 + \[Rho])*\[Rho]^2 - 
                  (4*(6 - 23*Ec + 20*Ec^2)*\[Rho]^3)/(1 - 2*Ec)^2 + 
                  3*\[Rho]^4 - 16*Ec^3*(-5 + 9*\[Rho])) + 288*\[Rho]^2*
                 Log[\[Rho]]) + Log[1 - 2*Ec - \[Rho]]*(
                (-8*(49 + 13888*Ec^6 - 248*\[Rho] + 248*\[Rho]^3 - 
                   49*\[Rho]^4 + 64*Ec^5*(-437 + 214*\[Rho]) + 16*Ec^4*
                    (1331 - 448*\[Rho] + 216*\[Rho]^2) - 32*Ec^3*(242 + 
                     289*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + 
                   Ec^2*(1612 + 6784*\[Rho] - 7056*\[Rho]^2 + 800*\[Rho]^3 - 
                     196*\[Rho]^4) + 4*Ec*(-79 - 136*\[Rho] + 540*\[Rho]^2 - 
                     224*\[Rho]^3 + 49*\[Rho]^4)))/(3*(1 - 2*Ec)^2) - 
                (16*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
                   3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 16*Ec^4*
                    (163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*(115 + 
                     45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-167 - 
                     384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 3*\[Rho]^4) + 
                   4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 2*\[Rho]^3 + 
                     3*\[Rho]^4))*Log[\[Rho]])/(1 - 2*Ec)^2) - 
              (128*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 8*Ec^4*
                  (12 + 7*\[Rho]) + 3*Ec*\[Rho]*(38 + 25*\[Rho]) + 
                 Ec^3*(54 + 224*\[Rho] - 24*\[Rho]^2) + 2*Ec^2*(-5 - 
                   127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/
               (1 - 2*Ec)^2 - 2048*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
                Sqrt[\[Rho]]] + (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 
                 64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 
                 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 
                 32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*
                  (85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
                   16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                   16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                   3*\[Rho]^3))*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))])/
               (1 - 2*Ec)^2 + 64*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 
                64*\[Rho] - 16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*
                 \[Rho]^2 - 16*\[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/
                 (1 - 2*Ec)^2 + 144*Ec^2*(1 + \[Rho]) - 4*Ec*(11 + 
                  51*\[Rho] + 12*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 16*(1 + Sqrt[\[Rho]])^4*(3 - 12*Sqrt[\[Rho]] + 
                26*\[Rho] - 12*\[Rho]^(3/2) + 3*\[Rho]^2)*PolyLog[2, 
                \[Rho]] - 32*(2 + 128*Ec^3*(-1 + \[Rho]) + 68*\[Rho] - 
                42*\[Rho]^2 - 3*\[Rho]^4 + 48*Ec^2*(3 - 4*\[Rho] + 
                  \[Rho]^2) - 4*Ec*(11 + 15*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
               PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*(
                (16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 
                   6*(41 + 28*Pi^2)*\[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 
                     118*\[Rho]) + 8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 
                     30*\[Rho]^2) - 4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + 
                     (633 + 96*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) - 
                   Ec*(-25 + (1367 + 1056*Pi^2)*\[Rho] + 3*(605 + 256*Pi^2)*
                      \[Rho]^2 + 57*\[Rho]^3) + 2*Ec^2*(277 + 4*(493 + 
                       360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*\[Rho]^2 + 
                     72*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 288*\[Rho]^2*
                 Log[\[Mu]^2/mb^2] + 64*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*
                     \[Rho] - 2*\[Rho]^3 + 2*(1 - 2*Ec)^5*(1 + \[Rho]) + 
                    6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/(1 - 2*Ec)^2 + 
                  \[Rho]*(-48 - 96*Ec^2 + 16*Sqrt[\[Rho]] + 27*\[Rho] + 
                    16*\[Rho]^(3/2) + 48*Ec*(3 + \[Rho])))*Log[1 - 2*Ec - 
                   Sqrt[\[Rho]]] - (64*(5 + 448*Ec^6 + 64*Ec^5*(-20 + 
                     \[Rho]) + 64*\[Rho] + 16*\[Rho]^(3/2) - 33*\[Rho]^2 + 
                   16*\[Rho]^(5/2) - 4*\[Rho]^3 + 16*Ec^4*(95 + 32*\[Rho]) - 
                   32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 4*Ec^2*
                    (85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
                     16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 
                     16*\[Rho]^(3/2) + 18*\[Rho]^2 - 16*\[Rho]^(5/2) + 
                     3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/(1 - 2*Ec)^
                  2 + (32*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 
                   4*\[Rho]^3 - 3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 
                   16*Ec^4*(163 - 48*\[Rho] + 12*\[Rho]^2) - 16*Ec^3*
                    (115 + 45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*
                    (-167 - 384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 
                     3*\[Rho]^4) + 4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 
                     2*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
                 (1 - 2*Ec)^2 - (16*(13 + 1344*Ec^6 + 124*\[Rho] - 
                   168*\[Rho]^2 - 10*\[Rho]^3 - 64*Ec^5*(52 + 5*\[Rho]) + 
                   Ec^4*(3472 + 2816*\[Rho] - 96*\[Rho]^2) + 4*Ec^2*
                    (173 + 832*\[Rho] + 54*\[Rho]^2) + 8*Ec^3*(-250 - 
                     598*\[Rho] - 93*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-70 - 
                     524*\[Rho] + 213*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
                 (1 - 2*Ec)^2 - 192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                  4*Ec*(5 + \[Rho]))*PolyLog[2, 2*Ec] + 768*\[Rho]*
                 (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                  -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 768*\[Rho]*(6 + 16*Ec^2 + 
                  7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                   (1 - 2*Ec)] - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                  4*Ec*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
              Log[\[Rho]]*((16*\[Rho]*(-90 + 3264*Ec^5 - 345*\[Rho] + 
                   70*\[Rho]^2 - 29*\[Rho]^3 + 48*Ec^4*(-89 + 43*\[Rho]) - 
                   4*Ec^3*(-534 - 717*\[Rho] + 65*\[Rho]^2) + 2*Ec*
                    (219 + 1413*\[Rho] - 119*\[Rho]^2 + 58*\[Rho]^3) - 
                   2*Ec^2*(462 + 3111*\[Rho] - 116*\[Rho]^2 + 58*\[Rho]^3)))/
                 (3*(1 - 2*Ec)^2) - 1024*\[Rho]^(3/2)*(1 + \[Rho])*
                 Log[1 - Sqrt[\[Rho]]] + 16*(1 + Sqrt[\[Rho]])^4*
                 (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 
                  3*\[Rho]^2)*Log[1 - \[Rho]] - 768*(-1 + 2*Ec)*(-3 + 4*Ec - 
                  \[Rho])*\[Rho]*PolyLog[2, -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 
                384*\[Rho]*(-6 - 16*Ec^2 - 7*\[Rho] + 4*Ec*(5 + \[Rho]))*
                 PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 1920*\[Rho]^2*
                 PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 192*\[Rho]*
                 (6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[2, 
                  \[Rho]/(1 - 2*Ec)]) - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                4*Ec*(5 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 1536*\[Rho]*(6 + 
                16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, 
                -(Sqrt[\[Rho]]/(1 - 2*Ec))] + 1536*\[Rho]*(6 + 16*Ec^2 + 
                7*\[Rho] - 4*Ec*(5 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] - 384*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
                4*Ec*(5 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
              (4*(-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 
                 1310*\[Rho]^3 + 111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 
                   64*\[Rho]^(3/2) + 28*\[Rho]^2 - 64*\[Rho]^(5/2) - 
                   4*\[Rho]^3 + 3*\[Rho]^4) - 32*Ec^5*(-235 + 11*\[Rho] + 
                   8*Pi^2*(12 + 7*\[Rho])) - 4*Ec*(-176 - 1357*\[Rho]^3 + 
                   111*\[Rho]^4 + 6*Pi^2*(3 + 20*\[Rho] - 64*\[Rho]^(3/2) + 
                     56*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                     3*\[Rho]^4) + \[Rho]*(1819 - 3168*Zeta[3]) + \[Rho]^2*
                    (691 - 2304*Zeta[3])) - 1728*\[Rho]*Zeta[3] - 
                 2016*\[Rho]^2*Zeta[3] - 32*Ec^4*(167 - 21*\[Rho]^2 + 
                   Pi^2*(-54 - 224*\[Rho] + 24*\[Rho]^2) + 24*\[Rho]*
                    (5 + 24*Zeta[3])) + 4*Ec^2*(-430 - 1430*\[Rho]^3 + 
                   111*\[Rho]^4 + 6*Pi^2*(3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 
                     128*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 
                     3*\[Rho]^4) + \[Rho]*(3084 - 8640*Zeta[3]) - 9*\[Rho]^2*
                    (-309 + 352*Zeta[3])) + 8*Ec^3*(353 + 99*\[Rho]^3 + 
                   8*Pi^2*(-5 - 127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + 
                   \[Rho]^2*(-1441 + 576*Zeta[3]) + \[Rho]*(-505 + 
                     5184*Zeta[3]))))/(3*(1 - 2*Ec)^2))))/10))/(30*Pi))))/
 (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
      4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
       (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
      2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
   12*\[Rho]^2*(Log[1 - 2*Ec] - Log[\[Rho]]))^5


==> anc/Results_CentralMoms/Qc1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-2*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 
       65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
       4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
     (20*tc^5) + 18*(v + v^3)*Log[tc]))/
  (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
      4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
 ((-8*aVR*c\[Delta]VR*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
      3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
     (((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
         65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc]))/
    tc^3 + 2*aVR*c\[Delta]VR*v^6*
    (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
    (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 
        8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 2*v^4) + 
        3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 24*(1 + 3*v^2 + v^4)*Log[tc]))/
  (v^6*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^2) + 
 (-2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
        65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
        4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
        8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
    ((16*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2)/
      tc^6 - v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
          2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
       24*v*Log[tc])*(4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + 
            tc^6*v - 4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/
          tc^4 - 72*v*Log[tc]) + aVR^2*v^3*
        (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
            4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
       6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
         (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + (1 + v^2)/tc^2 - 
         tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
       6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
            8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 
            3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*
          Log[tc]))) + 
   v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
    ((8*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
        3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
       (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
           16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
           3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
        24*(1 + 3*v^2 + v^4)*Log[tc]))/tc^3 + 
     v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
          4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
      (-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
            65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
            4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
            8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc]) - 
       16*aT^2*v^3*(((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 
            25*tc^3*(v + v^3) - 25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
            tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
            2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[tc]) + 
       aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
             15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
             15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*
              (2 - v + 5*v^2 - v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*
                v^3 + 5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
             4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
         24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
       aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
             15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 
             15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*
              (2 + v + 5*v^2 + v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*
                v^3 + 5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
             4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
         24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc]))))/
  (v^9*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^3) + 
 (\[Alpha]s*
   ((v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
          65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
          4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
          8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (3*tc^4) + (v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
          2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
       24*v*Log[tc])*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*
           v^4 - 3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 
          3*(1203 + 2000*Pi^2)*tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*
           (240 + 15*v + 1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*
           (13167 - 8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
          tc^3*(v + v^3)*(13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
          2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
             v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
          2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
             v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
          2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 
            9*(349 - 942*v^2 + 349*v^4)) + 2*tc^2*v^2*
           (800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*(349 - 942*v^2 + 349*v^4)))) + 
       120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
         75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
           5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
        (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4) - 
         60*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 
           420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 480*v^4) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*
          Log[tc]) - 8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4))*
        Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 
         225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
         400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
          (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 
           9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
         3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
           1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
       2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
         225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
         400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
          (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*
          (9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
           2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
         tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
           1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
        ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
           45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
             1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
           15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
       2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
           60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
           36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
             549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
           60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
           60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
           tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 36775*v^8 + 
             1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
         60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
             3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
             5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
         tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
         tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(900*tc^5)))/
  (3*Pi*v^6*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
        2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
     24*v*Log[tc])^2) + 
 (\[Alpha]s*(-2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
         65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
     ((8*aVR*c\[Delta]VR*v^4*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
            tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
          tc^4 - 24*v*Log[tc])*(-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*
             v^2 + 2*(-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
             (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + 
            tc^4*(13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - 
            tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
         6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 
           3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
         4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
           27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
             3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
            Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
           27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
          (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + v^4) - 
           36*tc^4*v*(-1 + v^4) + 9*tc^5*(v^2 + 5*v^4) + 
           tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*(tc + 2*v + 2*tc^2*v + 
             tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[v]) - 
         (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
           36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
           tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
         Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
           150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
           6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 
             7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
             3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*
            Log[1 + tc] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
            (v + tc^2*v - tc*(1 + v^2))^2*Log[tc - v] - 
           6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
             3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - tc^3*(-1 + 21*v^2 + 3*
                v^4 + v^6))*Log[v] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
            (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) + 
         2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 3*tc*v*(5 + 4*v^2) + 
             3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 3*tc^4*(-1 + v^4)) + 
           3*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
            Log[1 - tc*v]) - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
           tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
          PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
           3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
          PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 
           4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
           tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
         6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
           tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^3) - 
      (4*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
        (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
           2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
            (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
           2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
           2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
           tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
           tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
         24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
          (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
             2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
             2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
         8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
          (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
           12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
         2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
           12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
         2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 
                3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 
                2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 
                17*v^2 - 33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
         2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
           192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
           6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
           216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
           36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
             8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
            Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
             2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
             2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
           tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
           6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
           tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
       (3*tc^7)) + v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
         2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
      24*v*Log[tc])*(-1/3*(aVR*c\[Delta]VR*v^3*
         (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
             16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 2*
                v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
          24*(1 + 3*v^2 + v^4)*Log[tc])*(v*(2*(-9 + 8*Pi^2)*v^3 + 
            2*(9 + 8*Pi^2)*tc^8*v^3 - 2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 
            2*(3 + 16*Pi^2)*tc^7*v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*
             (8 + v + 8*v^2) + 2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + 
              v^4) - 2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        tc^4 + (aVR*c\[Delta]VR*v^3*
        (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
            4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
        (v^2*(3*(-63 + 16*Pi^2)*v^3 + 3*(63 + 16*Pi^2)*tc^8*v^3 - 
           2*(-255 + 64*Pi^2)*tc*v^2*(1 + v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*
            (1 + v^2) + 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
           2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
           2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
           tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + 
           tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
         24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
           24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
           6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
           tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
         8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
           128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
           36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
             8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
             8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
             6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
               6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
           128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 
           36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*
          Log[1 + tc] - 2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 
           16*tc*v^3*(11 + 5*v^2) + 16*tc^7*v^3*(5 + 11*v^2) - 
           36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 36*tc^6*v^2*(-1 + 8*v^2 + 
             7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
           144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
           tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 
           12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
            Log[v]) - 2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
           16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
           36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
             2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
           tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
         2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 
             4*tc*v^2*(35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 
             3*tc^2*v*(38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 34*
                v^4) - 4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 
           12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
            Log[1 - tc*v]) - 2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 
             6*tc^6*v^2*(113 + 328*v^2 + 113*v^4) - 108*tc*(v^3 + v^5) + 
             660*tc^7*(v^3 + v^5) - 30*tc^2*(v^2 + 8*v^4 + v^6) + 
             12*tc^3*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) + 
             12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) - 
             tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 23*v^8)) + 
           48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
             24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^
                4) + 6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 
               32*v^3 + 6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + 
             tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 
           12*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
             24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
             6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + 
             tc^4*v*(-1 + 44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
           12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
            Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
           24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
           6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
           tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*PolyLog[2, -tc] - 
         192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
           24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
           6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 
             6*v^4))*PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 
           16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
           16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
           12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
             32*v^7 + v^9))*PolyLog[2, v/tc] + 24*(6*v^5 + 6*tc^8*v^5 - 
           16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
           16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
           12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
             32*v^7 + v^9))*PolyLog[2, tc*v]))/(3*tc^4) + 
      (aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
        (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
            3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
             tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
              15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
             (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
            2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*v^
                4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
            2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^
                4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
            2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
              9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
           60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
             3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
           20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
             5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
          (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
               480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
         8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
         2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
           225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 
           400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*
            (-9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
             19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
           tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
             1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
         2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
           225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
           400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
             10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
             1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
          ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
              (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
             4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
              (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*
                v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*
                v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*
                v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
         2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
             60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
             36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*
                v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*
                v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
               36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 2368*v^2 + 
               990*v^3 + 480*v^4))*Log[1 + tc] + 
           60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
             27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
              (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
           60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*
                v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
           tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(225*tc^8))))/
  (3*Pi*v^9*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
        2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
     24*v*Log[tc])^3) + 
 (\[Alpha]s*(v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
         2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
      24*v*Log[tc])*
     (-1/6*(v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
             2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
          24*v*Log[tc])*(-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*
                tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*
                tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*
                (5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
             (20*tc^5) + 18*(v + v^3)*Log[tc]) - 16*aT^2*v^3*
           (((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*
                (v + v^3) - 25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + tc^2*
                (5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 2*tc^4*
                (5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[tc]) + 
          aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                 (1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 15*tc^3*
                 (2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
                  v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 
                  5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
                4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
            24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
          aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                 (1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 15*tc^3*
                 (2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
                  v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 
                  5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
                4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
            24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc]))*
         (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        tc^4 + (4*aVR^2*c\[Delta]VR^2*v^6*
        (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
            4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
        (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
         3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
        (v^2*(3*(-63 + 16*Pi^2)*v^3 + 3*(63 + 16*Pi^2)*tc^8*v^3 - 
           2*(-255 + 64*Pi^2)*tc*v^2*(1 + v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*
            (1 + v^2) + 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
           2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
           2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
           tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + 
           tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
         24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
           24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
           6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
           tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
         8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
           128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
           36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
             8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
             8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
             6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
               6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
           128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 
           36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*
          Log[1 + tc] - 2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 
           16*tc*v^3*(11 + 5*v^2) + 16*tc^7*v^3*(5 + 11*v^2) - 
           36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 36*tc^6*v^2*(-1 + 8*v^2 + 
             7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
           144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
           tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 
           12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
            Log[v]) - 2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
           16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
           36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
             2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
           tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
         2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 
             4*tc*v^2*(35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 
             3*tc^2*v*(38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 34*
                v^4) - 4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 
           12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
            Log[1 - tc*v]) - 2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 
             6*tc^6*v^2*(113 + 328*v^2 + 113*v^4) - 108*tc*(v^3 + v^5) + 
             660*tc^7*(v^3 + v^5) - 30*tc^2*(v^2 + 8*v^4 + v^6) + 
             12*tc^3*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) + 
             12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) - 
             tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 23*v^8)) + 
           48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
             24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^
                4) + 6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 
               32*v^3 + 6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + 
             tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 
           12*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
             24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
             6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + 
             tc^4*v*(-1 + 44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
           12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
            Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
           24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
           6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
           tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*PolyLog[2, -tc] - 
         192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
           24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
           6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 
             6*v^4))*PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 
           16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
           16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
           12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
             32*v^7 + v^9))*PolyLog[2, v/tc] + 24*(6*v^5 + 6*tc^8*v^5 - 
           16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
           16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
           12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
             32*v^7 + v^9))*PolyLog[2, tc*v]))/(3*tc^7) + 
      (4*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
          3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
        (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
            3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
             tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
              15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
             (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
            2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*v^
                4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
            2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^
                4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
            2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
              9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
           60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
             3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
           20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
             5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
          (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
               480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
         8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
         2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
           225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 
           400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*
            (-9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
             19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
           tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
             1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
         2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
           225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
           400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
             10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
             1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
          ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
              (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
             4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
              (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*
                v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*
                v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*
                v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
         2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
             60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
             36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*
                v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*
                v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
               36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 2368*v^2 + 
               990*v^3 + 480*v^4))*Log[1 + tc] + 
           60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
             27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
              (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
           60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*
                v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
           tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(225*tc^11) - 
      (v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
            4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
        (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
              4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
           72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
              tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
            tc^4 - 24*v*Log[tc]) + 6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - 
           (-1 + v)^2/tc + tc*(-1 + v)^2 - (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + 
           (tc^4*v)/4 + (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*
            Log[tc]) + 6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 
              4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
              3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 
           2*(2 + v + 2*v^2)*Log[tc]))*
        (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
            3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
             tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
              15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
             (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
            2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*v^
                4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
            2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^
                4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
            2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
              9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
           60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
             3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
           20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
             5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
          (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
               480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
         8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
         2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
           225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 
           400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*
            (-9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
             19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
           tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
             1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
         2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
           225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
           400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
             10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
             1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
          ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
              (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
             4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
              (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*
                v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*
                v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*
                v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
         2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
             60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
             36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*
                v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*
                v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
               36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 2368*v^2 + 
               990*v^3 + 480*v^4))*Log[1 + tc] + 
           60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
             27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
              (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
           60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*
                v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
           tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(900*tc^5) + 
      2*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
           8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
           3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
        24*(1 + 3*v^2 + v^4)*Log[tc])*
       ((8*aVR*c\[Delta]VR*v^4*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
              tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
            tc^4 - 24*v*Log[tc])*(-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^
                6*v^2 + 2*(-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^
                5*v*(1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + 
              tc^4*(13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - tc^2*(13 + 
                (193 + 24*Pi^2)*v^2 + 13*v^4))) - 6*(2*v^3 + 6*tc^2*v^3 + 
             6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 
             3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*
            Log[tc]^2 + 4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 
             27*tc*(1 + v^2) + 27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*
                v + 2*tc^6*v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*
                (3 - 8*v + 3*v^2))*Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 
             27*tc*(1 + v^2) + 27*tc^5*(1 + v^2))*Log[1 + tc] - 
           Log[tc - v]*(16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 
             36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
             9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
             6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
              Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
             36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 
             9*tc*(v^2 + 5*v^4) + tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*
            Log[1 - tc*v] - Log[tc]*(18*v^3 - 78*tc^6*v^3 - 
             12*tc*(v^2 + v^4) + 150*tc^5*(v^2 + v^4) - 
             6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 6*tc^4*v*(7 + 43*v^2 + 7*v^4) + 
             tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*
                tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*
                tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
             6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
              Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
               3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - tc^3*(-1 + 21*v^2 + 
                 3*v^4 + v^6))*Log[v] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
              (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) + 
           2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 3*tc*v*(5 + 4*v^2) + 3*tc^5*v*
                (5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 3*tc^4*(-1 + v^4)) + 
             3*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
              Log[1 - tc*v]) - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
             tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
            PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
             3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
            PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 
             4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
             tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
           6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
             6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 15*
                v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^3) - 
        (4*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
           3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
          (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
             2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
              (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
             2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
             2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
             tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
             tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
           24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
            (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
             32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
           8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
             32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
           2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
             12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*
                v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
             12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8))*Log[1 - tc*v] + 2*Log[v]*
            (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
                8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                  33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
               tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
             312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
             30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 15*
                v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
             36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 19*
                v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
             tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
             6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
             tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
         (3*tc^7)) + v^6*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
            2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
         24*v*Log[tc])^2*
       ((aP^2*(v*(12*(273 - 40*Pi^2)*v^4 - 12*(273 + 40*Pi^2)*tc^10*v^4 + 
             240*Pi^2*tc^5*v^2*(50 + 155*v + 191*v^2 + 155*v^3 + 50*v^4) + 
             tc^7*v*(-73 + 25*(821 + 96*Pi^2)*v + 75*(-55 + 64*Pi^2)*v^2 + 
               200*(179 + 48*Pi^2)*v^3 + 75*(-55 + 64*Pi^2)*v^4 + 25*
                (821 + 96*Pi^2)*v^5 - 73*v^6) + tc^3*v*(73 + 25*
                (-821 + 96*Pi^2)*v + 75*(55 + 64*Pi^2)*v^2 + 200*
                (-179 + 48*Pi^2)*v^3 + 75*(55 + 64*Pi^2)*v^4 + 25*
                (-821 + 96*Pi^2)*v^5 + 73*v^6) - 2*tc^6*(103 - 875*v + 75*
                (-189 + 16*Pi^2)*v^2 + 100*(-859 + 48*Pi^2)*v^3 + 8*
                (-9103 + 600*Pi^2)*v^4 + 100*(-859 + 48*Pi^2)*v^5 + 75*
                (-189 + 16*Pi^2)*v^6 - 875*v^7 + 103*v^8) + 
             2*tc^4*(103 - 875*v - 75*(189 + 16*Pi^2)*v^2 - 100*
                (859 + 48*Pi^2)*v^3 - 8*(9103 + 600*Pi^2)*v^4 - 100*
                (859 + 48*Pi^2)*v^5 - 75*(189 + 16*Pi^2)*v^6 - 875*v^7 + 103*
                v^8) + 6*tc*v^3*(200*Pi^2*(1 + v + v^2) - 3*(447 + 575*v + 
                 447*v^2)) + 6*tc^9*v^3*(200*Pi^2*(1 + v + v^2) + 3*
                (447 + 575*v + 447*v^2)) + 2*tc^2*v^2*(-400*Pi^2*
                (1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 3*(857 + 4625*v + 
                 2544*v^2 + 4625*v^3 + 857*v^4)) - 2*tc^8*v^2*
              (400*Pi^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 3*(857 + 4625*v + 
                 2544*v^2 + 4625*v^3 + 857*v^4))) + 
           120*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 + v + v^2) - 
             15*tc^9*v^4*(1 + v + v^2) - 30*tc^3*v^3*(1 + 2*v + 4*v^2 + 2*
                v^3 + v^4) - 30*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
             30*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             30*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             10*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
             10*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
             tc^5*(1 - 5*v + 5*v^2 + 400*v^3 + 640*v^4 + 1440*v^5 + 640*v^6 + 
               400*v^7 + 5*v^8 - 5*v^9 + v^10))*Log[tc]^2 - 
           8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*
              (1 + v + v^2) + 1125*tc^9*v*(1 + v + v^2) + 
             400*tc^2*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
             400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
             900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 
             900*tc^7*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) - 60*(-1 + tc)^4*
              (6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 - 3*v + 5*v^2) - 3*tc^5*v*
                (5 - 3*v + 5*v^2) + 10*tc^3*(1 - 5*v + 5*v^2 - 5*v^3 + v^4) + 
               10*tc^2*(1 - 2*v + 5*v^2 - 2*v^3 + v^4) + 10*tc^4*
                (1 - 2*v + 5*v^2 - 2*v^3 + v^4))*Log[tc]) - 
           8*v^3*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 + v + v^2) + 
             1125*tc^9*v*(1 + v + v^2) + 400*tc^2*(2 + 8*v + 7*v^2 + 8*v^3 + 
               2*v^4) - 400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
             900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 
             900*tc^7*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*
              (7 + 5*v + 3*v^2) + 225*tc^9*v^4*(3 + 5*v + 7*v^2) + 
             400*tc^2*v^3*(5 + 11*v + 7*v^2 + 5*v^3 - v^4) - 
             400*tc^8*v^3*(-1 + 5*v + 7*v^2 + 11*v^3 + 5*v^4) + 
             900*tc^3*v^2*(-1 - 7*v - 5*v^2 - 8*v^3 + v^4 + v^5 + v^6) - 
             3600*tc^4*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) - 
             3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
             900*tc^7*v^2*(-1 - v - v^2 + 8*v^3 + 5*v^4 + 7*v^5 + v^6) + 
             tc^5*(43 - 575*v - 1225*v^2 - 5600*v^3 - 3200*v^4 + 3200*v^6 + 
               5600*v^7 + 1225*v^8 + 575*v^9 - 43*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*
                (1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + v^2) + tc^2*
                (1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[v]) + 
           2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 + 5*v + 3*v^2) - 
             225*tc*v^4*(3 + 5*v + 7*v^2) + 400*tc^8*v^3*(-5 - 11*v - 7*v^2 - 
               5*v^3 + v^4) + 400*tc^2*v^3*(-1 + 5*v + 7*v^2 + 11*v^3 + 5*
                v^4) + 900*tc^3*v^2*(1 + v + v^2 - 8*v^3 - 5*v^4 - 7*v^5 - v^
                6) - 900*tc^7*v^2*(-1 - 7*v - 5*v^2 - 8*v^3 + v^4 + v^5 + v^
                6) + 3600*tc^4*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
             3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
             tc^5*(-43 + 575*v + 1225*v^2 + 5600*v^3 + 3200*v^4 - 3200*v^6 - 
               5600*v^7 - 1225*v^8 - 575*v^9 + 43*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(972*v^4 + 972*tc^8*v^4 - 45*tc*v^3*
                (43 + 55*v + 67*v^2) - 45*tc^7*v^3*(43 + 55*v + 67*v^2) + 4*
                tc^2*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) + 4*
                tc^6*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) - 15*
                tc^3*v*(-2 + 190*v + 199*v^2 + 1005*v^3 + 371*v^4 + 530*v^5 + 
                 2*v^6) - 15*tc^5*v*(-2 + 190*v + 199*v^2 + 1005*v^3 + 
                 371*v^4 + 530*v^5 + 2*v^6) - 4*tc^4*(-15 + 75*v + 370*v^2 + 
                 1225*v^3 + 1082*v^4 + 775*v^5 + 130*v^6 - 75*v^7 + 
                 15*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*
                v^2 + 3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + v^2) + 
               tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[1 - tc*v]) + 
           180*(1 - tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*(1 + v + v^2) - 
             15*tc^7*v*(1 + v + v^2) - 15*tc^3*(2 + v + 5*v^2 + v^3 + 2*
                v^4) - 15*tc^5*(2 + v + 5*v^2 + v^3 + 2*v^4) + 
             2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) + 
             2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
             4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4))*Log[\[Mu]^2/mb^2] + 
           2*Log[tc]*(540*v^5 - 2052*tc^10*v^5 - 180*tc*v^4*(2 + 15*v + 2*
                v^2) + 90*tc^9*v^4*(71 + 45*v + 71*v^2) - 180*tc^2*v^3*
              (6 - 25*v + 27*v^2 - 25*v^3 + 6*v^4) - 60*tc^8*v^3*
              (98 + 245*v + 361*v^2 + 245*v^3 + 98*v^4) + 30*tc^3*v^2*
              (31 + 25*v + 495*v^2 + 440*v^3 + 495*v^4 + 25*v^5 + 31*v^6) + 
             30*tc^7*v^2*(31 + 565*v + 855*v^2 + 1880*v^3 + 855*v^4 + 565*
                v^5 + 31*v^6) + 60*tc^4*v*(1 - 65*v - 240*v^2 - 1330*v^3 - 
               1118*v^4 - 1330*v^5 - 240*v^6 - 65*v^7 + v^8) + 
             60*tc^6*v*(1 - 65*v - 240*v^2 - 1330*v^3 - 1118*v^4 - 1330*v^5 - 
               240*v^6 - 65*v^7 + v^8) - tc^5*(43 - 575*v - 1225*v^2 + 16000*
                v^3 + 9400*v^4 + 54000*v^5 + 9400*v^6 + 16000*v^7 - 1225*
                v^8 - 575*v^9 + 43*v^10) + 240*(1 + tc)^2*v^3*
              (6*v^2 + 6*tc^8*v^2 + 60*tc^4*(1 + v)^2*(2 + 3*v + 2*v^2) - 3*
                tc*v*(5 + 9*v + 5*v^2) - 3*tc^7*v*(5 + 9*v + 5*v^2) + 2*tc^2*
                (5 + 35*v + 49*v^2 + 35*v^3 + 5*v^4) + 2*tc^6*(5 + 35*v + 
                 49*v^2 + 35*v^3 + 5*v^4) - tc^3*(50 + 185*v + 289*v^2 + 
                 185*v^3 + 50*v^4) - tc^5*(50 + 185*v + 289*v^2 + 185*v^3 + 
                 50*v^4))*Log[1 + tc] - 60*(v + tc^2*v - tc*(1 + v^2))^3*
              (6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*
                (1 - 5*v + v^2) + tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*
              Log[tc - v] - 60*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*
                (1 + v + v^2) - 15*tc^9*v^4*(1 + v + v^2) - 30*tc^3*v^3*
                (1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 30*tc^7*v^3*(1 + 2*v + 
                 4*v^2 + 2*v^3 + v^4) + 30*tc^4*v^3*(1 + 4*v + 4*v^2 + 
                 4*v^3 + v^4) + 30*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
               10*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 10*tc^8*v^3*
                (1 + 4*v + 5*v^2 + 4*v^3 + v^4) + tc^5*(-1 + 5*v - 5*v^2 - 
                 220*v^3 - 280*v^4 - 900*v^5 - 320*v^6 - 380*v^7 + 5*v^8 - 
                 5*v^9 + v^10))*Log[v] - 60*(v + tc^2*v - tc*(1 + v^2))^3*
              (6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*
                (1 - 5*v + v^2) + tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*
              Log[1 - tc*v] - 10800*tc^5*v^3*(1 + v + 3*v^2 + v^3 + v^4)*
              Log[\[Mu]^2/mb^2]) + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
             15*tc*v*(1 + v + v^2) - 15*tc^9*v*(1 + v + v^2) - 
             30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 
             30*tc^7*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
             30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             30*tc^6*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
             10*tc^8*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
             tc^5*(10 + 175*v + 131*v^2 + 175*v^3 + 10*v^4))*
            PolyLog[2, -tc] + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
             15*tc*v*(1 + v + v^2) - 15*tc^9*v*(1 + v + v^2) - 
             30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 
             30*tc^7*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
             30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             30*tc^6*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
             10*tc^8*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
             tc^5*(70 + 145*v + 221*v^2 + 145*v^3 + 70*v^4))*PolyLog[2, tc] + 
           120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 + v + v^2) - 
             30*tc^9*v^4*(1 + v + v^2) - 60*tc^3*v^3*(1 + 2*v + 4*v^2 + 2*
                v^3 + v^4) - 60*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
             60*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             60*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             20*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
             20*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
             tc^5*(1 - 5*v + 5*v^2 + 160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 
               160*v^7 + 5*v^8 - 5*v^9 + v^10))*PolyLog[2, v/tc] - 
           120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 + v + v^2) - 
             30*tc^9*v^4*(1 + v + v^2) - 60*tc^3*v^3*(1 + 2*v + 4*v^2 + 2*
                v^3 + v^4) - 60*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
             60*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             60*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
             20*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
             20*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
             tc^5*(1 - 5*v + 5*v^2 + 160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 
               160*v^7 + 5*v^8 - 5*v^9 + v^10))*PolyLog[2, tc*v]))/
         (150*tc^5) + (aS^2*(-(v*(12*(-273 + 40*Pi^2)*v^4 + 
              12*(273 + 40*Pi^2)*tc^10*v^4 - 240*Pi^2*tc^5*v^2*(30 - 165*v + 
                161*v^2 - 165*v^3 + 30*v^4) - tc^3*v*(73 - 
                25*(-821 + 96*Pi^2)*v + 75*(55 + 64*Pi^2)*v^2 - 
                200*(-179 + 48*Pi^2)*v^3 + 75*(55 + 64*Pi^2)*v^4 - 
                25*(-821 + 96*Pi^2)*v^5 + 73*v^6) + tc^7*v*(73 + 
                25*(821 + 96*Pi^2)*v - 75*(-55 + 64*Pi^2)*v^2 + 
                200*(179 + 48*Pi^2)*v^3 - 75*(-55 + 64*Pi^2)*v^4 + 
                25*(821 + 96*Pi^2)*v^5 + 73*v^6) + 2*tc^6*(103 + 875*v + 
                75*(-189 + 16*Pi^2)*v^2 - 100*(-859 + 48*Pi^2)*v^3 + 
                8*(-9103 + 600*Pi^2)*v^4 - 100*(-859 + 48*Pi^2)*v^5 + 
                75*(-189 + 16*Pi^2)*v^6 + 875*v^7 + 103*v^8) - 
              2*tc^4*(103 + 875*v - 75*(189 + 16*Pi^2)*v^2 + 
                100*(859 + 48*Pi^2)*v^3 - 8*(9103 + 600*Pi^2)*v^4 + 
                100*(859 + 48*Pi^2)*v^5 - 75*(189 + 16*Pi^2)*v^6 + 875*v^7 + 
                103*v^8) - 6*tc*v^3*(200*Pi^2*(1 - v + v^2) - 
                3*(447 - 575*v + 447*v^2)) - 6*tc^9*v^3*(200*Pi^2*
                 (1 - v + v^2) + 3*(447 - 575*v + 447*v^2)) + 
              2*tc^2*v^2*(400*Pi^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) - 
                3*(857 - 4625*v + 2544*v^2 - 4625*v^3 + 857*v^4)) + 
              2*tc^8*v^2*(400*Pi^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
                3*(857 - 4625*v + 2544*v^2 - 4625*v^3 + 857*v^4)))) + 
           120*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 - v + v^2) - 
             15*tc^9*v^4*(1 - v + v^2) + 30*tc^4*v^3*(1 - 4*v + 4*v^2 - 4*
                v^3 + v^4) + 30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
             10*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             10*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             30*tc^3*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
             30*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
             tc^5*(1 + 5*v + 5*v^2 - 400*v^3 + 640*v^4 - 1440*v^5 + 640*v^6 - 
               400*v^7 + 5*v^8 + 5*v^9 + v^10))*Log[tc]^2 - 
           8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*
              (1 - v + v^2) + 1125*tc^9*v*(1 - v + v^2) + 
             400*tc^2*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) - 
             400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) + 
             900*tc^3*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 
             900*tc^7*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 60*(-1 + tc)^2*
              (6*v^2 + 6*tc^8*v^2 + 60*tc^4*(-1 + v)^2*(2 - 3*v + 2*v^2) - 3*
                tc*v*(5 - 9*v + 5*v^2) - 3*tc^7*v*(5 - 9*v + 5*v^2) + 2*tc^2*
                (5 - 35*v + 49*v^2 - 35*v^3 + 5*v^4) + 2*tc^6*(5 - 35*v + 
                 49*v^2 - 35*v^3 + 5*v^4) + tc^3*(50 - 185*v + 289*v^2 - 
                 185*v^3 + 50*v^4) + tc^5*(50 - 185*v + 289*v^2 - 185*v^3 + 
                 50*v^4))*Log[tc]) - 8*v^3*(432*v^2 - 432*tc^10*v^2 - 
             1125*tc*v*(1 - v + v^2) + 1125*tc^9*v*(1 - v + v^2) + 
             400*tc^2*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) - 
             400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) + 
             900*tc^3*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 
             900*tc^7*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*
              (7 - 5*v + 3*v^2) + 225*tc^9*v^4*(3 - 5*v + 7*v^2) + 
             400*tc^8*v^3*(1 + 5*v - 7*v^2 + 11*v^3 - 5*v^4) - 
             400*tc^2*v^3*(-5 + 11*v - 7*v^2 + 5*v^3 + v^4) + 
             900*tc^7*v^2*(-1 + v - v^2 - 8*v^3 + 5*v^4 - 7*v^5 + v^6) + 
             900*tc^3*v^2*(-1 + 7*v - 5*v^2 + 8*v^3 + v^4 - v^5 + v^6) + 
             3600*tc^4*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
             3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
             tc^5*(43 + 575*v - 1225*v^2 + 5600*v^3 - 3200*v^4 + 3200*v^6 - 
               5600*v^7 + 1225*v^8 - 575*v^9 - 43*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*
                (1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + tc^2*
                (1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[v]) + 
           2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 - 5*v + 3*v^2) - 
             225*tc*v^4*(3 - 5*v + 7*v^2) + 400*tc^8*v^3*(-5 + 11*v - 7*v^2 + 
               5*v^3 + v^4) + 400*tc^2*v^3*(-1 - 5*v + 7*v^2 - 11*v^3 + 5*
                v^4) - 900*tc^3*v^2*(-1 + v - v^2 - 8*v^3 + 5*v^4 - 7*v^5 + v^
                6) - 900*tc^7*v^2*(-1 + 7*v - 5*v^2 + 8*v^3 + v^4 - v^5 + v^
                6) - 3600*tc^4*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) - 
             3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
             tc^5*(-43 - 575*v + 1225*v^2 - 5600*v^3 + 3200*v^4 - 3200*v^6 + 
               5600*v^7 - 1225*v^8 + 575*v^9 + 43*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(972*v^4 + 972*tc^8*v^4 - 45*tc*v^3*
                (43 - 55*v + 67*v^2) - 45*tc^7*v^3*(43 - 55*v + 67*v^2) + 4*
                tc^2*v^2*(230 - 1325*v + 1618*v^2 - 2075*v^3 + 620*v^4) + 4*
                tc^6*v^2*(230 - 1325*v + 1618*v^2 - 2075*v^3 + 620*v^4) - 15*
                tc^3*v*(-2 - 190*v + 199*v^2 - 1005*v^3 + 371*v^4 - 530*v^5 + 
                 2*v^6) - 15*tc^5*v*(-2 - 190*v + 199*v^2 - 1005*v^3 + 
                 371*v^4 - 530*v^5 + 2*v^6) - 4*tc^4*(-15 - 75*v + 370*v^2 - 
                 1225*v^3 + 1082*v^4 - 775*v^5 + 130*v^6 + 75*v^7 + 
                 15*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*
                v^2 + 3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
               tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[1 - tc*v]) + 
           180*(1 - tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*(1 - v + v^2) - 
             15*tc^7*v*(1 - v + v^2) + 15*tc^3*(2 - v + 5*v^2 - v^3 + 2*
                v^4) + 15*tc^5*(2 - v + 5*v^2 - v^3 + 2*v^4) + 
             2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) + 
             2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
             4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4))*Log[\[Mu]^2/mb^2] + 
           2*Log[tc]*(540*v^5 - 2052*tc^10*v^5 - 180*tc*v^4*(2 - 15*v + 2*
                v^2) + 90*tc^9*v^4*(71 - 45*v + 71*v^2) - 180*tc^2*v^3*
              (6 + 25*v + 27*v^2 + 25*v^3 + 6*v^4) - 60*tc^8*v^3*
              (98 - 245*v + 361*v^2 - 245*v^3 + 98*v^4) + 30*tc^7*v^2*
              (31 - 565*v + 855*v^2 - 1880*v^3 + 855*v^4 - 565*v^5 + 31*
                v^6) + 30*tc^3*v^2*(31 - 25*v + 495*v^2 - 440*v^3 + 495*v^4 - 
               25*v^5 + 31*v^6) + 60*tc^4*v*(1 + 65*v - 240*v^2 + 1330*v^3 - 
               1118*v^4 + 1330*v^5 - 240*v^6 + 65*v^7 + v^8) + 
             60*tc^6*v*(1 + 65*v - 240*v^2 + 1330*v^3 - 1118*v^4 + 1330*v^5 - 
               240*v^6 + 65*v^7 + v^8) + tc^5*(-43 - 575*v + 1225*v^2 + 16000*
                v^3 - 9400*v^4 + 54000*v^5 - 9400*v^6 + 16000*v^7 + 1225*
                v^8 - 575*v^9 - 43*v^10) + 240*(1 + tc)^4*v^3*
              (6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 + 3*v + 5*v^2) - 3*tc^5*v*
                (5 + 3*v + 5*v^2) + 10*tc^2*(1 + 2*v + 5*v^2 + 2*v^3 + v^4) + 
               10*tc^4*(1 + 2*v + 5*v^2 + 2*v^3 + v^4) - 10*tc^3*
                (1 + 5*v + 5*v^2 + 5*v^3 + v^4))*Log[1 + tc] - 
             60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*
                (1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + tc^2*
                (1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[tc - v] - 
             60*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 - v + v^2) - 15*tc^9*v^4*
                (1 - v + v^2) + 30*tc^4*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
               30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 10*tc^2*v^3*
                (1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 10*tc^8*v^3*(1 - 4*v + 
                 5*v^2 - 4*v^3 + v^4) + 30*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                 2*v^3 + v^4) + 30*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
               tc^5*(-1 - 5*v - 5*v^2 + 220*v^3 - 280*v^4 + 900*v^5 - 
                 320*v^6 + 380*v^7 + 5*v^8 + 5*v^9 + v^10))*Log[v] - 
             60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*
                (1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + tc^2*
                (1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[1 - tc*v] + 
             10800*tc^5*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[\[Mu]^2/mb^2]) + 
           960*v^3*(6*v^2 + 6*tc^10*v^2 - 15*tc*v*(1 - v + v^2) - 
             15*tc^9*v*(1 - v + v^2) + 30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + v^
                4) + 30*tc^6*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
             10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
             30*tc^7*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
             tc^5*(70 - 145*v + 221*v^2 - 145*v^3 + 70*v^4))*
            PolyLog[2, -tc] + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
             15*tc*v*(1 - v + v^2) - 15*tc^9*v*(1 - v + v^2) + 
             tc^5*(-10 + 175*v - 131*v^2 + 175*v^3 - 10*v^4) + 
             30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
             30*tc^6*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
             10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
             30*tc^7*(1 - 2*v + 4*v^2 - 2*v^3 + v^4))*PolyLog[2, tc] + 
           120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
             30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 4*
                v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
             20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             20*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             60*tc^3*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
             60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
             tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
               160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, v/tc] - 
           120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
             30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 4*
                v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
             20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             20*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
             60*tc^3*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
             60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
             tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
               160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, tc*v]))/
         (150*tc^5) - (8*aT^2*(v*(6*(-29 + 40*Pi^2)*v^4 + 6*(29 + 40*Pi^2)*
              tc^10*v^4 - 48*(-26 + 25*Pi^2)*tc*v^3*(1 + v^2) - 
             48*(26 + 25*Pi^2)*tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*
              (60 + 15*v + 328*v^2 + 15*v^3 + 60*v^4) - tc^3*(v + v^3)*
              (1749 + 8*(-1453 + 1200*Pi^2)*v^2 + 1749*v^4) + 
             tc^7*(v + v^3)*(1749 - 8*(1453 + 1200*Pi^2)*v^2 + 1749*v^4) + 
             tc^4*(-78 + 200*(167 + 18*Pi^2)*v^2 + 256*(754 + 75*Pi^2)*v^4 + 
               200*(167 + 18*Pi^2)*v^6 - 78*v^8) + 2*tc^6*(39 + 100*
                (-167 + 18*Pi^2)*v^2 + 128*(-754 + 75*Pi^2)*v^4 + 100*
                (-167 + 18*Pi^2)*v^6 + 39*v^8) + 2*tc^2*v^2*
              (200*Pi^2*(3 + 17*v^2 + 3*v^4) - 3*(66 + 2147*v^2 + 66*v^4)) + 
             2*tc^8*v^2*(200*Pi^2*(3 + 17*v^2 + 3*v^4) + 3*(66 + 2147*v^2 + 
                 66*v^4))) - 120*(3*v^5 + 3*tc^10*v^5 + 15*tc^4*v^3*
              (3 + 16*v^2 + 3*v^4) + 15*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 
             5*tc^2*v^3*(3 + 17*v^2 + 3*v^4) + 5*tc^8*v^3*(3 + 17*v^2 + 3*
                v^4) - 15*tc*(v^4 + v^6) - 120*tc^3*(v^4 + v^6) - 
             120*tc^7*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) - 
             tc^5*(3 - 5*v^2 + 1440*v^4 + 1440*v^6 - 5*v^8 + 3*v^10))*
            Log[tc]^2 + 8*v^3*Log[1 - tc]*(216*v^2 - 216*tc^10*v^2 - 
             1125*tc*(v + v^3) - 7200*tc^3*(v + v^3) + 7200*tc^7*(v + v^3) + 
             1125*tc^9*(v + v^3) + 200*tc^2*(6 + 31*v^2 + 6*v^4) - 
             200*tc^8*(6 + 31*v^2 + 6*v^4) - 60*(3*v^2 + 3*tc^10*v^2 - 15*tc*
                (v + v^3) - 120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*
                (v + v^3) + 15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*
                (3 + 16*v^2 + 3*v^4) + 5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*
                (3 + 17*v^2 + 3*v^4) - 2*tc^5*(60 - 135*v + 328*v^2 - 
                 135*v^3 + 60*v^4))*Log[tc]) + 8*v^3*(216*v^2 - 
             216*tc^10*v^2 - 1125*tc*(v + v^3) - 7200*tc^3*(v + v^3) + 
             7200*tc^7*(v + v^3) + 1125*tc^9*(v + v^3) + 
             200*tc^2*(6 + 31*v^2 + 6*v^4) - 200*tc^8*(6 + 31*v^2 + 6*v^4))*
            Log[1 + tc] - 2*Log[tc - v]*(216*v^5 - 216*tc^10*v^5 - 
             225*tc*v^4*(7 + 3*v^2) + 225*tc^9*v^4*(3 + 7*v^2) - 
             100*tc^2*v^3*(-33 - 62*v^2 + 9*v^4) - 100*tc^8*v^3*
              (-9 + 62*v^2 + 33*v^4) + 900*tc^3*v^2*(-3 - 17*v^2 + v^4 + 3*
                v^6) + 900*tc^7*v^2*(-3 - v^2 + 17*v^4 + 3*v^6) - 
             900*tc^4*v*(-1 - 17*v^2 + 17*v^6 + v^8) - 900*tc^6*v*
              (-1 - 17*v^2 + 17*v^6 + v^8) + tc^5*(-141 - 6425*v^2 - 12600*
                v^4 + 12600*v^6 + 6425*v^8 + 141*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 9*tc*
                (v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                 6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                 7*v^4 + 3*v^6))*Log[v]) - 2*(216*v^5 - 216*tc^10*v^5 + 
             225*tc^9*v^4*(7 + 3*v^2) - 225*tc*v^4*(3 + 7*v^2) + 
             100*tc^8*v^3*(-33 - 62*v^2 + 9*v^4) + 100*tc^2*v^3*
              (-9 + 62*v^2 + 33*v^4) - 900*tc^7*v^2*(-3 - 17*v^2 + v^4 + 3*
                v^6) - 900*tc^3*v^2*(-3 - v^2 + 17*v^4 + 3*v^6) + 
             900*tc^4*v*(-1 - 17*v^2 + 17*v^6 + v^8) + 900*tc^6*v*
              (-1 - 17*v^2 + 17*v^6 + v^8) + tc^5*(141 + 6425*v^2 + 12600*
                v^4 - 12600*v^6 - 6425*v^8 - 141*v^10))*Log[1 - tc*v] + 
           2*Log[v]*((1 - tc^2)*v*(126*v^4 + 126*tc^8*v^4 - 45*tc*v^3*
                (29 + v^2) - 45*tc^7*v^3*(29 + v^2) + 2*tc^2*v^2*
                (705 + 2038*v^2 + 45*v^4) + 2*tc^6*v^2*(705 + 2038*v^2 + 
                 45*v^4) - 15*tc^3*v*(-6 + 337*v^2 + 473*v^4 + 6*v^6) - 15*
                tc^5*v*(-6 + 337*v^2 + 473*v^4 + 6*v^6) - 4*tc^4*
                (-45 + 735*v^2 - 2819*v^4 - 1785*v^6 + 45*v^8)) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 9*tc*
                (v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                 6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                 7*v^4 + 3*v^6))*Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*
            (v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 
             25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + tc^2*(5 + 26*v^2 + 5*
                v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 2*tc^4*(5 + 27*v^2 + 5*
                v^4))*Log[\[Mu]^2/mb^2] + 2*Log[tc]*(90*v^5 + 
             1386*tc^10*v^5 + 270*tc^2*v^3*(7 - v^2 + 7*v^4) + 
             30*tc^8*v^3*(303 + 1231*v^2 + 303*v^4) - 270*tc*(v^4 + v^6) - 
             7020*tc^9*(v^4 + v^6) - 30*tc^3*v^2*(93 + 475*v^2 + 475*v^4 + 93*
                v^6) - 30*tc^7*v^2*(93 + 1915*v^2 + 1915*v^4 + 93*v^6) + 
             30*tc^4*v*(24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) + 
             30*tc^6*v*(24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) - 
             tc^5*(141 + 6425*v^2 + 27900*v^4 + 27900*v^6 + 6425*v^8 + 141*
                v^10) - 240*v^3*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 120*
                tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 15*
                tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 5*
                tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) + 2*
                tc^5*(60 + 135*v + 328*v^2 + 135*v^3 + 60*v^4))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 9*tc*
                (v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                 6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                 7*v^4 + 3*v^6))*Log[tc - v] + 60*(3*v^5 + 3*tc^10*v^5 + 15*
                tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 15*tc^6*v^3*(3 + 16*v^2 + 
                 3*v^4) + 5*tc^2*v^3*(3 + 17*v^2 + 3*v^4) + 5*tc^8*v^3*
                (3 + 17*v^2 + 3*v^4) - 15*tc*(v^4 + v^6) - 120*tc^3*
                (v^4 + v^6) - 120*tc^7*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 
               tc^5*(-3 + 5*v^2 - 360*v^4 - 5*v^8 + 3*v^10))*Log[v] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 9*tc*
                (v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                 6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                 7*v^4 + 3*v^6))*Log[1 - tc*v] - 10800*tc^5*v^4*(1 + v^2)*
              Log[\[Mu]^2/mb^2]) - 960*v^3*(3*v^2 + 3*tc^10*v^2 - 
             15*tc*(v + v^3) - 120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 
             15*tc^9*(v + v^3) + 15*tc^4*(3 + 16*v^2 + 3*v^4) + 
             15*tc^6*(3 + 16*v^2 + 3*v^4) + 5*tc^2*(3 + 17*v^2 + 3*v^4) + 
             5*tc^8*(3 + 17*v^2 + 3*v^4) + tc^5*(60 - 45*v + 328*v^2 - 45*
                v^3 + 60*v^4))*PolyLog[2, -tc] - 960*v^3*
            (3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 120*tc^3*(v + v^3) - 
             120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
             15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
             5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) - 
             tc^5*(60 + 45*v + 328*v^2 + 45*v^3 + 60*v^4))*PolyLog[2, tc] - 
           120*(6*v^5 + 6*tc^10*v^5 + 30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
             30*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 3*
                v^4) + 10*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + v^6) - 
             240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
             30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 5*
                v^8 + 3*v^10))*PolyLog[2, v/tc] + 120*(6*v^5 + 6*tc^10*v^5 + 
             30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 30*tc^6*v^3*(3 + 16*v^2 + 3*
                v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 3*v^4) + 10*tc^8*v^3*
              (3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + v^6) - 
             240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
             30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 5*
                v^8 + 3*v^10))*PolyLog[2, tc*v]))/(225*tc^5) + 
        (aVR^2*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
              3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
               tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*(
                13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
              2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                 v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*(
                800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                  349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
             60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*
                v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
              (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*
                v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
            (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 75*
                tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*
                tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*
                (3 + 16*v^2 + 3*v^4))*Log[tc]) - 
           8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
              (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
              (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
             1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
             1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
             3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
              (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*
                v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 
             225*tc^9*v^4*(41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 
             400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*
              (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 
               9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 
             3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*
              (-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*
                v^4 - 61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*
                (1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
               15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 4*tc^4*
                (-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 2*Log[tc]*
            (tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 60*tc^7*
                v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 36360*
                tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
                 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 
                 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
             240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
               60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
               tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*
              Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*
                v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*
                (9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
           960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
             420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
             60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
             20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
             tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
            PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 45*
                v^3 + 240*v^4))*PolyLog[2, tc] + 120*(48*v^5 + 48*tc^10*v^5 + 
             120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
              (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
             40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
             840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
             150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*
                v^8 + 9*v^10))*PolyLog[2, v/tc] - 
           120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
             150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
             840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
             tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
            PolyLog[2, tc*v]))/(900*tc^5))) - 
    2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
         65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
     ((64*aVR^2*c\[Delta]VR^2*v^7*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
            tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
          tc^4 - 24*v*Log[tc])*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
        (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*
             tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
            12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*v^2 + 
              13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
         6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 
           3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
         4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
           27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
             3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
            Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
           27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
          (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + v^4) - 
           36*tc^4*v*(-1 + v^4) + 9*tc^5*(v^2 + 5*v^4) + 
           tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*(tc + 2*v + 2*tc^2*v + 
             tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[v]) - 
         (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
           36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
           tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
         Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
           150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
           6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 
             7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
             3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*
            Log[1 + tc] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
            (v + tc^2*v - tc*(1 + v^2))^2*Log[tc - v] - 
           6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
             3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - tc^3*(-1 + 21*v^2 + 3*
                v^4 + v^6))*Log[v] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
            (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) + 
         2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 3*tc*v*(5 + 4*v^2) + 
             3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 3*tc^4*(-1 + v^4)) + 
           3*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
            Log[1 - tc*v]) - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
           tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
          PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
           3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
          PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 
           4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
           tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
         6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
           tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^6) - 
      (8*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
          3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
        (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
           2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
            (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
           2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
           2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
           tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
           tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
         24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
          (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
             2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
             2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
         8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
          (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
           12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
         2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
           12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
         2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 
                3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 
                2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 
                17*v^2 - 33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
         2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
           192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
           6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
           216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
           36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
             8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
            Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
             2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
             2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
           tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
           6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
           tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
       tc^10 + v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
           2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
        24*v*Log[tc])*
       (((4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
                4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
             72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 
                5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 
                2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
           6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
             (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + (1 + v^2)/tc^2 - 
             tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
           6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
                8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 
                  4*v^2) + 3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 
             2*(2 + v + 2*v^2)*Log[tc]))*(v*(2*(-9 + 8*Pi^2)*v^3 + 
             2*(9 + 8*Pi^2)*tc^8*v^3 - 2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 
             2*(3 + 16*Pi^2)*tc^7*v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*
              (8 + v + 8*v^2) + 2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^
                4) - 2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
             tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
             tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
           24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
            (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
             32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
           8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
             32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
           2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
             12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*
                v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
             12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8))*Log[1 - tc*v] + 2*Log[v]*
            (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
                8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                  33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
               tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
             312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
             30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 15*
                v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
             36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 19*
                v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
             tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
             6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
             tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
         (3*tc^4) - v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
             2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
          24*v*Log[tc])*((aVR^2*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*
                v^3 - 2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*
                tc^7*v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 2*
                tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 2*tc^3*
                (1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + tc^2*v*
                (89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + tc^6*(-89*v + 
                 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 24*(v^4 + 8*tc^2*v^4 + 8*
                tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
               6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + 
                 v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 96*
                tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 12*
                (v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
             8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*
                (1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
             2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
               12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
                 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
                (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
                 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
             2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 12*tc^6*v^2*
                (7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*
                tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 
                 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*
              Log[1 - tc*v] + 2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 
                  15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 8*tc^5*v^2*
                   (5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                  3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                    33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
                 tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
                 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                   v^8))*Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
               312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 30*
                tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                 15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 36*tc^3*
                (v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 19*v^5 + 
                 v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
               12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
               12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*
                (v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                  (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
               tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
               6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
             192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*
                tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + tc^4*
                (8 + 3*v + 8*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 16*tc^2*v^4 + 
               16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*
                (1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
             24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*
                (v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*
                tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*
                v]))/(6*tc^4) - (aP^2*(-(v*(3*(-111 + 16*Pi^2)*v^3 + 
                3*(111 + 16*Pi^2)*tc^8*v^3 + 48*Pi^2*tc^4*v^2*(20 + 31*v + 
                  20*v^2) + tc^6*v*(-11 + 64*(26 + 3*Pi^2)*v + 
                  8*(-29 + 24*Pi^2)*v^2 + 64*(26 + 3*Pi^2)*v^3 - 11*v^4) + 
                tc^2*v*(11 + 64*(-26 + 3*Pi^2)*v + 8*(29 + 24*Pi^2)*v^2 + 
                  64*(-26 + 3*Pi^2)*v^3 + 11*v^4) - 2*tc^5*(17 - 104*v + 
                  4*(-275 + 24*Pi^2)*v^2 + 16*(-245 + 12*Pi^2)*v^3 + 
                  4*(-275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) + 
                2*tc^3*(17 - 104*v - 4*(275 + 24*Pi^2)*v^2 - 
                  16*(245 + 12*Pi^2)*v^3 - 4*(275 + 24*Pi^2)*v^4 - 104*v^5 + 
                  17*v^6) - 2*tc*v^2*(32*Pi^2*(1 + v)^2 - 9*(23 + 64*v + 
                    23*v^2)) - 2*tc^7*v^2*(32*Pi^2*(1 + v)^2 + 
                  9*(23 + 64*v + 23*v^2)))) + 24*(3*v^4 + 3*tc^8*v^4 - 4*tc*
                v^3*(1 + v)^2 - 12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*
                (1 + v)^2 - 4*tc^7*v^3*(1 + v)^2 + 12*tc^2*v^3*(1 + v + 
                 v^2) + 12*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 
                 156*v^3 + 132*v^4 + 156*v^5 + 4*v^6 - 4*v^7 + v^8))*
              Log[tc]^2 - 8*v^3*Log[1 - tc]*(45*v - 45*tc^8*v - 64*tc*
                (1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 72*
                tc^6*(3 + v + 3*v^2) - 12*(-1 + tc)^4*(3*v + 3*tc^4*v - 
                 4*tc*(1 - v + v^2) - 4*tc^3*(1 - v + v^2) - 2*tc^2*
                  (2 - 5*v + 2*v^2))*Log[tc]) - 8*v^3*(45*v - 45*tc^8*v - 64*
                tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 
               72*tc^6*(3 + v + 3*v^2))*Log[1 + tc] + 2*Log[tc - v]*
              (45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(7 + 8*v + v^2) + 16*tc^7*v^3*
                (1 + 8*v + 7*v^2) - 72*tc^2*v^2*(-1 - 5*v - v^2 - v^3 + 
                 v^4) - 72*tc^6*v^2*(-1 + v + v^2 + 5*v^3 + v^4) + 144*tc^3*
                v^2*(-2 - v + v^3 + 2*v^4) + 144*tc^5*v^2*(-2 - v + v^3 + 
                 2*v^4) + tc^4*(-5 + 56*v + 88*v^2 + 216*v^3 - 216*v^5 - 
                 88*v^6 - 56*v^7 + 5*v^8) + 12*(v + tc^2*v - tc*(1 + v^2))^2*
                (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*
                  (1 - 4*v + v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                Log[v]) + 2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 + 8*v + 
                 v^2) - 16*tc*v^3*(1 + 8*v + 7*v^2) + 72*tc^6*v^2*
                (-1 - 5*v - v^2 - v^3 + v^4) + 72*tc^2*v^2*(-1 + v + v^2 + 
                 5*v^3 + v^4) - 144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) - 144*
                tc^5*v^2*(-2 - v + v^3 + 2*v^4) + tc^4*(5 - 56*v - 88*v^2 - 
                 216*v^3 + 216*v^5 + 88*v^6 + 56*v^7 - 5*v^8))*
              Log[1 - tc*v] - 2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 
                 4*tc*v^2*(19 + 68*v + 49*v^2) - 4*tc^5*v^2*(19 + 68*v + 
                   49*v^2) + 3*tc^2*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 
                   2*v^4) + 3*tc^4*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
                 4*tc^3*(-3 + 12*v + 23*v^2 + 40*v^3 + 17*v^4 - 12*v^5 + 
                   3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                 3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + 
                   v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                Log[1 - tc*v]) + 36*(1 - tc^2)*v^3*(3*v + 3*tc^6*v - 4*tc*
                (1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*
                (4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2))*Log[\[Mu]^2/mb^2] + 
             2*Log[tc]*(5*tc^4 - 4*tc^3*(3 + 14*tc + 3*tc^2)*v - 2*tc^2*
                (39 - 168*tc + 44*tc^2 - 168*tc^3 + 39*tc^4)*v^2 + 12*tc*
                (3 + 8*tc + 82*tc^2 + 126*tc^3 + 82*tc^4 - 100*tc^5 + 
                 35*tc^6)*v^3 + 6*(9 - 48*tc - 104*tc^2 + 608*tc^3 + 
                 72*tc^4 + 608*tc^5 - 176*tc^6 + 80*tc^7 - 36*tc^8)*v^4 + 12*
                tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 82*tc^4 - 100*tc^5 + 
                 35*tc^6)*v^5 - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 
                 39*tc^4)*v^6 - 4*tc^3*(3 + 14*tc + 3*tc^2)*v^7 + 5*tc^4*
                v^8 + 48*(1 + tc)^2*v^3*(3*v + 3*tc^6*v - 2*tc*(2 + 7*v + 
                   2*v^2) - 2*tc^5*(2 + 7*v + 2*v^2) - 12*tc^3*(4 + 7*v + 
                   4*v^2) + tc^2*(20 + 37*v + 20*v^2) + tc^4*(20 + 37*v + 
                   20*v^2))*Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*
                (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*
                  (1 - 4*v + v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                Log[tc - v] - 12*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 
                 12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 4*tc^7*v^3*
                  (1 + v)^2 + 12*tc^2*v^3*(1 + v + v^2) + 12*tc^6*v^3*
                  (1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 84*v^3 + 60*v^4 + 
                   156*v^5 - 4*v^6 + 4*v^7 - v^8))*Log[v] - 12*
                (v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
                 tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[1 - tc*v] + 432*
                tc^4*v^3*(2 + v + 2*v^2)*Log[\[Mu]^2/mb^2]) + 
             192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 12*tc^3*(1 + v)^2 - 
               12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 12*tc^2*(1 + v + v^2) + 
               12*tc^6*(1 + v + v^2) - tc^4*(4 + 35*v + 4*v^2))*
              PolyLog[2, -tc] + 192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 12*
                tc^3*(1 + v)^2 - 12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 12*
                tc^2*(1 + v + v^2) + 12*tc^6*(1 + v + v^2) + tc^4*
                (28 + 29*v + 28*v^2))*PolyLog[2, tc] + 
             24*(6*v^4 + 6*tc^8*v^4 - 8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*
                (1 + v)^2 - 24*tc^5*v^3*(1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*
                tc^2*v^3*(1 + v + v^2) + 24*tc^6*v^3*(1 + v + v^2) + tc^4*
                (1 - 4*v + 4*v^2 + 60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 4*v^7 + 
                 v^8))*PolyLog[2, v/tc] - 24*(6*v^4 + 6*tc^8*v^4 - 8*tc*v^3*
                (1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 24*tc^5*v^3*(1 + v)^2 - 8*
                tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*(1 + v + v^2) + 24*tc^6*v^3*
                (1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 48*v^4 + 
                 60*v^5 + 4*v^6 - 4*v^7 + v^8))*PolyLog[2, tc*v]))/
           (12*tc^4) - (aS^2*(v*(3*(111 - 16*Pi^2)*v^3 - 3*(111 + 16*Pi^2)*
                tc^8*v^3 - 144*Pi^2*tc^4*v^2*(4 - 11*v + 4*v^2) - tc^2*v*
                (11 - 64*(-26 + 3*Pi^2)*v + 8*(29 + 24*Pi^2)*v^2 - 
                 64*(-26 + 3*Pi^2)*v^3 + 11*v^4) + tc^6*v*(11 + 
                 64*(26 + 3*Pi^2)*v - 8*(-29 + 24*Pi^2)*v^2 + 
                 64*(26 + 3*Pi^2)*v^3 + 11*v^4) + 2*tc^5*(17 + 104*v + 
                 4*(-275 + 24*Pi^2)*v^2 + (3920 - 192*Pi^2)*v^3 + 
                 4*(-275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) - 2*tc^3*
                (17 + 104*v - 4*(275 + 24*Pi^2)*v^2 + 16*(245 + 12*Pi^2)*
                  v^3 - 4*(275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) + 2*tc*v^2*
                (32*Pi^2*(-1 + v)^2 - 9*(23 - 64*v + 23*v^2)) + 2*tc^7*v^2*
                (32*Pi^2*(-1 + v)^2 + 9*(23 - 64*v + 23*v^2))) + 
             24*(-4*tc*(-1 + v)^2*v^3 - 12*tc^3*(-1 + v)^2*v^3 - 12*tc^5*
                (-1 + v)^2*v^3 - 4*tc^7*(-1 + v)^2*v^3 + 3*v^4 + 3*tc^8*v^4 - 
               12*tc^2*v^3*(1 - v + v^2) - 12*tc^6*v^3*(1 - v + v^2) + tc^4*
                (1 + 4*v + 4*v^2 - 156*v^3 + 132*v^4 - 156*v^5 + 4*v^6 + 
                 4*v^7 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
              (64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 45*tc^8*v + 72*
                tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2) + 12*
                (-1 + tc)^2*(3*v + 3*tc^6*v + tc^2*(-20 + 37*v - 20*v^2) + 
                 tc^4*(-20 + 37*v - 20*v^2) - 2*tc*(2 - 7*v + 2*v^2) - 
                 2*tc^5*(2 - 7*v + 2*v^2) - 12*tc^3*(4 - 7*v + 4*v^2))*
                Log[tc]) + 8*v^3*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*
                v + 45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*
                (3 - v + 3*v^2))*Log[1 + tc] + 2*Log[tc - v]*(45*v^4 - 45*
                tc^8*v^4 - 16*tc*v^3*(7 - 8*v + v^2) + 16*tc^7*v^3*
                (1 - 8*v + 7*v^2) - 72*tc^6*v^2*(-1 - v + v^2 - 5*v^3 + 
                 v^4) - 72*tc^2*v^2*(-1 + 5*v - v^2 + v^3 + v^4) - 144*tc^3*
                v^2*(-2 + v - v^3 + 2*v^4) - 144*tc^5*v^2*(-2 + v - v^3 + 
                 2*v^4) + tc^4*(-5 - 56*v + 88*v^2 - 216*v^3 + 216*v^5 - 
                 88*v^6 + 56*v^7 + 5*v^8) + 12*(v + tc^2*v - tc*(1 + v^2))^2*
                (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*
                  (1 + 4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                Log[v]) + 2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 - 8*v + 
                 v^2) - 16*tc*v^3*(1 - 8*v + 7*v^2) + 72*tc^2*v^2*
                (-1 - v + v^2 - 5*v^3 + v^4) + 72*tc^6*v^2*(-1 + 5*v - v^2 + 
                 v^3 + v^4) + 144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) + 144*tc^5*
                v^2*(-2 + v - v^3 + 2*v^4) + tc^4*(5 + 56*v - 88*v^2 + 
                 216*v^3 - 216*v^5 + 88*v^6 - 56*v^7 - 5*v^8))*
              Log[1 - tc*v] - 2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 
                 4*tc*v^2*(19 - 68*v + 49*v^2) - 4*tc^5*v^2*(19 - 68*v + 
                   49*v^2) + 3*tc^2*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 
                   2*v^4) + 3*tc^4*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
                 4*tc^3*(-3 - 12*v + 23*v^2 - 40*v^3 + 17*v^4 + 12*v^5 + 
                   3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                   v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                Log[1 - tc*v]) - 36*(1 - tc^2)*v^3*(4*tc*(-1 + v)^2 - 8*tc^3*
                (-1 + v)^2 + 4*tc^5*(-1 + v)^2 - 3*v - 3*tc^6*v + 3*tc^2*
                (4 - v + 4*v^2) + 3*tc^4*(4 - v + 4*v^2))*Log[\[Mu]^2/mb^2] + 
             2*Log[tc]*(54*v^4 - 216*tc^8*v^4 + 36*tc*v^3*(1 + 8*v + v^2) + 
               60*tc^7*v^3*(7 - 8*v + 7*v^2) - 6*tc^6*v^2*(13 - 200*v + 
                 176*v^2 - 200*v^3 + 13*v^4) - 6*tc^2*v^2*(13 + 16*v + 
                 104*v^2 + 16*v^3 + 13*v^4) - 12*tc^3*v*(1 + 28*v - 82*v^2 + 
                 304*v^3 - 82*v^4 + 28*v^5 + v^6) - 12*tc^5*v*(1 + 28*v - 
                 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + v^6) + tc^4*
                (5 + 56*v - 88*v^2 - 1512*v^3 + 432*v^4 - 1512*v^5 - 88*v^6 + 
                 56*v^7 + 5*v^8) + 48*(1 + tc)^4*v^3*(3*v + 3*tc^4*v - 
                 4*tc*(1 + v + v^2) - 4*tc^3*(1 + v + v^2) + 2*tc^2*
                  (2 + 5*v + 2*v^2))*Log[1 + tc] - 12*(v + tc^2*v - 
                  tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + 
                   v^2) + 2*tc^3*v*(1 + 4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 
                   4*v^3 + v^4))*Log[tc - v] + 12*(4*tc*(-1 + v)^2*v^3 + 
                 12*tc^3*(-1 + v)^2*v^3 + 12*tc^5*(-1 + v)^2*v^3 + 
                 4*tc^7*(-1 + v)^2*v^3 - 3*v^4 - 3*tc^8*v^4 + 12*tc^2*v^3*
                  (1 - v + v^2) + 12*tc^6*v^3*(1 - v + v^2) + 
                 tc^4*(-1 - 4*v - 4*v^2 + 84*v^3 - 60*v^4 + 156*v^5 + 4*v^6 + 
                   4*v^7 + v^8))*Log[v] - 12*(v + tc^2*v - tc*(1 + v^2))^2*
                (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*
                  (1 + 4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                Log[1 - tc*v] - 432*tc^4*v^3*(2 - v + 2*v^2)*
                Log[\[Mu]^2/mb^2]) - 192*v^3*(4*tc*(-1 + v)^2 + 12*tc^3*
                (-1 + v)^2 + 12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 3*v - 3*
                tc^8*v + 12*tc^2*(1 - v + v^2) + 12*tc^6*(1 - v + v^2) + tc^4*
                (28 - 29*v + 28*v^2))*PolyLog[2, -tc] - 
             192*v^3*(4*tc*(-1 + v)^2 + 12*tc^3*(-1 + v)^2 + 12*tc^5*
                (-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 3*v - 3*tc^8*v + tc^4*
                (-4 + 35*v - 4*v^2) + 12*tc^2*(1 - v + v^2) + 12*tc^6*
                (1 - v + v^2))*PolyLog[2, tc] - 24*(8*tc*(-1 + v)^2*v^3 + 24*
                tc^3*(-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 8*tc^7*
                (-1 + v)^2*v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*
                (1 - v + v^2) + 24*tc^6*v^3*(1 - v + v^2) - tc^4*
                (1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 60*v^5 + 4*v^6 + 4*v^7 + 
                 v^8))*PolyLog[2, v/tc] + 24*(8*tc*(-1 + v)^2*v^3 + 24*tc^3*
                (-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 8*tc^7*(-1 + v)^2*
                v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*(1 - v + v^2) + 24*
                tc^6*v^3*(1 - v + v^2) - tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 
                 48*v^4 - 60*v^5 + 4*v^6 + 4*v^7 + v^8))*PolyLog[2, tc*v]))/
           (12*tc^4) + (2*aT^2*(v*((-11 + 16*Pi^2)*v^3 + (11 + 16*Pi^2)*tc^8*
                v^3 - 2*(-37 + 32*Pi^2)*tc*v^2*(1 + v^2) - 2*(37 + 32*Pi^2)*
                tc^7*v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*(16 + 5*v + 16*v^2) - 6*
                tc^5*(1 + v^2)*(9 + (-309 + 32*Pi^2)*v^2 + 9*v^4) + 6*tc^3*
                (1 + v^2)*(9 - (309 + 32*Pi^2)*v^2 + 9*v^4) + 5*tc^2*v*
                (21 + 8*(-21 + 8*Pi^2)*v^2 + 21*v^4) - 5*tc^6*v*
                (21 - 8*(21 + 8*Pi^2)*v^2 + 21*v^4)) - 
             24*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 4*tc*
                (v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*
                tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 252*v^4 - 4*v^6 + 
                 3*v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(15*v + 312*tc^2*v - 
               312*tc^6*v - 15*tc^8*v - 64*tc*(1 + v^2) + 64*tc^7*(1 + v^2) - 
               12*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 
                 12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + 
                 tc^4*(32 - 42*v + 32*v^2))*Log[tc]) + 
             8*v^3*(15*v + 312*tc^2*v - 312*tc^6*v - 15*tc^8*v - 64*tc*
                (1 + v^2) + 64*tc^7*(1 + v^2))*Log[1 + tc] - 
             2*Log[tc - v]*(15*v^4 - 15*tc^8*v^4 - 32*tc*v^3*(3 + v^2) - 24*
                tc^2*v^2*(-5 - 13*v^2 + 5*v^4) - 24*tc^6*v^2*(-5 + 13*v^2 + 
                 5*v^4) + 32*tc^7*(v^3 + 3*v^5) + 48*tc^3*v*(-1 - 11*v^2 + 
                 11*v^4 + v^6) + 48*tc^5*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 
               tc^4*(9 + 296*v^2 - 296*v^6 - 9*v^8) + 12*(v^4 + 20*tc^2*v^4 + 
                 20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                  (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                 tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[v]) - 
             2*(15*v^4 - 15*tc^8*v^4 + 32*tc^7*v^3*(3 + v^2) + 24*tc^6*v^2*
                (-5 - 13*v^2 + 5*v^4) + 24*tc^2*v^2*(-5 + 13*v^2 + 5*v^4) - 
               32*tc*(v^3 + 3*v^5) - 48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) - 
               48*tc^5*v*(-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(-9 - 296*v^2 + 
                 296*v^6 + 9*v^8))*Log[1 - tc*v] + 2*Log[v]*
              (-((-1 + tc^2)*v*(9*v^3 + 9*tc^6*v^3 + 4*tc*v^2*(-21 + v^2) + 
                  4*tc^5*v^2*(-21 + v^2) + 9*tc^2*v*(-2 + 25*v^2 + 2*v^4) + 
                  9*tc^4*v*(-2 + 25*v^2 + 2*v^4) + 4*tc^3*(-9 + 45*v^2 - 
                    101*v^4 + 9*v^6))) + 12*(v^4 + 20*tc^2*v^4 + 
                 20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                  (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                 tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v]) + 
             12*(1 - tc^2)*v^3*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 4*tc*
                (1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2))*
              Log[\[Mu]^2/mb^2] + 2*Log[tc]*(6*v^4 + 96*tc^8*v^4 + 6*tc^2*v^2*
                (23 - 8*v^2 + 23*v^4) + 6*tc^6*v^2*(23 + 304*v^2 + 23*v^4) - 
               12*tc*(v^3 + v^5) - 396*tc^7*(v^3 + v^5) - 12*tc^3*
                (v + 122*v^3 + 122*v^5 + v^7) - 12*tc^5*(v + 122*v^3 + 
                 122*v^5 + v^7) + tc^4*(9 + 296*v^2 + 528*v^4 + 296*v^6 + 
                 9*v^8) - 48*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v - 
                 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 
                 4*tc^7*(1 + v^2) - 2*tc^4*(16 + 21*v + 16*v^2))*
                Log[1 + tc] + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + 
                 tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 
                 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                   24*v^4 - 4*v^6 + 3*v^8))*Log[tc - v] + 12*(v^4 + 
                 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 
                 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*
                  (v^3 + v^5) + tc^4*(3 - 4*v^2 + 36*v^4 + 4*v^6 - 3*v^8))*
                Log[v] + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                 4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                  (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                   24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v] + 432*tc^4*v^4*
                Log[\[Mu]^2/mb^2]) - 192*v^3*(v + 20*tc^2*v + 20*tc^6*v + 
               tc^8*v + tc^4*(-16 + 15*v - 16*v^2) - 4*tc*(1 + v^2) - 12*tc^3*
                (1 + v^2) - 12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2))*
              PolyLog[2, -tc] - 192*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*
                v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 
               4*tc^7*(1 + v^2) + tc^4*(16 + 15*v + 16*v^2))*PolyLog[2, tc] - 
             24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 2*tc^8*v^4 - 8*tc*
                (v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 24*tc^5*(v^3 + v^5) - 8*
                tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*
              PolyLog[2, v/tc] + 24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 2*
                tc^8*v^4 - 8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 24*tc^5*
                (v^3 + v^5) - 8*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 96*v^4 - 
                 4*v^6 + 3*v^8))*PolyLog[2, tc*v]))/(3*tc^4))))))/
  (3*Pi*v^12*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 
        2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 
     24*v*Log[tc])^4)


==> anc/Results_CentralMoms/Qc2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((128*aVR^2*c\[Delta]VR^2*v^12*\[Alpha]s*
    (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
      3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
    (((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 
         65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^2*
    (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
       2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
        (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
       2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
       2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
       tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
       tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
     24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
       6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
       tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
      (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
       32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
         2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
         2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
     8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
       32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
      (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
       12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
       48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
     2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
       12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
       48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
     2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
          8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
          3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
            3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
         2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
         2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
     2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
       192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
       6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
       216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
       36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 
       48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 
         2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
     192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 
       2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
       2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
     192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
       6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
       tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
     24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
       12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
       tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
     24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
       12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
       tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/(3*Pi*tc^10) - 
  3*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
       4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
   ((4*v^6*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
           65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
           4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
           8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^2*
      (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
            4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
         72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
            tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
          tc^4 - 24*v*Log[tc]) + 6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - 
         (-1 + v)^2/tc + tc*(-1 + v)^2 - (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + 
         (tc^4*v)/4 + (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 
         2*(2 - v + 2*v^2)*Log[tc]) + 6*aP^2*v^3*
        (((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 
            4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 
            3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*Log[tc]))*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (9*Pi*tc^4) + (16*aVR*c\[Delta]VR*v^6*\[Alpha]s*
      (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
       3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
          65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
          4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
          8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
      ((16*aVR*c\[Delta]VR*v^4*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
             25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
             25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
             4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
           (20*tc^5) + 18*(v + v^3)*Log[tc])*
         (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*
              tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
             12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*
                v^2 + 13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
          6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
            3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
          4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
            27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
              3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
             Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
            27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
           (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 
            36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
            9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
            6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
            36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 
            9*tc*(v^2 + 5*v^4) + tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*
           Log[1 - tc*v] - Log[tc]*(18*v^3 - 78*tc^6*v^3 - 
            12*tc*(v^2 + v^4) + 150*tc^5*(v^2 + v^4) - 
            6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 6*tc^4*v*(7 + 43*v^2 + 7*v^4) + 
            tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 
              6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
              2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
            6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
              3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - tc^3*(-1 + 21*v^2 + 
                3*v^4 + v^6))*Log[v] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
             (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) + 
          2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 3*tc*v*(5 + 4*v^2) + 
              3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 3*tc^4*(-1 + v^4)) + 
            3*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[1 - tc*v]) - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
            tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
           PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
            3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
           PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 
            4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
          6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
            6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^3) + 
       ((-2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 65*tc^3*
                (v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 4*tc^2*
                (5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*
                (5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc]) + 
          4*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*
                (v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*
                (2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
            24*(1 + 3*v^2 + v^4)*Log[tc]))*
         (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (6*tc^4)))/(3*Pi*tc^3) + (16*aVR^2*c\[Delta]VR^2*v^6*
      (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
        3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
      (4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
             65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
             4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
             8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
         2 + (v^3*\[Alpha]s*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
             21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*
              (3 + 7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
             5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 
             3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*
                v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
           (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
         (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (9*Pi*tc^4) - (v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
             25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
             25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
             4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
           (20*tc^5) + 18*(v + v^3)*Log[tc])*
         (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
             3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
              tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
               15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
              (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
             2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
             2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                 349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*
                (349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
            60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
              3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
            420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
            75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
              5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
           (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 
                14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
          8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
             (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
             (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
            1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
            1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
            3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
             (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 
              61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
          2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
            225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
            400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
             (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
              10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
              1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
           ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 
                103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 
                5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
          2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
              60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
              36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 
                2765*v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 
                6725*v^4 + 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                130200*v^6 + 36775*v^8 + 1503*v^10)) - 
            240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
            60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
                5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
          960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
            420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
            60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
            20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
            tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
           PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
            75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
            75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
            60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
              45*v^3 + 240*v^4))*PolyLog[2, tc] + 
          120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
            120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
             (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
            150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
            840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
            tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
           PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*v^5 + 
            120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
             (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
            840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
            150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
              5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(675*Pi*tc^5)))/tc^6) + 
  v^12*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^4*
   ((4*aT^2*v^3*(((-1 + tc^2)*(2*v^3 + 2*tc^10*v^3 - 12*tc*(v^2 + v^4) - 
          12*tc^9*(v^2 + v^4) + tc^2*v*(21 + 74*v^2 + 21*v^4) + 
          tc^8*v*(21 + 74*v^2 + 21*v^4) + tc^4*v*(69 + 164*v^2 + 69*v^4) + 
          tc^6*v*(69 + 164*v^2 + 69*v^4) - 12*tc^3*(1 + 11*v^2 + 11*v^4 + 
            v^6) - 12*tc^7*(1 + 11*v^2 + 11*v^4 + v^6) + 
          24*tc^5*(1 + 12*v^2 + 12*v^4 + v^6)))/tc^6 - 
       120*v*(3 + 8*v^2 + 3*v^4)*Log[tc]))/3 + 
    2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
         20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
         5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
           5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
         6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
      8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
    2*aVR^2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
         20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
         5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
           5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
         6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
      8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
    (aS^2*v^3*(((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 
          12*tc*v^2*(3 - 2*v + 3*v^2) - 12*tc^9*v^2*(3 - 2*v + 3*v^2) + 
          5*tc^2*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) + 
          5*tc^8*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) - 
          4*tc^3*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) - 
          4*tc^7*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) + 
          8*tc^5*(5 - 30*v + 48*v^2 - 82*v^3 + 48*v^4 - 30*v^5 + 5*v^6) - 
          5*tc^4*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6) - 
          5*tc^6*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6)))/
        tc^6 + 120*(2 - 3*v + 12*v^2 - 8*v^3 + 12*v^4 - 3*v^5 + 2*v^6)*
        Log[tc]))/10 + 6*aP^2*v^3*
     (((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*(3 + 2*v + 3*v^2) - 
         12*tc^9*v^2*(3 + 2*v + 3*v^2) + 5*tc^2*v*(9 + 18*v + 26*v^2 + 
           18*v^3 + 9*v^4) + 5*tc^8*v*(9 + 18*v + 26*v^2 + 18*v^3 + 9*v^4) - 
         4*tc^3*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 5*v^6) - 
         4*tc^7*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 5*v^6) + 
         8*tc^5*(5 + 30*v + 48*v^2 + 82*v^3 + 48*v^4 + 30*v^5 + 5*v^6) + 
         5*tc^4*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 12*v^6) + 
         5*tc^6*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 12*v^6)))/
       (60*tc^6) - 2*(2 + 3*v + 12*v^2 + 8*v^3 + 12*v^4 + 3*v^5 + 2*v^6)*
       Log[tc]) + aVR*c\[Delta]VR*
     ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
         45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
         4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 
         15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 
           2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc]) + 
    (aVR*c\[Delta]VR*v*\[Alpha]s*(v*(24*(153 - 40*Pi^2)*v^4 - 
         24*(153 + 40*Pi^2)*tc^10*v^4 + 18*(-769 + 200*Pi^2)*tc*v^3*
          (1 + v^2) + 18*(769 + 200*Pi^2)*tc^9*v^3*(1 + v^2) + 
         240*Pi^2*tc^5*v*(10 + 240*v + 15*v^2 + 672*v^3 + 15*v^4 + 240*v^5 + 
           10*v^6) + 6*tc^6*(223 - 25*(-959 + 96*Pi^2)*v^2 - 
           8*(-8427 + 800*Pi^2)*v^4 - 25*(-959 + 96*Pi^2)*v^6 + 223*v^8) - 
         6*tc^4*(223 + 25*(959 + 96*Pi^2)*v^2 + 8*(8427 + 800*Pi^2)*v^4 + 
           25*(959 + 96*Pi^2)*v^6 + 223*v^8) - 2*tc^2*v^2*
          (-9417 - 23014*v^2 - 9417*v^4 + 2400*Pi^2*(1 + 3*v^2 + v^4)) - 
         2*tc^8*v^2*(9417 + 23014*v^2 + 9417*v^4 + 2400*Pi^2*
            (1 + 3*v^2 + v^4)) + 3*tc^3*v*(1 + v^2)*(-3193 - 6832*v^2 - 
           3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4)) + 3*tc^7*v*(1 + v^2)*
          (3193 + 6832*v^2 + 3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4))) + 
       360*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 
         20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 15*tc*(v^4 + v^6) - 
         15*tc^9*(v^4 + v^6) + 20*tc^2*(v^3 + 3*v^5 + v^7) + 
         20*tc^8*(v^3 + 3*v^5 + v^7) - 10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 
         10*tc^7*(v^2 + 9*v^4 + 9*v^6 + v^8) + tc^5*(1 - 135*v^2 - 1040*v^4 - 
           1040*v^6 - 135*v^8 + v^10))*Log[tc]^2 - 24*v^2*Log[1 - tc]*
        (288*v^3 - 288*tc^10*v^3 - 1125*tc*(v^2 + v^4) + 
         1125*tc^9*(v^2 + v^4) + 800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 
         800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 900*tc^3*(1 + 5*v^2 + 5*v^4 + 
           v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + v^6) - 
         60*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 
           20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
           20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) - 
           10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + 
             v^6) + 2*tc^5*(10 - 80*v + 105*v^2 - 224*v^3 + 105*v^4 - 
             80*v^5 + 10*v^6))*Log[tc]) - 24*v^2*(288*v^3 - 288*tc^10*v^3 - 
         1125*tc*(v^2 + v^4) + 1125*tc^9*(v^2 + v^4) + 
         800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 
         900*tc^3*(1 + 5*v^2 + 5*v^4 + v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + 
           v^6))*Log[1 + tc] + 6*Log[tc - v]*(288*v^5 - 288*tc^10*v^5 - 
         75*tc*v^4*(19 + 11*v^2) + 75*tc^9*v^4*(11 + 19*v^2) + 
         400*tc^2*v^3*(7 + 10*v^2 + v^4) + 300*tc^3*v^2*(-9 - 25*v^2 - 
           5*v^4 + 3*v^6) + 300*tc^7*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) - 
         400*tc^8*(v^3 + 10*v^5 + 7*v^7) - 1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + 
           v^8) - 1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 
         tc^5*(-163 - 2875*v^2 - 4000*v^4 + 4000*v^6 + 2875*v^8 + 163*v^10) + 
         60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
          Log[v]) + 6*(288*v^5 - 288*tc^10*v^5 + 75*tc^9*v^4*(19 + 11*v^2) - 
         75*tc*v^4*(11 + 19*v^2) - 400*tc^8*v^3*(7 + 10*v^2 + v^4) - 
         300*tc^7*v^2*(-9 - 25*v^2 - 5*v^4 + 3*v^6) - 
         300*tc^3*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) + 
         400*tc^2*(v^3 + 10*v^5 + 7*v^7) + 1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + 
           v^8) + 1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 
         tc^5*(163 + 2875*v^2 + 4000*v^4 - 4000*v^6 - 2875*v^8 - 163*v^10))*
        Log[1 - tc*v] + 6*Log[tc]*(360*v^5 - 1368*tc^10*v^5 + 
         20*tc^2*v^3*(39 + 68*v^2 + 39*v^4) - 20*tc^8*v^3*
          (441 + 1132*v^2 + 441*v^4) - 1140*tc*(v^4 + v^6) + 
         5610*tc^9*(v^4 + v^6) + 30*tc^3*v^2*(29 + 325*v^2 + 325*v^4 + 
           29*v^6) + 30*tc^7*v^2*(209 + 1225*v^2 + 1225*v^4 + 209*v^6) - 
         60*tc^4*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) - 
         60*tc^6*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) + 
         tc^5*(163 + 2875*v^2 + 8800*v^4 + 8800*v^6 + 2875*v^8 + 163*v^10) + 
         240*v^2*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
           15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
           20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
           20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
           10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*(10 + 80*v + 105*v^2 + 
             224*v^3 + 105*v^4 + 80*v^5 + 10*v^6))*Log[1 + tc] - 
         60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
          Log[tc - v] - 60*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*
            (3 + 8*v^2 + 3*v^4) + 20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
           15*tc*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 
           20*tc^2*(v^3 + 3*v^5 + v^7) + 20*tc^8*(v^3 + 3*v^5 + v^7) - 
           10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 10*tc^7*(v^2 + 9*v^4 + 
             9*v^6 + v^8) - tc^5*(-1 + 75*v^2 + 320*v^4 + 160*v^6 + 5*v^8 + 
             v^10))*Log[v] - 60*(tc + 4*v + 4*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^4*Log[1 - tc*v]) - 
       6*Log[v]*((1 - tc^2)*v*(288*v^4 + 288*tc^8*v^4 - 
           45*tc*v^3*(27 + 23*v^2) - 45*tc^7*v^3*(27 + 23*v^2) + 
           4*tc^2*v^2*(445 + 1072*v^2 + 355*v^4) + 4*tc^6*v^2*
            (445 + 1072*v^2 + 355*v^4) - 15*tc^3*v*(62 + 351*v^2 + 399*v^4 + 
             58*v^6) - 15*tc^5*v*(62 + 351*v^2 + 399*v^4 + 58*v^6) + 
           4*tc^4*(-15 - 380*v^2 + 1072*v^4 + 1180*v^6 + 15*v^8)) + 
         60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
          Log[1 - tc*v]) + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
         15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 
         20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
         20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) + 
         tc^5*(-10 + 80*v - 15*v^2 + 224*v^3 - 15*v^4 + 80*v^5 - 10*v^6) - 
         10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + 
           v^6))*PolyLog[2, -tc] + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
         15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 
         20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
         20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) - 
         10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + 
           v^6) - tc^5*(10 + 80*v + 15*v^2 + 224*v^3 + 15*v^4 + 80*v^5 + 
           10*v^6))*PolyLog[2, tc] + 360*(8*v^5 + 8*tc^10*v^5 + 
         40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
         30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 
         40*tc^2*(v^3 + 3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 
         20*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + 
           v^8) + tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
        PolyLog[2, v/tc] - 360*(8*v^5 + 8*tc^10*v^5 + 
         40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
         30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 
         40*tc^2*(v^3 + 3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 
         20*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + 
           v^8) + tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
        PolyLog[2, tc*v]))/(225*Pi*tc^5) + 
    (\[Alpha]s*(v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
         6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*v^4*
          (1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 2028*v^4 + 
           180*v^6) + 6*tc^7*(1 + v^2)*(247 - 5*(-3617 + 360*Pi^2)*v^2 - 
           21*(-9019 + 800*Pi^2)*v^4 - 5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         6*tc^5*(1 + v^2)*(247 + 5*(3617 + 360*Pi^2)*v^2 + 
           21*(9019 + 800*Pi^2)*v^4 + 5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         3*tc^8*v*(3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*
            v^4 + (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^4*v*(3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*
            v^4 + (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^10*v^3*(-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*
            (2 + 7*v^2 + 2*v^4)) + 3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 
           1200*Pi^2*(2 + 7*v^2 + 2*v^4)) - 4*tc^9*v^2*(1 + v^2)*
          (300*Pi^2*(3 + 35*v^2 + 3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 
         4*tc^3*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 
           7*(358 - 709*v^2 + 358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 
         15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 
         21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 
           1675*v^8 + v^10 + v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
        (350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
         1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
         3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
           10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
         200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 
         60*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 
           2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 676*v^4 - 180*v^5 + 
             60*v^6))*Log[tc]) + 24*v^3*(350*v^3 - 350*tc^12*v^3 - 
         1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 
         3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
         225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*
          (10 + 31*v^2 + 10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
       6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
         72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*v^4) - 
         225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 200*tc^3*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*v^4 - 46*v^6 - 11*v^8) - 
         450*tc^8*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) + 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(307 + 11117*v^2 + 43625*v^4 - 43625*v^8 - 11117*v^10 - 
           307*v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*(31 + 11*v^2) - 
         72*tc*v^5*(11 + 31*v^2) + 225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 
         225*tc^2*v^4*(-5 + 31*v^2 + 25*v^4) + 200*tc^9*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
         450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
           307*v^12))*Log[1 - tc*v] + 6*Log[v]*
        ((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 
           42*tc^9*v^4*(41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 
             363*v^4) + 5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 
           2*tc^3*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 
           2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 
           5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 15*v^10)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) + 6*Log[tc]*
        (tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
           30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*
            (583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*
            (1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
           9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 3390*v^4 + 
             1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 
             2761*v^6 + 166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 
             9791*v^6 + 1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 
             9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) + 
           tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 66125*v^8 + 
             11117*v^10 + 307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
           21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
             60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
          (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
           3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
           tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
         60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
           15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
             10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
           15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
            (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
             3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
           tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
          Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
         21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
         15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
           10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) - tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, -tc] - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 
         15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) + tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, tc] - 360*(10*v^6 + 10*tc^12*v^6 + 
         30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, v/tc] + 
       360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
           10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
         30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, tc*v]))/(2025*Pi*tc^6) + 
    (\[Alpha]s*(-1/900*(aS^2*(-(v*(600*(-27 + 4*Pi^2)*v^5 + 600*(27 + 4*Pi^2)*
               tc^12*v^5 + 240*Pi^2*tc^6*v^2*(180 - 1485*v + 2358*v^2 - 
                4222*v^3 + 2358*v^4 - 1485*v^5 + 180*v^6) + 3*tc^4*v*(93 - 
                6*(-6793 + 800*Pi^2)*v + 2*(5479 + 7200*Pi^2)*v^2 - 
                150*(-641 + 288*Pi^2)*v^3 + 50*(1193 + 816*Pi^2)*v^4 - 
                150*(-641 + 288*Pi^2)*v^5 + 2*(5479 + 7200*Pi^2)*v^6 - 
                6*(-6793 + 800*Pi^2)*v^7 + 93*v^8) - 3*tc^8*v*(93 + 
                6*(6793 + 800*Pi^2)*v - 2*(-5479 + 7200*Pi^2)*v^2 + 
                150*(641 + 288*Pi^2)*v^3 - 50*(-1193 + 816*Pi^2)*v^4 + 
                150*(641 + 288*Pi^2)*v^5 - 2*(-5479 + 7200*Pi^2)*v^6 + 
                6*(6793 + 800*Pi^2)*v^7 + 93*v^8) + 6*tc^5*(123 + 1338*v - 
                2*(14381 + 1200*Pi^2)*v^2 + 150*(1643 + 96*Pi^2)*v^3 - 
                (346969 + 21600*Pi^2)*v^4 + 48*(14127 + 800*Pi^2)*v^5 - 
                (346969 + 21600*Pi^2)*v^6 + 150*(1643 + 96*Pi^2)*v^7 - 
                2*(14381 + 1200*Pi^2)*v^8 + 1338*v^9 + 123*v^10) - 
              6*tc^7*(123 + 1338*v + (-28762 + 2400*Pi^2)*v^2 - 
                150*(-1643 + 96*Pi^2)*v^3 + (-346969 + 21600*Pi^2)*v^4 - 
                48*(-14127 + 800*Pi^2)*v^5 + (-346969 + 21600*Pi^2)*v^6 - 
                150*(-1643 + 96*Pi^2)*v^7 + (-28762 + 2400*Pi^2)*v^8 + 
                1338*v^9 + 123*v^10) - 48*tc*v^4*(-1207 + 1008*v - 1207*v^2 + 
                60*Pi^2*(3 - 2*v + 3*v^2)) - 48*tc^11*v^4*(1207 - 1008*v + 
                1207*v^2 + 60*Pi^2*(3 - 2*v + 3*v^2)) + 12*tc^2*v^3*(-5959 + 
                15246*v - 15958*v^2 + 15246*v^3 - 5959*v^4 + 300*Pi^2*
                 (3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4)) + 12*tc^10*v^3*(5959 - 
                15246*v + 15958*v^2 - 15246*v^3 + 5959*v^4 + 300*Pi^2*
                 (3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4)) - 2*tc^3*v^2*(-15383 + 
                123102*v - 91449*v^2 + 285084*v^3 - 91449*v^4 + 123102*v^5 - 
                15383*v^6 + 2400*Pi^2*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 
                  6*v^5 + v^6)) - 2*tc^9*v^2*(15383 - 123102*v + 91449*v^2 - 
                285084*v^3 + 91449*v^4 - 123102*v^5 + 15383*v^6 + 
                2400*Pi^2*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + 
                  v^6)))) + 360*(10*v^6 + 10*tc^12*v^6 - 
             12*tc*v^5*(3 - 2*v + 3*v^2) - 12*tc^11*v^5*(3 - 2*v + 3*v^2) + 
             15*tc^2*v^4*(3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) + 
             15*tc^10*v^4*(3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) - 
             60*tc^5*v^3*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 
             60*tc^7*v^3*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 
             20*tc^3*v^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 
             20*tc^9*v^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 
             30*tc^4*v^3*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*
                v^6) - 30*tc^8*v^3*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*
                v^5 + 2*v^6) + tc^6*(1 + 6*v + 6*v^2 - 810*v^3 + 1905*v^4 - 
               6240*v^5 + 5360*v^6 - 6240*v^7 + 1905*v^8 - 810*v^9 + 6*v^10 + 
               6*v^11 + v^12))*Log[tc]^2 - 24*v^3*Log[1 - tc]*
            (700*v^3 - 700*tc^12*v^3 - 864*tc*v^2*(3 - 2*v + 3*v^2) + 
             864*tc^11*v^2*(3 - 2*v + 3*v^2) + 675*tc^2*v*(5 - 10*v + 14*
                v^2 - 10*v^3 + 5*v^4) - 675*tc^10*v*(5 - 10*v + 14*v^2 - 10*
                v^3 + 5*v^4) - 800*tc^3*(2 - 12*v + 15*v^2 - 30*v^3 + 15*
                v^4 - 12*v^5 + 2*v^6) + 800*tc^9*(2 - 12*v + 15*v^2 - 30*
                v^3 + 15*v^4 - 12*v^5 + 2*v^6) - 2700*tc^4*(2 - 2*v + 10*
                v^2 - 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6) + 2700*tc^8*
              (2 - 2*v + 10*v^2 - 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6) - 
             60*(-1 + tc)^2*(10*v^3 + 10*tc^10*v^3 - 4*tc*v^2*(9 - 11*v + 
                 9*v^2) - 4*tc^9*v^2*(9 - 11*v + 9*v^2) + 3*tc^2*v*
                (15 - 54*v + 76*v^2 - 54*v^3 + 15*v^4) + 3*tc^8*v*
                (15 - 54*v + 76*v^2 - 54*v^3 + 15*v^4) + tc^4*(-100 + 555*v - 
                 1434*v^2 + 1826*v^3 - 1434*v^4 + 555*v^5 - 100*v^6) + tc^6*
                (-100 + 555*v - 1434*v^2 + 1826*v^3 - 1434*v^4 + 555*v^5 - 
                 100*v^6) + tc^3*(-20 + 210*v - 528*v^2 + 772*v^3 - 528*v^4 + 
                 210*v^5 - 20*v^6) + tc^7*(-20 + 210*v - 528*v^2 + 772*v^3 - 
                 528*v^4 + 210*v^5 - 20*v^6) - 60*tc^5*(4 - 21*v + 48*v^2 - 
                 64*v^3 + 48*v^4 - 21*v^5 + 4*v^6))*Log[tc]) - 
           24*v^3*(700*v^3 - 700*tc^12*v^3 - 864*tc*v^2*(3 - 2*v + 3*v^2) + 
             864*tc^11*v^2*(3 - 2*v + 3*v^2) + 675*tc^2*v*(5 - 10*v + 14*
                v^2 - 10*v^3 + 5*v^4) - 675*tc^10*v*(5 - 10*v + 14*v^2 - 10*
                v^3 + 5*v^4) - 800*tc^3*(2 - 12*v + 15*v^2 - 30*v^3 + 15*
                v^4 - 12*v^5 + 2*v^6) + 800*tc^9*(2 - 12*v + 15*v^2 - 30*
                v^3 + 15*v^4 - 12*v^5 + 2*v^6) - 2700*tc^4*(2 - 2*v + 10*
                v^2 - 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6) + 2700*tc^8*
              (2 - 2*v + 10*v^2 - 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6))*
            Log[1 + tc] + 6*Log[tc - v]*(700*v^6 - 700*tc^12*v^6 - 
             144*tc*v^5*(23 - 12*v + 13*v^2) + 144*tc^11*v^5*(13 - 12*v + 23*
                v^2) + 225*tc^2*v^4*(27 - 38*v + 42*v^2 - 22*v^3 + 3*v^4) - 
             225*tc^10*v^4*(3 - 22*v + 42*v^2 - 38*v^3 + 27*v^4) + 
             400*tc^3*v^3*(-13 + 42*v - 48*v^2 + 60*v^3 - 12*v^4 + 6*v^5 + 5*
                v^6) + 400*tc^9*v^3*(-5 - 6*v + 12*v^2 - 60*v^3 + 48*v^4 - 42*
                v^5 + 13*v^6) + 3600*tc^5*v^2*(2 - 3*v + 10*v^2 - 5*v^3 + 5*
                v^5 - 10*v^6 + 3*v^7 - 2*v^8) + 3600*tc^7*v^2*
              (2 - 3*v + 10*v^2 - 5*v^3 + 5*v^5 - 10*v^6 + 3*v^7 - 2*v^8) + 
             900*tc^8*v^2*(2 - 6*v + 10*v^2 + 10*v^3 - 15*v^4 + 50*v^5 - 22*
                v^6 + 18*v^7 - 2*v^8) - 900*tc^4*v^2*(-2 + 18*v - 22*v^2 + 50*
                v^3 - 15*v^4 + 10*v^5 + 10*v^6 - 6*v^7 + 2*v^8) + 
             3*tc^6*(-21 - 326*v + 874*v^2 - 5750*v^3 + 5875*v^4 - 8000*v^5 + 
               8000*v^7 - 5875*v^8 + 5750*v^9 - 874*v^10 + 326*v^11 + 21*
                v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*
                v^2 + 4*tc*v*(1 + 6*v + v^2) + 4*tc^3*v*(1 + 6*v + v^2) + 
               tc^2*(1 + 6*v + 22*v^2 + 6*v^3 + v^4))*Log[v]) + 
           6*(700*v^6 - 700*tc^12*v^6 + 144*tc^11*v^5*(23 - 12*v + 13*v^2) - 
             144*tc*v^5*(13 - 12*v + 23*v^2) - 225*tc^10*v^4*(27 - 38*v + 42*
                v^2 - 22*v^3 + 3*v^4) + 225*tc^2*v^4*(3 - 22*v + 42*v^2 - 38*
                v^3 + 27*v^4) + 400*tc^3*v^3*(5 + 6*v - 12*v^2 + 60*v^3 - 48*
                v^4 + 42*v^5 - 13*v^6) - 400*tc^9*v^3*(-13 + 42*v - 48*v^2 + 
               60*v^3 - 12*v^4 + 6*v^5 + 5*v^6) + 900*tc^4*v^2*
              (-2 + 6*v - 10*v^2 - 10*v^3 + 15*v^4 - 50*v^5 + 22*v^6 - 18*
                v^7 + 2*v^8) + 900*tc^8*v^2*(-2 + 18*v - 22*v^2 + 50*v^3 - 15*
                v^4 + 10*v^5 + 10*v^6 - 6*v^7 + 2*v^8) + 3600*tc^5*v^2*
              (-2 + 3*v - 10*v^2 + 5*v^3 - 5*v^5 + 10*v^6 - 3*v^7 + 2*v^8) + 
             3600*tc^7*v^2*(-2 + 3*v - 10*v^2 + 5*v^3 - 5*v^5 + 10*v^6 - 3*
                v^7 + 2*v^8) + 3*tc^6*(21 + 326*v - 874*v^2 + 5750*v^3 - 5875*
                v^4 + 8000*v^5 - 8000*v^7 + 5875*v^8 - 5750*v^9 + 874*v^10 - 
               326*v^11 - 21*v^12))*Log[1 - tc*v] - 
           6*Log[v]*((1 - tc^2)*v*(1600*v^5 + 1600*tc^10*v^5 - 48*tc*v^4*
                (104 - 81*v + 139*v^2) - 48*tc^9*v^4*(104 - 81*v + 139*v^2) + 
               5*tc^2*v^3*(1047 - 2538*v + 4370*v^2 - 3402*v^3 + 1923*v^4) + 
               5*tc^8*v^3*(1047 - 2538*v + 4370*v^2 - 3402*v^3 + 1923*v^4) - 
               4*tc^3*v^2*(455 - 3570*v + 6003*v^2 - 13272*v^3 + 8313*v^4 - 
                 6630*v^5 + 1245*v^6) - 4*tc^7*v^2*(455 - 3570*v + 6003*v^2 - 
                 13272*v^3 + 8313*v^4 - 6630*v^5 + 1245*v^6) + 5*tc^4*v*
                (-6 - 1116*v + 1491*v^2 - 9558*v^3 + 6530*v^4 - 13662*v^5 + 
                 3639*v^6 - 3204*v^7 + 6*v^8) + 5*tc^6*v*(-6 - 1116*v + 
                 1491*v^2 - 9558*v^3 + 6530*v^4 - 13662*v^5 + 3639*v^6 - 
                 3204*v^7 + 6*v^8) + 4*tc^5*(-15 - 90*v + 805*v^2 - 
                 4080*v^3 + 5772*v^4 - 8328*v^5 + 4212*v^6 - 1920*v^7 + 
                 195*v^8 + 90*v^9 + 15*v^10)) + 60*(v + tc^2*v - 
                tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 + 6*v + 
                 v^2) + 4*tc^3*v*(1 + 6*v + v^2) + tc^2*(1 + 6*v + 22*v^2 + 
                 6*v^3 + v^4))*Log[1 - tc*v]) + 540*v^3*
            (10*v^3 - 10*tc^12*v^3 - 12*tc*v^2*(3 - 2*v + 3*v^2) + 
             12*tc^11*v^2*(3 - 2*v + 3*v^2) + 15*tc^2*v*(3 - 6*v + 8*v^2 - 6*
                v^3 + 3*v^4) - 15*tc^10*v*(3 - 6*v + 8*v^2 - 6*v^3 + 3*v^4) - 
             20*tc^3*(1 - 6*v + 6*v^2 - 14*v^3 + 6*v^4 - 6*v^5 + v^6) + 
             20*tc^9*(1 - 6*v + 6*v^2 - 14*v^3 + 6*v^4 - 6*v^5 + v^6) + 
             60*tc^5*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 
             60*tc^7*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 
             30*tc^4*(2 + 6*v^2 + v^3 + 6*v^4 + 2*v^6) + 
             30*tc^8*(2 + 6*v^2 + v^3 + 6*v^4 + 2*v^6))*Log[\[Mu]^2/mb^2] + 
           6*Log[tc]*(900*v^6 - 3300*tc^12*v^6 - 240*tc*v^5*(7 - 18*v + 7*
                v^2) + 48*tc^11*v^5*(289 - 126*v + 289*v^2) - 
             120*tc^2*v^4*(7 + 102*v + 34*v^2 + 102*v^3 + 7*v^4) - 
             30*tc^10*v^4*(703 - 942*v + 2026*v^2 - 942*v^3 + 703*v^4) + 
             20*tc^3*v^3*(169 + 414*v + 1467*v^2 + 468*v^3 + 1467*v^4 + 414*
                v^5 + 169*v^6) + 20*tc^9*v^3*(649 - 2466*v + 5067*v^2 - 6732*
                v^3 + 5067*v^4 - 2466*v^5 + 649*v^6) - 30*tc^8*v^2*
              (61 - 1254*v + 2666*v^2 - 8310*v^3 + 7160*v^4 - 8310*v^5 + 2666*
                v^6 - 1254*v^7 + 61*v^8) - 30*tc^4*v^2*(61 - 174*v + 1586*
                v^2 - 2910*v^3 + 4460*v^4 - 2910*v^5 + 1586*v^6 - 174*v^7 + 
               61*v^8) - 60*tc^5*v*(1 + 126*v - 544*v^2 + 3930*v^3 - 5473*
                v^4 + 10152*v^5 - 5473*v^6 + 3930*v^7 - 544*v^8 + 126*v^9 + v^
                10) - 60*tc^7*v*(1 + 126*v - 544*v^2 + 3930*v^3 - 5473*v^4 + 
               10152*v^5 - 5473*v^6 + 3930*v^7 - 544*v^8 + 126*v^9 + v^10) + 
             tc^6*(63 + 978*v - 2622*v^2 - 25950*v^3 + 21975*v^4 - 199200*
                v^5 + 77600*v^6 - 199200*v^7 + 21975*v^8 - 25950*v^9 - 2622*
                v^10 + 978*v^11 + 63*v^12) + 240*(1 + tc)^4*v^3*
              (10*v^3 + 10*tc^8*v^3 - 4*tc*v^2*(9 + 4*v + 9*v^2) - 4*tc^7*v^2*
                (9 + 4*v + 9*v^2) + tc^2*v*(45 + 54*v + 154*v^2 + 54*v^3 + 
                 45*v^4) + tc^6*v*(45 + 54*v + 154*v^2 + 54*v^3 + 45*v^4) - 
               20*tc^3*(1 + 3*v + 12*v^2 + 10*v^3 + 12*v^4 + 3*v^5 + v^6) - 
               20*tc^5*(1 + 3*v + 12*v^2 + 10*v^3 + 12*v^4 + 3*v^5 + v^6) + 
               10*tc^4*(2 + 15*v + 24*v^2 + 44*v^3 + 24*v^4 + 15*v^5 + 
                 2*v^6))*Log[1 + tc] - 60*(v + tc^2*v - tc*(1 + v^2))^4*
              (10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 + 6*v + v^2) + 4*tc^3*v*
                (1 + 6*v + v^2) + tc^2*(1 + 6*v + 22*v^2 + 6*v^3 + v^4))*
              Log[tc - v] - 60*(tc^6 + 6*tc^6*v + 6*tc^6*v^2 - 10*tc^3*
                (2 + 6*tc + 6*tc^2 + 45*tc^3 + 6*tc^4 + 6*tc^5 + 2*tc^6)*
                v^3 + 15*tc^2*(3 + 8*tc + 12*tc^2 + 24*tc^3 + 55*tc^4 + 
                 24*tc^5 + 12*tc^6 + 8*tc^7 + 3*tc^8)*v^4 - 6*tc*
                (6 + 15*tc + 40*tc^2 + 90*tc^3 + 90*tc^4 + 560*tc^5 + 
                 90*tc^6 + 90*tc^7 + 40*tc^8 + 15*tc^9 + 6*tc^10)*v^5 + 2*
                (5 + 12*tc + 75*tc^2 + 180*tc^3 + 255*tc^4 + 480*tc^5 + 
                 1200*tc^6 + 480*tc^7 + 255*tc^8 + 180*tc^9 + 75*tc^10 + 
                 12*tc^11 + 5*tc^12)*v^6 - 6*tc*(6 + 15*tc + 40*tc^2 + 
                 90*tc^3 + 90*tc^4 + 640*tc^5 + 90*tc^6 + 90*tc^7 + 40*tc^8 + 
                 15*tc^9 + 6*tc^10)*v^7 + 15*tc^2*(3 + 8*tc + 12*tc^2 + 
                 24*tc^3 + 65*tc^4 + 24*tc^5 + 12*tc^6 + 8*tc^7 + 3*tc^8)*
                v^8 - 10*tc^3*(2 + 6*tc + 6*tc^2 + 75*tc^3 + 6*tc^4 + 
                 6*tc^5 + 2*tc^6)*v^9 - 6*tc^6*v^10 - 6*tc^6*v^11 - tc^6*
                v^12)*Log[v] - 60*(v + tc^2*v - tc*(1 + v^2))^4*
              (10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 + 6*v + v^2) + 4*tc^3*v*
                (1 + 6*v + v^2) + tc^2*(1 + 6*v + 22*v^2 + 6*v^3 + v^4))*
              Log[1 - tc*v] - 10800*tc^6*v^3*(2 - 3*v + 12*v^2 - 8*v^3 + 12*
                v^4 - 3*v^5 + 2*v^6)*Log[\[Mu]^2/mb^2]) + 
           2880*v^3*(10*v^3 + 10*tc^12*v^3 - 12*tc*v^2*(3 - 2*v + 3*v^2) - 
             12*tc^11*v^2*(3 - 2*v + 3*v^2) + 15*tc^2*v*(3 - 6*v + 10*v^2 - 6*
                v^3 + 3*v^4) + 15*tc^10*v*(3 - 6*v + 10*v^2 - 6*v^3 + 3*
                v^4) + tc^6*(-140 + 435*v - 906*v^2 + 1154*v^3 - 906*v^4 + 
               435*v^5 - 140*v^6) - 60*tc^5*(1 - 6*v + 9*v^2 - 16*v^3 + 9*
                v^4 - 6*v^5 + v^6) - 60*tc^7*(1 - 6*v + 9*v^2 - 16*v^3 + 9*
                v^4 - 6*v^5 + v^6) - 20*tc^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*
                v^4 - 6*v^5 + v^6) - 20*tc^9*(1 - 6*v + 12*v^2 - 18*v^3 + 12*
                v^4 - 6*v^5 + v^6) - 30*tc^4*(2 - 6*v + 18*v^2 - 17*v^3 + 18*
                v^4 - 6*v^5 + 2*v^6) - 30*tc^8*(2 - 6*v + 18*v^2 - 17*v^3 + 
               18*v^4 - 6*v^5 + 2*v^6))*PolyLog[2, -tc] + 
           2880*v^3*(10*v^3 + 10*tc^12*v^3 - 12*tc*v^2*(3 - 2*v + 3*v^2) - 
             12*tc^11*v^2*(3 - 2*v + 3*v^2) + 15*tc^2*v*(3 - 6*v + 10*v^2 - 6*
                v^3 + 3*v^4) + 15*tc^10*v*(3 - 6*v + 10*v^2 - 6*v^3 + 3*
                v^4) - 60*tc^5*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^
                6) - 60*tc^7*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^
                6) - 20*tc^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^
                6) - 20*tc^9*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^
                6) - 30*tc^4*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*
                v^6) - 30*tc^8*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 
               2*v^6) + tc^6*(20 - 525*v + 726*v^2 - 1534*v^3 + 726*v^4 - 525*
                v^5 + 20*v^6))*PolyLog[2, tc] + 360*(20*v^6 + 20*tc^12*v^6 - 
             24*tc*v^5*(3 - 2*v + 3*v^2) - 24*tc^11*v^5*(3 - 2*v + 3*v^2) + 
             30*tc^2*v^4*(3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) + 
             30*tc^10*v^4*(3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) - 
             120*tc^5*v^3*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 
             120*tc^7*v^3*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 
             40*tc^3*v^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 
             40*tc^9*v^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 
             60*tc^4*v^3*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*
                v^6) - 60*tc^8*v^3*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*
                v^5 + 2*v^6) + tc^6*(1 + 6*v + 6*v^2 - 330*v^3 + 645*v^4 - 
               2280*v^5 + 1720*v^6 - 2280*v^7 + 645*v^8 - 330*v^9 + 6*v^10 + 
               6*v^11 + v^12))*PolyLog[2, v/tc] - 360*(tc^6 + 6*tc^6*v + 
             6*tc^6*v^2 - 10*tc^3*(4 + 12*tc + 12*tc^2 + 33*tc^3 + 12*tc^4 + 
               12*tc^5 + 4*tc^6)*v^3 + 15*tc^2*(6 + 16*tc + 24*tc^2 + 48*
                tc^3 + 43*tc^4 + 48*tc^5 + 24*tc^6 + 16*tc^7 + 6*tc^8)*v^4 - 
             12*tc*(6 + 15*tc + 40*tc^2 + 90*tc^3 + 90*tc^4 + 190*tc^5 + 90*
                tc^6 + 90*tc^7 + 40*tc^8 + 15*tc^9 + 6*tc^10)*v^5 + 
             4*(5 + 12*tc + 75*tc^2 + 180*tc^3 + 255*tc^4 + 480*tc^5 + 430*
                tc^6 + 480*tc^7 + 255*tc^8 + 180*tc^9 + 75*tc^10 + 12*tc^11 + 
               5*tc^12)*v^6 - 12*tc*(6 + 15*tc + 40*tc^2 + 90*tc^3 + 90*
                tc^4 + 190*tc^5 + 90*tc^6 + 90*tc^7 + 40*tc^8 + 15*tc^9 + 6*
                tc^10)*v^7 + 15*tc^2*(6 + 16*tc + 24*tc^2 + 48*tc^3 + 43*
                tc^4 + 48*tc^5 + 24*tc^6 + 16*tc^7 + 6*tc^8)*v^8 - 
             10*tc^3*(4 + 12*tc + 12*tc^2 + 33*tc^3 + 12*tc^4 + 12*tc^5 + 4*
                tc^6)*v^9 + 6*tc^6*v^10 + 6*tc^6*v^11 + tc^6*v^12)*
            PolyLog[2, tc*v]))/tc^6 + 
       (2*aT^2*(v*(120*(-3 + 4*Pi^2)*v^5 + 120*(3 + 4*Pi^2)*tc^12*v^5 - 
            48*(-59 + 60*Pi^2)*tc*v^4*(1 + v^2) - 48*(59 + 60*Pi^2)*tc^11*v^4*
             (1 + v^2) + 240*Pi^2*tc^6*v^2*(144 + 27*v + 1776*v^2 + 10*v^3 + 
              1776*v^4 + 27*v^5 + 144*v^6) + 6*tc^7*(1 + v^2)*
             (37 + (13549 - 1440*Pi^2)*v^2 + (166524 - 15360*Pi^2)*v^4 + 
              (13549 - 1440*Pi^2)*v^6 + 37*v^8) - 6*tc^5*(1 + v^2)*
             (37 + (13549 + 1440*Pi^2)*v^2 + 12*(13877 + 1280*Pi^2)*v^4 + 
              (13549 + 1440*Pi^2)*v^6 + 37*v^8) + 
            tc^8*(-4119*v + 6*(1213 + 5280*Pi^2)*v^3 + 390*(-1 + 240*Pi^2)*v^
                5 + 6*(1213 + 5280*Pi^2)*v^7 - 4119*v^9) + 
            tc^4*(4119*v + 6*(-1213 + 5280*Pi^2)*v^3 + 390*(1 + 240*Pi^2)*v^
                5 + 6*(-1213 + 5280*Pi^2)*v^7 + 4119*v^9) - 
            2*tc^9*v^2*(1 + v^2)*(-617 + 28058*v^2 - 617*v^4 + 
              480*Pi^2*(3 + 37*v^2 + 3*v^4)) - 2*tc^3*v^2*(1 + v^2)*
             (617 - 28058*v^2 + 617*v^4 + 480*Pi^2*(3 + 37*v^2 + 3*v^4)) + 
            12*tc^2*v^3*(-329 - 2414*v^2 - 329*v^4 + 60*Pi^2*(7 + 26*v^2 + 
                7*v^4)) + 12*tc^10*v^3*(329 + 2414*v^2 + 329*v^4 + 
              60*Pi^2*(7 + 26*v^2 + 7*v^4))) - 360*(2*v^6 + 2*tc^12*v^6 + 
            3*tc^2*v^4*(7 + 26*v^2 + 7*v^4) + 3*tc^10*v^4*(7 + 26*v^2 + 
              7*v^4) + 6*tc^4*v^4*(22 + 65*v^2 + 22*v^4) + 
            6*tc^8*v^4*(22 + 65*v^2 + 22*v^4) - 12*tc^5*v^3*
             (3 + 35*v^2 + 35*v^4 + 3*v^6) - 12*tc^7*v^3*(3 + 35*v^2 + 
              35*v^4 + 3*v^6) - 4*tc^3*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
            4*tc^9*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 12*tc*(v^5 + v^7) - 
            12*tc^11*(v^5 + v^7) + tc^6*(1 - 2*v^2 + 1537*v^4 + 4400*v^6 + 
              1537*v^8 - 2*v^10 + v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
           (140*v^3 - 140*tc^12*v^3 - 864*tc*(v^2 + v^4) + 
            864*tc^11*(v^2 + v^4) + 3420*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
            3420*tc^8*v*(2 + 5*v^2 + 2*v^4) + 45*tc^2*v*(35 + 122*v^2 + 
              35*v^4) - 45*tc^10*v*(35 + 122*v^2 + 35*v^4) - 
            160*tc^3*(6 + 65*v^2 + 65*v^4 + 6*v^6) + 160*tc^9*
             (6 + 65*v^2 + 65*v^4 + 6*v^6) - 60*(2*v^3 + 2*tc^12*v^3 - 
              12*tc*(v^2 + v^4) - 12*tc^11*(v^2 + v^4) + 3*tc^2*v*(7 + 
                26*v^2 + 7*v^4) + 3*tc^10*v*(7 + 26*v^2 + 7*v^4) + 
              6*tc^4*v*(22 + 65*v^2 + 22*v^4) + 6*tc^8*v*(22 + 65*v^2 + 
                22*v^4) - 12*tc^5*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
              12*tc^7*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 4*tc^3*(3 + 40*v^2 + 
                40*v^4 + 3*v^6) - 4*tc^9*(3 + 40*v^2 + 40*v^4 + 3*v^6) + 
              2*tc^6*(48 - 153*v + 592*v^2 - 470*v^3 + 592*v^4 - 153*v^5 + 
                48*v^6))*Log[tc]) + 24*v^3*(140*v^3 - 140*tc^12*v^3 - 
            864*tc*(v^2 + v^4) + 864*tc^11*(v^2 + v^4) + 3420*tc^4*v*
             (2 + 5*v^2 + 2*v^4) - 3420*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
            45*tc^2*v*(35 + 122*v^2 + 35*v^4) - 45*tc^10*v*(35 + 122*v^2 + 
              35*v^4) - 160*tc^3*(6 + 65*v^2 + 65*v^4 + 6*v^6) + 
            160*tc^9*(6 + 65*v^2 + 65*v^4 + 6*v^6))*Log[1 + tc] - 
          6*Log[tc - v]*(140*v^6 - 140*tc^12*v^6 - 576*tc*v^5*(2 + v^2) - 
            45*tc^2*v^4*(-71 - 122*v^2 + v^4) - 45*tc^10*v^4*
             (-1 + 122*v^2 + 71*v^4) + 80*tc^3*v^3*(-51 - 211*v^2 - 49*v^4 + 
              27*v^6) + 80*tc^9*v^3*(-27 + 49*v^2 + 211*v^4 + 51*v^6) + 
            576*tc^11*(v^5 + 2*v^7) - 180*tc^4*v^2*(-14 - 134*v^2 - 95*v^4 + 
              58*v^6 + 14*v^8) - 180*tc^8*v^2*(-14 - 58*v^2 + 95*v^4 + 
              134*v^6 + 14*v^8) + 720*tc^5*v*(-1 - 24*v^2 - 35*v^4 + 35*v^6 + 
              24*v^8 + v^10) + 720*tc^7*v*(-1 - 24*v^2 - 35*v^4 + 35*v^6 + 
              24*v^8 + v^10) - tc^6*(-97 - 5846*v^2 - 26825*v^4 + 26825*v^8 + 
              5846*v^10 + 97*v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (2*v^3 + 2*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
              3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
              tc^3*(1 + 7*v^2 + 7*v^4 + v^6))*Log[v]) - 
          6*(140*v^6 - 140*tc^12*v^6 + 576*tc^11*v^5*(2 + v^2) + 
            45*tc^10*v^4*(-71 - 122*v^2 + v^4) + 45*tc^2*v^4*
             (-1 + 122*v^2 + 71*v^4) - 80*tc^9*v^3*(-51 - 211*v^2 - 49*v^4 + 
              27*v^6) - 80*tc^3*v^3*(-27 + 49*v^2 + 211*v^4 + 51*v^6) - 
            576*tc*(v^5 + 2*v^7) + 180*tc^8*v^2*(-14 - 134*v^2 - 95*v^4 + 
              58*v^6 + 14*v^8) + 180*tc^4*v^2*(-14 - 58*v^2 + 95*v^4 + 
              134*v^6 + 14*v^8) - 720*tc^5*v*(-1 - 24*v^2 - 35*v^4 + 35*v^6 + 
              24*v^8 + v^10) - 720*tc^7*v*(-1 - 24*v^2 - 35*v^4 + 35*v^6 + 
              24*v^8 + v^10) + tc^6*(-97 - 5846*v^2 - 26825*v^4 + 26825*v^8 + 
              5846*v^10 + 97*v^12))*Log[1 - tc*v] + 
          6*Log[v]*((1 - tc^2)*v*(80*v^5 + 80*tc^10*v^5 - 48*tc*v^4*(19 + 
                2*v^2) - 48*tc^9*v^4*(19 + 2*v^2) + 5*tc^2*v^3*(375 + 
                682*v^2 + 3*v^4) + 5*tc^8*v^3*(375 + 682*v^2 + 3*v^4) - 
              4*tc^3*v^2*(275 + 2063*v^2 + 1589*v^4 + 25*v^6) - 
              4*tc^7*v^2*(275 + 2063*v^2 + 1589*v^4 + 25*v^6) + 
              5*tc^4*v*(-6 + 963*v^2 + 3562*v^4 + 1575*v^6 + 6*v^8) + 
              5*tc^6*v*(-6 + 963*v^2 + 3562*v^4 + 1575*v^6 + 6*v^8) + 
              4*tc^5*(-15 + 565*v^2 - 1628*v^4 - 8324*v^6 - 1405*v^8 + 
                15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (2*v^3 + 2*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
              3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
              tc^3*(1 + 7*v^2 + 7*v^4 + v^6))*Log[1 - tc*v]) + 
          180*(1 - tc^2)*v^3*(2*v^3 + 2*tc^10*v^3 - 12*tc*(v^2 + v^4) - 
            12*tc^9*(v^2 + v^4) + tc^2*v*(21 + 74*v^2 + 21*v^4) + 
            tc^8*v*(21 + 74*v^2 + 21*v^4) + tc^4*v*(69 + 164*v^2 + 69*v^4) + 
            tc^6*v*(69 + 164*v^2 + 69*v^4) - 12*tc^3*(1 + 11*v^2 + 11*v^4 + 
              v^6) - 12*tc^7*(1 + 11*v^2 + 11*v^4 + v^6) + 
            24*tc^5*(1 + 12*v^2 + 12*v^4 + v^6))*Log[\[Mu]^2/mb^2] + 
          6*Log[tc]*(60*v^6 + 900*tc^12*v^6 + 120*tc^2*v^4*(11 + 2*v^2 + 
              11*v^4) + 30*tc^10*v^4*(359 + 1106*v^2 + 359*v^4) - 
            20*tc^3*v^3*(149 + 423*v^2 + 423*v^4 + 149*v^6) - 
            20*tc^9*v^3*(437 + 3543*v^2 + 3543*v^4 + 437*v^6) - 
            240*tc*(v^5 + v^7) - 5424*tc^11*(v^5 + v^7) + 
            30*tc^4*v^2*(85 + 922*v^2 + 2316*v^4 + 922*v^6 + 85*v^8) + 
            30*tc^8*v^2*(85 + 2290*v^2 + 5736*v^4 + 2290*v^6 + 85*v^8) - 
            60*tc^5*v*(11 + 512*v^2 + 4141*v^4 + 4141*v^6 + 512*v^8 + 
              11*v^10) - 60*tc^7*v*(11 + 512*v^2 + 4141*v^4 + 4141*v^6 + 
              512*v^8 + 11*v^10) + tc^6*(97 + 5846*v^2 + 43385*v^4 + 
              79840*v^6 + 43385*v^8 + 5846*v^10 + 97*v^12) - 
            240*v^3*(2*v^3 + 2*tc^12*v^3 - 12*tc*(v^2 + v^4) - 
              12*tc^11*(v^2 + v^4) + 3*tc^2*v*(7 + 26*v^2 + 7*v^4) + 
              3*tc^10*v*(7 + 26*v^2 + 7*v^4) + 6*tc^4*v*(22 + 65*v^2 + 
                22*v^4) + 6*tc^8*v*(22 + 65*v^2 + 22*v^4) - 12*tc^5*(3 + 
                35*v^2 + 35*v^4 + 3*v^6) - 12*tc^7*(3 + 35*v^2 + 35*v^4 + 
                3*v^6) - 4*tc^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
              4*tc^9*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 2*tc^6*(48 + 153*v + 
                592*v^2 + 470*v^3 + 592*v^4 + 153*v^5 + 48*v^6))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (2*v^3 + 2*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
              3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
              tc^3*(1 + 7*v^2 + 7*v^4 + v^6))*Log[tc - v] + 
            60*(2*v^6 + 2*tc^12*v^6 + 3*tc^2*v^4*(7 + 26*v^2 + 7*v^4) + 
              3*tc^10*v^4*(7 + 26*v^2 + 7*v^4) + 6*tc^4*v^4*(22 + 65*v^2 + 
                22*v^4) + 6*tc^8*v^4*(22 + 65*v^2 + 22*v^4) - 
              12*tc^5*v^3*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 12*tc^7*v^3*(3 + 
                35*v^2 + 35*v^4 + 3*v^6) - 4*tc^3*v^3*(3 + 40*v^2 + 40*v^4 + 
                3*v^6) - 4*tc^9*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
              12*tc*(v^5 + v^7) - 12*tc^11*(v^5 + v^7) + tc^6*(1 - 2*v^2 + 
                457*v^4 + 480*v^6 - 97*v^8 + 2*v^10 - v^12))*Log[v] + 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(2*v^3 + 2*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 7*v^2 + 7*v^4 + 
                v^6))*Log[1 - tc*v] + 3600*tc^6*v^4*(3 + 8*v^2 + 3*v^4)*
             Log[\[Mu]^2/mb^2]) - 2880*v^3*(2*v^3 + 2*tc^12*v^3 - 
            12*tc*(v^2 + v^4) - 12*tc^11*(v^2 + v^4) + 
            3*tc^2*v*(7 + 26*v^2 + 7*v^4) + 3*tc^10*v*(7 + 26*v^2 + 7*v^4) + 
            6*tc^4*v*(22 + 65*v^2 + 22*v^4) + 6*tc^8*v*(22 + 65*v^2 + 
              22*v^4) + tc^6*(-48 + 27*v - 592*v^2 + 10*v^3 - 592*v^4 + 
              27*v^5 - 48*v^6) - 12*tc^5*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
            12*tc^7*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
            4*tc^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 4*tc^9*(3 + 40*v^2 + 
              40*v^4 + 3*v^6))*PolyLog[2, -tc] - 2880*v^3*
           (2*v^3 + 2*tc^12*v^3 - 12*tc*(v^2 + v^4) - 12*tc^11*(v^2 + v^4) + 
            3*tc^2*v*(7 + 26*v^2 + 7*v^4) + 3*tc^10*v*(7 + 26*v^2 + 7*v^4) + 
            6*tc^4*v*(22 + 65*v^2 + 22*v^4) + 6*tc^8*v*(22 + 65*v^2 + 
              22*v^4) - 12*tc^5*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
            12*tc^7*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
            4*tc^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 4*tc^9*(3 + 40*v^2 + 
              40*v^4 + 3*v^6) + tc^6*(48 + 27*v + 592*v^2 + 10*v^3 + 
              592*v^4 + 27*v^5 + 48*v^6))*PolyLog[2, tc] - 
          360*(4*v^6 + 4*tc^12*v^6 + 6*tc^2*v^4*(7 + 26*v^2 + 7*v^4) + 
            6*tc^10*v^4*(7 + 26*v^2 + 7*v^4) + 12*tc^4*v^4*(22 + 65*v^2 + 
              22*v^4) + 12*tc^8*v^4*(22 + 65*v^2 + 22*v^4) - 
            24*tc^5*v^3*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 24*tc^7*v^3*
             (3 + 35*v^2 + 35*v^4 + 3*v^6) - 8*tc^3*v^3*(3 + 40*v^2 + 
              40*v^4 + 3*v^6) - 8*tc^9*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
            24*tc*(v^5 + v^7) - 24*tc^11*(v^5 + v^7) + 
            tc^6*(1 - 2*v^2 + 565*v^4 + 1560*v^6 + 565*v^8 - 2*v^10 + v^12))*
           PolyLog[2, v/tc] + 360*(4*v^6 + 4*tc^12*v^6 + 
            6*tc^2*v^4*(7 + 26*v^2 + 7*v^4) + 6*tc^10*v^4*(7 + 26*v^2 + 
              7*v^4) + 12*tc^4*v^4*(22 + 65*v^2 + 22*v^4) + 
            12*tc^8*v^4*(22 + 65*v^2 + 22*v^4) - 24*tc^5*v^3*
             (3 + 35*v^2 + 35*v^4 + 3*v^6) - 24*tc^7*v^3*(3 + 35*v^2 + 
              35*v^4 + 3*v^6) - 8*tc^3*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
            8*tc^9*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 24*tc*(v^5 + v^7) - 
            24*tc^11*(v^5 + v^7) + tc^6*(1 - 2*v^2 + 565*v^4 + 1560*v^6 + 
              565*v^8 - 2*v^10 + v^12))*PolyLog[2, tc*v]))/(135*tc^6) + 
       (aVR^2*(v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
            6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*
             v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 
              2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*
             (247 - 5*(-3617 + 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 
              5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*
             (247 + 5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 
              5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*
             (3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
              (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^4*v*
             (3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*v^4 + 
              (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^10*v^3*
             (-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 
            3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 
                2*v^4)) - 4*tc^9*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 4*tc^3*v^2*(1 + v^2)*
             (300*Pi^2*(3 + 35*v^2 + 3*v^4) + 7*(358 - 709*v^2 + 358*v^4))) - 
          360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
            15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
              10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
            15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
             (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
            21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
            tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 1675*v^8 + v^10 + v^12))*
           Log[tc]^2 + 24*v^3*Log[1 - tc]*(350*v^3 - 350*tc^12*v^3 - 
            1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 
            3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 
              2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 
            225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 200*tc^3*(6 + 55*v^2 + 
              55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 
            60*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + 
                v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 
                7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 
              15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 
                31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
                38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 
                676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
          24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
            1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
            3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
              10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
            200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*
             (6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
          6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
            72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*v^4) - 
            225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 200*tc^3*v^3*
             (36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(-24 + v^2 + 
              109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*v^4 - 
              46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 35*v^4 + 
              74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
              15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
              15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 43625*v^4 - 
              43625*v^8 - 11117*v^10 - 307*v^12) + 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + 
                v^6))*Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 
            72*tc^11*v^5*(31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 
            225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*
             (-5 + 31*v^2 + 25*v^4) + 200*tc^9*v^3*(36 + 109*v^2 + v^4 - 
              24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 36*v^6) + 
            450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
            450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
            1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
            1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
            tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
              307*v^12))*Log[1 - tc*v] + 6*Log[v]*
           ((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 
              42*tc^9*v^4*(41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 
                363*v^4) + 5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 
              2*tc^3*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 
              2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 
              5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
              5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
              4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
                15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
              3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
              tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
          6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
              30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*(583 + 
                2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*(1303 + 
                8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
              9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 
                3390*v^4 + 1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 
                2761*v^2 + 6540*v^4 + 2761*v^6 + 166*v^8) - 30*tc^4*v*(58 + 
                1453*v^2 + 9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) - 
              30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 1453*v^8 + 
                58*v^10) + tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 
                66125*v^8 + 11117*v^10 + 307*v^12)) - 
            240*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 2*tc^6*(60 + 180*v + 
                676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 60*v^6))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
              3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
              tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
            60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*Log[v] + 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + 
                v^6))*Log[1 - tc*v]) - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
            21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
             (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
            15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
              10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) - tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 
              60*v^6))*PolyLog[2, -tc] - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
            21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
             (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
            15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
              10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) + tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 
              60*v^6))*PolyLog[2, tc] - 360*(10*v^6 + 10*tc^12*v^6 + 
            30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 
              2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 
            30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*
             (3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 
              31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
            10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
            42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
              595*v^8 + v^10 + v^12))*PolyLog[2, v/tc] + 
          360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
            30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
              10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
            30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*
             (3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
            42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
            tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
           PolyLog[2, tc*v]))/(675*tc^6) - 
       (aP^2*(-(v*(600*(-27 + 4*Pi^2)*v^5 + 600*(27 + 4*Pi^2)*tc^12*v^5 + 
             240*Pi^2*tc^6*v^2*(300 + 1395*v + 2538*v^2 + 3842*v^3 + 2538*
                v^4 + 1395*v^5 + 300*v^6) + 3*tc^4*v*(93 + 6*(-6793 + 
                 800*Pi^2)*v + 2*(5479 + 7200*Pi^2)*v^2 + 150*(-641 + 
                 288*Pi^2)*v^3 + 50*(1193 + 816*Pi^2)*v^4 + 150*
                (-641 + 288*Pi^2)*v^5 + 2*(5479 + 7200*Pi^2)*v^6 + 6*
                (-6793 + 800*Pi^2)*v^7 + 93*v^8) - 3*tc^8*v*
              (93 - 6*(6793 + 800*Pi^2)*v - 2*(-5479 + 7200*Pi^2)*v^2 - 150*
                (641 + 288*Pi^2)*v^3 - 50*(-1193 + 816*Pi^2)*v^4 - 150*
                (641 + 288*Pi^2)*v^5 - 2*(-5479 + 7200*Pi^2)*v^6 - 6*
                (6793 + 800*Pi^2)*v^7 + 93*v^8) + 6*tc^5*(123 - 1338*v - 2*
                (14381 + 1200*Pi^2)*v^2 - 150*(1643 + 96*Pi^2)*v^3 - 
               (346969 + 21600*Pi^2)*v^4 - 48*(14127 + 800*Pi^2)*v^5 - 
               (346969 + 21600*Pi^2)*v^6 - 150*(1643 + 96*Pi^2)*v^7 - 2*
                (14381 + 1200*Pi^2)*v^8 - 1338*v^9 + 123*v^10) - 
             6*tc^7*(123 - 1338*v + (-28762 + 2400*Pi^2)*v^2 + 150*
                (-1643 + 96*Pi^2)*v^3 + (-346969 + 21600*Pi^2)*v^4 + 48*
                (-14127 + 800*Pi^2)*v^5 + (-346969 + 21600*Pi^2)*v^6 + 150*
                (-1643 + 96*Pi^2)*v^7 + (-28762 + 2400*Pi^2)*v^8 - 1338*v^9 + 
               123*v^10) - 48*tc*v^4*(-1207 - 1008*v - 1207*v^2 + 60*Pi^2*
                (3 + 2*v + 3*v^2)) - 48*tc^11*v^4*(1207 + 1008*v + 1207*v^2 + 
               60*Pi^2*(3 + 2*v + 3*v^2)) + 12*tc^2*v^3*(-5959 - 15246*v - 
               15958*v^2 - 15246*v^3 - 5959*v^4 + 300*Pi^2*(3 + 6*v + 
                 10*v^2 + 6*v^3 + 3*v^4)) + 12*tc^10*v^3*(5959 + 15246*v + 
               15958*v^2 + 15246*v^3 + 5959*v^4 + 300*Pi^2*(3 + 6*v + 
                 10*v^2 + 6*v^3 + 3*v^4)) - 2*tc^3*v^2*(-15383 - 123102*v - 
               91449*v^2 - 285084*v^3 - 91449*v^4 - 123102*v^5 - 15383*v^6 + 
               2400*Pi^2*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + 
                 v^6)) - 2*tc^9*v^2*(15383 + 123102*v + 91449*v^2 + 285084*
                v^3 + 91449*v^4 + 123102*v^5 + 15383*v^6 + 2400*Pi^2*
                (1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6)))) + 
          360*(10*v^6 + 10*tc^12*v^6 - 12*tc*v^5*(3 + 2*v + 3*v^2) - 
            12*tc^11*v^5*(3 + 2*v + 3*v^2) + 15*tc^2*v^4*(3 + 6*v + 10*v^2 + 
              6*v^3 + 3*v^4) + 15*tc^10*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 
              3*v^4) - 60*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 
              6*v^5 + v^6) - 60*tc^7*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 
              6*v^5 + v^6) - 20*tc^3*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 
              12*v^4 + 6*v^5 + v^6) - 20*tc^9*v^3*(1 + 6*v + 12*v^2 + 
              18*v^3 + 12*v^4 + 6*v^5 + v^6) + 30*tc^4*v^3*
             (2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) + 
            30*tc^8*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
              2*v^6) + tc^6*(1 - 6*v + 6*v^2 + 810*v^3 + 1905*v^4 + 
              6240*v^5 + 5360*v^6 + 6240*v^7 + 1905*v^8 + 810*v^9 + 6*v^10 - 
              6*v^11 + v^12))*Log[tc]^2 - 24*v^3*Log[1 - tc]*
           (700*v^3 - 700*tc^12*v^3 - 864*tc*v^2*(3 + 2*v + 3*v^2) + 
            864*tc^11*v^2*(3 + 2*v + 3*v^2) + 675*tc^2*v*(5 + 10*v + 14*v^2 + 
              10*v^3 + 5*v^4) - 675*tc^10*v*(5 + 10*v + 14*v^2 + 10*v^3 + 
              5*v^4) + 2700*tc^4*(2 + 2*v + 10*v^2 + 5*v^3 + 10*v^4 + 2*v^5 + 
              2*v^6) - 2700*tc^8*(2 + 2*v + 10*v^2 + 5*v^3 + 10*v^4 + 2*v^5 + 
              2*v^6) - 800*tc^3*(2 + 12*v + 15*v^2 + 30*v^3 + 15*v^4 + 
              12*v^5 + 2*v^6) + 800*tc^9*(2 + 12*v + 15*v^2 + 30*v^3 + 
              15*v^4 + 12*v^5 + 2*v^6) - 60*(-1 + tc)^4*(10*v^3 + 
              10*tc^8*v^3 - 4*tc*v^2*(9 - 4*v + 9*v^2) - 4*tc^7*v^2*(9 - 
                4*v + 9*v^2) + tc^2*v*(45 - 54*v + 154*v^2 - 54*v^3 + 
                45*v^4) + tc^6*v*(45 - 54*v + 154*v^2 - 54*v^3 + 45*v^4) - 
              20*tc^3*(1 - 3*v + 12*v^2 - 10*v^3 + 12*v^4 - 3*v^5 + v^6) - 
              20*tc^5*(1 - 3*v + 12*v^2 - 10*v^3 + 12*v^4 - 3*v^5 + v^6) - 
              10*tc^4*(2 - 15*v + 24*v^2 - 44*v^3 + 24*v^4 - 15*v^5 + 2*v^6))*
             Log[tc]) - 24*v^3*(700*v^3 - 700*tc^12*v^3 - 
            864*tc*v^2*(3 + 2*v + 3*v^2) + 864*tc^11*v^2*(3 + 2*v + 3*v^2) + 
            675*tc^2*v*(5 + 10*v + 14*v^2 + 10*v^3 + 5*v^4) - 
            675*tc^10*v*(5 + 10*v + 14*v^2 + 10*v^3 + 5*v^4) + 
            2700*tc^4*(2 + 2*v + 10*v^2 + 5*v^3 + 10*v^4 + 2*v^5 + 2*v^6) - 
            2700*tc^8*(2 + 2*v + 10*v^2 + 5*v^3 + 10*v^4 + 2*v^5 + 2*v^6) - 
            800*tc^3*(2 + 12*v + 15*v^2 + 30*v^3 + 15*v^4 + 12*v^5 + 2*v^6) + 
            800*tc^9*(2 + 12*v + 15*v^2 + 30*v^3 + 15*v^4 + 12*v^5 + 2*v^6))*
           Log[1 + tc] + 6*Log[tc - v]*(700*v^6 - 700*tc^12*v^6 - 
            144*tc*v^5*(23 + 12*v + 13*v^2) + 144*tc^11*v^5*
             (13 + 12*v + 23*v^2) + 225*tc^2*v^4*(27 + 38*v + 42*v^2 + 
              22*v^3 + 3*v^4) - 225*tc^10*v^4*(3 + 22*v + 42*v^2 + 38*v^3 + 
              27*v^4) - 400*tc^3*v^3*(13 + 42*v + 48*v^2 + 60*v^3 + 12*v^4 + 
              6*v^5 - 5*v^6) + 400*tc^9*v^3*(-5 + 6*v + 12*v^2 + 60*v^3 + 
              48*v^4 + 42*v^5 + 13*v^6) + 900*tc^4*v^2*(2 + 18*v + 22*v^2 + 
              50*v^3 + 15*v^4 + 10*v^5 - 10*v^6 - 6*v^7 - 2*v^8) + 
            3600*tc^5*v^2*(-2 - 3*v - 10*v^2 - 5*v^3 + 5*v^5 + 10*v^6 + 
              3*v^7 + 2*v^8) + 3600*tc^7*v^2*(-2 - 3*v - 10*v^2 - 5*v^3 + 
              5*v^5 + 10*v^6 + 3*v^7 + 2*v^8) - 900*tc^8*v^2*
             (-2 - 6*v - 10*v^2 + 10*v^3 + 15*v^4 + 50*v^5 + 22*v^6 + 
              18*v^7 + 2*v^8) + 3*tc^6*(-21 + 326*v + 874*v^2 + 5750*v^3 + 
              5875*v^4 + 8000*v^5 - 8000*v^7 - 5875*v^8 - 5750*v^9 - 
              874*v^10 - 326*v^11 + 21*v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^
              4*(10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 - 6*v + v^2) + 
              4*tc^3*v*(1 - 6*v + v^2) + tc^2*(1 - 6*v + 22*v^2 - 6*v^3 + 
                v^4))*Log[v]) + 6*(700*v^6 - 700*tc^12*v^6 + 
            144*tc^11*v^5*(23 + 12*v + 13*v^2) - 144*tc*v^5*
             (13 + 12*v + 23*v^2) - 225*tc^10*v^4*(27 + 38*v + 42*v^2 + 
              22*v^3 + 3*v^4) + 225*tc^2*v^4*(3 + 22*v + 42*v^2 + 38*v^3 + 
              27*v^4) + 400*tc^9*v^3*(13 + 42*v + 48*v^2 + 60*v^3 + 12*v^4 + 
              6*v^5 - 5*v^6) - 400*tc^3*v^3*(-5 + 6*v + 12*v^2 + 60*v^3 + 
              48*v^4 + 42*v^5 + 13*v^6) - 900*tc^8*v^2*(2 + 18*v + 22*v^2 + 
              50*v^3 + 15*v^4 + 10*v^5 - 10*v^6 - 6*v^7 - 2*v^8) + 
            3600*tc^5*v^2*(2 + 3*v + 10*v^2 + 5*v^3 - 5*v^5 - 10*v^6 - 
              3*v^7 - 2*v^8) + 3600*tc^7*v^2*(2 + 3*v + 10*v^2 + 5*v^3 - 
              5*v^5 - 10*v^6 - 3*v^7 - 2*v^8) + 900*tc^4*v^2*
             (-2 - 6*v - 10*v^2 + 10*v^3 + 15*v^4 + 50*v^5 + 22*v^6 + 
              18*v^7 + 2*v^8) + 3*tc^6*(21 - 326*v - 874*v^2 - 5750*v^3 - 
              5875*v^4 - 8000*v^5 + 8000*v^7 + 5875*v^8 + 5750*v^9 + 
              874*v^10 + 326*v^11 - 21*v^12))*Log[1 - tc*v] - 
          6*Log[v]*((1 - tc^2)*v*(1600*v^5 + 1600*tc^10*v^5 - 
              48*tc*v^4*(104 + 81*v + 139*v^2) - 48*tc^9*v^4*(104 + 81*v + 
                139*v^2) + 5*tc^2*v^3*(1047 + 2538*v + 4370*v^2 + 3402*v^3 + 
                1923*v^4) + 5*tc^8*v^3*(1047 + 2538*v + 4370*v^2 + 3402*v^3 + 
                1923*v^4) - 4*tc^3*v^2*(455 + 3570*v + 6003*v^2 + 13272*v^3 + 
                8313*v^4 + 6630*v^5 + 1245*v^6) - 4*tc^7*v^2*(455 + 3570*v + 
                6003*v^2 + 13272*v^3 + 8313*v^4 + 6630*v^5 + 1245*v^6) + 
              5*tc^4*v*(-6 + 1116*v + 1491*v^2 + 9558*v^3 + 6530*v^4 + 
                13662*v^5 + 3639*v^6 + 3204*v^7 + 6*v^8) + 5*tc^6*v*(-6 + 
                1116*v + 1491*v^2 + 9558*v^3 + 6530*v^4 + 13662*v^5 + 
                3639*v^6 + 3204*v^7 + 6*v^8) + 4*tc^5*(-15 + 90*v + 805*v^2 + 
                4080*v^3 + 5772*v^4 + 8328*v^5 + 4212*v^6 + 1920*v^7 + 
                195*v^8 - 90*v^9 + 15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^
              4*(10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 - 6*v + v^2) + 
              4*tc^3*v*(1 - 6*v + v^2) + tc^2*(1 - 6*v + 22*v^2 - 6*v^3 + 
                v^4))*Log[1 - tc*v]) + 540*(1 - tc^2)*v^3*
           (10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*(3 + 2*v + 3*v^2) - 
            12*tc^9*v^2*(3 + 2*v + 3*v^2) + 5*tc^2*v*(9 + 18*v + 26*v^2 + 
              18*v^3 + 9*v^4) + 5*tc^8*v*(9 + 18*v + 26*v^2 + 18*v^3 + 
              9*v^4) - 4*tc^3*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
              5*v^6) - 4*tc^7*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
              5*v^6) + 8*tc^5*(5 + 30*v + 48*v^2 + 82*v^3 + 48*v^4 + 30*v^5 + 
              5*v^6) + 5*tc^4*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
              12*v^6) + 5*tc^6*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
              12*v^6))*Log[\[Mu]^2/mb^2] + 6*Log[tc]*(900*v^6 - 
            3300*tc^12*v^6 - 240*tc*v^5*(7 + 18*v + 7*v^2) + 
            48*tc^11*v^5*(289 + 126*v + 289*v^2) - 120*tc^2*v^4*
             (7 - 102*v + 34*v^2 - 102*v^3 + 7*v^4) - 30*tc^10*v^4*
             (703 + 942*v + 2026*v^2 + 942*v^3 + 703*v^4) + 
            20*tc^3*v^3*(169 - 414*v + 1467*v^2 - 468*v^3 + 1467*v^4 - 
              414*v^5 + 169*v^6) + 20*tc^9*v^3*(649 + 2466*v + 5067*v^2 + 
              6732*v^3 + 5067*v^4 + 2466*v^5 + 649*v^6) - 
            30*tc^4*v^2*(61 + 174*v + 1586*v^2 + 2910*v^3 + 4460*v^4 + 
              2910*v^5 + 1586*v^6 + 174*v^7 + 61*v^8) - 30*tc^8*v^2*
             (61 + 1254*v + 2666*v^2 + 8310*v^3 + 7160*v^4 + 8310*v^5 + 
              2666*v^6 + 1254*v^7 + 61*v^8) - 60*tc^5*v*(1 - 126*v - 
              544*v^2 - 3930*v^3 - 5473*v^4 - 10152*v^5 - 5473*v^6 - 
              3930*v^7 - 544*v^8 - 126*v^9 + v^10) - 60*tc^7*v*
             (1 - 126*v - 544*v^2 - 3930*v^3 - 5473*v^4 - 10152*v^5 - 
              5473*v^6 - 3930*v^7 - 544*v^8 - 126*v^9 + v^10) + 
            tc^6*(63 - 978*v - 2622*v^2 + 25950*v^3 + 21975*v^4 + 
              199200*v^5 + 77600*v^6 + 199200*v^7 + 21975*v^8 + 25950*v^9 - 
              2622*v^10 - 978*v^11 + 63*v^12) + 240*(1 + tc)^2*v^3*
             (10*v^3 + 10*tc^10*v^3 - 4*tc*v^2*(9 + 11*v + 9*v^2) - 
              4*tc^9*v^2*(9 + 11*v + 9*v^2) + 3*tc^2*v*(15 + 54*v + 76*v^2 + 
                54*v^3 + 15*v^4) + 3*tc^8*v*(15 + 54*v + 76*v^2 + 54*v^3 + 
                15*v^4) - 60*tc^5*(4 + 21*v + 48*v^2 + 64*v^3 + 48*v^4 + 
                21*v^5 + 4*v^6) - 2*tc^3*(10 + 105*v + 264*v^2 + 386*v^3 + 
                264*v^4 + 105*v^5 + 10*v^6) - 2*tc^7*(10 + 105*v + 264*v^2 + 
                386*v^3 + 264*v^4 + 105*v^5 + 10*v^6) + tc^4*(100 + 555*v + 
                1434*v^2 + 1826*v^3 + 1434*v^4 + 555*v^5 + 100*v^6) + 
              tc^6*(100 + 555*v + 1434*v^2 + 1826*v^3 + 1434*v^4 + 555*v^5 + 
                100*v^6))*Log[1 + tc] - 60*(v + tc^2*v - tc*(1 + v^2))^4*
             (10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 - 6*v + v^2) + 
              4*tc^3*v*(1 - 6*v + v^2) + tc^2*(1 - 6*v + 22*v^2 - 6*v^3 + 
                v^4))*Log[tc - v] - 60*(10*v^6 + 10*tc^12*v^6 - 
              12*tc*v^5*(3 + 2*v + 3*v^2) - 12*tc^11*v^5*(3 + 2*v + 3*v^2) + 
              15*tc^2*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) + 
              15*tc^10*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) - 
              60*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
              60*tc^7*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
              20*tc^3*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + 
                v^6) - 20*tc^9*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 
                6*v^5 + v^6) + 30*tc^4*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 
                18*v^4 + 6*v^5 + 2*v^6) + 30*tc^8*v^3*(2 + 6*v + 18*v^2 + 
                17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) + tc^6*(1 - 6*v + 6*v^2 + 
                450*v^3 + 825*v^4 + 3360*v^5 + 2400*v^6 + 3840*v^7 + 
                975*v^8 + 750*v^9 - 6*v^10 + 6*v^11 - v^12))*Log[v] - 
            60*(v + tc^2*v - tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 
              4*tc*v*(1 - 6*v + v^2) + 4*tc^3*v*(1 - 6*v + v^2) + 
              tc^2*(1 - 6*v + 22*v^2 - 6*v^3 + v^4))*Log[1 - tc*v] + 
            10800*tc^6*v^3*(2 + 3*v + 12*v^2 + 8*v^3 + 12*v^4 + 3*v^5 + 
              2*v^6)*Log[\[Mu]^2/mb^2]) + 2880*v^3*(10*v^3 + 10*tc^12*v^3 - 
            12*tc*v^2*(3 + 2*v + 3*v^2) - 12*tc^11*v^2*(3 + 2*v + 3*v^2) + 
            15*tc^2*v*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) + 
            15*tc^10*v*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) - 
            60*tc^5*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            60*tc^7*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            20*tc^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) - 
            20*tc^9*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) + 
            30*tc^4*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) + 
            30*tc^8*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) - 
            tc^6*(20 + 525*v + 726*v^2 + 1534*v^3 + 726*v^4 + 525*v^5 + 
              20*v^6))*PolyLog[2, -tc] + 2880*v^3*(10*v^3 + 10*tc^12*v^3 - 
            12*tc*v^2*(3 + 2*v + 3*v^2) - 12*tc^11*v^2*(3 + 2*v + 3*v^2) + 
            15*tc^2*v*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) + 
            15*tc^10*v*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) - 
            60*tc^5*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            60*tc^7*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            20*tc^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) - 
            20*tc^9*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) + 
            30*tc^4*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) + 
            30*tc^8*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) + 
            tc^6*(140 + 435*v + 906*v^2 + 1154*v^3 + 906*v^4 + 435*v^5 + 
              140*v^6))*PolyLog[2, tc] + 360*(20*v^6 + 20*tc^12*v^6 - 
            24*tc*v^5*(3 + 2*v + 3*v^2) - 24*tc^11*v^5*(3 + 2*v + 3*v^2) + 
            30*tc^2*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) + 
            30*tc^10*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) - 
            120*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            120*tc^7*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            40*tc^3*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) - 
            40*tc^9*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) + 
            60*tc^4*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
              2*v^6) + 60*tc^8*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 
              6*v^5 + 2*v^6) + tc^6*(1 - 6*v + 6*v^2 + 330*v^3 + 645*v^4 + 
              2280*v^5 + 1720*v^6 + 2280*v^7 + 645*v^8 + 330*v^9 + 6*v^10 - 
              6*v^11 + v^12))*PolyLog[2, v/tc] - 360*(20*v^6 + 20*tc^12*v^6 - 
            24*tc*v^5*(3 + 2*v + 3*v^2) - 24*tc^11*v^5*(3 + 2*v + 3*v^2) + 
            30*tc^2*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) + 
            30*tc^10*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) - 
            120*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            120*tc^7*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + v^6) - 
            40*tc^3*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) - 
            40*tc^9*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) + 
            60*tc^4*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
              2*v^6) + 60*tc^8*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 
              6*v^5 + 2*v^6) + tc^6*(1 - 6*v + 6*v^2 + 330*v^3 + 645*v^4 + 
              2280*v^5 + 1720*v^6 + 2280*v^7 + 645*v^8 + 330*v^9 + 6*v^10 - 
              6*v^11 + v^12))*PolyLog[2, tc*v]))/(900*tc^6)))/(3*Pi)) - 
  v^9*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^3*
   (4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
          65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
          4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
          8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^2 + 
    4*aVR^2*c\[Delta]VR^2*v^6*
     (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 
          8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 2*v^4) + 
          3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 24*(1 + 3*v^2 + v^4)*Log[tc])^
      2 - (8*aVR*c\[Delta]VR*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
       3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
          21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
          20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
          5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
            5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
          6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
       8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]))/tc^3 - 
    (4*aVR^2*c\[Delta]VR^2*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
       3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
          45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
          4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 
          15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 
            2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc]))/
     tc^3 + 2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
         20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
         5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
           5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
         6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
      8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
     (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
           4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
        72*v*Log[tc]) + aVR^2*v^3*
       (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
           4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
      6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
        (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + (1 + v^2)/tc^2 - 
        tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
      6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
           8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 
           3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*Log[tc])) - 
    (16*aVR*c\[Delta]VR*v^4*\[Alpha]s*
      (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
          21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
          20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
          5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
            5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
          6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
       8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
      (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*tc*
           v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
          12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*v^2 + 
            13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
       6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 
         3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
       4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
           3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
          Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*(16*v^3 - 16*tc^6*v^3 - 
         9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
         9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
         36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
         tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
       Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
         150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
         6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 
         24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
           3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
           3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - 
           tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
           3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 
           3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
       48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
         tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
        PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
        PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
         6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
         tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
       6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 
         6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*
        PolyLog[2, tc*v]))/(9*Pi*tc^3) - 
    (8*aVR^2*c\[Delta]VR^2*v*\[Alpha]s*
      ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
          45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
          4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 
          15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 
            2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc])*
      (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*tc*
           v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
          12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*v^2 + 
            13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
       6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 
         3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
       4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
           3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
          Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*(16*v^3 - 16*tc^6*v^3 - 
         9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
         9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
         36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
         tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
       Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
         150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
         6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 
         24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
           3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
           3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - 
           tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
           3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 
           3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
       48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
         tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
        PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
        PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
         6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
         tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
       6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 
         6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*
        PolyLog[2, tc*v]))/(9*Pi*tc^3) + 
    (v^3*\[Alpha]s*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
          21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
          20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
          5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
            5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
          6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
       8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (9*Pi*tc^4) + (aVR*c\[Delta]VR*\[Alpha]s*
      ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
          45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
          4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 
          15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 
            2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc])*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (18*Pi*tc^4) + 
    (\[Alpha]s*((4*aT^2*v^3*(((-1 + tc^2)*(2*v^3 + 2*tc^10*v^3 - 
             12*tc*(v^2 + v^4) - 12*tc^9*(v^2 + v^4) + 
             tc^2*v*(21 + 74*v^2 + 21*v^4) + tc^8*v*(21 + 74*v^2 + 21*v^4) + 
             tc^4*v*(69 + 164*v^2 + 69*v^4) + tc^6*v*(69 + 164*v^2 + 69*
                v^4) - 12*tc^3*(1 + 11*v^2 + 11*v^4 + v^6) - 
             12*tc^7*(1 + 11*v^2 + 11*v^4 + v^6) + 24*tc^5*(1 + 12*v^2 + 12*
                v^4 + v^6)))/tc^6 - 120*v*(3 + 8*v^2 + 3*v^4)*Log[tc]))/3 + 
       2*aVR^2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
            21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
            20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
            5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
              5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
            6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
         8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
       (aS^2*v^3*(((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*
              (3 - 2*v + 3*v^2) - 12*tc^9*v^2*(3 - 2*v + 3*v^2) + 
             5*tc^2*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) + 
             5*tc^8*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) - 
             4*tc^3*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) - 
             4*tc^7*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) + 
             8*tc^5*(5 - 30*v + 48*v^2 - 82*v^3 + 48*v^4 - 30*v^5 + 5*v^6) - 
             5*tc^4*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6) - 
             5*tc^6*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6)))/
           tc^6 + 120*(2 - 3*v + 12*v^2 - 8*v^3 + 12*v^4 - 3*v^5 + 2*v^6)*
           Log[tc]))/10 + 6*aP^2*v^3*
        (((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*(3 + 2*v + 3*v^2) - 
            12*tc^9*v^2*(3 + 2*v + 3*v^2) + 5*tc^2*v*(9 + 18*v + 26*v^2 + 
              18*v^3 + 9*v^4) + 5*tc^8*v*(9 + 18*v + 26*v^2 + 18*v^3 + 
              9*v^4) - 4*tc^3*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
              5*v^6) - 4*tc^7*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
              5*v^6) + 8*tc^5*(5 + 30*v + 48*v^2 + 82*v^3 + 48*v^4 + 30*v^5 + 
              5*v^6) + 5*tc^4*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
              12*v^6) + 5*tc^6*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
              12*v^6)))/(60*tc^6) - 2*(2 + 3*v + 12*v^2 + 8*v^3 + 12*v^4 + 
           3*v^5 + 2*v^6)*Log[tc]))*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (18*Pi*tc^4) - (4*aVR^2*c\[Delta]VR^2*v^4*\[Alpha]s*
      (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
       3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (v*(24*(153 - 40*Pi^2)*v^4 - 24*(153 + 40*Pi^2)*tc^10*v^4 + 
         18*(-769 + 200*Pi^2)*tc*v^3*(1 + v^2) + 18*(769 + 200*Pi^2)*tc^9*v^3*
          (1 + v^2) + 240*Pi^2*tc^5*v*(10 + 240*v + 15*v^2 + 672*v^3 + 
           15*v^4 + 240*v^5 + 10*v^6) + 6*tc^6*(223 - 25*(-959 + 96*Pi^2)*
            v^2 - 8*(-8427 + 800*Pi^2)*v^4 - 25*(-959 + 96*Pi^2)*v^6 + 
           223*v^8) - 6*tc^4*(223 + 25*(959 + 96*Pi^2)*v^2 + 
           8*(8427 + 800*Pi^2)*v^4 + 25*(959 + 96*Pi^2)*v^6 + 223*v^8) - 
         2*tc^2*v^2*(-9417 - 23014*v^2 - 9417*v^4 + 2400*Pi^2*
            (1 + 3*v^2 + v^4)) - 2*tc^8*v^2*(9417 + 23014*v^2 + 9417*v^4 + 
           2400*Pi^2*(1 + 3*v^2 + v^4)) + 3*tc^3*v*(1 + v^2)*
          (-3193 - 6832*v^2 - 3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4)) + 
         3*tc^7*v*(1 + v^2)*(3193 + 6832*v^2 + 3193*v^4 + 
           800*Pi^2*(1 + 8*v^2 + v^4))) + 360*(4*v^5 + 4*tc^10*v^5 + 
         20*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
         15*tc*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 
         20*tc^2*(v^3 + 3*v^5 + v^7) + 20*tc^8*(v^3 + 3*v^5 + v^7) - 
         10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 10*tc^7*(v^2 + 9*v^4 + 9*v^6 + 
           v^8) + tc^5*(1 - 135*v^2 - 1040*v^4 - 1040*v^6 - 135*v^8 + v^10))*
        Log[tc]^2 - 24*v^2*Log[1 - tc]*(288*v^3 - 288*tc^10*v^3 - 
         1125*tc*(v^2 + v^4) + 1125*tc^9*(v^2 + v^4) + 
         800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 
         900*tc^3*(1 + 5*v^2 + 5*v^4 + v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + 
           v^6) - 60*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
           15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
           20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
           20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
           10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*(10 - 80*v + 105*v^2 - 
             224*v^3 + 105*v^4 - 80*v^5 + 10*v^6))*Log[tc]) - 
       24*v^2*(288*v^3 - 288*tc^10*v^3 - 1125*tc*(v^2 + v^4) + 
         1125*tc^9*(v^2 + v^4) + 800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 
         800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 900*tc^3*(1 + 5*v^2 + 5*v^4 + 
           v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + v^6))*Log[1 + tc] + 
       6*Log[tc - v]*(288*v^5 - 288*tc^10*v^5 - 75*tc*v^4*(19 + 11*v^2) + 
         75*tc^9*v^4*(11 + 19*v^2) + 400*tc^2*v^3*(7 + 10*v^2 + v^4) + 
         300*tc^3*v^2*(-9 - 25*v^2 - 5*v^4 + 3*v^6) + 
         300*tc^7*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) - 
         400*tc^8*(v^3 + 10*v^5 + 7*v^7) - 1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + 
           v^8) - 1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 
         tc^5*(-163 - 2875*v^2 - 4000*v^4 + 4000*v^6 + 2875*v^8 + 163*v^10) + 
         60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
          Log[v]) + 6*(288*v^5 - 288*tc^10*v^5 + 75*tc^9*v^4*(19 + 11*v^2) - 
         75*tc*v^4*(11 + 19*v^2) - 400*tc^8*v^3*(7 + 10*v^2 + v^4) - 
         300*tc^7*v^2*(-9 - 25*v^2 - 5*v^4 + 3*v^6) - 
         300*tc^3*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) + 
         400*tc^2*(v^3 + 10*v^5 + 7*v^7) + 1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + 
           v^8) + 1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 
         tc^5*(163 + 2875*v^2 + 4000*v^4 - 4000*v^6 - 2875*v^8 - 163*v^10))*
        Log[1 - tc*v] + 6*Log[tc]*(360*v^5 - 1368*tc^10*v^5 + 
         20*tc^2*v^3*(39 + 68*v^2 + 39*v^4) - 20*tc^8*v^3*
          (441 + 1132*v^2 + 441*v^4) - 1140*tc*(v^4 + v^6) + 
         5610*tc^9*(v^4 + v^6) + 30*tc^3*v^2*(29 + 325*v^2 + 325*v^4 + 
           29*v^6) + 30*tc^7*v^2*(209 + 1225*v^2 + 1225*v^4 + 209*v^6) - 
         60*tc^4*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) - 
         60*tc^6*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) + 
         tc^5*(163 + 2875*v^2 + 8800*v^4 + 8800*v^6 + 2875*v^8 + 163*v^10) + 
         240*v^2*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
           15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
           20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
           20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
           10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*(10 + 80*v + 105*v^2 + 
             224*v^3 + 105*v^4 + 80*v^5 + 10*v^6))*Log[1 + tc] - 
         60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
          Log[tc - v] - 60*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*
            (3 + 8*v^2 + 3*v^4) + 20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
           15*tc*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 
           20*tc^2*(v^3 + 3*v^5 + v^7) + 20*tc^8*(v^3 + 3*v^5 + v^7) - 
           10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 10*tc^7*(v^2 + 9*v^4 + 
             9*v^6 + v^8) - tc^5*(-1 + 75*v^2 + 320*v^4 + 160*v^6 + 5*v^8 + 
             v^10))*Log[v] - 60*(tc + 4*v + 4*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^4*Log[1 - tc*v]) - 
       6*Log[v]*((1 - tc^2)*v*(288*v^4 + 288*tc^8*v^4 - 
           45*tc*v^3*(27 + 23*v^2) - 45*tc^7*v^3*(27 + 23*v^2) + 
           4*tc^2*v^2*(445 + 1072*v^2 + 355*v^4) + 4*tc^6*v^2*
            (445 + 1072*v^2 + 355*v^4) - 15*tc^3*v*(62 + 351*v^2 + 399*v^4 + 
             58*v^6) - 15*tc^5*v*(62 + 351*v^2 + 399*v^4 + 58*v^6) + 
           4*tc^4*(-15 - 380*v^2 + 1072*v^4 + 1180*v^6 + 15*v^8)) + 
         60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
          Log[1 - tc*v]) + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
         15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 
         20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
         20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) + 
         tc^5*(-10 + 80*v - 15*v^2 + 224*v^3 - 15*v^4 + 80*v^5 - 10*v^6) - 
         10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + 
           v^6))*PolyLog[2, -tc] + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
         15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 
         20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
         20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) - 
         10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + 
           v^6) - tc^5*(10 + 80*v + 15*v^2 + 224*v^3 + 15*v^4 + 80*v^5 + 
           10*v^6))*PolyLog[2, tc] + 360*(8*v^5 + 8*tc^10*v^5 + 
         40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
         30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 
         40*tc^2*(v^3 + 3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 
         20*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + 
           v^8) + tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
        PolyLog[2, v/tc] - 360*(8*v^5 + 8*tc^10*v^5 + 
         40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
         30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 
         40*tc^2*(v^3 + 3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 
         20*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + 
           v^8) + tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
        PolyLog[2, tc*v]))/(225*Pi*tc^8) + 
    (\[Alpha]s*(-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
            25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
            25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
            4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
          (20*tc^5) + 18*(v + v^3)*Log[tc]) - 16*aT^2*v^3*
        (((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 
            25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
            tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
            2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[tc]) + 
       aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
             15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
             15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*
              (2 - v + 5*v^2 - v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*
                v^3 + 5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
             4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
         24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
       aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
             15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 
             15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*
              (2 + v + 5*v^2 + v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*
                v^3 + 5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
             4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
         24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc]))*
      (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
          3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*
           v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
            15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 8*(901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - 2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 
            8*(-43487 + 4200*Pi^2)*v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
          2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
             v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
          2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 
            9*(349 - 942*v^2 + 349*v^4)) + 2*tc^2*v^2*
           (800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*(349 - 942*v^2 + 349*v^4)))) + 
       120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
         75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
           5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
        (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4) - 
         60*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 
           420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 480*v^4) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*
          Log[tc]) - 8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4))*
        Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 
         225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
         400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
          (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 
           9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
         3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
           1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
       2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
         225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
         400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
          (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*
          (9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
           2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
         tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
           1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
        ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
           45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
             1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
           15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
       2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
           60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
           36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
             549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
           60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
           60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
           tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 36775*v^8 + 
             1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
         60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
             3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
             5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
         tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
         tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(1350*Pi*tc^5) - 
    (4*aVR*c\[Delta]VR*v^3*\[Alpha]s*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
       3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
         6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*v^4*
          (1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 2028*v^4 + 
           180*v^6) + 6*tc^7*(1 + v^2)*(247 - 5*(-3617 + 360*Pi^2)*v^2 - 
           21*(-9019 + 800*Pi^2)*v^4 - 5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         6*tc^5*(1 + v^2)*(247 + 5*(3617 + 360*Pi^2)*v^2 + 
           21*(9019 + 800*Pi^2)*v^4 + 5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         3*tc^8*v*(3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*
            v^4 + (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^4*v*(3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*
            v^4 + (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^10*v^3*(-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*
            (2 + 7*v^2 + 2*v^4)) + 3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 
           1200*Pi^2*(2 + 7*v^2 + 2*v^4)) - 4*tc^9*v^2*(1 + v^2)*
          (300*Pi^2*(3 + 35*v^2 + 3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 
         4*tc^3*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 
           7*(358 - 709*v^2 + 358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 
         15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 
         21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 
           1675*v^8 + v^10 + v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
        (350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
         1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
         3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
           10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
         200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 
         60*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 
           2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 676*v^4 - 180*v^5 + 
             60*v^6))*Log[tc]) + 24*v^3*(350*v^3 - 350*tc^12*v^3 - 
         1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 
         3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
         225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*
          (10 + 31*v^2 + 10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
       6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
         72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*v^4) - 
         225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 200*tc^3*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*v^4 - 46*v^6 - 11*v^8) - 
         450*tc^8*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) + 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(307 + 11117*v^2 + 43625*v^4 - 43625*v^8 - 11117*v^10 - 
           307*v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*(31 + 11*v^2) - 
         72*tc*v^5*(11 + 31*v^2) + 225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 
         225*tc^2*v^4*(-5 + 31*v^2 + 25*v^4) + 200*tc^9*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
         450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
           307*v^12))*Log[1 - tc*v] + 6*Log[v]*
        ((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 
           42*tc^9*v^4*(41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 
             363*v^4) + 5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 
           2*tc^3*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 
           2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 
           5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 15*v^10)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) + 6*Log[tc]*
        (tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
           30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*
            (583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*
            (1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
           9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 3390*v^4 + 
             1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 
             2761*v^6 + 166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 
             9791*v^6 + 1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 
             9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) + 
           tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 66125*v^8 + 
             11117*v^10 + 307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
           21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
             60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
          (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
           3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
           tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
         60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
           15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
             10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
           15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
            (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
             3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
           tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
          Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
         21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
         15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
           10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) - tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, -tc] - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 
         15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) + tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, tc] - 360*(10*v^6 + 10*tc^12*v^6 + 
         30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, v/tc] + 
       360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
           10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
         30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, tc*v]))/(2025*Pi*tc^9) + 
    (\[Alpha]s*(4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + 
            tc^6*v - 4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/
          tc^4 - 72*v*Log[tc]) + aVR^2*v^3*
        (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
            4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
       6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
         (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + (1 + v^2)/tc^2 - 
         tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
       6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
            8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 
            3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*Log[tc]))*
      (v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
         6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*v^4*
          (1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 2028*v^4 + 
           180*v^6) + 6*tc^7*(1 + v^2)*(247 - 5*(-3617 + 360*Pi^2)*v^2 - 
           21*(-9019 + 800*Pi^2)*v^4 - 5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         6*tc^5*(1 + v^2)*(247 + 5*(3617 + 360*Pi^2)*v^2 + 
           21*(9019 + 800*Pi^2)*v^4 + 5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         3*tc^8*v*(3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*
            v^4 + (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^4*v*(3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*
            v^4 + (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^10*v^3*(-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*
            (2 + 7*v^2 + 2*v^4)) + 3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 
           1200*Pi^2*(2 + 7*v^2 + 2*v^4)) - 4*tc^9*v^2*(1 + v^2)*
          (300*Pi^2*(3 + 35*v^2 + 3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 
         4*tc^3*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 
           7*(358 - 709*v^2 + 358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 
         15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 
         21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 
           1675*v^8 + v^10 + v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
        (350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
         1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
         3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
           10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
         200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 
         60*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 
           2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 676*v^4 - 180*v^5 + 
             60*v^6))*Log[tc]) + 24*v^3*(350*v^3 - 350*tc^12*v^3 - 
         1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 
         3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
         225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*
          (10 + 31*v^2 + 10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
       6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
         72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*v^4) - 
         225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 200*tc^3*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*v^4 - 46*v^6 - 11*v^8) - 
         450*tc^8*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) + 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(307 + 11117*v^2 + 43625*v^4 - 43625*v^8 - 11117*v^10 - 
           307*v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*(31 + 11*v^2) - 
         72*tc*v^5*(11 + 31*v^2) + 225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 
         225*tc^2*v^4*(-5 + 31*v^2 + 25*v^4) + 200*tc^9*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
         450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
           307*v^12))*Log[1 - tc*v] + 6*Log[v]*
        ((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 
           42*tc^9*v^4*(41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 
             363*v^4) + 5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 
           2*tc^3*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 
           2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 
           5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 15*v^10)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) + 6*Log[tc]*
        (tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
           30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*
            (583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*
            (1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
           9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 3390*v^4 + 
             1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 
             2761*v^6 + 166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 
             9791*v^6 + 1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 
             9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) + 
           tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 66125*v^8 + 
             11117*v^10 + 307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
           21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
             60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
          (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
           3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
           tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
         60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
           15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
             10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
           15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
            (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
             3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
           tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
          Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
         21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
         15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
           10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) - tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, -tc] - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 
         15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) + tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, tc] - 360*(10*v^6 + 10*tc^12*v^6 + 
         30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, v/tc] + 
       360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
           10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
         30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, tc*v]))/(2025*Pi*tc^6) + 
    (2*v^3*\[Alpha]s*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
          21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
          20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
          5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
            5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
          6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
       8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
      ((aVR^2*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (6*tc^4) - (aP^2*(-(v*(3*(-111 + 16*Pi^2)*v^3 + 3*(111 + 16*Pi^2)*
              tc^8*v^3 + 48*Pi^2*tc^4*v^2*(20 + 31*v + 20*v^2) + 
             tc^6*v*(-11 + 64*(26 + 3*Pi^2)*v + 8*(-29 + 24*Pi^2)*v^2 + 64*
                (26 + 3*Pi^2)*v^3 - 11*v^4) + tc^2*v*(11 + 64*(-26 + 3*Pi^2)*
                v + 8*(29 + 24*Pi^2)*v^2 + 64*(-26 + 3*Pi^2)*v^3 + 11*v^4) - 
             2*tc^5*(17 - 104*v + 4*(-275 + 24*Pi^2)*v^2 + 16*(-245 + 
                 12*Pi^2)*v^3 + 4*(-275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) + 
             2*tc^3*(17 - 104*v - 4*(275 + 24*Pi^2)*v^2 - 16*(245 + 12*Pi^2)*
                v^3 - 4*(275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) - 
             2*tc*v^2*(32*Pi^2*(1 + v)^2 - 9*(23 + 64*v + 23*v^2)) - 
             2*tc^7*v^2*(32*Pi^2*(1 + v)^2 + 9*(23 + 64*v + 23*v^2)))) + 
          24*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 12*tc^3*v^3*
             (1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 4*tc^7*v^3*(1 + v)^2 + 
            12*tc^2*v^3*(1 + v + v^2) + 12*tc^6*v^3*(1 + v + v^2) + 
            tc^4*(1 - 4*v + 4*v^2 + 156*v^3 + 132*v^4 + 156*v^5 + 4*v^6 - 
              4*v^7 + v^8))*Log[tc]^2 - 8*v^3*Log[1 - tc]*(45*v - 45*tc^8*v - 
            64*tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 
            72*tc^6*(3 + v + 3*v^2) - 12*(-1 + tc)^4*(3*v + 3*tc^4*v - 
              4*tc*(1 - v + v^2) - 4*tc^3*(1 - v + v^2) - 2*tc^2*(2 - 5*v + 
                2*v^2))*Log[tc]) - 8*v^3*(45*v - 45*tc^8*v - 
            64*tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 
            72*tc^6*(3 + v + 3*v^2))*Log[1 + tc] + 2*Log[tc - v]*
           (45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(7 + 8*v + v^2) + 
            16*tc^7*v^3*(1 + 8*v + 7*v^2) - 72*tc^2*v^2*(-1 - 5*v - v^2 - 
              v^3 + v^4) - 72*tc^6*v^2*(-1 + v + v^2 + 5*v^3 + v^4) + 
            144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) + 144*tc^5*v^2*
             (-2 - v + v^3 + 2*v^4) + tc^4*(-5 + 56*v + 88*v^2 + 216*v^3 - 
              216*v^5 - 88*v^6 - 56*v^7 + 5*v^8) + 
            12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
              2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
              tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[v]) + 
          2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 + 8*v + v^2) - 
            16*tc*v^3*(1 + 8*v + 7*v^2) + 72*tc^6*v^2*(-1 - 5*v - v^2 - v^3 + 
              v^4) + 72*tc^2*v^2*(-1 + v + v^2 + 5*v^3 + v^4) - 
            144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) - 144*tc^5*v^2*
             (-2 - v + v^3 + 2*v^4) + tc^4*(5 - 56*v - 88*v^2 - 216*v^3 + 
              216*v^5 + 88*v^6 + 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
          2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*(19 + 
                68*v + 49*v^2) - 4*tc^5*v^2*(19 + 68*v + 49*v^2) + 
              3*tc^2*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
              3*tc^4*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
              4*tc^3*(-3 + 12*v + 23*v^2 + 40*v^3 + 17*v^4 - 12*v^5 + 
                3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 
                4*v + v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
             Log[1 - tc*v]) + 36*(1 - tc^2)*v^3*(3*v + 3*tc^6*v - 
            4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
            3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2))*
           Log[\[Mu]^2/mb^2] + 2*Log[tc]*(5*tc^4 - 4*tc^3*(3 + 14*tc + 
              3*tc^2)*v - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 39*tc^4)*
             v^2 + 12*tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 82*tc^4 - 
              100*tc^5 + 35*tc^6)*v^3 + 6*(9 - 48*tc - 104*tc^2 + 608*tc^3 + 
              72*tc^4 + 608*tc^5 - 176*tc^6 + 80*tc^7 - 36*tc^8)*v^4 + 
            12*tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 82*tc^4 - 100*tc^5 + 
              35*tc^6)*v^5 - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 
              39*tc^4)*v^6 - 4*tc^3*(3 + 14*tc + 3*tc^2)*v^7 + 5*tc^4*v^8 + 
            48*(1 + tc)^2*v^3*(3*v + 3*tc^6*v - 2*tc*(2 + 7*v + 2*v^2) - 
              2*tc^5*(2 + 7*v + 2*v^2) - 12*tc^3*(4 + 7*v + 4*v^2) + 
              tc^2*(20 + 37*v + 20*v^2) + tc^4*(20 + 37*v + 20*v^2))*
             Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 
                4*v + v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
             Log[tc - v] - 12*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 
              12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 
              4*tc^7*v^3*(1 + v)^2 + 12*tc^2*v^3*(1 + v + v^2) + 
              12*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 84*v^3 + 
                60*v^4 + 156*v^5 - 4*v^6 + 4*v^7 - v^8))*Log[v] - 
            12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
              2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
              tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[1 - tc*v] + 
            432*tc^4*v^3*(2 + v + 2*v^2)*Log[\[Mu]^2/mb^2]) + 
          192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 12*tc^3*(1 + v)^2 - 
            12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 12*tc^2*(1 + v + v^2) + 
            12*tc^6*(1 + v + v^2) - tc^4*(4 + 35*v + 4*v^2))*
           PolyLog[2, -tc] + 192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 
            12*tc^3*(1 + v)^2 - 12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 
            12*tc^2*(1 + v + v^2) + 12*tc^6*(1 + v + v^2) + 
            tc^4*(28 + 29*v + 28*v^2))*PolyLog[2, tc] + 
          24*(6*v^4 + 6*tc^8*v^4 - 8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*
             (1 + v)^2 - 24*tc^5*v^3*(1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 
            24*tc^2*v^3*(1 + v + v^2) + 24*tc^6*v^3*(1 + v + v^2) + 
            tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 
              4*v^7 + v^8))*PolyLog[2, v/tc] - 24*(6*v^4 + 6*tc^8*v^4 - 
            8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 24*tc^5*v^3*
             (1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*(1 + v + v^2) + 
            24*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 
              48*v^4 + 60*v^5 + 4*v^6 - 4*v^7 + v^8))*PolyLog[2, tc*v]))/
        (12*tc^4) - (aS^2*(v*(3*(111 - 16*Pi^2)*v^3 - 3*(111 + 16*Pi^2)*tc^8*
             v^3 - 144*Pi^2*tc^4*v^2*(4 - 11*v + 4*v^2) - 
            tc^2*v*(11 - 64*(-26 + 3*Pi^2)*v + 8*(29 + 24*Pi^2)*v^2 - 
              64*(-26 + 3*Pi^2)*v^3 + 11*v^4) + tc^6*v*
             (11 + 64*(26 + 3*Pi^2)*v - 8*(-29 + 24*Pi^2)*v^2 + 
              64*(26 + 3*Pi^2)*v^3 + 11*v^4) + 2*tc^5*(17 + 104*v + 
              4*(-275 + 24*Pi^2)*v^2 + (3920 - 192*Pi^2)*v^3 + 
              4*(-275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) - 
            2*tc^3*(17 + 104*v - 4*(275 + 24*Pi^2)*v^2 + 16*(245 + 12*Pi^2)*v^
                3 - 4*(275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) + 
            2*tc*v^2*(32*Pi^2*(-1 + v)^2 - 9*(23 - 64*v + 23*v^2)) + 
            2*tc^7*v^2*(32*Pi^2*(-1 + v)^2 + 9*(23 - 64*v + 23*v^2))) + 
          24*(-4*tc*(-1 + v)^2*v^3 - 12*tc^3*(-1 + v)^2*v^3 - 
            12*tc^5*(-1 + v)^2*v^3 - 4*tc^7*(-1 + v)^2*v^3 + 3*v^4 + 
            3*tc^8*v^4 - 12*tc^2*v^3*(1 - v + v^2) - 12*tc^6*v^3*
             (1 - v + v^2) + tc^4*(1 + 4*v + 4*v^2 - 156*v^3 + 132*v^4 - 
              156*v^5 + 4*v^6 + 4*v^7 + v^8))*Log[tc]^2 + 
          8*v^3*Log[1 - tc]*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 
            45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2) + 
            12*(-1 + tc)^2*(3*v + 3*tc^6*v + tc^2*(-20 + 37*v - 20*v^2) + 
              tc^4*(-20 + 37*v - 20*v^2) - 2*tc*(2 - 7*v + 2*v^2) - 
              2*tc^5*(2 - 7*v + 2*v^2) - 12*tc^3*(4 - 7*v + 4*v^2))*
             Log[tc]) + 8*v^3*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 
            45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2))*
           Log[1 + tc] + 2*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 
            16*tc*v^3*(7 - 8*v + v^2) + 16*tc^7*v^3*(1 - 8*v + 7*v^2) - 
            72*tc^6*v^2*(-1 - v + v^2 - 5*v^3 + v^4) - 72*tc^2*v^2*
             (-1 + 5*v - v^2 + v^3 + v^4) - 144*tc^3*v^2*(-2 + v - v^3 + 
              2*v^4) - 144*tc^5*v^2*(-2 + v - v^3 + 2*v^4) + 
            tc^4*(-5 - 56*v + 88*v^2 - 216*v^3 + 216*v^5 - 88*v^6 + 56*v^7 + 
              5*v^8) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
              2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + v^2) + 
              tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*Log[v]) + 
          2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 - 8*v + v^2) - 
            16*tc*v^3*(1 - 8*v + 7*v^2) + 72*tc^2*v^2*(-1 - v + v^2 - 5*v^3 + 
              v^4) + 72*tc^6*v^2*(-1 + 5*v - v^2 + v^3 + v^4) + 
            144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) + 144*tc^5*v^2*
             (-2 + v - v^3 + 2*v^4) + tc^4*(5 + 56*v - 88*v^2 + 216*v^3 - 
              216*v^5 + 88*v^6 - 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
          2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*(19 - 
                68*v + 49*v^2) - 4*tc^5*v^2*(19 - 68*v + 49*v^2) + 
              3*tc^2*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
              3*tc^4*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
              4*tc^3*(-3 - 12*v + 23*v^2 - 40*v^3 + 17*v^4 + 12*v^5 + 
                3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 
                4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
             Log[1 - tc*v]) - 36*(1 - tc^2)*v^3*(4*tc*(-1 + v)^2 - 
            8*tc^3*(-1 + v)^2 + 4*tc^5*(-1 + v)^2 - 3*v - 3*tc^6*v + 
            3*tc^2*(4 - v + 4*v^2) + 3*tc^4*(4 - v + 4*v^2))*
           Log[\[Mu]^2/mb^2] + 2*Log[tc]*(54*v^4 - 216*tc^8*v^4 + 
            36*tc*v^3*(1 + 8*v + v^2) + 60*tc^7*v^3*(7 - 8*v + 7*v^2) - 
            6*tc^6*v^2*(13 - 200*v + 176*v^2 - 200*v^3 + 13*v^4) - 
            6*tc^2*v^2*(13 + 16*v + 104*v^2 + 16*v^3 + 13*v^4) - 
            12*tc^3*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + v^6) - 
            12*tc^5*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + v^6) + 
            tc^4*(5 + 56*v - 88*v^2 - 1512*v^3 + 432*v^4 - 1512*v^5 - 
              88*v^6 + 56*v^7 + 5*v^8) + 48*(1 + tc)^4*v^3*(3*v + 3*tc^4*v - 
              4*tc*(1 + v + v^2) - 4*tc^3*(1 + v + v^2) + 2*tc^2*(2 + 5*v + 
                2*v^2))*Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 
                4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
             Log[tc - v] + 12*(4*tc*(-1 + v)^2*v^3 + 12*tc^3*(-1 + v)^2*v^3 + 
              12*tc^5*(-1 + v)^2*v^3 + 4*tc^7*(-1 + v)^2*v^3 - 3*v^4 - 
              3*tc^8*v^4 + 12*tc^2*v^3*(1 - v + v^2) + 12*tc^6*v^3*(1 - v + 
                v^2) + tc^4*(-1 - 4*v - 4*v^2 + 84*v^3 - 60*v^4 + 156*v^5 + 
                4*v^6 + 4*v^7 + v^8))*Log[v] - 12*(v + tc^2*v - tc*(1 + v^2))^
              2*(3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 
              2*tc^3*v*(1 + 4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + 
                v^4))*Log[1 - tc*v] - 432*tc^4*v^3*(2 - v + 2*v^2)*
             Log[\[Mu]^2/mb^2]) - 192*v^3*(4*tc*(-1 + v)^2 + 
            12*tc^3*(-1 + v)^2 + 12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 
            3*v - 3*tc^8*v + 12*tc^2*(1 - v + v^2) + 12*tc^6*(1 - v + v^2) + 
            tc^4*(28 - 29*v + 28*v^2))*PolyLog[2, -tc] - 
          192*v^3*(4*tc*(-1 + v)^2 + 12*tc^3*(-1 + v)^2 + 
            12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 3*v - 3*tc^8*v + 
            tc^4*(-4 + 35*v - 4*v^2) + 12*tc^2*(1 - v + v^2) + 
            12*tc^6*(1 - v + v^2))*PolyLog[2, tc] - 
          24*(8*tc*(-1 + v)^2*v^3 + 24*tc^3*(-1 + v)^2*v^3 + 
            24*tc^5*(-1 + v)^2*v^3 + 8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 
            6*tc^8*v^4 + 24*tc^2*v^3*(1 - v + v^2) + 24*tc^6*v^3*
             (1 - v + v^2) - tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 
              60*v^5 + 4*v^6 + 4*v^7 + v^8))*PolyLog[2, v/tc] + 
          24*(8*tc*(-1 + v)^2*v^3 + 24*tc^3*(-1 + v)^2*v^3 + 
            24*tc^5*(-1 + v)^2*v^3 + 8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 
            6*tc^8*v^4 + 24*tc^2*v^3*(1 - v + v^2) + 24*tc^6*v^3*
             (1 - v + v^2) - tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 
              60*v^5 + 4*v^6 + 4*v^7 + v^8))*PolyLog[2, tc*v]))/(12*tc^4) + 
       (2*aT^2*(v*((-11 + 16*Pi^2)*v^3 + (11 + 16*Pi^2)*tc^8*v^3 - 
            2*(-37 + 32*Pi^2)*tc*v^2*(1 + v^2) - 2*(37 + 32*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(16 + 5*v + 16*v^2) - 
            6*tc^5*(1 + v^2)*(9 + (-309 + 32*Pi^2)*v^2 + 9*v^4) + 
            6*tc^3*(1 + v^2)*(9 - (309 + 32*Pi^2)*v^2 + 9*v^4) + 
            5*tc^2*v*(21 + 8*(-21 + 8*Pi^2)*v^2 + 21*v^4) - 
            5*tc^6*v*(21 - 8*(21 + 8*Pi^2)*v^2 + 21*v^4)) - 
          24*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 
            12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
            tc^4*(3 - 4*v^2 + 252*v^4 - 4*v^6 + 3*v^8))*Log[tc]^2 + 
          8*v^3*Log[1 - tc]*(15*v + 312*tc^2*v - 312*tc^6*v - 15*tc^8*v - 
            64*tc*(1 + v^2) + 64*tc^7*(1 + v^2) - 12*(v + 20*tc^2*v + 
              20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
              12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(32 - 42*v + 
                32*v^2))*Log[tc]) + 8*v^3*(15*v + 312*tc^2*v - 312*tc^6*v - 
            15*tc^8*v - 64*tc*(1 + v^2) + 64*tc^7*(1 + v^2))*Log[1 + tc] - 
          2*Log[tc - v]*(15*v^4 - 15*tc^8*v^4 - 32*tc*v^3*(3 + v^2) - 
            24*tc^2*v^2*(-5 - 13*v^2 + 5*v^4) - 24*tc^6*v^2*
             (-5 + 13*v^2 + 5*v^4) + 32*tc^7*(v^3 + 3*v^5) + 
            48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 48*tc^5*v*
             (-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(9 + 296*v^2 - 296*v^6 - 
              9*v^8) + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*
             Log[v]) - 2*(15*v^4 - 15*tc^8*v^4 + 32*tc^7*v^3*(3 + v^2) + 
            24*tc^6*v^2*(-5 - 13*v^2 + 5*v^4) + 24*tc^2*v^2*
             (-5 + 13*v^2 + 5*v^4) - 32*tc*(v^3 + 3*v^5) - 
            48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) - 48*tc^5*v*
             (-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(-9 - 296*v^2 + 296*v^6 + 
              9*v^8))*Log[1 - tc*v] + 2*Log[v]*
           (-((-1 + tc^2)*v*(9*v^3 + 9*tc^6*v^3 + 4*tc*v^2*(-21 + v^2) + 4*
                tc^5*v^2*(-21 + v^2) + 9*tc^2*v*(-2 + 25*v^2 + 2*v^4) + 9*
                tc^4*v*(-2 + 25*v^2 + 2*v^4) + 4*tc^3*(-9 + 45*v^2 - 
                 101*v^4 + 9*v^6))) + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + 
              tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 
              12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v]) + 
          12*(1 - tc^2)*v^3*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
            4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2))*
           Log[\[Mu]^2/mb^2] + 2*Log[tc]*(6*v^4 + 96*tc^8*v^4 + 
            6*tc^2*v^2*(23 - 8*v^2 + 23*v^4) + 6*tc^6*v^2*(23 + 304*v^2 + 
              23*v^4) - 12*tc*(v^3 + v^5) - 396*tc^7*(v^3 + v^5) - 
            12*tc^3*(v + 122*v^3 + 122*v^5 + v^7) - 
            12*tc^5*(v + 122*v^3 + 122*v^5 + v^7) + 
            tc^4*(9 + 296*v^2 + 528*v^4 + 296*v^6 + 9*v^8) - 
            48*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 
              12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) - 
              2*tc^4*(16 + 21*v + 16*v^2))*Log[1 + tc] + 
            12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*
             Log[tc - v] + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 36*v^4 + 4*v^6 - 3*v^8))*
             Log[v] + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*
             Log[1 - tc*v] + 432*tc^4*v^4*Log[\[Mu]^2/mb^2]) - 
          192*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v + 
            tc^4*(-16 + 15*v - 16*v^2) - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
            12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
          192*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 
            12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + 
            tc^4*(16 + 15*v + 16*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 2*tc^8*v^4 - 
            8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 24*tc^5*(v^3 + v^5) - 
            8*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*
           PolyLog[2, v/tc] + 24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 
            2*tc^8*v^4 - 8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 
            24*tc^5*(v^3 + v^5) - 8*tc^7*(v^3 + v^5) + 
            tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, tc*v]))/
        (3*tc^4)))/(3*Pi) + (4*aVR*c\[Delta]VR*v^3*\[Alpha]s*
      (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
          16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 2*v^4) + 
          3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 24*(1 + 3*v^2 + v^4)*Log[tc])*
      ((aVR*c\[Delta]VR*(v^2*(3*(-63 + 16*Pi^2)*v^3 + 3*(63 + 16*Pi^2)*tc^8*
             v^3 - 2*(-255 + 64*Pi^2)*tc*v^2*(1 + v^2) - 2*(255 + 64*Pi^2)*
             tc^7*v^2*(1 + v^2) + 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 
              2*v^4) + 2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 
              35*v^4) - 2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 
              35*v^4) + tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 
                4*v^2 + v^4)) + tc^6*v*(389 + 856*v^2 + 389*v^4 + 
              96*Pi^2*(1 + 4*v^2 + v^4))) - 24*(3*v^5 + 3*tc^8*v^5 - 
            8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 24*tc^5*(v^4 + v^6) - 
            8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 4*v^5 + v^7) + 
            6*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 80*v^3 - 288*v^5 - 
              80*v^7 + v^9))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 
            36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4) - 
            12*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
              24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + 
                v^4) + 6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 
                32*v^3 + 6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
            128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 
            36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*
           Log[1 + tc] - 2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 
            16*tc*v^3*(11 + 5*v^2) + 16*tc^7*v^3*(5 + 11*v^2) - 
            36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 36*tc^6*v^2*(-1 + 8*v^2 + 
              7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
            144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
            tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 
            12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
             Log[v]) - 2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
            16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
            36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
              2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
            tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
          2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 4*tc*v^2*(35 + 
                29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 3*tc^2*v*(38 + 111*v^2 + 
                34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 34*v^4) - 4*tc^3*(-3 - 
                13*v^2 + 77*v^4 + 3*v^6)) + 12*(tc + 3*v + 3*tc^2*v + tc*v^2)*
             (v + tc^2*v - tc*(1 + v^2))^3*Log[1 - tc*v]) - 
          2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 6*tc^6*v^2*(113 + 328*v^2 + 
                113*v^4) - 108*tc*(v^3 + v^5) + 660*tc^7*(v^3 + v^5) - 
              30*tc^2*(v^2 + 8*v^4 + v^6) + 12*tc^3*v*(13 + 200*v^2 + 
                200*v^4 + 13*v^6) + 12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 
                13*v^6) - tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 23*v^8)) + 
            48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
              24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + 
                v^4) + 6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 
                32*v^3 + 6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + 
              tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 
            12*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
              24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 
                4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + tc^4*v*(-1 + 
                44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
            12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
             Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
            24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
            6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
            tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*PolyLog[2, -tc] - 
          192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
            24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
            6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 
              6*v^4))*PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 
            16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
            16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
            12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
              32*v^7 + v^9))*PolyLog[2, v/tc] + 24*(6*v^5 + 6*tc^8*v^5 - 
            16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
            16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
            12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
              32*v^7 + v^9))*PolyLog[2, tc*v]))/(3*tc^4) + 
       (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
            3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
             tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
              15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
             (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
            2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*v^
                4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
            2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^
                4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
            2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
              9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
           60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
             3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
           20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
             5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
          (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
               480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
         8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
           19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
           5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
           1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
         2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
           225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 
           400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*
            (-9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
             19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
           tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
             1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
         2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
           225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
           400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
            (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
             10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
           tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
             1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
          ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
              (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
             4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
              (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*
                v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*
                v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*
                v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
         2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
             60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
             36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*
                v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*
                v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*
                v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
               36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 2368*v^2 + 
               990*v^3 + 480*v^4))*Log[1 + tc] + 
           60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
             27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
              (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
           60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*
                v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
            (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
             2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
             tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
         960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
           tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
         120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
            (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
           150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
           150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
             5*v^8 + 9*v^10))*PolyLog[2, tc*v])/(900*tc^5)))/(3*Pi) - 
    4*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
         65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
     (-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
           65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
           4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
           8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc]) - 
      16*aT^2*v^3*(((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 
           25*tc^3*(v + v^3) - 25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
           tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
           2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[tc]) + 
      2*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
           8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
           3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
        24*(1 + 3*v^2 + v^4)*Log[tc]) + 
      aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
            15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
              v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) + 
            2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
            4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
        24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
      aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 
            15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
              v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) + 
            2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
            4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
        24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc]) + 
      (\[Alpha]s*((aVR*c\[Delta]VR*(v^2*(3*(-63 + 16*Pi^2)*v^3 + 
              3*(63 + 16*Pi^2)*tc^8*v^3 - 2*(-255 + 64*Pi^2)*tc*v^2*(1 + 
                v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*(1 + v^2) + 
              48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
              2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
              2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
              tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + 
              tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
            24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
              24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 
                4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
            8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
              128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
              36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
                8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                 (1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
                  6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
              128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 
                3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*Log[1 + tc] - 
            2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(11 + 5*v^2) + 
              16*tc^7*v^3*(5 + 11*v^2) - 36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 
              36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 
                2*v^4 + v^6) + 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
              tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 12*(tc + 3*v + 
                3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[v]) - 
            2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
              16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
              36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
                2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
              tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
            2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 4*tc*v^2*
                 (35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 3*tc^2*v*
                 (38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 34*v^4) - 
                4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 12*(tc + 3*v + 
                3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[
                1 - tc*v]) - 2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 
                6*tc^6*v^2*(113 + 328*v^2 + 113*v^4) - 108*tc*(v^3 + v^5) + 
                660*tc^7*(v^3 + v^5) - 30*tc^2*(v^2 + 8*v^4 + v^6) + 
                12*tc^3*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) + 12*tc^5*v*
                 (13 + 200*v^2 + 200*v^4 + 13*v^6) - tc^4*(23 + 224*v^2 + 
                  360*v^4 + 224*v^6 + 23*v^8)) + 48*v^3*(3*v^2 + 3*tc^8*v^2 - 
                8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                 (1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 32*v^3 + 
                  6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*
               (v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 12*(3*v^5 + 
                3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
                24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*
                 (v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + 
                tc^4*v*(-1 + 44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
              12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                3*Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 
              8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
              8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 
                4*v^2 + v^4) + tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*
             PolyLog[2, -tc] - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
              24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
              6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
              tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 6*v^4))*PolyLog[2, tc] - 
            24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + 
                v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
              12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, v/tc] + 
            24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + 
                v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
              12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, tc*v]))/
          (3*tc^4) + (aP^2*(v*(12*(273 - 40*Pi^2)*v^4 - 12*(273 + 40*Pi^2)*tc^
                10*v^4 + 240*Pi^2*tc^5*v^2*(50 + 155*v + 191*v^2 + 155*v^3 + 
                50*v^4) + tc^7*v*(-73 + 25*(821 + 96*Pi^2)*v + 
                75*(-55 + 64*Pi^2)*v^2 + 200*(179 + 48*Pi^2)*v^3 + 
                75*(-55 + 64*Pi^2)*v^4 + 25*(821 + 96*Pi^2)*v^5 - 73*v^6) + 
              tc^3*v*(73 + 25*(-821 + 96*Pi^2)*v + 75*(55 + 64*Pi^2)*v^2 + 
                200*(-179 + 48*Pi^2)*v^3 + 75*(55 + 64*Pi^2)*v^4 + 
                25*(-821 + 96*Pi^2)*v^5 + 73*v^6) - 2*tc^6*(103 - 875*v + 
                75*(-189 + 16*Pi^2)*v^2 + 100*(-859 + 48*Pi^2)*v^3 + 
                8*(-9103 + 600*Pi^2)*v^4 + 100*(-859 + 48*Pi^2)*v^5 + 
                75*(-189 + 16*Pi^2)*v^6 - 875*v^7 + 103*v^8) + 
              2*tc^4*(103 - 875*v - 75*(189 + 16*Pi^2)*v^2 - 
                100*(859 + 48*Pi^2)*v^3 - 8*(9103 + 600*Pi^2)*v^4 - 
                100*(859 + 48*Pi^2)*v^5 - 75*(189 + 16*Pi^2)*v^6 - 875*v^7 + 
                103*v^8) + 6*tc*v^3*(200*Pi^2*(1 + v + v^2) - 
                3*(447 + 575*v + 447*v^2)) + 6*tc^9*v^3*(200*Pi^2*
                 (1 + v + v^2) + 3*(447 + 575*v + 447*v^2)) + 
              2*tc^2*v^2*(-400*Pi^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
                3*(857 + 4625*v + 2544*v^2 + 4625*v^3 + 857*v^4)) - 
              2*tc^8*v^2*(400*Pi^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
                3*(857 + 4625*v + 2544*v^2 + 4625*v^3 + 857*v^4))) + 
            120*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 + v + v^2) - 
              15*tc^9*v^4*(1 + v + v^2) - 30*tc^3*v^3*(1 + 2*v + 4*v^2 + 
                2*v^3 + v^4) - 30*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
              30*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 30*tc^6*v^3*(1 + 
                4*v + 4*v^2 + 4*v^3 + v^4) + 10*tc^2*v^3*(1 + 4*v + 5*v^2 + 
                4*v^3 + v^4) + 10*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
              tc^5*(1 - 5*v + 5*v^2 + 400*v^3 + 640*v^4 + 1440*v^5 + 
                640*v^6 + 400*v^7 + 5*v^8 - 5*v^9 + v^10))*Log[tc]^2 - 
            8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 + v + 
                v^2) + 1125*tc^9*v*(1 + v + v^2) + 400*tc^2*(2 + 8*v + 
                7*v^2 + 8*v^3 + 2*v^4) - 400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 
                2*v^4) - 900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 
              900*tc^7*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) - 60*(-1 + tc)^4*(
                6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 - 3*v + 5*v^2) - 
                3*tc^5*v*(5 - 3*v + 5*v^2) + 10*tc^3*(1 - 5*v + 5*v^2 - 
                  5*v^3 + v^4) + 10*tc^2*(1 - 2*v + 5*v^2 - 2*v^3 + v^4) + 
                10*tc^4*(1 - 2*v + 5*v^2 - 2*v^3 + v^4))*Log[tc]) - 
            8*v^3*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 + v + v^2) + 
              1125*tc^9*v*(1 + v + v^2) + 400*tc^2*(2 + 8*v + 7*v^2 + 8*v^3 + 
                2*v^4) - 400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
              900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 900*tc^7*(3 + 
                2*v + 8*v^2 + 2*v^3 + 3*v^4))*Log[1 + tc] + 
            2*Log[tc - v]*(432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*(7 + 5*v + 
                3*v^2) + 225*tc^9*v^4*(3 + 5*v + 7*v^2) + 400*tc^2*v^3*(5 + 
                11*v + 7*v^2 + 5*v^3 - v^4) - 400*tc^8*v^3*(-1 + 5*v + 
                7*v^2 + 11*v^3 + 5*v^4) + 900*tc^3*v^2*(-1 - 7*v - 5*v^2 - 
                8*v^3 + v^4 + v^5 + v^6) - 3600*tc^4*v^2*(-1 - v - 2*v^2 + 
                2*v^4 + v^5 + v^6) - 3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + 
                v^5 + v^6) + 900*tc^7*v^2*(-1 - v - v^2 + 8*v^3 + 5*v^4 + 
                7*v^5 + v^6) + tc^5*(43 - 575*v - 1225*v^2 - 5600*v^3 - 
                3200*v^4 + 3200*v^6 + 5600*v^7 + 1225*v^8 + 575*v^9 - 
                43*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 
                6*tc^4*v^2 + 3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + 
                  v^2) + tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[v]) + 
            2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 + 5*v + 3*v^2) - 
              225*tc*v^4*(3 + 5*v + 7*v^2) + 400*tc^8*v^3*(-5 - 11*v - 
                7*v^2 - 5*v^3 + v^4) + 400*tc^2*v^3*(-1 + 5*v + 7*v^2 + 
                11*v^3 + 5*v^4) + 900*tc^3*v^2*(1 + v + v^2 - 8*v^3 - 5*v^4 - 
                7*v^5 - v^6) - 900*tc^7*v^2*(-1 - 7*v - 5*v^2 - 8*v^3 + v^4 + 
                v^5 + v^6) + 3600*tc^4*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + 
                v^6) + 3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
              tc^5*(-43 + 575*v + 1225*v^2 + 5600*v^3 + 3200*v^4 - 3200*v^6 - 
                5600*v^7 - 1225*v^8 - 575*v^9 + 43*v^10))*Log[1 - tc*v] - 
            2*Log[v]*((1 - tc^2)*v*(972*v^4 + 972*tc^8*v^4 - 45*tc*v^3*
                 (43 + 55*v + 67*v^2) - 45*tc^7*v^3*(43 + 55*v + 67*v^2) + 
                4*tc^2*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) + 
                4*tc^6*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) - 
                15*tc^3*v*(-2 + 190*v + 199*v^2 + 1005*v^3 + 371*v^4 + 
                  530*v^5 + 2*v^6) - 15*tc^5*v*(-2 + 190*v + 199*v^2 + 
                  1005*v^3 + 371*v^4 + 530*v^5 + 2*v^6) - 4*tc^4*
                 (-15 + 75*v + 370*v^2 + 1225*v^3 + 1082*v^4 + 775*v^5 + 
                  130*v^6 - 75*v^7 + 15*v^8)) + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 - 5*v + 
                  v^2) + 3*tc^3*v*(1 - 5*v + v^2) + tc^2*(1 - 5*v + 14*v^2 - 
                  5*v^3 + v^4))*Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*
             (6*v^2 + 6*tc^8*v^2 - 15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + 
                v^2) - 15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 
              15*tc^5*(2 + v + 5*v^2 + v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 
                18*v^2 + 20*v^3 + 5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 
                20*v^3 + 5*v^4) - 4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 
                5*v^4))*Log[\[Mu]^2/mb^2] + 2*Log[tc]*(540*v^5 - 
              2052*tc^10*v^5 - 180*tc*v^4*(2 + 15*v + 2*v^2) + 
              90*tc^9*v^4*(71 + 45*v + 71*v^2) - 180*tc^2*v^3*(6 - 25*v + 
                27*v^2 - 25*v^3 + 6*v^4) - 60*tc^8*v^3*(98 + 245*v + 
                361*v^2 + 245*v^3 + 98*v^4) + 30*tc^3*v^2*(31 + 25*v + 
                495*v^2 + 440*v^3 + 495*v^4 + 25*v^5 + 31*v^6) + 
              30*tc^7*v^2*(31 + 565*v + 855*v^2 + 1880*v^3 + 855*v^4 + 
                565*v^5 + 31*v^6) + 60*tc^4*v*(1 - 65*v - 240*v^2 - 
                1330*v^3 - 1118*v^4 - 1330*v^5 - 240*v^6 - 65*v^7 + v^8) + 
              60*tc^6*v*(1 - 65*v - 240*v^2 - 1330*v^3 - 1118*v^4 - 
                1330*v^5 - 240*v^6 - 65*v^7 + v^8) - tc^5*(43 - 575*v - 
                1225*v^2 + 16000*v^3 + 9400*v^4 + 54000*v^5 + 9400*v^6 + 
                16000*v^7 - 1225*v^8 - 575*v^9 + 43*v^10) + 240*(1 + tc)^2*v^
                3*(6*v^2 + 6*tc^8*v^2 + 60*tc^4*(1 + v)^2*(2 + 3*v + 2*v^2) - 
                3*tc*v*(5 + 9*v + 5*v^2) - 3*tc^7*v*(5 + 9*v + 5*v^2) + 
                2*tc^2*(5 + 35*v + 49*v^2 + 35*v^3 + 5*v^4) + 2*tc^6*
                 (5 + 35*v + 49*v^2 + 35*v^3 + 5*v^4) - tc^3*(50 + 185*v + 
                  289*v^2 + 185*v^3 + 50*v^4) - tc^5*(50 + 185*v + 289*v^2 + 
                  185*v^3 + 50*v^4))*Log[1 + tc] - 60*(v + tc^2*v - 
                 tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 - 5*v + 
                  v^2) + 3*tc^3*v*(1 - 5*v + v^2) + tc^2*(1 - 5*v + 14*v^2 - 
                  5*v^3 + v^4))*Log[tc - v] - 60*(6*v^5 + 6*tc^10*v^5 - 
                15*tc*v^4*(1 + v + v^2) - 15*tc^9*v^4*(1 + v + v^2) - 
                30*tc^3*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 30*tc^7*v^3*
                 (1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 30*tc^4*v^3*(1 + 4*v + 
                  4*v^2 + 4*v^3 + v^4) + 30*tc^6*v^3*(1 + 4*v + 4*v^2 + 
                  4*v^3 + v^4) + 10*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + 
                  v^4) + 10*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
                tc^5*(-1 + 5*v - 5*v^2 - 220*v^3 - 280*v^4 - 900*v^5 - 
                  320*v^6 - 380*v^7 + 5*v^8 - 5*v^9 + v^10))*Log[v] - 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + v^2) + 
                tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[1 - tc*v] - 
              10800*tc^5*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[\[Mu]^2/mb^2]) + 
            960*v^3*(6*v^2 + 6*tc^10*v^2 - 15*tc*v*(1 + v + v^2) - 
              15*tc^9*v*(1 + v + v^2) - 30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + 
                v^4) - 30*tc^7*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
              30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 30*tc^6*(1 + 4*v + 
                4*v^2 + 4*v^3 + v^4) + 10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + 
                v^4) + 10*tc^8*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
              tc^5*(10 + 175*v + 131*v^2 + 175*v^3 + 10*v^4))*
             PolyLog[2, -tc] + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
              15*tc*v*(1 + v + v^2) - 15*tc^9*v*(1 + v + v^2) - 
              30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 30*tc^7*(1 + 2*v + 
                4*v^2 + 2*v^3 + v^4) + 30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + 
                v^4) + 30*tc^6*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
              10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 10*tc^8*(1 + 4*v + 
                5*v^2 + 4*v^3 + v^4) - tc^5*(70 + 145*v + 221*v^2 + 145*v^3 + 
                70*v^4))*PolyLog[2, tc] + 120*(12*v^5 + 12*tc^10*v^5 - 
              30*tc*v^4*(1 + v + v^2) - 30*tc^9*v^4*(1 + v + v^2) - 
              60*tc^3*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 60*tc^7*v^3*(1 + 
                2*v + 4*v^2 + 2*v^3 + v^4) + 60*tc^4*v^3*(1 + 4*v + 4*v^2 + 
                4*v^3 + v^4) + 60*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
              20*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 20*tc^8*v^3*(1 + 
                4*v + 5*v^2 + 4*v^3 + v^4) - tc^5*(1 - 5*v + 5*v^2 + 
                160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 160*v^7 + 5*v^8 - 
                5*v^9 + v^10))*PolyLog[2, v/tc] - 
            120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 + v + v^2) - 
              30*tc^9*v^4*(1 + v + v^2) - 60*tc^3*v^3*(1 + 2*v + 4*v^2 + 
                2*v^3 + v^4) - 60*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
              60*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 60*tc^6*v^3*(1 + 
                4*v + 4*v^2 + 4*v^3 + v^4) + 20*tc^2*v^3*(1 + 4*v + 5*v^2 + 
                4*v^3 + v^4) + 20*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
              tc^5*(1 - 5*v + 5*v^2 + 160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 
                160*v^7 + 5*v^8 - 5*v^9 + v^10))*PolyLog[2, tc*v]))/
          (150*tc^5) + (aS^2*(-(v*(12*(-273 + 40*Pi^2)*v^4 + 12*
                (273 + 40*Pi^2)*tc^10*v^4 - 240*Pi^2*tc^5*v^2*(30 - 165*v + 
                 161*v^2 - 165*v^3 + 30*v^4) - tc^3*v*(73 - 
                 25*(-821 + 96*Pi^2)*v + 75*(55 + 64*Pi^2)*v^2 - 
                 200*(-179 + 48*Pi^2)*v^3 + 75*(55 + 64*Pi^2)*v^4 - 
                 25*(-821 + 96*Pi^2)*v^5 + 73*v^6) + tc^7*v*(73 + 
                 25*(821 + 96*Pi^2)*v - 75*(-55 + 64*Pi^2)*v^2 + 
                 200*(179 + 48*Pi^2)*v^3 - 75*(-55 + 64*Pi^2)*v^4 + 
                 25*(821 + 96*Pi^2)*v^5 + 73*v^6) + 2*tc^6*(103 + 875*v + 
                 75*(-189 + 16*Pi^2)*v^2 - 100*(-859 + 48*Pi^2)*v^3 + 
                 8*(-9103 + 600*Pi^2)*v^4 - 100*(-859 + 48*Pi^2)*v^5 + 
                 75*(-189 + 16*Pi^2)*v^6 + 875*v^7 + 103*v^8) - 2*tc^4*
                (103 + 875*v - 75*(189 + 16*Pi^2)*v^2 + 100*(859 + 48*Pi^2)*
                  v^3 - 8*(9103 + 600*Pi^2)*v^4 + 100*(859 + 48*Pi^2)*v^5 - 
                 75*(189 + 16*Pi^2)*v^6 + 875*v^7 + 103*v^8) - 6*tc*v^3*
                (200*Pi^2*(1 - v + v^2) - 3*(447 - 575*v + 447*v^2)) - 6*tc^9*
                v^3*(200*Pi^2*(1 - v + v^2) + 3*(447 - 575*v + 447*v^2)) + 2*
                tc^2*v^2*(400*Pi^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) - 
                 3*(857 - 4625*v + 2544*v^2 - 4625*v^3 + 857*v^4)) + 2*tc^8*
                v^2*(400*Pi^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
                 3*(857 - 4625*v + 2544*v^2 - 4625*v^3 + 857*v^4)))) + 
            120*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 - v + v^2) - 
              15*tc^9*v^4*(1 - v + v^2) + 30*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                4*v^3 + v^4) + 30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
              10*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 10*tc^8*v^3*(1 - 
                4*v + 5*v^2 - 4*v^3 + v^4) + 30*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                2*v^3 + v^4) + 30*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
              tc^5*(1 + 5*v + 5*v^2 - 400*v^3 + 640*v^4 - 1440*v^5 + 
                640*v^6 - 400*v^7 + 5*v^8 + 5*v^9 + v^10))*Log[tc]^2 - 
            8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 - v + 
                v^2) + 1125*tc^9*v*(1 - v + v^2) + 400*tc^2*(2 - 8*v + 
                7*v^2 - 8*v^3 + 2*v^4) - 400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 
                2*v^4) + 900*tc^3*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 
              900*tc^7*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 60*(-1 + tc)^2*(
                6*v^2 + 6*tc^8*v^2 + 60*tc^4*(-1 + v)^2*(2 - 3*v + 2*v^2) - 
                3*tc*v*(5 - 9*v + 5*v^2) - 3*tc^7*v*(5 - 9*v + 5*v^2) + 
                2*tc^2*(5 - 35*v + 49*v^2 - 35*v^3 + 5*v^4) + 2*tc^6*
                 (5 - 35*v + 49*v^2 - 35*v^3 + 5*v^4) + tc^3*(50 - 185*v + 
                  289*v^2 - 185*v^3 + 50*v^4) + tc^5*(50 - 185*v + 289*v^2 - 
                  185*v^3 + 50*v^4))*Log[tc]) - 8*v^3*(432*v^2 - 
              432*tc^10*v^2 - 1125*tc*v*(1 - v + v^2) + 1125*tc^9*v*(1 - v + 
                v^2) + 400*tc^2*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) - 
              400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) + 900*tc^3*(3 - 
                2*v + 8*v^2 - 2*v^3 + 3*v^4) - 900*tc^7*(3 - 2*v + 8*v^2 - 
                2*v^3 + 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*
             (432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*(7 - 5*v + 3*v^2) + 
              225*tc^9*v^4*(3 - 5*v + 7*v^2) + 400*tc^8*v^3*(1 + 5*v - 
                7*v^2 + 11*v^3 - 5*v^4) - 400*tc^2*v^3*(-5 + 11*v - 7*v^2 + 
                5*v^3 + v^4) + 900*tc^7*v^2*(-1 + v - v^2 - 8*v^3 + 5*v^4 - 
                7*v^5 + v^6) + 900*tc^3*v^2*(-1 + 7*v - 5*v^2 + 8*v^3 + v^4 - 
                v^5 + v^6) + 3600*tc^4*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + 
                v^6) + 3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
              tc^5*(43 + 575*v - 1225*v^2 + 5600*v^3 - 3200*v^4 + 3200*v^6 - 
                5600*v^7 + 1225*v^8 - 575*v^9 - 43*v^10) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
                tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[v]) + 
            2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 - 5*v + 3*v^2) - 
              225*tc*v^4*(3 - 5*v + 7*v^2) + 400*tc^8*v^3*(-5 + 11*v - 
                7*v^2 + 5*v^3 + v^4) + 400*tc^2*v^3*(-1 - 5*v + 7*v^2 - 
                11*v^3 + 5*v^4) - 900*tc^3*v^2*(-1 + v - v^2 - 8*v^3 + 
                5*v^4 - 7*v^5 + v^6) - 900*tc^7*v^2*(-1 + 7*v - 5*v^2 + 
                8*v^3 + v^4 - v^5 + v^6) - 3600*tc^4*v^2*(-1 + v - 2*v^2 + 
                2*v^4 - v^5 + v^6) - 3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - 
                v^5 + v^6) + tc^5*(-43 - 575*v + 1225*v^2 - 5600*v^3 + 
                3200*v^4 - 3200*v^6 + 5600*v^7 - 1225*v^8 + 575*v^9 + 
                43*v^10))*Log[1 - tc*v] - 2*Log[v]*((1 - tc^2)*v*(972*v^4 + 
                972*tc^8*v^4 - 45*tc*v^3*(43 - 55*v + 67*v^2) - 45*tc^7*v^3*
                 (43 - 55*v + 67*v^2) + 4*tc^2*v^2*(230 - 1325*v + 1618*v^2 - 
                  2075*v^3 + 620*v^4) + 4*tc^6*v^2*(230 - 1325*v + 1618*v^2 - 
                  2075*v^3 + 620*v^4) - 15*tc^3*v*(-2 - 190*v + 199*v^2 - 
                  1005*v^3 + 371*v^4 - 530*v^5 + 2*v^6) - 15*tc^5*v*
                 (-2 - 190*v + 199*v^2 - 1005*v^3 + 371*v^4 - 530*v^5 + 
                  2*v^6) - 4*tc^4*(-15 - 75*v + 370*v^2 - 1225*v^3 + 
                  1082*v^4 - 775*v^5 + 130*v^6 + 75*v^7 + 15*v^8)) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
                tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[1 - tc*v]) + 
            180*(1 - tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*(1 - v + v^2) - 
              15*tc^7*v*(1 - v + v^2) + 15*tc^3*(2 - v + 5*v^2 - v^3 + 
                2*v^4) + 15*tc^5*(2 - v + 5*v^2 - v^3 + 2*v^4) + 
              2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) + 2*tc^6*(5 - 
                20*v + 18*v^2 - 20*v^3 + 5*v^4) - 4*tc^4*(5 - 20*v + 21*v^2 - 
                20*v^3 + 5*v^4))*Log[\[Mu]^2/mb^2] + 2*Log[tc]*
             (540*v^5 - 2052*tc^10*v^5 - 180*tc*v^4*(2 - 15*v + 2*v^2) + 
              90*tc^9*v^4*(71 - 45*v + 71*v^2) - 180*tc^2*v^3*(6 + 25*v + 
                27*v^2 + 25*v^3 + 6*v^4) - 60*tc^8*v^3*(98 - 245*v + 
                361*v^2 - 245*v^3 + 98*v^4) + 30*tc^7*v^2*(31 - 565*v + 
                855*v^2 - 1880*v^3 + 855*v^4 - 565*v^5 + 31*v^6) + 
              30*tc^3*v^2*(31 - 25*v + 495*v^2 - 440*v^3 + 495*v^4 - 25*v^5 + 
                31*v^6) + 60*tc^4*v*(1 + 65*v - 240*v^2 + 1330*v^3 - 
                1118*v^4 + 1330*v^5 - 240*v^6 + 65*v^7 + v^8) + 
              60*tc^6*v*(1 + 65*v - 240*v^2 + 1330*v^3 - 1118*v^4 + 
                1330*v^5 - 240*v^6 + 65*v^7 + v^8) + tc^5*(-43 - 575*v + 
                1225*v^2 + 16000*v^3 - 9400*v^4 + 54000*v^5 - 9400*v^6 + 
                16000*v^7 + 1225*v^8 - 575*v^9 - 43*v^10) + 240*(1 + tc)^4*v^
                3*(6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 + 3*v + 5*v^2) - 
                3*tc^5*v*(5 + 3*v + 5*v^2) + 10*tc^2*(1 + 2*v + 5*v^2 + 
                  2*v^3 + v^4) + 10*tc^4*(1 + 2*v + 5*v^2 + 2*v^3 + v^4) - 
                10*tc^3*(1 + 5*v + 5*v^2 + 5*v^3 + v^4))*Log[1 + tc] - 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
                tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[tc - v] - 
              60*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 - v + v^2) - 
                15*tc^9*v^4*(1 - v + v^2) + 30*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                  4*v^3 + v^4) + 30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + 
                  v^4) + 10*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
                10*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 30*tc^3*v^3*
                 (1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 30*tc^7*v^3*(1 - 2*v + 
                  4*v^2 - 2*v^3 + v^4) + tc^5*(-1 - 5*v - 5*v^2 + 220*v^3 - 
                  280*v^4 + 900*v^5 - 320*v^6 + 380*v^7 + 5*v^8 + 5*v^9 + 
                  v^10))*Log[v] - 60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 
                6*tc^4*v^2 + 3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + 
                  v^2) + tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[
                1 - tc*v] + 10800*tc^5*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[
                \[Mu]^2/mb^2]) + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
              15*tc*v*(1 - v + v^2) - 15*tc^9*v*(1 - v + v^2) + 
              30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 30*tc^6*(1 - 4*v + 
                4*v^2 - 4*v^3 + v^4) + 10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + 
                v^4) + 10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
              30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 30*tc^7*(1 - 2*v + 
                4*v^2 - 2*v^3 + v^4) + tc^5*(70 - 145*v + 221*v^2 - 145*v^3 + 
                70*v^4))*PolyLog[2, -tc] + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
              15*tc*v*(1 - v + v^2) - 15*tc^9*v*(1 - v + v^2) + 
              tc^5*(-10 + 175*v - 131*v^2 + 175*v^3 - 10*v^4) + 
              30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 30*tc^6*(1 - 4*v + 
                4*v^2 - 4*v^3 + v^4) + 10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + 
                v^4) + 10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
              30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 30*tc^7*(1 - 2*v + 
                4*v^2 - 2*v^3 + v^4))*PolyLog[2, tc] + 
            120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
              30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                4*v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
              20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 20*tc^8*v^3*(1 - 
                4*v + 5*v^2 - 4*v^3 + v^4) + 60*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                2*v^3 + v^4) + 60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
              tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
                160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, v/tc] - 
            120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
              30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                4*v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
              20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 20*tc^8*v^3*(1 - 
                4*v + 5*v^2 - 4*v^3 + v^4) + 60*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                2*v^3 + v^4) + 60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
              tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
                160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, tc*v]))/
          (150*tc^5) - (8*aT^2*(v*(6*(-29 + 40*Pi^2)*v^4 + 6*(29 + 40*Pi^2)*
               tc^10*v^4 - 48*(-26 + 25*Pi^2)*tc*v^3*(1 + v^2) - 
              48*(26 + 25*Pi^2)*tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(60 + 
                15*v + 328*v^2 + 15*v^3 + 60*v^4) - tc^3*(v + v^3)*(1749 + 
                8*(-1453 + 1200*Pi^2)*v^2 + 1749*v^4) + tc^7*(v + v^3)*(
                1749 - 8*(1453 + 1200*Pi^2)*v^2 + 1749*v^4) + 
              tc^4*(-78 + 200*(167 + 18*Pi^2)*v^2 + 256*(754 + 75*Pi^2)*v^4 + 
                200*(167 + 18*Pi^2)*v^6 - 78*v^8) + 2*tc^6*(39 + 
                100*(-167 + 18*Pi^2)*v^2 + 128*(-754 + 75*Pi^2)*v^4 + 
                100*(-167 + 18*Pi^2)*v^6 + 39*v^8) + 2*tc^2*v^2*(
                200*Pi^2*(3 + 17*v^2 + 3*v^4) - 3*(66 + 2147*v^2 + 66*v^4)) + 
              2*tc^8*v^2*(200*Pi^2*(3 + 17*v^2 + 3*v^4) + 3*(66 + 2147*v^2 + 
                  66*v^4))) - 120*(3*v^5 + 3*tc^10*v^5 + 15*tc^4*v^3*(3 + 
                16*v^2 + 3*v^4) + 15*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 
              5*tc^2*v^3*(3 + 17*v^2 + 3*v^4) + 5*tc^8*v^3*(3 + 17*v^2 + 
                3*v^4) - 15*tc*(v^4 + v^6) - 120*tc^3*(v^4 + v^6) - 
              120*tc^7*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 
                1440*v^4 + 1440*v^6 - 5*v^8 + 3*v^10))*Log[tc]^2 + 
            8*v^3*Log[1 - tc]*(216*v^2 - 216*tc^10*v^2 - 1125*tc*(v + v^3) - 
              7200*tc^3*(v + v^3) + 7200*tc^7*(v + v^3) + 1125*tc^9*(v + 
                v^3) + 200*tc^2*(6 + 31*v^2 + 6*v^4) - 200*tc^8*(6 + 31*v^2 + 
                6*v^4) - 60*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 
                120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
                15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
                5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) - 
                2*tc^5*(60 - 135*v + 328*v^2 - 135*v^3 + 60*v^4))*Log[tc]) + 
            8*v^3*(216*v^2 - 216*tc^10*v^2 - 1125*tc*(v + v^3) - 
              7200*tc^3*(v + v^3) + 7200*tc^7*(v + v^3) + 1125*tc^9*(v + 
                v^3) + 200*tc^2*(6 + 31*v^2 + 6*v^4) - 200*tc^8*(6 + 31*v^2 + 
                6*v^4))*Log[1 + tc] - 2*Log[tc - v]*(216*v^5 - 
              216*tc^10*v^5 - 225*tc*v^4*(7 + 3*v^2) + 225*tc^9*v^4*(3 + 
                7*v^2) - 100*tc^2*v^3*(-33 - 62*v^2 + 9*v^4) - 
              100*tc^8*v^3*(-9 + 62*v^2 + 33*v^4) + 900*tc^3*v^2*(-3 - 
                17*v^2 + v^4 + 3*v^6) + 900*tc^7*v^2*(-3 - v^2 + 17*v^4 + 
                3*v^6) - 900*tc^4*v*(-1 - 17*v^2 + 17*v^6 + v^8) - 
              900*tc^6*v*(-1 - 17*v^2 + 17*v^6 + v^8) + tc^5*(-141 - 
                6425*v^2 - 12600*v^4 + 12600*v^6 + 6425*v^8 + 141*v^10) + 
              60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
                9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                  6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                  7*v^4 + 3*v^6))*Log[v]) - 2*(216*v^5 - 216*tc^10*v^5 + 
              225*tc^9*v^4*(7 + 3*v^2) - 225*tc*v^4*(3 + 7*v^2) + 
              100*tc^8*v^3*(-33 - 62*v^2 + 9*v^4) + 100*tc^2*v^3*(-9 + 
                62*v^2 + 33*v^4) - 900*tc^7*v^2*(-3 - 17*v^2 + v^4 + 3*v^6) - 
              900*tc^3*v^2*(-3 - v^2 + 17*v^4 + 3*v^6) + 900*tc^4*v*(-1 - 
                17*v^2 + 17*v^6 + v^8) + 900*tc^6*v*(-1 - 17*v^2 + 17*v^6 + 
                v^8) + tc^5*(141 + 6425*v^2 + 12600*v^4 - 12600*v^6 - 
                6425*v^8 - 141*v^10))*Log[1 - tc*v] + 
            2*Log[v]*((1 - tc^2)*v*(126*v^4 + 126*tc^8*v^4 - 45*tc*v^3*
                 (29 + v^2) - 45*tc^7*v^3*(29 + v^2) + 2*tc^2*v^2*
                 (705 + 2038*v^2 + 45*v^4) + 2*tc^6*v^2*(705 + 2038*v^2 + 
                  45*v^4) - 15*tc^3*v*(-6 + 337*v^2 + 473*v^4 + 6*v^6) - 
                15*tc^5*v*(-6 + 337*v^2 + 473*v^4 + 6*v^6) - 4*tc^4*
                 (-45 + 735*v^2 - 2819*v^4 - 1785*v^6 + 45*v^8)) + 
              60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
                9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                  6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                  7*v^4 + 3*v^6))*Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*
             (v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 
              25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + tc^2*(5 + 26*v^2 + 
                5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 2*tc^4*(5 + 27*v^2 + 
                5*v^4))*Log[\[Mu]^2/mb^2] + 2*Log[tc]*(90*v^5 + 
              1386*tc^10*v^5 + 270*tc^2*v^3*(7 - v^2 + 7*v^4) + 
              30*tc^8*v^3*(303 + 1231*v^2 + 303*v^4) - 270*tc*(v^4 + v^6) - 
              7020*tc^9*(v^4 + v^6) - 30*tc^3*v^2*(93 + 475*v^2 + 475*v^4 + 
                93*v^6) - 30*tc^7*v^2*(93 + 1915*v^2 + 1915*v^4 + 93*v^6) + 
              30*tc^4*v*(24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) + 
              30*tc^6*v*(24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) - 
              tc^5*(141 + 6425*v^2 + 27900*v^4 + 27900*v^6 + 6425*v^8 + 
                141*v^10) - 240*v^3*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 
                120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
                15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
                5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) + 
                2*tc^5*(60 + 135*v + 328*v^2 + 135*v^3 + 60*v^4))*Log[
                1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 
                3*tc^6*v^3 - 9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + 
                tc^2*(-6*v + 37*v^3 - 6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - 
                tc^3*(3 + 7*v^2 + 7*v^4 + 3*v^6))*Log[tc - v] + 
              60*(3*v^5 + 3*tc^10*v^5 + 15*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
                15*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 5*tc^2*v^3*(3 + 17*v^2 + 
                  3*v^4) + 5*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 
                15*tc*(v^4 + v^6) - 120*tc^3*(v^4 + v^6) - 120*tc^7*
                 (v^4 + v^6) - 15*tc^9*(v^4 + v^6) + tc^5*(-3 + 5*v^2 - 
                  360*v^4 - 5*v^8 + 3*v^10))*Log[v] + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 9*tc*(v^2 + v^4) - 
                9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 6*v^5) + 
                tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 7*v^4 + 
                  3*v^6))*Log[1 - tc*v] - 10800*tc^5*v^4*(1 + v^2)*Log[
                \[Mu]^2/mb^2]) - 960*v^3*(3*v^2 + 3*tc^10*v^2 - 
              15*tc*(v + v^3) - 120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 
              15*tc^9*(v + v^3) + 15*tc^4*(3 + 16*v^2 + 3*v^4) + 
              15*tc^6*(3 + 16*v^2 + 3*v^4) + 5*tc^2*(3 + 17*v^2 + 3*v^4) + 
              5*tc^8*(3 + 17*v^2 + 3*v^4) + tc^5*(60 - 45*v + 328*v^2 - 
                45*v^3 + 60*v^4))*PolyLog[2, -tc] - 
            960*v^3*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 120*tc^3*(v + 
                v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
              15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
              5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) - 
              tc^5*(60 + 45*v + 328*v^2 + 45*v^3 + 60*v^4))*PolyLog[2, tc] - 
            120*(6*v^5 + 6*tc^10*v^5 + 30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
              30*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 
                3*v^4) + 10*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + 
                v^6) - 240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
              30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 
                5*v^8 + 3*v^10))*PolyLog[2, v/tc] + 
            120*(6*v^5 + 6*tc^10*v^5 + 30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
              30*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 
                3*v^4) + 10*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + 
                v^6) - 240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
              30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 
                5*v^8 + 3*v^10))*PolyLog[2, tc*v]))/(225*tc^5) + 
         (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
              3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
               tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*(
                13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
              2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                 v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*(
                800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                  349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
             60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*
                v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
              (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*
                v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
            (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 75*
                tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*
                tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*
                (3 + 16*v^2 + 3*v^4))*Log[tc]) - 
           8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
              (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
              (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
             1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
             1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
             3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
              (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*
                v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 
             225*tc^9*v^4*(41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 
             400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*
              (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 
               9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 
             3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*
              (-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*
                v^4 - 61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*
                (1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
               15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 4*tc^4*
                (-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 2*Log[tc]*
            (tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 60*tc^7*
                v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 36360*
                tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
                 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 
                 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
             240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
               60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
               tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*
              Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*
                v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*
                (9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
           960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
             420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
             60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
             20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
             tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
            PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 45*
                v^3 + 240*v^4))*PolyLog[2, tc] + 120*(48*v^5 + 48*tc^10*v^5 + 
             120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
              (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
             40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
             840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
             150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*
                v^8 + 9*v^10))*PolyLog[2, v/tc] - 
           120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
             150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
             840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
             tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
            PolyLog[2, tc*v])/(900*tc^5) + 
         (aVR^2*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 3*
                (-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
                tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                 1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                 8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
                (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 2*tc^6*
                (963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*v^4 + 
                 (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*
                (800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                   349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                 9*(349 - 942*v^2 + 349*v^4)))) + 
            120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
                5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
             (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
              19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + 
                v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 
                13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                  480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                 (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
            8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
              19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + 
                v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 
                13*v^2 + 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*
             (1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
              225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 
                21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
              1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*(
                -9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
                19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
              tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
                1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 
                24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
                2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                  9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
            2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
              225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 
                21*v^4) + 400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 
              1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(
                9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 
                19*v^6 + 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 
                2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 
                36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
            2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                 (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
                4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
                 (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 
                  1999*v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 
                  18*v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 
                  135*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 
                24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
                2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                  9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[
                1 - tc*v]) - 2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*
                 (69 + 98*v^2 + 69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 
                  687*v^4) - 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 
                30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 
                30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
                60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
                60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
                tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
                  36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
                75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 2368*v^2 + 
                  990*v^3 + 480*v^4))*Log[1 + tc] + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 
                27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 
                2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 
                  9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
                60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                  3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                 (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                 (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
                tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[
                v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                 (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
            960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
             PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
                45*v^3 + 240*v^4))*PolyLog[2, tc] + 
            120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + 
                v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
              150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
            120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + 
                v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
              150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(900*tc^5)))/(3*Pi))) + 
  v^6*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^2*
   ((16*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
        3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
      (2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
            21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
            20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
            5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
              5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
            6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
         8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
       (\[Alpha]s*(v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
            6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*
             v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 
              2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*
             (247 - 5*(-3617 + 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 
              5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*
             (247 + 5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 
              5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*
             (3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
              (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^4*v*
             (3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*v^4 + 
              (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^10*v^3*
             (-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 
            3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 
                2*v^4)) - 4*tc^9*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 4*tc^3*v^2*(1 + v^2)*
             (300*Pi^2*(3 + 35*v^2 + 3*v^4) + 7*(358 - 709*v^2 + 358*v^4))) - 
          360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
            15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
              10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
            15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
             (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
            21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
            tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 1675*v^8 + v^10 + v^12))*
           Log[tc]^2 + 24*v^3*Log[1 - tc]*(350*v^3 - 350*tc^12*v^3 - 
            1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 
            3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 
              2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 
            225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 200*tc^3*(6 + 55*v^2 + 
              55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 
            60*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + 
                v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 
                7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 
              15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 
                31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
                38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 
                676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
          24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
            1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
            3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
              10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
            200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*
             (6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
          6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
            72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*v^4) - 
            225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 200*tc^3*v^3*
             (36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(-24 + v^2 + 
              109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*v^4 - 
              46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 35*v^4 + 
              74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
              15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
              15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 43625*v^4 - 
              43625*v^8 - 11117*v^10 - 307*v^12) + 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + 
                v^6))*Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 
            72*tc^11*v^5*(31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 
            225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*
             (-5 + 31*v^2 + 25*v^4) + 200*tc^9*v^3*(36 + 109*v^2 + v^4 - 
              24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 36*v^6) + 
            450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
            450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
            1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
            1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
            tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
              307*v^12))*Log[1 - tc*v] + 6*Log[v]*
           ((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 
              42*tc^9*v^4*(41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 
                363*v^4) + 5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 
              2*tc^3*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 
              2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 
              5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
              5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
              4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
                15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
              3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
              tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
          6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
              30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*(583 + 
                2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*(1303 + 
                8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
              9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 
                3390*v^4 + 1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 
                2761*v^2 + 6540*v^4 + 2761*v^6 + 166*v^8) - 30*tc^4*v*(58 + 
                1453*v^2 + 9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) - 
              30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 1453*v^8 + 
                58*v^10) + tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 
                66125*v^8 + 11117*v^10 + 307*v^12)) - 
            240*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 2*tc^6*(60 + 180*v + 
                676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 60*v^6))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
              3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
              tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
            60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*Log[v] + 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + 
                v^6))*Log[1 - tc*v]) - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
            21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
             (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
            15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
              10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) - tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 
              60*v^6))*PolyLog[2, -tc] - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
            21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
             (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
            15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
              10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
            5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) + tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 
              60*v^6))*PolyLog[2, tc] - 360*(10*v^6 + 10*tc^12*v^6 + 
            30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 
              2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 
            30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*
             (3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 
              31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
            10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
            42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
              595*v^8 + v^10 + v^12))*PolyLog[2, v/tc] + 
          360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
            30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
              10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
            30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*
             (3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 
              38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
            42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
            tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
           PolyLog[2, tc*v]))/(2025*Pi*tc^6)))/tc^6 + 
    2*((\[Alpha]s*(4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*
                (v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*
                (v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*
                (5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
             (20*tc^5) + 18*(v + v^3)*Log[tc])^2 + 4*aVR^2*c\[Delta]VR^2*v^6*
          (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 16*tc^3*
                (v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*
                tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 24*(1 + 3*v^2 + v^4)*
             Log[tc])^2 - 4*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
              25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
              25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
              4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
            (20*tc^5) + 18*(v + v^3)*Log[tc])*
          (-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
                65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
                4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
                8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*
              Log[tc]) - 16*aT^2*v^3*(((-1 + tc^2)*(v^2 + tc^8*v^2 - 
                5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 25*tc^5*(v + v^3) - 
                5*tc^7*(v + v^3) + tc^2*(5 + 26*v^2 + 5*v^4) + 
                tc^6*(5 + 26*v^2 + 5*v^4) - 2*tc^4*(5 + 27*v^2 + 5*v^4)))/
              (5*tc^5) + 24*(v + v^3)*Log[tc]) + 2*aVR*c\[Delta]VR*v^3*
            (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
                16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
                  2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
             24*(1 + 3*v^2 + v^4)*Log[tc]) + 
           aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                  (1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 15*tc^3*
                  (2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
                   v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 
                   5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
                 4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
             24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
           aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                  (1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 15*tc^3*
                  (2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
                   v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 
                   5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
                 4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
             24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc])))*
        (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
           2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
            (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
           2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
           2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
           tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
           tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
         24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
          (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
             2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
             2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
         8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
          (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
           12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
         2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
           12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
         2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 
                3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 
                2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 
                17*v^2 - 33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
         2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
           192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
           6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
           216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
           36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
             8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
            Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
             2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
             2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
           tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
           6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
           tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
       (18*Pi*tc^4) + 
      (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
             4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
          72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
             tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
           tc^4 - 24*v*Log[tc]) + 6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - 
          (-1 + v)^2/tc + tc*(-1 + v)^2 - (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + 
          (tc^4*v)/4 + (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*
           Log[tc]) + 6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 
             4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
             3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 
          2*(2 + v + 2*v^2)*Log[tc]))*
       (4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
              65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
              4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
              8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
          2 + (v^3*\[Alpha]s*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
              21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 
                7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
              5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 
              3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 
                47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
            (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
          (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
             2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
              (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
             2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
             2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
             tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
             tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
           24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
            (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
             32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
           8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
             32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
           2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
             12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*
                v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
             12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8))*Log[1 - tc*v] + 2*Log[v]*
            (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
                8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                  33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
               tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
             312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
             30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 15*
                v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
             36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 19*
                v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
             tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
             6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
             tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
         (9*Pi*tc^4) - (v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
              25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
              25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
              4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
            (20*tc^5) + 18*(v + v^3)*Log[tc])*
          (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
              3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
               tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*(
                13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
              2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                 v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*(
                800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                  349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
             60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*
                v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
              (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*
                v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
            (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 75*
                tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*
                tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*
                (3 + 16*v^2 + 3*v^4))*Log[tc]) - 
           8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
              (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
              (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
             1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
             1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
             3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
              (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*
                v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 
             225*tc^9*v^4*(41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 
             400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*
              (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 
               9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 
             3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*
              (-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*
                v^4 - 61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*
                (1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
               15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 4*tc^4*
                (-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 2*Log[tc]*
            (tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 60*tc^7*
                v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 36360*
                tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
                 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 
                 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
             240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
               60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
               tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*
              Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*
                v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*
                (9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
           960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
             420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
             60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
             20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
             tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
            PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 45*
                v^3 + 240*v^4))*PolyLog[2, tc] + 120*(48*v^5 + 48*tc^10*v^5 + 
             120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
              (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
             40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
             840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
             150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*
                v^8 + 9*v^10))*PolyLog[2, v/tc] - 
           120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
             150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
             840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
             tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
            PolyLog[2, tc*v]))/(675*Pi*tc^5)) - 
      (2*v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
            65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
            4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
            8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
        ((-8*aVR*c\[Delta]VR*v*(-2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
                 25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
                 25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
                 4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/(
                20*tc^5) + 18*(v + v^3)*Log[tc]) + 4*aVR*c\[Delta]VR*v^3*
             (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
                 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
                   2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
              24*(1 + 3*v^2 + v^4)*Log[tc]))*
           (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*
                (-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
                (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*
                (13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - tc^2*(13 + 
                 (193 + 24*Pi^2)*v^2 + 13*v^4))) - 6*(2*v^3 + 6*tc^2*v^3 + 
              6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
            4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
               Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
             (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + 
                v^4) - 36*tc^4*v*(-1 + v^4) + 9*tc^5*(v^2 + 5*v^4) + 
              tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[v]) - 
            (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 36*tc^2*v*(-1 + 
                v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
              tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
            Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
              150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
              6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 
                7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*
               Log[1 + tc] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - 
                 tc*(1 + v^2))^2*Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 
                6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*
                 (v^2 + v^4) - tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
              6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                2*Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
                3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*
                 (-1 + v^4) - 3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + tc^3*(-3 + 8*v - 
                3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*PolyLog[2, -tc] - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
              3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*PolyLog[2, tc] - 
            6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 
                15*v^4 + v^6))*PolyLog[2, v/tc] + 6*(4*v^3 + 12*tc^2*v^3 + 
              12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/
          (3*tc^3) - 2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
              25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
              25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
              4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
            (20*tc^5) + 18*(v + v^3)*Log[tc])*
          ((aVR^2*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
                2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
                 (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
                2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
                2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
                tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
                tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
              24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 
              8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
                32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 
                  8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                  6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 
                    8*v^2))*Log[tc]) + 8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 
                15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[
                1 + tc] - 2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 
                64*tc^7*v^5 + 12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
                64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
              2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                    (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                    (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 
                   4*tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
                312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
                30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                  15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
                36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 
                  19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                  2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                  2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[tc - v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*
                 Log[v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
                tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
              192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 
                16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
                12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*
                 (v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
              24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
                4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                 (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*
               PolyLog[2, tc*v]))/(6*tc^4) - 
           (aP^2*(-(v*(3*(-111 + 16*Pi^2)*v^3 + 3*(111 + 16*Pi^2)*tc^8*v^3 + 
                 48*Pi^2*tc^4*v^2*(20 + 31*v + 20*v^2) + tc^6*v*(-11 + 
                   64*(26 + 3*Pi^2)*v + 8*(-29 + 24*Pi^2)*v^2 + 
                   64*(26 + 3*Pi^2)*v^3 - 11*v^4) + tc^2*v*(11 + 
                   64*(-26 + 3*Pi^2)*v + 8*(29 + 24*Pi^2)*v^2 + 
                   64*(-26 + 3*Pi^2)*v^3 + 11*v^4) - 2*tc^5*(17 - 104*v + 
                   4*(-275 + 24*Pi^2)*v^2 + 16*(-245 + 12*Pi^2)*v^3 + 
                   4*(-275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) + 
                 2*tc^3*(17 - 104*v - 4*(275 + 24*Pi^2)*v^2 - 
                   16*(245 + 12*Pi^2)*v^3 - 4*(275 + 24*Pi^2)*v^4 - 104*v^5 + 
                   17*v^6) - 2*tc*v^2*(32*Pi^2*(1 + v)^2 - 9*(23 + 64*v + 
                     23*v^2)) - 2*tc^7*v^2*(32*Pi^2*(1 + v)^2 + 
                   9*(23 + 64*v + 23*v^2)))) + 24*(3*v^4 + 3*tc^8*v^4 - 
                4*tc*v^3*(1 + v)^2 - 12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*
                 (1 + v)^2 - 4*tc^7*v^3*(1 + v)^2 + 12*tc^2*v^3*(1 + v + 
                  v^2) + 12*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 
                  156*v^3 + 132*v^4 + 156*v^5 + 4*v^6 - 4*v^7 + v^8))*Log[tc]^
                2 - 8*v^3*Log[1 - tc]*(45*v - 45*tc^8*v - 64*tc*(1 + v)^2 + 
                64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 72*tc^6*
                 (3 + v + 3*v^2) - 12*(-1 + tc)^4*(3*v + 3*tc^4*v - 
                  4*tc*(1 - v + v^2) - 4*tc^3*(1 - v + v^2) - 2*tc^2*
                   (2 - 5*v + 2*v^2))*Log[tc]) - 8*v^3*(45*v - 45*tc^8*v - 
                64*tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 
                  3*v^2) - 72*tc^6*(3 + v + 3*v^2))*Log[1 + tc] + 
              2*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(7 + 8*v + 
                  v^2) + 16*tc^7*v^3*(1 + 8*v + 7*v^2) - 72*tc^2*v^2*
                 (-1 - 5*v - v^2 - v^3 + v^4) - 72*tc^6*v^2*(-1 + v + v^2 + 
                  5*v^3 + v^4) + 144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) + 
                144*tc^5*v^2*(-2 - v + v^3 + 2*v^4) + tc^4*(-5 + 56*v + 
                  88*v^2 + 216*v^3 - 216*v^5 - 88*v^6 - 56*v^7 + 5*v^8) + 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
                  tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[v]) + 
              2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 + 8*v + v^2) - 
                16*tc*v^3*(1 + 8*v + 7*v^2) + 72*tc^6*v^2*(-1 - 5*v - v^2 - 
                  v^3 + v^4) + 72*tc^2*v^2*(-1 + v + v^2 + 5*v^3 + v^4) - 
                144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) - 144*tc^5*v^2*
                 (-2 - v + v^3 + 2*v^4) + tc^4*(5 - 56*v - 88*v^2 - 216*v^3 + 
                  216*v^5 + 88*v^6 + 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*
                   (19 + 68*v + 49*v^2) - 4*tc^5*v^2*(19 + 68*v + 49*v^2) + 
                  3*tc^2*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
                  3*tc^4*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
                  4*tc^3*(-3 + 12*v + 23*v^2 + 40*v^3 + 17*v^4 - 12*v^5 + 
                    3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + 
                    v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                 Log[1 - tc*v]) + 36*(1 - tc^2)*v^3*(3*v + 3*tc^6*v - 
                4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
                3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(5*tc^4 - 4*tc^3*(3 + 14*tc + 
                  3*tc^2)*v - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 
                  39*tc^4)*v^2 + 12*tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 
                  82*tc^4 - 100*tc^5 + 35*tc^6)*v^3 + 6*(9 - 48*tc - 
                  104*tc^2 + 608*tc^3 + 72*tc^4 + 608*tc^5 - 176*tc^6 + 
                  80*tc^7 - 36*tc^8)*v^4 + 12*tc*(3 + 8*tc + 82*tc^2 + 
                  126*tc^3 + 82*tc^4 - 100*tc^5 + 35*tc^6)*v^5 - 
                2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 39*tc^4)*v^6 - 
                4*tc^3*(3 + 14*tc + 3*tc^2)*v^7 + 5*tc^4*v^8 + 48*(1 + tc)^2*
                 v^3*(3*v + 3*tc^6*v - 2*tc*(2 + 7*v + 2*v^2) - 2*tc^5*
                   (2 + 7*v + 2*v^2) - 12*tc^3*(4 + 7*v + 4*v^2) + 
                  tc^2*(20 + 37*v + 20*v^2) + tc^4*(20 + 37*v + 20*v^2))*
                 Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + 
                    v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                 Log[tc - v] - 12*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 
                  12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 4*tc^7*v^3*
                   (1 + v)^2 + 12*tc^2*v^3*(1 + v + v^2) + 12*tc^6*v^3*
                   (1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 84*v^3 + 60*v^4 + 
                    156*v^5 - 4*v^6 + 4*v^7 - v^8))*Log[v] - 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
                  tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[1 - tc*v] + 
                432*tc^4*v^3*(2 + v + 2*v^2)*Log[\[Mu]^2/mb^2]) + 
              192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 12*tc^3*(1 + v)^2 - 
                12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 12*tc^2*(1 + v + 
                  v^2) + 12*tc^6*(1 + v + v^2) - tc^4*(4 + 35*v + 4*v^2))*
               PolyLog[2, -tc] + 192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 
                12*tc^3*(1 + v)^2 - 12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 
                12*tc^2*(1 + v + v^2) + 12*tc^6*(1 + v + v^2) + 
                tc^4*(28 + 29*v + 28*v^2))*PolyLog[2, tc] + 24*(6*v^4 + 
                6*tc^8*v^4 - 8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 
                24*tc^5*v^3*(1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*
                 (1 + v + v^2) + 24*tc^6*v^3*(1 + v + v^2) + 
                tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 
                  4*v^7 + v^8))*PolyLog[2, v/tc] - 24*(6*v^4 + 6*tc^8*v^4 - 
                8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 24*tc^5*v^3*
                 (1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*(1 + v + 
                  v^2) + 24*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 
                  60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 4*v^7 + v^8))*PolyLog[2, 
                tc*v]))/(12*tc^4) - (aS^2*(v*(3*(111 - 16*Pi^2)*v^3 - 
                3*(111 + 16*Pi^2)*tc^8*v^3 - 144*Pi^2*tc^4*v^2*(4 - 11*v + 
                  4*v^2) - tc^2*v*(11 - 64*(-26 + 3*Pi^2)*v + 
                  8*(29 + 24*Pi^2)*v^2 - 64*(-26 + 3*Pi^2)*v^3 + 11*v^4) + 
                tc^6*v*(11 + 64*(26 + 3*Pi^2)*v - 8*(-29 + 24*Pi^2)*v^2 + 
                  64*(26 + 3*Pi^2)*v^3 + 11*v^4) + 2*tc^5*(17 + 104*v + 
                  4*(-275 + 24*Pi^2)*v^2 + (3920 - 192*Pi^2)*v^3 + 
                  4*(-275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) - 
                2*tc^3*(17 + 104*v - 4*(275 + 24*Pi^2)*v^2 + 
                  16*(245 + 12*Pi^2)*v^3 - 4*(275 + 24*Pi^2)*v^4 + 104*v^5 + 
                  17*v^6) + 2*tc*v^2*(32*Pi^2*(-1 + v)^2 - 9*(23 - 64*v + 
                    23*v^2)) + 2*tc^7*v^2*(32*Pi^2*(-1 + v)^2 + 
                  9*(23 - 64*v + 23*v^2))) + 24*(-4*tc*(-1 + v)^2*v^3 - 
                12*tc^3*(-1 + v)^2*v^3 - 12*tc^5*(-1 + v)^2*v^3 - 
                4*tc^7*(-1 + v)^2*v^3 + 3*v^4 + 3*tc^8*v^4 - 12*tc^2*v^3*
                 (1 - v + v^2) - 12*tc^6*v^3*(1 - v + v^2) + 
                tc^4*(1 + 4*v + 4*v^2 - 156*v^3 + 132*v^4 - 156*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(
                64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 45*tc^8*v + 
                72*tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2) + 
                12*(-1 + tc)^2*(3*v + 3*tc^6*v + tc^2*(-20 + 37*v - 20*v^2) + 
                  tc^4*(-20 + 37*v - 20*v^2) - 2*tc*(2 - 7*v + 2*v^2) - 
                  2*tc^5*(2 - 7*v + 2*v^2) - 12*tc^3*(4 - 7*v + 4*v^2))*
                 Log[tc]) + 8*v^3*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 
                45*v + 45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*
                 (3 - v + 3*v^2))*Log[1 + tc] + 2*Log[tc - v]*(45*v^4 - 
                45*tc^8*v^4 - 16*tc*v^3*(7 - 8*v + v^2) + 16*tc^7*v^3*
                 (1 - 8*v + 7*v^2) - 72*tc^6*v^2*(-1 - v + v^2 - 5*v^3 + 
                  v^4) - 72*tc^2*v^2*(-1 + 5*v - v^2 + v^3 + v^4) - 
                144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) - 144*tc^5*v^2*
                 (-2 + v - v^3 + 2*v^4) + tc^4*(-5 - 56*v + 88*v^2 - 
                  216*v^3 + 216*v^5 - 88*v^6 + 56*v^7 + 5*v^8) + 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + v^2) + 
                  tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*Log[v]) + 
              2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 - 8*v + v^2) - 
                16*tc*v^3*(1 - 8*v + 7*v^2) + 72*tc^2*v^2*(-1 - v + v^2 - 
                  5*v^3 + v^4) + 72*tc^6*v^2*(-1 + 5*v - v^2 + v^3 + v^4) + 
                144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) + 144*tc^5*v^2*
                 (-2 + v - v^3 + 2*v^4) + tc^4*(5 + 56*v - 88*v^2 + 216*v^3 - 
                  216*v^5 + 88*v^6 - 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*
                   (19 - 68*v + 49*v^2) - 4*tc^5*v^2*(19 - 68*v + 49*v^2) + 
                  3*tc^2*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
                  3*tc^4*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
                  4*tc^3*(-3 - 12*v + 23*v^2 - 40*v^3 + 17*v^4 + 12*v^5 + 
                    3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[1 - tc*v]) - 36*(1 - tc^2)*v^3*(4*tc*(-1 + v)^2 - 
                8*tc^3*(-1 + v)^2 + 4*tc^5*(-1 + v)^2 - 3*v - 3*tc^6*v + 
                3*tc^2*(4 - v + 4*v^2) + 3*tc^4*(4 - v + 4*v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(54*v^4 - 216*tc^8*v^4 + 
                36*tc*v^3*(1 + 8*v + v^2) + 60*tc^7*v^3*(7 - 8*v + 7*v^2) - 
                6*tc^6*v^2*(13 - 200*v + 176*v^2 - 200*v^3 + 13*v^4) - 
                6*tc^2*v^2*(13 + 16*v + 104*v^2 + 16*v^3 + 13*v^4) - 
                12*tc^3*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + 
                  v^6) - 12*tc^5*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 
                  28*v^5 + v^6) + tc^4*(5 + 56*v - 88*v^2 - 1512*v^3 + 
                  432*v^4 - 1512*v^5 - 88*v^6 + 56*v^7 + 5*v^8) + 
                48*(1 + tc)^4*v^3*(3*v + 3*tc^4*v - 4*tc*(1 + v + v^2) - 
                  4*tc^3*(1 + v + v^2) + 2*tc^2*(2 + 5*v + 2*v^2))*
                 Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[tc - v] + 12*(4*tc*(-1 + v)^2*v^3 + 12*tc^3*(-1 + v)^2*
                   v^3 + 12*tc^5*(-1 + v)^2*v^3 + 4*tc^7*(-1 + v)^2*v^3 - 
                  3*v^4 - 3*tc^8*v^4 + 12*tc^2*v^3*(1 - v + v^2) + 
                  12*tc^6*v^3*(1 - v + v^2) + tc^4*(-1 - 4*v - 4*v^2 + 
                    84*v^3 - 60*v^4 + 156*v^5 + 4*v^6 + 4*v^7 + v^8))*
                 Log[v] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[1 - tc*v] - 432*tc^4*v^3*(2 - v + 2*v^2)*
                 Log[\[Mu]^2/mb^2]) - 192*v^3*(4*tc*(-1 + v)^2 + 
                12*tc^3*(-1 + v)^2 + 12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 
                3*v - 3*tc^8*v + 12*tc^2*(1 - v + v^2) + 12*tc^6*
                 (1 - v + v^2) + tc^4*(28 - 29*v + 28*v^2))*PolyLog[2, -tc] - 
              192*v^3*(4*tc*(-1 + v)^2 + 12*tc^3*(-1 + v)^2 + 12*tc^5*
                 (-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 3*v - 3*tc^8*v + 
                tc^4*(-4 + 35*v - 4*v^2) + 12*tc^2*(1 - v + v^2) + 
                12*tc^6*(1 - v + v^2))*PolyLog[2, tc] - 24*(8*tc*(-1 + v)^2*
                 v^3 + 24*tc^3*(-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 
                8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*
                 (1 - v + v^2) + 24*tc^6*v^3*(1 - v + v^2) - 
                tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 60*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*PolyLog[2, v/tc] + 24*(8*tc*(-1 + v)^2*v^3 + 
                24*tc^3*(-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 
                8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*
                 (1 - v + v^2) + 24*tc^6*v^3*(1 - v + v^2) - 
                tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 60*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*PolyLog[2, tc*v]))/(12*tc^4) + 
           (2*aT^2*(v*((-11 + 16*Pi^2)*v^3 + (11 + 16*Pi^2)*tc^8*v^3 - 
                2*(-37 + 32*Pi^2)*tc*v^2*(1 + v^2) - 2*(37 + 32*Pi^2)*tc^7*
                 v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*(16 + 5*v + 16*v^2) - 
                6*tc^5*(1 + v^2)*(9 + (-309 + 32*Pi^2)*v^2 + 9*v^4) + 
                6*tc^3*(1 + v^2)*(9 - (309 + 32*Pi^2)*v^2 + 9*v^4) + 
                5*tc^2*v*(21 + 8*(-21 + 8*Pi^2)*v^2 + 21*v^4) - 
                5*tc^6*v*(21 - 8*(21 + 8*Pi^2)*v^2 + 21*v^4)) - 
              24*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                 (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                  252*v^4 - 4*v^6 + 3*v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(
                15*v + 312*tc^2*v - 312*tc^6*v - 15*tc^8*v - 
                64*tc*(1 + v^2) + 64*tc^7*(1 + v^2) - 12*(v + 20*tc^2*v + 
                  20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                  12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(32 - 42*v + 
                    32*v^2))*Log[tc]) + 8*v^3*(15*v + 312*tc^2*v - 
                312*tc^6*v - 15*tc^8*v - 64*tc*(1 + v^2) + 64*tc^7*(1 + v^2))*
               Log[1 + tc] - 2*Log[tc - v]*(15*v^4 - 15*tc^8*v^4 - 
                32*tc*v^3*(3 + v^2) - 24*tc^2*v^2*(-5 - 13*v^2 + 5*v^4) - 
                24*tc^6*v^2*(-5 + 13*v^2 + 5*v^4) + 32*tc^7*(v^3 + 3*v^5) + 
                48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 48*tc^5*v*
                 (-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(9 + 296*v^2 - 296*v^6 - 
                  9*v^8) + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    24*v^4 - 4*v^6 + 3*v^8))*Log[v]) - 2*(15*v^4 - 
                15*tc^8*v^4 + 32*tc^7*v^3*(3 + v^2) + 24*tc^6*v^2*
                 (-5 - 13*v^2 + 5*v^4) + 24*tc^2*v^2*(-5 + 13*v^2 + 5*v^4) - 
                32*tc*(v^3 + 3*v^5) - 48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + 
                  v^6) - 48*tc^5*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 
                tc^4*(-9 - 296*v^2 + 296*v^6 + 9*v^8))*Log[1 - tc*v] + 
              2*Log[v]*(-((-1 + tc^2)*v*(9*v^3 + 9*tc^6*v^3 + 4*tc*v^2*
                    (-21 + v^2) + 4*tc^5*v^2*(-21 + v^2) + 9*tc^2*v*
                    (-2 + 25*v^2 + 2*v^4) + 9*tc^4*v*(-2 + 25*v^2 + 2*v^4) + 
                   4*tc^3*(-9 + 45*v^2 - 101*v^4 + 9*v^6))) + 
                12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v]) + 
              12*(1 - tc^2)*v^3*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
                4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(6*v^4 + 96*tc^8*v^4 + 
                6*tc^2*v^2*(23 - 8*v^2 + 23*v^4) + 6*tc^6*v^2*(23 + 304*v^2 + 
                  23*v^4) - 12*tc*(v^3 + v^5) - 396*tc^7*(v^3 + v^5) - 
                12*tc^3*(v + 122*v^3 + 122*v^5 + v^7) - 12*tc^5*
                 (v + 122*v^3 + 122*v^5 + v^7) + tc^4*(9 + 296*v^2 + 
                  528*v^4 + 296*v^6 + 9*v^8) - 48*v^3*(v + 20*tc^2*v + 
                  20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                  12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) - 2*tc^4*(16 + 21*v + 
                    16*v^2))*Log[1 + tc] + 12*(v^4 + 20*tc^2*v^4 + 
                  20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                   (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                  tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[tc - v] + 
                12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    36*v^4 + 4*v^6 - 3*v^8))*Log[v] + 12*(v^4 + 20*tc^2*v^4 + 
                  20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                   (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                  tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v] + 
                432*tc^4*v^4*Log[\[Mu]^2/mb^2]) - 192*v^3*(v + 20*tc^2*v + 
                20*tc^6*v + tc^8*v + tc^4*(-16 + 15*v - 16*v^2) - 
                4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 
                4*tc^7*(1 + v^2))*PolyLog[2, -tc] - 192*v^3*(v + 20*tc^2*v + 
                20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(16 + 15*v + 
                  16*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 40*tc^2*v^4 + 
                40*tc^6*v^4 + 2*tc^8*v^4 - 8*tc*(v^3 + v^5) - 24*tc^3*
                 (v^3 + v^5) - 24*tc^5*(v^3 + v^5) - 8*tc^7*(v^3 + v^5) + 
                tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, v/tc] + 
              24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 2*tc^8*v^4 - 
                8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 24*tc^5*
                 (v^3 + v^5) - 8*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                  96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, tc*v]))/(3*tc^4))))/
       (3*Pi)) - (8*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 
       2*tc^6*v + 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
       12*tc^3*(1 + v^2)*Log[tc])*
      (4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
             65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
             4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
             8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
         2 + (\[Alpha]s*((-16*aVR*c\[Delta]VR*v^4*
            (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
                21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
                20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 
                  6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*
                 (5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 
                  47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
              (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
            (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 
                2*(-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
                 (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + 
                tc^4*(13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - 
                tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
             6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*
                (v^2 + v^4) - 3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 
                 39*v^4 + v^6))*Log[tc]^2 + 4*v^2*Log[1 - tc]*
              (16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 27*tc^5*(1 + v^2) - 6*
                (2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
                 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*Log[tc]) + 
             4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 27*tc^5*(1 + v^2))*
              Log[1 + tc] - Log[tc - v]*(16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*
                (5 + v^2) - 36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 9*
                tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*
                (tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
                Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 36*
                tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*
                (v^2 + 5*v^4) + tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*
              Log[1 - tc*v] - Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*
                (v^2 + v^4) + 150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 
                 7*v^4) - 6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 
                 27*v^4 + 7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 
                 2*tc^6*v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
                 2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 6*(tc + 2*v + 
                 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
                Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 
                 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - 
                 tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 6*(tc + 2*v + 
                 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
                Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
                 3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*
                  (-1 + v^4) - 3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + 
                 tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
             48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + tc^3*
                (-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
              PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*
                v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 
                 3*v^2))*PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*
                v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
               tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
             6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*
                (v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 
                 15*v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^3) + 
          ((2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
                  21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
                  20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 
                    6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*
                   (5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 
                    47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
                (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
             aVR*c\[Delta]VR*((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 
                  45*tc*(v^2 + v^4) - 45*tc^7*(v^2 + v^4) + 4*tc^2*v*
                   (15 + 38*v^2 + 15*v^4) + 4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 
                  8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 15*tc^3*(2 + 9*v^2 + 
                    9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 2*v^6)))/
                (5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc]))*
            (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 2*
                (-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
                (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 2*tc^5*
                (1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 2*tc^3*(1 + v^2)*
                (1 + (433 + 48*Pi^2)*v^2 + v^4) + tc^2*v*(89 + 
                 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + tc^6*(-89*v + 
                 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 24*(v^4 + 8*tc^2*v^4 + 8*
                tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
               6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + 
                 v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 96*
                tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 12*
                (v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
             8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*
                (1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
             2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
               12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
                 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
                (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
                 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
             2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 12*tc^6*v^2*
                (7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*
                tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 
                 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*
              Log[1 - tc*v] + 2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 
                  15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 8*tc^5*v^2*
                   (5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                  3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                    33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
                 tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
                 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                   v^8))*Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
               312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 30*
                tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                 15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 36*tc^3*
                (v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 19*v^5 + 
                 v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
               12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
               12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*
                (v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                  (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
               tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
               6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
             192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*
                tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + tc^4*
                (8 + 3*v + 8*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 16*tc^2*v^4 + 
               16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*
                (1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
             24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*
                (v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*
                tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*
                v]))/(6*tc^4) + (aVR*c\[Delta]VR*v^3*
            (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
                16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
                  2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
             24*(1 + 3*v^2 + v^4)*Log[tc])*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 
                240*(9 + 8*Pi^2)*tc^10*v^4 - 3*(-1203 + 2000*Pi^2)*tc*v^3*
                 (1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*v^3*(1 + v^2) - 
                240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 15*v^3 + 
                  240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
                   v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 
                  8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 2*tc^6*
                 (963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                   v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*
                 (963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                   v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*
                 (800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                    349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                  9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*
                v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*
                tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) - 
               tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*v^8 + 9*v^10))*
              Log[tc]^2 - 8*v^3*Log[1 - tc]*(1728*v^2 - 1728*tc^10*v^2 - 5625*
                tc*(v + v^3) - 19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
               5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*
                tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                 75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 
                   990*v^3 - 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
             8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 19800*
                tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
               1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 
                 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*
                v^5 - 225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
               400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
                (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 
                 10*v^4 + 9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 
                 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*
                tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 
                 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
               60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
             2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 225*
                tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
               400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
                (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
                 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
                 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*
                (1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
                 1503*v^10))*Log[1 - tc*v] - 2*Log[v]*((1 - tc^2)*v*
                (1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
                 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
                   1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
                 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
                 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
                 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
               60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
             2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 
                   69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 
                 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*
                  (549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 30*tc^6*v^2*
                  (549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 60*tc^3*v*
                  (111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
                 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
                 tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
                   36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
                 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                 75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 
                   990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 60*
                (v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 60*
                (24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                 75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                  (v^4 + v^6) - 75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 
                   1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[v] + 60*
                (v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
             960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
             960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*
                (240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
             120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
               120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*
                (v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
               150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                 5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*
                v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
                (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 40*
                tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 840*tc^3*
                (v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
               tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
              PolyLog[2, tc*v]))/(225*tc^5)))/(3*Pi) - 
       4*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
            65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
            4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
            8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
        (2*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
              8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
              3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/
            tc^4 - 24*(1 + 3*v^2 + v^4)*Log[tc]) + 
         (\[Alpha]s*((aVR*c\[Delta]VR*(v^2*(3*(-63 + 16*Pi^2)*v^3 + 
                 3*(63 + 16*Pi^2)*tc^8*v^3 - 2*(-255 + 64*Pi^2)*tc*v^2*
                  (1 + v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*(1 + v^2) + 
                 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
                 2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
                 2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
                 tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + 
                     v^4)) + tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*
                    (1 + 4*v^2 + v^4))) - 24*(3*v^5 + 3*tc^8*v^5 - 
                 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 24*tc^5*
                  (v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 4*v^5 + 
                   v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 80*v^3 - 
                   288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
                (45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 128*tc^7*
                  (v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*
                  (3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
                   8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                   8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                    (1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
                     6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
                 128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 
                   3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*Log[1 + tc] - 2*v*
                Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(11 + 5*v^2) + 
                 16*tc^7*v^3*(5 + 11*v^2) - 36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 
                 36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 
                   2*v^4 + v^6) + 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
                 tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 12*(tc + 3*v + 
                   3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[v]) - 
               2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
                 16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
                 36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
                   2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
                 tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 2*v*
                Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 4*tc*v^2*
                    (35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 3*tc^2*v*
                    (38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 
                     34*v^4) - 4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 
                 12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - 
                    tc*(1 + v^2))^3*Log[1 - tc*v]) - 2*Log[tc]*
                (v*(54*v^4 - 216*tc^8*v^4 - 6*tc^6*v^2*(113 + 328*v^2 + 
                     113*v^4) - 108*tc*(v^3 + v^5) + 660*tc^7*(v^3 + v^5) - 
                   30*tc^2*(v^2 + 8*v^4 + v^6) + 12*tc^3*v*(13 + 200*v^2 + 
                     200*v^4 + 13*v^6) + 12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 
                     13*v^6) - tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 
                     23*v^8)) + 48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
                   24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
                   6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) - 
                   2*tc^4*(6 + 32*v + 27*v^2 + 32*v^3 + 6*v^4))*Log[1 + tc] - 
                 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - 
                    tc*(1 + v^2))^3*Log[tc - v] - 12*(3*v^5 + 3*tc^8*v^5 - 
                   8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 24*tc^5*
                    (v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 4*v^5 + 
                     v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + tc^4*v*(-1 + 
                     44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
                 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - 
                    tc*(1 + v^2))^3*Log[1 - tc*v]) - 192*v^3*(3*v^2 + 
                 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
                 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + 
                   v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 - 32*v + 9*v^2 - 
                   32*v^3 + 6*v^4))*PolyLog[2, -tc] - 192*v^3*(3*v^2 + 
                 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
                 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + 
                   v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 
                   32*v^3 + 6*v^4))*PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 
                 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*
                  (v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + 
                   v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 
                   108*v^5 - 32*v^7 + v^9))*PolyLog[2, v/tc] + 24*
                (6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*
                  (v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
                 12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
                 tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, 
                 tc*v]))/(3*tc^4) + (-(v*(240*(-9 + 8*Pi^2)*v^4 + 
                 240*(9 + 8*Pi^2)*tc^10*v^4 - 3*(-1203 + 2000*Pi^2)*tc*v^3*
                  (1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*v^3*(1 + v^2) - 
                 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 15*v^3 + 
                   240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
                    v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 
                   8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 2*tc^6*
                  (963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                    v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*
                  (963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                    v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*
                  (800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                     349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                   9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 
                24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
                60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                  3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                 (v^4 + v^6) - 75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 
                  4800*v^4 + 4800*v^6 + 5*v^8 + 9*v^10))*Log[tc]^2 - 
              8*v^3*Log[1 - tc]*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*
                 (v + v^3) - 19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
                5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
                1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                  75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                  75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 
                    990*v^3 - 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                  60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                    3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
              8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
                19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*
                 (v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*
                 (3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*(
                1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
                225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 
                  21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
                1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*
                 (-9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
                  19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 
                  2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 
                  36775*v^8 + 1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
                 (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*
                   (v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*
                   (9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*
                 Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*
                 (41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*
                 (-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*(-21 + 52*v^2 + 
                  45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 9*v^6) + 
                1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*
                 (-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 
                  19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*v^4 - 
                  61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                   (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
                  4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
                   (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 
                    1999*v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 
                    1999*v^4 + 18*v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 
                    4980*v^6 + 135*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
                 (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*
                   (v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*
                   (9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*
                 Log[1 - tc*v]) - 2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*
                   (69 + 98*v^2 + 69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 
                    687*v^4) - 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 
                  30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 
                  30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
                  60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                    111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                    2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 
                    130200*v^4 + 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
                240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
                  420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*
                   (v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                   (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                  20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 
                    2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
                60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                  27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                   (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                  tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
                60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 
                    3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*
                   (3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                  75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                   (v^4 + v^6) - 75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 
                    1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[v] + 
                60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                  27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                   (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                  tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
              960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
                420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
                60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
                20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
                tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, 
                -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
                420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
                60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
                20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
                tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, 
                tc] + 120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 
                  3*v^4) + 120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
                 (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*
                 (v^4 + v^6) - 150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 
                  1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
              120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 
                  3*v^4) + 120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
                 (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*
                 (v^4 + v^6) - 150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 
                  1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*PolyLog[2, tc*v])/
             (900*tc^5)))/(3*Pi))))/tc^3))/
 (v^15*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
       4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^5)


==> anc/Results_CentralMoms/Qc3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((1280*aVR^2*c\[Delta]VR^2*v^15*\[Alpha]s*
    (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
      3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
    (((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 
         65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^3*
    (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
       2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
        (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
       2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
       2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
       tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
       tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
     24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
       6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
       tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
      (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
       32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
         2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
         2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
     8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
       32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
      (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
       12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
       48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
     2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
       12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
       48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
       tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
     2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
          8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
          3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
            3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
         2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
         2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
     2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
       192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
       6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
       216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
       36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 
       48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 
         2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
       12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
     192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 
       2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
       2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
     192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
       6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
       tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
     24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
       12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
       tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
     24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
       12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
       tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/(3*Pi*tc^10) - 
  24*v^6*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
       4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])*
   (((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 
       65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
       4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
     (20*tc^5) + 18*(v + v^3)*Log[tc])*
   ((4*v^6*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
           65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
           4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
           8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^2*
      (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
            4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
         72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
            tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
          tc^4 - 24*v*Log[tc]) + 6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - 
         (-1 + v)^2/tc + tc*(-1 + v)^2 - (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + 
         (tc^4*v)/4 + (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 
         2*(2 - v + 2*v^2)*Log[tc]) + 6*aP^2*v^3*
        (((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 
            4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 
            3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*Log[tc]))*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (9*Pi*tc^4) + (16*aVR*c\[Delta]VR*v^6*\[Alpha]s*
      (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
       3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
          65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
          4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
          8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
      ((16*aVR*c\[Delta]VR*v^4*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
             25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
             25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
             4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
           (20*tc^5) + 18*(v + v^3)*Log[tc])*
         (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*
              tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
             12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*
                v^2 + 13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
          6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
            3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
          4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
            27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
              3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
             Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
            27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
           (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 
            36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
            9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
            6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
            36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 
            9*tc*(v^2 + 5*v^4) + tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*
           Log[1 - tc*v] - Log[tc]*(18*v^3 - 78*tc^6*v^3 - 
            12*tc*(v^2 + v^4) + 150*tc^5*(v^2 + v^4) - 
            6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 6*tc^4*v*(7 + 43*v^2 + 7*v^4) + 
            tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 
              6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
              2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
            6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
              3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - tc^3*(-1 + 21*v^2 + 
                3*v^4 + v^6))*Log[v] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
             (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) + 
          2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 3*tc*v*(5 + 4*v^2) + 
              3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 3*tc^4*(-1 + v^4)) + 
            3*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[1 - tc*v]) - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
            tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
           PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
            3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
           PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 
            4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
          6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
            6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^3) + 
       ((-2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 65*tc^3*
                (v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 4*tc^2*
                (5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*
                (5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc]) + 
          6*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*
                (v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*
                (2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
            24*(1 + 3*v^2 + v^4)*Log[tc]))*
         (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (6*tc^4)))/(3*Pi*tc^3) + (16*aVR^2*c\[Delta]VR^2*v^6*
      (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
        3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
      (4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
             65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
             4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
             8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
         2 + (v^3*\[Alpha]s*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
             21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*
              (3 + 7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
             5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 
             3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*
                v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
           (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
         (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (3*Pi*tc^4) - (v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
             25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
             25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
             4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
           (20*tc^5) + 18*(v + v^3)*Log[tc])*
         (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
             3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
              tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
               15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
              (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
             2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
             2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                 349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*
                (349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
            60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
              3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
            420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
            75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
              5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
           (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 
                14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
          8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
             (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
             (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
            1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
            1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
            3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
             (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 
              61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
          2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
            225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
            400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
             (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
              10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
              1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
           ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 
                103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 
                5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
          2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
              60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
              36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 
                2765*v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 
                6725*v^4 + 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                130200*v^6 + 36775*v^8 + 1503*v^10)) - 
            240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
            60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
                5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
          960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
            420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
            60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
            20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
            tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
           PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
            75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
            75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
            60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
              45*v^3 + 240*v^4))*PolyLog[2, tc] + 
          120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
            120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
             (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
            150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
            840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
            tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
           PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*v^5 + 
            120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
             (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
            840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
            150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
              5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(450*Pi*tc^5)))/tc^6) + 
  v^15*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^5*
   (-2*v^3*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*
          (21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 21*v^4) - 
         42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
         7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
         7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
         7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
         7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
         4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
         4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
         8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
      30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc]) - 
    2*aVR^2*v^3*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 
         4*tc^2*v^2*(21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*
          (21 + 58*v^2 + 21*v^4) - 42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
         7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
         7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
         7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
         7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
         4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
         4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
         8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
      30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc]) + 24*aVR*c\[Delta]VR*v^3*
     (((-1 + tc^2)*(5*v^4 + 5*tc^10*v^4 + 5*tc^2*v^2*(9 + 22*v^2 + 9*v^4) + 
         5*tc^8*v^2*(9 + 22*v^2 + 9*v^4) - 24*tc*(v^3 + v^5) - 
         24*tc^9*(v^3 + v^5) - 8*tc^3*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) - 
         8*tc^7*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) + 
         16*tc^5*v*(5 + 26*v^2 + 26*v^4 + 5*v^6) + 
         5*tc^4*(3 + 21*v^2 + 37*v^4 + 21*v^6 + 3*v^8) + 
         5*tc^6*(3 + 21*v^2 + 37*v^4 + 21*v^6 + 3*v^8)))/(30*tc^6) - 
      2*(1 + 10*v^2 + 20*v^4 + 10*v^6 + v^8)*Log[tc]) + 
    aS^2*((-2*(-1 + tc^2)*v^3*(15*v^4 + 15*tc^12*v^4 - 
         35*tc*v^3*(2 - v + 2*v^2) - 35*tc^11*v^3*(2 - v + 2*v^2) - 
         35*tc^3*(-1 + v)^2*v*(3 - 3*v + 8*v^2 - 3*v^3 + 3*v^4) - 
         35*tc^9*(-1 + v)^2*v*(3 - 3*v + 8*v^2 - 3*v^3 + 3*v^4) + 
         6*tc^2*v^2*(21 - 28*v + 55*v^2 - 28*v^3 + 21*v^4) + 
         6*tc^10*v^2*(21 - 28*v + 55*v^2 - 28*v^3 + 21*v^4) + 
         35*tc^5*(3 - 3*v + 21*v^2 - 11*v^3 + 37*v^4 - 11*v^5 + 21*v^6 - 
           3*v^7 + 3*v^8) + 35*tc^7*(3 - 3*v + 21*v^2 - 11*v^3 + 37*v^4 - 
           11*v^5 + 21*v^6 - 3*v^7 + 3*v^8) + tc^4*(35 - 280*v + 476*v^2 - 
           1288*v^3 + 995*v^4 - 1288*v^5 + 476*v^6 - 280*v^7 + 35*v^8) + 
         tc^8*(35 - 280*v + 476*v^2 - 1288*v^3 + 995*v^4 - 1288*v^5 + 
           476*v^6 - 280*v^7 + 35*v^8) - 2*tc^6*(35 - 280*v + 602*v^2 - 
           1456*v^3 + 1340*v^4 - 1456*v^5 + 602*v^6 - 280*v^7 + 35*v^8)))/
       (35*tc^7) + 24*v^3*(1 - 2*v + 10*v^2 - 10*v^3 + 20*v^4 - 10*v^5 + 
        10*v^6 - 2*v^7 + v^8)*Log[tc]) + 
    aP^2*((-2*(-1 + tc^2)*v^3*(15*v^4 + 15*tc^12*v^4 - 
         35*tc*v^3*(2 + v + 2*v^2) - 35*tc^11*v^3*(2 + v + 2*v^2) - 
         35*tc^3*v*(1 + v)^2*(3 + 3*v + 8*v^2 + 3*v^3 + 3*v^4) - 
         35*tc^9*v*(1 + v)^2*(3 + 3*v + 8*v^2 + 3*v^3 + 3*v^4) + 
         6*tc^2*v^2*(21 + 28*v + 55*v^2 + 28*v^3 + 21*v^4) + 
         6*tc^10*v^2*(21 + 28*v + 55*v^2 + 28*v^3 + 21*v^4) - 
         35*tc^5*(3 + 3*v + 21*v^2 + 11*v^3 + 37*v^4 + 11*v^5 + 21*v^6 + 
           3*v^7 + 3*v^8) - 35*tc^7*(3 + 3*v + 21*v^2 + 11*v^3 + 37*v^4 + 
           11*v^5 + 21*v^6 + 3*v^7 + 3*v^8) + tc^4*(35 + 280*v + 476*v^2 + 
           1288*v^3 + 995*v^4 + 1288*v^5 + 476*v^6 + 280*v^7 + 35*v^8) + 
         tc^8*(35 + 280*v + 476*v^2 + 1288*v^3 + 995*v^4 + 1288*v^5 + 
           476*v^6 + 280*v^7 + 35*v^8) - 2*tc^6*(35 + 280*v + 602*v^2 + 
           1456*v^3 + 1340*v^4 + 1456*v^5 + 602*v^6 + 280*v^7 + 35*v^8)))/
       (35*tc^7) - 24*v^3*(1 + 2*v + 10*v^2 + 10*v^3 + 20*v^4 + 10*v^5 + 
        10*v^6 + 2*v^7 + v^8)*Log[tc]) + 
    aT^2*((-8*(-1 + tc^2)*v^3*(10*v^4 + 10*tc^12*v^4 + 
         4*tc^2*v^2*(42 + 125*v^2 + 42*v^4) + 4*tc^10*v^2*
          (42 + 125*v^2 + 42*v^4) - 70*tc*(v^3 + v^5) - 
         70*tc^11*(v^3 + v^5) - 35*tc^5*v*(13 + 53*v^2 + 53*v^4 + 13*v^6) - 
         35*tc^7*v*(13 + 53*v^2 + 53*v^4 + 13*v^6) - 
         175*tc^3*(v + 7*v^3 + 7*v^5 + v^7) - 175*tc^9*(v + 7*v^3 + 7*v^5 + 
           v^7) + 2*tc^4*(35 + 644*v^2 + 1405*v^4 + 644*v^6 + 35*v^8) + 
         2*tc^8*(35 + 644*v^2 + 1405*v^4 + 644*v^6 + 35*v^8) - 
         4*tc^6*(35 + 728*v^2 + 1660*v^4 + 728*v^6 + 35*v^8)))/(35*tc^7) - 
      576*(v^4 + 5*v^6 + 5*v^8 + v^10)*Log[tc]) + 
    (\[Alpha]s*((v*(-8400*(-9 + 8*Pi^2)*v^6 - 8400*(9 + 8*Pi^2)*tc^14*v^6 + 
          1800*(-167 + 196*Pi^2)*tc*v^5*(1 + v^2) + 1800*(167 + 196*Pi^2)*
           tc^13*v^5*(1 + v^2) + 5040*Pi^2*tc^7*v^2*(560 - 35*v + 11200*v^2 - 
            945*v^3 + 25632*v^4 - 945*v^5 + 11200*v^6 - 35*v^7 + 560*v^8) - 
          3*tc^9*(v + v^3)*(219255 - 2*(-862851 + 509600*Pi^2)*v^2 + 
            (6944358 - 4743200*Pi^2)*v^4 - 2*(-862851 + 509600*Pi^2)*v^6 + 
            219255*v^8) + 3*tc^5*(v + v^3)*(219255 + 2*(862851 + 509600*Pi^2)*
             v^2 + (6944358 + 4743200*Pi^2)*v^4 + 2*(862851 + 509600*Pi^2)*
             v^6 + 219255*v^8) + 6*tc^8*(14895 - 49*(-25777 + 2400*Pi^2)*
             v^2 - 1225*(-20189 + 1728*Pi^2)*v^4 - 6*(-9531661 + 784000*Pi^2)*
             v^6 - 1225*(-20189 + 1728*Pi^2)*v^8 - 49*(-25777 + 2400*Pi^2)*
             v^10 + 14895*v^12) - 6*tc^6*(14895 + 49*(25777 + 2400*Pi^2)*
             v^2 + 1225*(20189 + 1728*Pi^2)*v^4 + 6*(9531661 + 784000*Pi^2)*
             v^6 + 1225*(20189 + 1728*Pi^2)*v^8 + 49*(25777 + 2400*Pi^2)*
             v^10 + 14895*v^12) + 12*tc^11*v^3*(1 + v^2)*
           (-36835 + 217106*v^2 - 36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 
              11*v^4)) + 12*tc^3*v^3*(1 + v^2)*(36835 - 217106*v^2 + 
            36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 11*v^4)) - 
          240*tc^2*v^4*(-1087 - 6445*v^2 - 1087*v^4 + 
            196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 240*tc^12*v^4*
           (1087 + 6445*v^2 + 1087*v^4 + 196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 
          2*tc^10*v^2*(-501395 - 525868*v^2 + 410934*v^4 - 525868*v^6 - 
            501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8)) - 
          2*tc^4*v^2*(501395 + 525868*v^2 - 410934*v^4 + 525868*v^6 + 
            501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))))/
        (44100*tc^7) + (-2/7 - (2*v^2)/5 + (8*(1 + tc^2)^3*v^3)/tc^3 - 
         (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*v^4)/tc^4 + 
         (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
         (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
            2*tc^12)*v^6)/tc^6 + (16*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
         (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
            2*tc^12)*v^8)/tc^6 + (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 - (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*v^10)/
          tc^4 + (8*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - (2*v^14)/7)*
        Log[tc]^2 + Log[1 - tc]*((-512*v^7)/(49*tc^7) + (512*tc^7*v^7)/49 - 
         (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
         (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
         (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 
         136*tc^2*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         (2*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6))/tc^4 - 
         2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
         (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
         (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
         (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3 + 
         (8*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
            28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
            210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 
              11*v^6) - 35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
            70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
            70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
            420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) - 
            2*tc^7*(560 - 2205*v + 11200*v^2 - 13335*v^3 + 25632*v^4 - 
              13335*v^5 + 11200*v^6 - 2205*v^7 + 560*v^8))*Log[tc])/
          (35*tc^7)) + ((-512*v^7)/(49*tc^7) + (512*tc^7*v^7)/49 - 
         (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
         (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
         (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 
         136*tc^2*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         (2*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6))/tc^4 - 
         2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
         (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
         (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
         (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3)*
        Log[1 + tc] + Log[tc - v]*((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 - 
         (2*v^6*(29 + 13*v^2))/(3*tc^6) + (2*tc^6*v^6*(13 + 29*v^2))/3 + 
         (8*v^5*(185 + 244*v^2 - 5*v^4))/(25*tc^5) - 
         (8*tc^5*v^5*(-5 + 244*v^2 + 185*v^4))/25 + 
         (v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/(2*tc^4) + 
         (tc^4*v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/2 - 
         (8*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/(3*tc^3) - 
         (8*tc^3*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/3 + 
         (2*v^2*(-26 - 276*v^2 - 425*v^4 + 119*v^6 + 208*v^8 + 26*v^10))/
          tc^2 + 2*tc^2*v^2*(-26 - 208*v^2 - 119*v^4 + 425*v^6 + 276*v^8 + 
           26*v^10) - (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 
            2*v^12))/tc - 8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 
           2*v^12) + (-5665 - 283171*v^2 - 1900955*v^4 - 1941625*v^6 + 
           1941625*v^8 + 1900955*v^10 + 283171*v^12 + 5665*v^14)/2450 + 
         (2*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[v])/(35*tc^7)) + 
       ((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 + (2*tc^6*v^6*(29 + 13*v^2))/
          3 - (2*v^6*(13 + 29*v^2))/(3*tc^6) + 
         (8*tc^5*v^5*(-185 - 244*v^2 + 5*v^4))/25 + 
         (8*v^5*(-5 + 244*v^2 + 185*v^4))/(25*tc^5) - 
         (tc^4*v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/2 - 
         (v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/(2*tc^4) + 
         (8*tc^3*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/3 + 
         (8*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/(3*tc^3) + 
         (52*v^2 + 416*v^4 + 238*v^6 - 850*v^8 - 552*v^10 - 52*v^12)/tc^2 + 
         tc^2*(52*v^2 + 552*v^4 + 850*v^6 - 238*v^8 - 416*v^10 - 52*v^12) + 
         (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12))/tc + 
         8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12) + 
         (5665 + 283171*v^2 + 1900955*v^4 + 1941625*v^6 - 1941625*v^8 - 
           1900955*v^10 - 283171*v^12 - 5665*v^14)/2450)*Log[1 - tc*v] + 
       (Log[v]*((-1 + tc^2)*v*(19200*v^6 + 19200*tc^12*v^6 - 
            1400*tc*v^5*(82 + 65*v^2) - 1400*tc^11*v^5*(82 + 65*v^2) + 
            48*tc^2*v^4*(5215 + 12356*v^2 + 3605*v^4) + 48*tc^10*v^4*
             (5215 + 12356*v^2 + 3605*v^4) - 35*tc^3*v^3*(6915 + 39589*v^2 + 
              36221*v^4 + 4635*v^6) - 35*tc^9*v^3*(6915 + 39589*v^2 + 
              36221*v^4 + 4635*v^6) + 4*tc^4*v^2*(22225 + 353150*v^2 + 
              795072*v^4 + 360290*v^6 + 16975*v^8) + 4*tc^8*v^2*
             (22225 + 353150*v^2 + 795072*v^4 + 360290*v^6 + 16975*v^8) - 
            35*tc^5*v*(-30 + 13593*v^2 + 88729*v^4 + 115601*v^6 + 26517*v^8 + 
              30*v^10) - 35*tc^7*v*(-30 + 13593*v^2 + 88729*v^4 + 
              115601*v^6 + 26517*v^8 + 30*v^10) - 4*tc^6*(-525 + 43190*v^2 + 
              187075*v^4 - 795072*v^6 - 900515*v^8 - 82390*v^10 + 
              525*v^12)) - 420*(v + tc^2*v - tc*(1 + v^2))^4*
           (40*v^3 + 40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/(7350*tc^7) - 
       (Log[tc]*(tc*(115200*tc^13*v^7 + 16800*tc*v^5*(11 + 17*v^2 + 11*v^4) + 
            672*tc^11*v^5*(2165 + 5549*v^2 + 2165*v^4) - 840*tc^2*v^4*
             (565 + 1799*v^2 + 1799*v^4 + 565*v^6) - 210*tc^10*v^4*
             (8035 + 42161*v^2 + 42161*v^4 + 8035*v^6) - 27300*(v^6 + v^8) - 
            644700*tc^12*(v^6 + v^8) + 140*tc^3*v^3*(4265 + 27748*v^2 + 
              51966*v^4 + 27748*v^6 + 4265*v^8) + 140*tc^9*v^3*
             (7625 + 79828*v^2 + 162846*v^4 + 79828*v^6 + 7625*v^8) - 
            210*tc^4*v^2*(1825 + 24647*v^2 + 96810*v^4 + 96810*v^6 + 
              24647*v^8 + 1825*v^10) - 210*tc^8*v^2*(1825 + 38927*v^2 + 
              161070*v^4 + 161070*v^6 + 38927*v^8 + 1825*v^10) + 
            420*tc^5*v*(275 + 8603*v^2 + 88025*v^4 + 185106*v^6 + 88025*v^8 + 
              8603*v^10 + 275*v^12) + 420*tc^7*v*(275 + 8603*v^2 + 
              88025*v^4 + 185106*v^6 + 88025*v^8 + 8603*v^10 + 275*v^12) - 
            3*tc^6*(5665 + 283171*v^2 + 2508555*v^4 + 6822025*v^6 + 
              6822025*v^8 + 2508555*v^10 + 283171*v^12 + 5665*v^14)) - 
          1680*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 
              15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
            210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 
            35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*
             (11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 
              147*v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 
              26*v^6) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            2*tc^7*(560 + 2205*v + 11200*v^2 + 13335*v^3 + 25632*v^4 + 
              13335*v^5 + 11200*v^6 + 2205*v^7 + 560*v^8))*Log[1 + tc] + 
          420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[tc - v] - 
          420*(5*tc^7 + 7*tc^7*v^2 - 140*tc^4*(1 + tc^2)^3*v^3 + 
            35*tc^3*(11 + 52*tc^2 + 213*tc^4 + 52*tc^6 + 11*tc^8)*v^4 - 
            140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5 + 
            105*tc*(2 + 27*tc^2 + 98*tc^4 + 253*tc^6 + 98*tc^8 + 27*tc^10 + 
              2*tc^12)*v^6 - 8*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
              139*tc^6 + 5*tc^8)*v^7 + 105*tc*(2 + 27*tc^2 + 98*tc^4 + 
              147*tc^6 + 98*tc^8 + 27*tc^10 + 2*tc^12)*v^8 - 
            140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9 + 
            35*tc^3*(11 + 52*tc^2 + 27*tc^4 + 52*tc^6 + 11*tc^8)*v^10 - 
            140*tc^4*(1 + tc^2)^3*v^11 - 7*tc^7*v^12 - 5*tc^7*v^14)*Log[v] + 
          420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/(7350*tc^7) + 
       (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
          28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
          210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
          70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
          420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          tc^7*(560 + 105*v + 11200*v^2 + 2835*v^3 + 25632*v^4 + 2835*v^5 + 
            11200*v^6 + 105*v^7 + 560*v^8))*PolyLog[2, -tc])/(35*tc^7) + 
       (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
          28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
          210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
          70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
          tc^7*(-560 + 105*v - 11200*v^2 + 2835*v^3 - 25632*v^4 + 2835*v^5 - 
            11200*v^6 + 105*v^7 - 560*v^8) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 
            18*v^6 + v^8) + 420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))*PolyLog[2, tc])/
        (35*tc^7) + (-2/7 - (2*v^2)/5 + (16*(1 + tc^2)^3*v^3)/tc^3 - 
         (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^4)/tc^4 + 
         (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^6)/tc^6 + (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^8)/tc^6 + (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 - (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^10)/
          tc^4 + (16*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - (2*v^14)/7)*
        PolyLog[2, v/tc] + (2/7 + (2*v^2)/5 - (16*(1 + tc^2)^3*v^3)/tc^3 + 
         (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^4 - 
         (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 + 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^6)/tc^6 - (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) + 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^8)/tc^6 - (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 + (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^10 - 
         (16*(1 + tc^2)^3*v^11)/tc^3 + (2*v^12)/5 + (2*v^14)/7)*
        PolyLog[2, tc*v]))/(3*Pi) + (2*aVR*c\[Delta]VR*v*\[Alpha]s*
      (v*(300*(-15 + 4*Pi^2)*v^5 + 300*(15 + 4*Pi^2)*tc^12*v^5 - 
         24*(-901 + 240*Pi^2)*tc*v^4*(1 + v^2) - 24*(901 + 240*Pi^2)*tc^11*
          v^4*(1 + v^2) + 240*Pi^2*tc^6*v*(15 + 480*v + 15*v^2 + 2592*v^3 - 
           50*v^4 + 2592*v^5 + 15*v^6 + 480*v^7 + 15*v^8) + 
         6*tc^7*(1 + v^2)*(273 - 5*(-9811 + 960*Pi^2)*v^2 - 
           6*(-36761 + 3200*Pi^2)*v^4 - 5*(-9811 + 960*Pi^2)*v^6 + 273*v^8) - 
         6*tc^5*(1 + v^2)*(273 + 5*(9811 + 960*Pi^2)*v^2 + 
           6*(36761 + 3200*Pi^2)*v^4 + 5*(9811 + 960*Pi^2)*v^6 + 273*v^8) - 
         2*tc^3*v^2*(1 + v^2)*(-18667 - 60704*v^2 - 18667*v^4 + 
           4800*Pi^2*(1 + 5*v^2 + v^4)) - 2*tc^9*v^2*(1 + v^2)*
          (18667 + 60704*v^2 + 18667*v^4 + 4800*Pi^2*(1 + 5*v^2 + v^4)) + 
         12*tc^2*v^3*(-3416 - 8177*v^2 - 3416*v^4 + 
           300*Pi^2*(3 + 8*v^2 + 3*v^4)) + 12*tc^10*v^3*(3416 + 8177*v^2 + 
           3416*v^4 + 300*Pi^2*(3 + 8*v^2 + 3*v^4)) + 
         3*tc^4*v*(-4743 - 17948*v^2 - 18250*v^4 - 17948*v^6 - 4743*v^8 + 
           1200*Pi^2*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8)) + 
         3*tc^8*v*(4743 + 17948*v^2 + 18250*v^4 + 17948*v^6 + 4743*v^8 + 
           1200*Pi^2*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8))) - 
       360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(3 + 8*v^2 + 3*v^4) + 
         15*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^5 + v^7) - 
         24*tc^11*(v^5 + v^7) - 120*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         120*tc^7*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         40*tc^3*(v^3 + 6*v^5 + 6*v^7 + v^9) - 40*tc^9*(v^3 + 6*v^5 + 6*v^7 + 
           v^9) + 15*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         15*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         tc^6*(-1 + 204*v^2 + 2715*v^4 + 5800*v^6 + 2715*v^8 + 204*v^10 - 
           v^12))*Log[tc]^2 + 24*v^2*Log[1 - tc]*(350*v^4 - 350*tc^12*v^4 + 
         675*tc^2*v^2*(5 + 12*v^2 + 5*v^4) - 675*tc^10*v^2*
          (5 + 12*v^2 + 5*v^4) - 1728*tc*(v^3 + v^5) + 
         1728*tc^11*(v^3 + v^5) - 1600*tc^3*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1600*tc^9*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1350*tc^4*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8) - 
         1350*tc^8*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8) - 
         60*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
           15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
           24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
           120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
             v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
           15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
           15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) - 
           2*tc^6*(15 - 160*v + 285*v^2 - 864*v^3 + 650*v^4 - 864*v^5 + 
             285*v^6 - 160*v^7 + 15*v^8))*Log[tc]) + 
       24*v^2*(350*v^4 - 350*tc^12*v^4 + 675*tc^2*v^2*(5 + 12*v^2 + 5*v^4) - 
         675*tc^10*v^2*(5 + 12*v^2 + 5*v^4) - 1728*tc*(v^3 + v^5) + 
         1728*tc^11*(v^3 + v^5) - 1600*tc^3*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1600*tc^9*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1350*tc^4*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8) - 
         1350*tc^8*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8))*Log[1 + tc] - 
       6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(29 + 19*v^2) + 
         72*tc^11*v^5*(19 + 29*v^2) + 225*tc^2*v^4*(23 + 36*v^2 + 7*v^4) - 
         225*tc^10*v^4*(7 + 36*v^2 + 23*v^4) + 200*tc^3*v^3*
          (-34 - 99*v^2 - 45*v^4 + 2*v^6) + 200*tc^9*v^3*
          (-2 + 45*v^2 + 99*v^4 + 34*v^6) - 450*tc^4*v^2*
          (-11 - 56*v^2 - 45*v^4 + 8*v^6 + 5*v^8) - 450*tc^8*v^2*
          (-5 - 8*v^2 + 45*v^4 + 56*v^6 + 11*v^8) + 1800*tc^5*v*
          (-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) + 
         1800*tc^7*v*(-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) - 
         3*tc^6*(-71 - 1956*v^2 - 6375*v^4 + 6375*v^8 + 1956*v^10 + 
           71*v^12) + 60*(tc + 5*v + 5*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^5*Log[v]) - 
       6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*(29 + 19*v^2) - 
         72*tc*v^5*(19 + 29*v^2) - 225*tc^10*v^4*(23 + 36*v^2 + 7*v^4) + 
         225*tc^2*v^4*(7 + 36*v^2 + 23*v^4) - 200*tc^9*v^3*
          (-34 - 99*v^2 - 45*v^4 + 2*v^6) - 200*tc^3*v^3*
          (-2 + 45*v^2 + 99*v^4 + 34*v^6) + 450*tc^8*v^2*
          (-11 - 56*v^2 - 45*v^4 + 8*v^6 + 5*v^8) + 450*tc^4*v^2*
          (-5 - 8*v^2 + 45*v^4 + 56*v^6 + 11*v^8) - 1800*tc^5*v*
          (-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) - 
         1800*tc^7*v*(-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) + 
         3*tc^6*(-71 - 1956*v^2 - 6375*v^4 + 6375*v^8 + 1956*v^10 + 71*v^12))*
        Log[1 - tc*v] - 6*Log[tc]*(450*v^6 - 1650*tc^12*v^6 + 
         120*tc^2*v^4*(22 + 49*v^2 + 22*v^4) - 30*tc^10*v^4*
          (587 + 1424*v^2 + 587*v^4) - 20*tc^3*v^3*(19 - 153*v^2 - 153*v^4 + 
           19*v^6) + 20*tc^9*v^3*(941 + 4473*v^2 + 4473*v^4 + 941*v^6) - 
         1920*tc*(v^5 + v^7) + 8448*tc^11*(v^5 + v^7) - 
         30*tc^4*v^2*(74 + 1204*v^2 + 2725*v^4 + 1204*v^6 + 74*v^8) - 
         30*tc^8*v^2*(344 + 3364*v^2 + 6775*v^4 + 3364*v^6 + 344*v^8) + 
         60*tc^5*v*(31 + 1166*v^2 + 5537*v^4 + 5537*v^6 + 1166*v^8 + 
           31*v^10) + 60*tc^7*v*(31 + 1166*v^2 + 5537*v^4 + 5537*v^6 + 
           1166*v^8 + 31*v^10) - tc^6*(213 + 5868*v^2 + 29925*v^4 + 
           48800*v^6 + 29925*v^8 + 5868*v^10 + 213*v^12) + 
         240*v^2*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
           15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
           24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
           120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
             v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
           15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
           15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) - 
           2*tc^6*(15 + 160*v + 285*v^2 + 864*v^3 + 650*v^4 + 864*v^5 + 
             285*v^6 + 160*v^7 + 15*v^8))*Log[1 + tc] - 
         60*(tc + 5*v + 5*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^5*
          Log[tc - v] - 60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*
            (3 + 8*v^2 + 3*v^4) + 15*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 
           24*tc*(v^5 + v^7) - 24*tc^11*(v^5 + v^7) - 
           120*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 120*tc^7*
            (v^3 + 5*v^5 + 5*v^7 + v^9) - 40*tc^3*(v^3 + 6*v^5 + 6*v^7 + 
             v^9) - 40*tc^9*(v^3 + 6*v^5 + 6*v^7 + v^9) + 
           15*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
           15*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
           tc^6*(-1 + 114*v^2 + 915*v^4 + 1200*v^6 + 285*v^8 + 6*v^10 + 
             v^12))*Log[v] - 60*(tc + 5*v + 5*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^5*Log[1 - tc*v]) + 
       6*Log[v]*((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 
           24*tc*v^4*(77 + 67*v^2) - 24*tc^9*v^4*(77 + 67*v^2) + 
           5*tc^2*v^3*(753 + 1690*v^2 + 597*v^4) + 5*tc^8*v^3*
            (753 + 1690*v^2 + 597*v^4) - 4*tc^3*v^2*(895 + 4107*v^2 + 
             3957*v^4 + 705*v^6) - 4*tc^7*v^2*(895 + 4107*v^2 + 3957*v^4 + 
             705*v^6) + 5*tc^4*v*(276 + 2469*v^2 + 5740*v^4 + 3201*v^6 + 
             264*v^8) + 5*tc^6*v*(276 + 2469*v^2 + 5740*v^4 + 3201*v^6 + 
             264*v^8) - 4*tc^5*(-15 - 995*v^2 + 1032*v^4 + 7032*v^6 + 
             2595*v^8 + 15*v^10)) + 60*(tc + 5*v + 5*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^5*Log[1 - tc*v]) - 
       2880*v^2*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
         15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
         24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
         120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
           v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
         15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         tc^6*(15 - 160*v + 15*v^2 - 864*v^3 - 50*v^4 - 864*v^5 + 15*v^6 - 
           160*v^7 + 15*v^8))*PolyLog[2, -tc] - 
       2880*v^2*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
         15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
         24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
         120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
           v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
         15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         tc^6*(15 + 160*v + 15*v^2 + 864*v^3 - 50*v^4 + 864*v^5 + 15*v^6 + 
           160*v^7 + 15*v^8))*PolyLog[2, tc] - 
       360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(3 + 8*v^2 + 3*v^4) + 
         30*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 48*tc*(v^5 + v^7) - 
         48*tc^11*(v^5 + v^7) - 240*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         240*tc^7*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         80*tc^3*(v^3 + 6*v^5 + 6*v^7 + v^9) - 80*tc^9*(v^3 + 6*v^5 + 6*v^7 + 
           v^9) + 30*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         30*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         tc^6*(-1 + 84*v^2 + 975*v^4 + 2000*v^6 + 975*v^8 + 84*v^10 - v^12))*
        PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 
         30*tc^2*v^4*(3 + 8*v^2 + 3*v^4) + 30*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 
         48*tc*(v^5 + v^7) - 48*tc^11*(v^5 + v^7) - 
         240*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         240*tc^7*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         80*tc^3*(v^3 + 6*v^5 + 6*v^7 + v^9) - 80*tc^9*(v^3 + 6*v^5 + 6*v^7 + 
           v^9) + 30*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         30*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         tc^6*(-1 + 84*v^2 + 975*v^4 + 2000*v^6 + 975*v^8 + 84*v^10 - v^12))*
        PolyLog[2, tc*v]))/(675*Pi*tc^6) + 
    (\[Alpha]s*(aVR^2*((v*(-8400*(-9 + 8*Pi^2)*v^6 - 8400*(9 + 8*Pi^2)*tc^14*
             v^6 + 1800*(-167 + 196*Pi^2)*tc*v^5*(1 + v^2) + 
            1800*(167 + 196*Pi^2)*tc^13*v^5*(1 + v^2) + 5040*Pi^2*tc^7*v^2*
             (560 - 35*v + 11200*v^2 - 945*v^3 + 25632*v^4 - 945*v^5 + 
              11200*v^6 - 35*v^7 + 560*v^8) - 3*tc^9*(v + v^3)*
             (219255 - 2*(-862851 + 509600*Pi^2)*v^2 + (6944358 - 
                4743200*Pi^2)*v^4 - 2*(-862851 + 509600*Pi^2)*v^6 + 
              219255*v^8) + 3*tc^5*(v + v^3)*(219255 + 2*(862851 + 
                509600*Pi^2)*v^2 + (6944358 + 4743200*Pi^2)*v^4 + 
              2*(862851 + 509600*Pi^2)*v^6 + 219255*v^8) + 
            6*tc^8*(14895 - 49*(-25777 + 2400*Pi^2)*v^2 - 1225*(-20189 + 
                1728*Pi^2)*v^4 - 6*(-9531661 + 784000*Pi^2)*v^6 - 
              1225*(-20189 + 1728*Pi^2)*v^8 - 49*(-25777 + 2400*Pi^2)*v^10 + 
              14895*v^12) - 6*tc^6*(14895 + 49*(25777 + 2400*Pi^2)*v^2 + 
              1225*(20189 + 1728*Pi^2)*v^4 + 6*(9531661 + 784000*Pi^2)*v^6 + 
              1225*(20189 + 1728*Pi^2)*v^8 + 49*(25777 + 2400*Pi^2)*v^10 + 
              14895*v^12) + 12*tc^11*v^3*(1 + v^2)*(-36835 + 217106*v^2 - 
              36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 11*v^4)) + 
            12*tc^3*v^3*(1 + v^2)*(36835 - 217106*v^2 + 36835*v^4 + 
              4900*Pi^2*(11 + 70*v^2 + 11*v^4)) - 240*tc^2*v^4*
             (-1087 - 6445*v^2 - 1087*v^4 + 196*Pi^2*(15 + 44*v^2 + 
                15*v^4)) - 240*tc^12*v^4*(1087 + 6445*v^2 + 1087*v^4 + 
              196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 2*tc^10*v^2*
             (-501395 - 525868*v^2 + 410934*v^4 - 525868*v^6 - 501395*v^8 + 
              117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8)) - 
            2*tc^4*v^2*(501395 + 525868*v^2 - 410934*v^4 + 525868*v^6 + 
              501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + 
                v^8))))/(44100*tc^7) + (-2/7 - (2*v^2)/5 + 
           (8*(1 + tc^2)^3*v^3)/tc^3 - (2*(11 + 52*tc^2 + 573*tc^4 + 
              52*tc^6 + 11*tc^8)*v^4)/tc^4 + (8*(1 + tc^2)^3*
             (3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
           (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
              2*tc^12)*v^6)/tc^6 + (16*(1 + tc^2)^3*(5 + 139*tc^2 + 
              513*tc^4 + 139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
           (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
              2*tc^12)*v^8)/tc^6 + (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*
             v^9)/tc^5 - (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*
             v^10)/tc^4 + (8*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - 
           (2*v^14)/7)*Log[tc]^2 + Log[1 - tc]*((-512*v^7)/(49*tc^7) + 
           (512*tc^7*v^7)/49 - (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
           (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
           (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 136*tc^2*v^4*
            (2 + 9*v^2 + 9*v^4 + 2*v^6) + (2*v^4*(55 + 333*v^2 + 333*v^4 + 
              55*v^6))/tc^4 - 2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
           (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
           (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
           (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3 + 
           (8*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 
                15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
              210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 
                81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*(11 + 81*v^2 + 
                81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 
                26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
              420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
              420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
              140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
              140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) - 
              2*tc^7*(560 - 2205*v + 11200*v^2 - 13335*v^3 + 25632*v^4 - 
                13335*v^5 + 11200*v^6 - 2205*v^7 + 560*v^8))*Log[tc])/
            (35*tc^7)) + ((-512*v^7)/(49*tc^7) + (512*tc^7*v^7)/49 - 
           (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
           (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
           (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 136*tc^2*v^4*
            (2 + 9*v^2 + 9*v^4 + 2*v^6) + (2*v^4*(55 + 333*v^2 + 333*v^4 + 
              55*v^6))/tc^4 - 2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
           (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
           (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
           (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3)*
          Log[1 + tc] + Log[tc - v]*((128*v^7)/(49*tc^7) - 
           (128*tc^7*v^7)/49 - (2*v^6*(29 + 13*v^2))/(3*tc^6) + 
           (2*tc^6*v^6*(13 + 29*v^2))/3 + (8*v^5*(185 + 244*v^2 - 5*v^4))/
            (25*tc^5) - (8*tc^5*v^5*(-5 + 244*v^2 + 185*v^4))/25 + 
           (v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/(2*tc^4) + 
           (tc^4*v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/2 - 
           (8*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/(3*tc^3) - 
           (8*tc^3*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/3 + 
           (2*v^2*(-26 - 276*v^2 - 425*v^4 + 119*v^6 + 208*v^8 + 26*v^10))/
            tc^2 + 2*tc^2*v^2*(-26 - 208*v^2 - 119*v^4 + 425*v^6 + 276*v^8 + 
             26*v^10) - (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 
              2*v^12))/tc - 8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 
             43*v^10 + 2*v^12) + (-5665 - 283171*v^2 - 1900955*v^4 - 
             1941625*v^6 + 1941625*v^8 + 1900955*v^10 + 283171*v^12 + 
             5665*v^14)/2450 + (2*(v + tc^2*v - tc*(1 + v^2))^4*
             (40*v^3 + 40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + 
                v^4) - 4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 
                5*v^4) - tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[v])/
            (35*tc^7)) + ((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 + 
           (2*tc^6*v^6*(29 + 13*v^2))/3 - (2*v^6*(13 + 29*v^2))/(3*tc^6) + 
           (8*tc^5*v^5*(-185 - 244*v^2 + 5*v^4))/25 + 
           (8*v^5*(-5 + 244*v^2 + 185*v^4))/(25*tc^5) - 
           (tc^4*v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/2 - 
           (v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/(2*tc^4) + 
           (8*tc^3*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/3 + 
           (8*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/(3*tc^3) + 
           (52*v^2 + 416*v^4 + 238*v^6 - 850*v^8 - 552*v^10 - 52*v^12)/tc^2 + 
           tc^2*(52*v^2 + 552*v^4 + 850*v^6 - 238*v^8 - 416*v^10 - 52*v^12) + 
           (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12))/tc + 
           8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12) + 
           (5665 + 283171*v^2 + 1900955*v^4 + 1941625*v^6 - 1941625*v^8 - 
             1900955*v^10 - 283171*v^12 - 5665*v^14)/2450)*Log[1 - tc*v] + 
         (Log[v]*((-1 + tc^2)*v*(19200*v^6 + 19200*tc^12*v^6 - 
              1400*tc*v^5*(82 + 65*v^2) - 1400*tc^11*v^5*(82 + 65*v^2) + 
              48*tc^2*v^4*(5215 + 12356*v^2 + 3605*v^4) + 48*tc^10*v^4*(
                5215 + 12356*v^2 + 3605*v^4) - 35*tc^3*v^3*(6915 + 
                39589*v^2 + 36221*v^4 + 4635*v^6) - 35*tc^9*v^3*(6915 + 
                39589*v^2 + 36221*v^4 + 4635*v^6) + 4*tc^4*v^2*(22225 + 
                353150*v^2 + 795072*v^4 + 360290*v^6 + 16975*v^8) + 
              4*tc^8*v^2*(22225 + 353150*v^2 + 795072*v^4 + 360290*v^6 + 
                16975*v^8) - 35*tc^5*v*(-30 + 13593*v^2 + 88729*v^4 + 
                115601*v^6 + 26517*v^8 + 30*v^10) - 35*tc^7*v*(-30 + 
                13593*v^2 + 88729*v^4 + 115601*v^6 + 26517*v^8 + 30*v^10) - 
              4*tc^6*(-525 + 43190*v^2 + 187075*v^4 - 795072*v^6 - 
                900515*v^8 - 82390*v^10 + 525*v^12)) - 
            420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
              50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 4*tc^2*v*(5 - 
                48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
              tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/
          (7350*tc^7) - (Log[tc]*(tc*(115200*tc^13*v^7 + 16800*tc*v^5*(11 + 
                17*v^2 + 11*v^4) + 672*tc^11*v^5*(2165 + 5549*v^2 + 
                2165*v^4) - 840*tc^2*v^4*(565 + 1799*v^2 + 1799*v^4 + 
                565*v^6) - 210*tc^10*v^4*(8035 + 42161*v^2 + 42161*v^4 + 
                8035*v^6) - 27300*(v^6 + v^8) - 644700*tc^12*(v^6 + v^8) + 
              140*tc^3*v^3*(4265 + 27748*v^2 + 51966*v^4 + 27748*v^6 + 
                4265*v^8) + 140*tc^9*v^3*(7625 + 79828*v^2 + 162846*v^4 + 
                79828*v^6 + 7625*v^8) - 210*tc^4*v^2*(1825 + 24647*v^2 + 
                96810*v^4 + 96810*v^6 + 24647*v^8 + 1825*v^10) - 
              210*tc^8*v^2*(1825 + 38927*v^2 + 161070*v^4 + 161070*v^6 + 
                38927*v^8 + 1825*v^10) + 420*tc^5*v*(275 + 8603*v^2 + 
                88025*v^4 + 185106*v^6 + 88025*v^8 + 8603*v^10 + 275*v^12) + 
              420*tc^7*v*(275 + 8603*v^2 + 88025*v^4 + 185106*v^6 + 
                88025*v^8 + 8603*v^10 + 275*v^12) - 3*tc^6*(5665 + 
                283171*v^2 + 2508555*v^4 + 6822025*v^6 + 6822025*v^8 + 
                2508555*v^10 + 283171*v^12 + 5665*v^14)) - 
            1680*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 
                15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
              210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 
                81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*(11 + 81*v^2 + 
                81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 
                26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
              420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
              420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
              140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
              140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
              2*tc^7*(560 + 2205*v + 11200*v^2 + 13335*v^3 + 25632*v^4 + 
                13335*v^5 + 11200*v^6 + 2205*v^7 + 560*v^8))*Log[1 + tc] + 
            420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
              50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 4*tc^2*v*(5 - 
                48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
              tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[tc - v] - 
            420*(5*tc^7 + 7*tc^7*v^2 - 140*tc^4*(1 + tc^2)^3*v^3 + 
              35*tc^3*(11 + 52*tc^2 + 213*tc^4 + 52*tc^6 + 11*tc^8)*v^4 - 
              140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5 + 
              105*tc*(2 + 27*tc^2 + 98*tc^4 + 253*tc^6 + 98*tc^8 + 27*tc^10 + 
                2*tc^12)*v^6 - 8*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
                139*tc^6 + 5*tc^8)*v^7 + 105*tc*(2 + 27*tc^2 + 98*tc^4 + 
                147*tc^6 + 98*tc^8 + 27*tc^10 + 2*tc^12)*v^8 - 
              140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9 + 
              35*tc^3*(11 + 52*tc^2 + 27*tc^4 + 52*tc^6 + 11*tc^8)*v^10 - 
              140*tc^4*(1 + tc^2)^3*v^11 - 7*tc^7*v^12 - 5*tc^7*v^14)*
             Log[v] + 420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 
              40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
              4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
              tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/
          (7350*tc^7) + (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*
             (15 + 44*v^2 + 15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
            210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 
            35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*
             (11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 
              147*v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 
              26*v^6) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            tc^7*(560 + 105*v + 11200*v^2 + 2835*v^3 + 25632*v^4 + 2835*v^5 + 
              11200*v^6 + 105*v^7 + 560*v^8))*PolyLog[2, -tc])/(35*tc^7) + 
         (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 
              15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
            210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 
            35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*
             (11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 
              147*v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 
              26*v^6) + tc^7*(-560 + 105*v - 11200*v^2 + 2835*v^3 - 
              25632*v^4 + 2835*v^5 - 11200*v^6 + 105*v^7 - 560*v^8) + 
            420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))*PolyLog[2, tc])/
          (35*tc^7) + (-2/7 - (2*v^2)/5 + (16*(1 + tc^2)^3*v^3)/tc^3 - 
           (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^4)/tc^4 + 
           (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
           (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
              4*tc^12)*v^6)/tc^6 + (32*(1 + tc^2)^3*(5 + 139*tc^2 + 
              513*tc^4 + 139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
           (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
              4*tc^12)*v^8)/tc^6 + (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*
             v^9)/tc^5 - (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*
             v^10)/tc^4 + (16*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - 
           (2*v^14)/7)*PolyLog[2, v/tc] + (2/7 + (2*v^2)/5 - 
           (16*(1 + tc^2)^3*v^3)/tc^3 + (402 + 44/tc^4 + 208/tc^2 + 
             208*tc^2 + 44*tc^4)*v^4 - (16*(1 + tc^2)^3*(3 + 14*tc^2 + 
              3*tc^4)*v^5)/tc^5 + (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 
              196*tc^8 + 54*tc^10 + 4*tc^12)*v^6)/tc^6 - 
           (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 139*tc^6 + 5*tc^8)*
             v^7)/(35*tc^7) + (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 
              196*tc^8 + 54*tc^10 + 4*tc^12)*v^8)/tc^6 - 
           (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/tc^5 + 
           (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^10 - 
           (16*(1 + tc^2)^3*v^11)/tc^3 + (2*v^12)/5 + (2*v^14)/7)*
          PolyLog[2, tc*v]) + 
       aP^2*((v*(-900*(-375 + 56*Pi^2)*v^6 - 900*(375 + 56*Pi^2)*tc^14*v^6 + 
            3360*Pi^2*tc^7*v^2*(525 + 3255*v + 7833*v^2 + 17129*v^3 + 
              17146*v^4 + 17129*v^5 + 7833*v^6 + 3255*v^7 + 525*v^8) + 
            6*tc^5*v*(801 + 147*(-3381 + 400*Pi^2)*v + 49*(3443 + 4800*Pi^2)*
               v^2 + 196*(-7187 + 4800*Pi^2)*v^3 + 294*(7869 + 4400*Pi^2)*v^
                4 + 12250*(-73 + 168*Pi^2)*v^5 + 294*(7869 + 4400*Pi^2)*v^6 + 
              196*(-7187 + 4800*Pi^2)*v^7 + 49*(3443 + 4800*Pi^2)*v^8 + 
              147*(-3381 + 400*Pi^2)*v^9 + 801*v^10) - 
            6*tc^9*v*(801 - 147*(3381 + 400*Pi^2)*v - 49*(-3443 + 4800*Pi^2)*
               v^2 - 196*(7187 + 4800*Pi^2)*v^3 - 294*(-7869 + 4400*Pi^2)*v^
                4 - 12250*(73 + 168*Pi^2)*v^5 - 294*(-7869 + 4400*Pi^2)*v^6 - 
              196*(7187 + 4800*Pi^2)*v^7 - 49*(-3443 + 4800*Pi^2)*v^8 - 
              147*(3381 + 400*Pi^2)*v^9 + 801*v^10) - 
            12*tc^8*(1011 - 13377*v + 196*(-1813 + 150*Pi^2)*v^2 + 
              98*(-40189 + 2400*Pi^2)*v^3 + 49*(-157943 + 9600*Pi^2)*v^4 + 
              49*(-424871 + 24000*Pi^2)*v^5 + (-17856191 + 1029000*Pi^2)*v^
                6 + 49*(-424871 + 24000*Pi^2)*v^7 + 49*(-157943 + 9600*Pi^2)*
               v^8 + 98*(-40189 + 2400*Pi^2)*v^9 + 196*(-1813 + 150*Pi^2)*v^
                10 - 13377*v^11 + 1011*v^12) + 12*tc^6*(1011 - 13377*v - 
              196*(1813 + 150*Pi^2)*v^2 - 98*(40189 + 2400*Pi^2)*v^3 - 
              49*(157943 + 9600*Pi^2)*v^4 - 49*(424871 + 24000*Pi^2)*v^5 - 
              (17856191 + 1029000*Pi^2)*v^6 - 49*(424871 + 24000*Pi^2)*v^7 - 
              49*(157943 + 9600*Pi^2)*v^8 - 98*(40189 + 2400*Pi^2)*v^9 - 
              196*(1813 + 150*Pi^2)*v^10 - 13377*v^11 + 1011*v^12) + 
            300*tc^13*v^5*(5235 + 3234*v + 5235*v^2 + 392*Pi^2*(2 + v + 
                2*v^2)) + 300*tc*v^5*(392*Pi^2*(2 + v + 2*v^2) - 
              3*(1745 + 1078*v + 1745*v^2)) - 12*tc^2*v^4*
             (-234404 - 390922*v - 588145*v^2 - 390922*v^3 - 234404*v^4 + 
              5880*Pi^2*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4)) - 
            12*tc^12*v^4*(234404 + 390922*v + 588145*v^2 + 390922*v^3 + 
              234404*v^4 + 5880*Pi^2*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4)) + 
            3*tc^3*v^3*(-773504 - 2959747*v - 3896872*v^2 - 6909784*v^3 - 
              3896872*v^4 - 2959747*v^5 - 773504*v^6 + 117600*Pi^2*(1 + 3*v + 
                7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6)) + 3*tc^11*v^3*
             (773504 + 2959747*v + 3896872*v^2 + 6909784*v^3 + 3896872*v^4 + 
              2959747*v^5 + 773504*v^6 + 117600*Pi^2*(1 + 3*v + 7*v^2 + 
                8*v^3 + 7*v^4 + 3*v^5 + v^6)) - 4*tc^4*v^2*
             (-188156 - 1995133*v - 1866704*v^2 - 7902279*v^3 - 3435471*v^4 - 
              7902279*v^5 - 1866704*v^6 - 1995133*v^7 - 188156*v^8 + 
              29400*Pi^2*(1 + 8*v + 22*v^2 + 48*v^3 + 51*v^4 + 48*v^5 + 
                22*v^6 + 8*v^7 + v^8)) - 4*tc^10*v^2*(188156 + 1995133*v + 
              1866704*v^2 + 7902279*v^3 + 3435471*v^4 + 7902279*v^5 + 
              1866704*v^6 + 1995133*v^7 + 188156*v^8 + 29400*Pi^2*(1 + 8*v + 
                22*v^2 + 48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 8*v^7 + v^8))))/
          (22050*tc^7) + ((24*v^7)/(7*tc^7) + (24*tc^7*v^7)/7 - 
           (8*v^6*(2 + v + 2*v^2))/tc^6 - 8*tc^6*v^6*(2 + v + 2*v^2) + 
           (24*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4))/(5*tc^5) + 
           (24*tc^5*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4))/5 - 
           (24*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6))/tc^4 - 
           24*tc^4*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6) - 
           (24*v^3*(1 + 4*v + 16*v^2 + 22*v^3 + 35*v^4 + 22*v^5 + 16*v^6 + 
              4*v^7 + v^8))/tc^2 - 24*tc^2*v^3*(1 + 4*v + 16*v^2 + 22*v^3 + 
             35*v^4 + 22*v^5 + 16*v^6 + 4*v^7 + v^8) + 
           (24*v^3*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 
              8*v^7 + v^8))/tc + 24*tc*v^3*(1 + 8*v + 16*v^2 + 40*v^3 + 
             35*v^4 + 40*v^5 + 16*v^6 + 8*v^7 + v^8) + 
           (8*v^3*(1 + 8*v + 22*v^2 + 48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 
              8*v^7 + v^8))/tc^3 + 8*tc^3*v^3*(1 + 8*v + 22*v^2 + 48*v^3 + 
             51*v^4 + 48*v^5 + 22*v^6 + 8*v^7 + v^8) - 
           (8*(1 - 7*v + 7*v^2 + 1428*v^3 + 4431*v^4 + 19005*v^5 + 
              24185*v^6 + 40600*v^7 + 24185*v^8 + 19005*v^9 + 4431*v^10 + 
              1428*v^11 + 7*v^12 - 7*v^13 + v^14))/35)*Log[tc]^2 + 
         (8*v^3*Log[1 - tc]*(-7200*v^4 + 7200*tc^14*v^4 + 
            17150*tc*v^3*(2 + v + 2*v^2) - 17150*tc^13*v^3*(2 + v + 2*v^2) - 
            7056*tc^2*v^2*(9 + 12*v + 23*v^2 + 12*v^3 + 9*v^4) + 
            7056*tc^12*v^2*(9 + 12*v + 23*v^2 + 12*v^3 + 9*v^4) + 
            11025*tc^3*v*(5 + 15*v + 27*v^2 + 36*v^3 + 27*v^4 + 15*v^5 + 
              5*v^6) - 11025*tc^11*v*(5 + 15*v + 27*v^2 + 36*v^3 + 27*v^4 + 
              15*v^5 + 5*v^6) - 19600*tc^4*(1 + 8*v + 13*v^2 + 36*v^3 + 
              27*v^4 + 36*v^5 + 13*v^6 + 8*v^7 + v^8) + 19600*tc^10*
             (1 + 8*v + 13*v^2 + 36*v^3 + 27*v^4 + 36*v^5 + 13*v^6 + 8*v^7 + 
              v^8) + 22050*tc^5*(3 + 4*v + 24*v^2 + 18*v^3 + 45*v^4 + 
              18*v^5 + 24*v^6 + 4*v^7 + 3*v^8) - 22050*tc^9*
             (3 + 4*v + 24*v^2 + 18*v^3 + 45*v^4 + 18*v^5 + 24*v^6 + 4*v^7 + 
              3*v^8) + 420*(-1 + tc)^4*(15*v^4 + 15*tc^10*v^4 - 
              5*tc*v^3*(14 - 5*v + 14*v^2) - 5*tc^9*v^3*(14 - 5*v + 14*v^2) + 
              tc^2*v^2*(126 - 112*v + 367*v^2 - 112*v^3 + 126*v^4) + 
              tc^8*v^2*(126 - 112*v + 367*v^2 - 112*v^3 + 126*v^4) + 
              tc^3*v*(-105 + 189*v - 763*v^2 + 538*v^3 - 763*v^4 + 189*v^5 - 
                105*v^6) + tc^7*v*(-105 + 189*v - 763*v^2 + 538*v^3 - 
                763*v^4 + 189*v^5 - 105*v^6) + 35*tc^5*(1 - 10*v + 22*v^2 - 
                58*v^3 + 52*v^4 - 58*v^5 + 22*v^6 - 10*v^7 + v^8) + 
              35*tc^4*(1 - 4*v + 22*v^2 - 28*v^3 + 52*v^4 - 28*v^5 + 22*v^6 - 
                4*v^7 + v^8) + 35*tc^6*(1 - 4*v + 22*v^2 - 28*v^3 + 52*v^4 - 
                28*v^5 + 22*v^6 - 4*v^7 + v^8))*Log[tc]))/(3675*tc^7) + 
         (8*v^3*(-7200*v^4 + 7200*tc^14*v^4 + 17150*tc*v^3*(2 + v + 2*v^2) - 
            17150*tc^13*v^3*(2 + v + 2*v^2) - 7056*tc^2*v^2*
             (9 + 12*v + 23*v^2 + 12*v^3 + 9*v^4) + 7056*tc^12*v^2*
             (9 + 12*v + 23*v^2 + 12*v^3 + 9*v^4) + 11025*tc^3*v*
             (5 + 15*v + 27*v^2 + 36*v^3 + 27*v^4 + 15*v^5 + 5*v^6) - 
            11025*tc^11*v*(5 + 15*v + 27*v^2 + 36*v^3 + 27*v^4 + 15*v^5 + 
              5*v^6) - 19600*tc^4*(1 + 8*v + 13*v^2 + 36*v^3 + 27*v^4 + 
              36*v^5 + 13*v^6 + 8*v^7 + v^8) + 19600*tc^10*
             (1 + 8*v + 13*v^2 + 36*v^3 + 27*v^4 + 36*v^5 + 13*v^6 + 8*v^7 + 
              v^8) + 22050*tc^5*(3 + 4*v + 24*v^2 + 18*v^3 + 45*v^4 + 
              18*v^5 + 24*v^6 + 4*v^7 + 3*v^8) - 22050*tc^9*
             (3 + 4*v + 24*v^2 + 18*v^3 + 45*v^4 + 18*v^5 + 24*v^6 + 4*v^7 + 
              3*v^8))*Log[1 + tc])/(3675*tc^7) + Log[tc - v]*
          ((192*v^7)/(49*tc^7) - (192*tc^7*v^7)/49 - 
           (4*v^6*(17 + 7*v + 11*v^2))/(3*tc^6) + 
           (4*tc^6*v^6*(11 + 7*v + 17*v^2))/3 + 
           (48*v^5*(28 + 29*v + 46*v^2 + 19*v^3 + 8*v^4))/(25*tc^5) - 
           (48*tc^5*v^5*(8 + 19*v + 46*v^2 + 29*v^3 + 28*v^4))/25 + 
           (6*v^4*(-11 - 23*v - 37*v^2 - 36*v^3 - 17*v^4 - 7*v^5 + v^6))/
            tc^4 + 6*tc^4*v^4*(-1 + 7*v + 17*v^2 + 36*v^3 + 37*v^4 + 23*v^5 + 
             11*v^6) - (16*v^3*(-8 - 34*v - 56*v^2 - 99*v^3 - 54*v^4 - 
              45*v^5 + 4*v^6 + 2*v^7 + 4*v^8))/(3*tc^3) - 
           (16*tc^3*v^3*(-4 - 2*v - 4*v^2 + 45*v^3 + 54*v^4 + 99*v^5 + 
              56*v^6 + 34*v^7 + 8*v^8))/3 - (48*v^2*(-1 - 2*v - 9*v^2 - 
              8*v^3 - 10*v^4 + 10*v^6 + 8*v^7 + 9*v^8 + 2*v^9 + v^10))/tc - 
           48*tc*v^2*(-1 - 2*v - 9*v^2 - 8*v^3 - 10*v^4 + 10*v^6 + 8*v^7 + 
             9*v^8 + 2*v^9 + v^10) + (12*v^2*(-1 - 11*v - 19*v^2 - 56*v^3 - 
              37*v^4 - 45*v^5 + v^6 + 8*v^7 + 11*v^8 + 5*v^9 + v^10))/tc^2 + 
           12*tc^2*v^2*(-1 - 5*v - 11*v^2 - 8*v^3 - v^4 + 45*v^5 + 37*v^6 + 
             56*v^7 + 19*v^8 + 11*v^9 + v^10) - 
           (2*(-197 + 3479*v + 11221*v^2 + 95844*v^3 + 138033*v^4 + 
              312375*v^5 + 165375*v^6 - 165375*v^8 - 312375*v^9 - 
              138033*v^10 - 95844*v^11 - 11221*v^12 - 3479*v^13 + 197*v^14))/
            1225 + (8*(v + tc^2*v - tc*(1 + v^2))^5*(15*v^2 + 15*tc^4*v^2 + 
              5*tc*v*(1 - 7*v + v^2) + 5*tc^3*v*(1 - 7*v + v^2) + 
              tc^2*(1 - 7*v + 32*v^2 - 7*v^3 + v^4))*Log[v])/(35*tc^7)) + 
         ((192*v^7)/(49*tc^7) - (192*tc^7*v^7)/49 + 
           (4*tc^6*v^6*(17 + 7*v + 11*v^2))/3 - (4*v^6*(11 + 7*v + 17*v^2))/
            (3*tc^6) - (48*tc^5*v^5*(28 + 29*v + 46*v^2 + 19*v^3 + 8*v^4))/
            25 + (48*v^5*(8 + 19*v + 46*v^2 + 29*v^3 + 28*v^4))/(25*tc^5) - 
           6*tc^4*v^4*(-11 - 23*v - 37*v^2 - 36*v^3 - 17*v^4 - 7*v^5 + v^6) - 
           (6*v^4*(-1 + 7*v + 17*v^2 + 36*v^3 + 37*v^4 + 23*v^5 + 11*v^6))/
            tc^4 + (16*tc^3*v^3*(-8 - 34*v - 56*v^2 - 99*v^3 - 54*v^4 - 
              45*v^5 + 4*v^6 + 2*v^7 + 4*v^8))/3 + 
           (16*v^3*(-4 - 2*v - 4*v^2 + 45*v^3 + 54*v^4 + 99*v^5 + 56*v^6 + 
              34*v^7 + 8*v^8))/(3*tc^3) + (48*v^2*(-1 - 2*v - 9*v^2 - 8*v^3 - 
              10*v^4 + 10*v^6 + 8*v^7 + 9*v^8 + 2*v^9 + v^10))/tc + 
           48*tc*v^2*(-1 - 2*v - 9*v^2 - 8*v^3 - 10*v^4 + 10*v^6 + 8*v^7 + 
             9*v^8 + 2*v^9 + v^10) - 12*tc^2*v^2*(-1 - 11*v - 19*v^2 - 
             56*v^3 - 37*v^4 - 45*v^5 + v^6 + 8*v^7 + 11*v^8 + 5*v^9 + 
             v^10) - (12*v^2*(-1 - 5*v - 11*v^2 - 8*v^3 - v^4 + 45*v^5 + 
              37*v^6 + 56*v^7 + 19*v^8 + 11*v^9 + v^10))/tc^2 + 
           (2*(-197 + 3479*v + 11221*v^2 + 95844*v^3 + 138033*v^4 + 
              312375*v^5 + 165375*v^6 - 165375*v^8 - 312375*v^9 - 
              138033*v^10 - 95844*v^11 - 11221*v^12 - 3479*v^13 + 197*v^14))/
            1225)*Log[1 - tc*v] + 
         (2*Log[v]*((-1 + tc^2)*v*(16650*v^6 + 16650*tc^12*v^6 - 
              2800*tc*v^5*(25 + 14*v + 31*v^2) - 2800*tc^11*v^5*(25 + 14*v + 
                31*v^2) + 12*tc^2*v^4*(9317 + 14161*v + 31449*v^2 + 
                17591*v^3 + 14497*v^4) + 12*tc^10*v^4*(9317 + 14161*v + 
                31449*v^2 + 17591*v^3 + 14497*v^4) - 35*tc^3*v^3*(2307 + 
                8106*v + 17897*v^2 + 25690*v^3 + 22493*v^4 + 12684*v^5 + 
                4623*v^6) - 35*tc^9*v^3*(2307 + 8106*v + 17897*v^2 + 
                25690*v^3 + 22493*v^4 + 12684*v^5 + 4623*v^6) + 
              2*tc^4*v^2*(11095 + 109760*v + 232792*v^2 + 706776*v^3 + 
                662769*v^4 + 894936*v^5 + 385392*v^6 + 223440*v^7 + 
                30555*v^8) + 2*tc^8*v^2*(11095 + 109760*v + 232792*v^2 + 
                706776*v^3 + 662769*v^4 + 894936*v^5 + 385392*v^6 + 
                223440*v^7 + 30555*v^8) - 35*tc^5*v*(-6 + 1932*v + 3105*v^2 + 
                23898*v^3 + 23021*v^4 + 63490*v^5 + 32489*v^6 + 42252*v^7 + 
                8865*v^8 + 5628*v^9 + 6*v^10) - 35*tc^7*v*(-6 + 1932*v + 
                3105*v^2 + 23898*v^3 + 23021*v^4 + 63490*v^5 + 32489*v^6 + 
                42252*v^7 + 8865*v^8 + 5628*v^9 + 6*v^10) - 4*tc^6*(-105 + 
                735*v + 10255*v^2 + 70805*v^3 + 138649*v^4 + 293412*v^5 + 
                247428*v^6 + 228732*v^7 + 81459*v^8 + 27195*v^9 + 1995*v^10 - 
                735*v^11 + 105*v^12)) - 420*(v + tc^2*v - tc*(1 + v^2))^5*
             (15*v^2 + 15*tc^4*v^2 + 5*tc*v*(1 - 7*v + v^2) + 
              5*tc^3*v*(1 - 7*v + v^2) + tc^2*(1 - 7*v + 32*v^2 - 7*v^3 + 
                v^4))*Log[1 - tc*v]))/(3675*tc^7) + 
         (12*v^3*(15*v^4 - 15*tc^14*v^4 - 35*tc*v^3*(2 + v + 2*v^2) + 
            35*tc^13*v^3*(2 + v + 2*v^2) + 21*tc^2*v^2*(6 + 8*v + 15*v^2 + 
              8*v^3 + 6*v^4) - 21*tc^12*v^2*(6 + 8*v + 15*v^2 + 8*v^3 + 
              6*v^4) - 105*tc^3*v*(1 + 3*v + 5*v^2 + 7*v^3 + 5*v^4 + 3*v^5 + 
              v^6) + 105*tc^11*v*(1 + 3*v + 5*v^2 + 7*v^3 + 5*v^4 + 3*v^5 + 
              v^6) - 105*tc^5*(1 + 4*v^2 - 2*v^3 + 5*v^4 - 2*v^5 + 4*v^6 + 
              v^8) + 105*tc^9*(1 + 4*v^2 - 2*v^3 + 5*v^4 - 2*v^5 + 4*v^6 + 
              v^8) + 35*tc^4*(1 + 8*v + 10*v^2 + 32*v^3 + 19*v^4 + 32*v^5 + 
              10*v^6 + 8*v^7 + v^8) - 35*tc^10*(1 + 8*v + 10*v^2 + 32*v^3 + 
              19*v^4 + 32*v^5 + 10*v^6 + 8*v^7 + v^8) - 
            105*tc^6*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 
              8*v^7 + v^8) + 105*tc^8*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 
              40*v^5 + 16*v^6 + 8*v^7 + v^8))*Log[\[Mu]^2/mb^2])/(35*tc^7) + 
         Log[tc]*((2*(9450*v^7 - 33750*tc^14*v^7 - 3150*tc*v^6*(9 + 14*v + 
                9*v^2) + 1050*tc^13*v^6*(169 + 56*v + 169*v^2) + 
              210*tc^2*v^5*(62 + 826*v + 85*v^2 + 826*v^3 + 62*v^4) - 
              42*tc^12*v^5*(8762 + 7966*v + 22759*v^2 + 7966*v^3 + 
                8762*v^4) + 105*tc^3*v^4*(386 - 2177*v + 2758*v^2 - 
                4424*v^3 + 2758*v^4 - 2177*v^5 + 386*v^6) + 105*tc^11*v^4*(
                3536 + 7273*v + 19768*v^2 + 18256*v^3 + 19768*v^4 + 
                7273*v^5 + 3536*v^6) - 70*tc^4*v^3*(803 - 896*v + 11102*v^2 + 
                3402*v^3 + 25713*v^4 + 3402*v^5 + 11102*v^6 - 896*v^7 + 
                803*v^8) - 70*tc^10*v^3*(2483 + 12544*v + 32942*v^2 + 
                63882*v^3 + 71073*v^4 + 63882*v^5 + 32942*v^6 + 12544*v^7 + 
                2483*v^8) + 210*tc^5*v^2*(106 + 518*v + 4032*v^2 + 
                10948*v^3 + 21721*v^4 + 25480*v^5 + 21721*v^6 + 10948*v^7 + 
                4032*v^8 + 518*v^9 + 106*v^10) + 210*tc^9*v^2*(106 + 2408*v + 
                6552*v^2 + 26068*v^3 + 33061*v^4 + 53830*v^5 + 33061*v^6 + 
                26068*v^7 + 6552*v^8 + 2408*v^9 + 106*v^10) + 
              210*tc^6*v*(2 - 434*v - 2121*v^2 - 18634*v^3 - 35854*v^4 - 
                89488*v^5 - 80467*v^6 - 89488*v^7 - 35854*v^8 - 18634*v^9 - 
                2121*v^10 - 434*v^11 + 2*v^12) + 210*tc^8*v*(2 - 434*v - 
                2121*v^2 - 18634*v^3 - 35854*v^4 - 89488*v^5 - 80467*v^6 - 
                89488*v^7 - 35854*v^8 - 18634*v^9 - 2121*v^10 - 434*v^11 + 
                2*v^12) - tc^7*(591 - 10437*v - 33663*v^2 + 241668*v^3 + 
                247401*v^4 + 3693375*v^5 + 2174375*v^6 + 7840000*v^7 + 
                2174375*v^8 + 3693375*v^9 + 247401*v^10 + 241668*v^11 - 
                33663*v^12 - 10437*v^13 + 591*v^14)))/(3675*tc^7) + 
           (32*(1 + tc)^2*v^3*(15*v^4 + 15*tc^12*v^4 - 5*tc*v^3*(14 + 13*v + 
                14*v^2) - 5*tc^11*v^3*(14 + 13*v + 14*v^2) + 2*tc^2*v^2*(63 + 
                154*v + 236*v^2 + 154*v^3 + 63*v^4) + 2*tc^10*v^2*(63 + 
                154*v + 236*v^2 + 154*v^3 + 63*v^4) - 3*tc^3*v*(35 + 189*v + 
                427*v^2 + 573*v^3 + 427*v^4 + 189*v^5 + 35*v^6) - 
              3*tc^9*v*(35 + 189*v + 427*v^2 + 573*v^3 + 427*v^4 + 189*v^5 + 
                35*v^6) + 420*tc^6*(1 + 7*v + 22*v^2 + 43*v^3 + 52*v^4 + 
                43*v^5 + 22*v^6 + 7*v^7 + v^8) + tc^4*(35 + 490*v + 
                1778*v^2 + 3934*v^3 + 4751*v^4 + 3934*v^5 + 1778*v^6 + 
                490*v^7 + 35*v^8) + tc^8*(35 + 490*v + 1778*v^2 + 3934*v^3 + 
                4751*v^4 + 3934*v^5 + 1778*v^6 + 490*v^7 + 35*v^8) - 
              tc^5*(175 + 1295*v + 4669*v^2 + 8897*v^3 + 11458*v^4 + 
                8897*v^5 + 4669*v^6 + 1295*v^7 + 175*v^8) - tc^7*(175 + 
                1295*v + 4669*v^2 + 8897*v^3 + 11458*v^4 + 8897*v^5 + 
                4669*v^6 + 1295*v^7 + 175*v^8))*Log[1 + tc])/(35*tc^7) - 
           (8*(v + tc^2*v - tc*(1 + v^2))^5*(15*v^2 + 15*tc^4*v^2 + 
              5*tc*v*(1 - 7*v + v^2) + 5*tc^3*v*(1 - 7*v + v^2) + 
              tc^2*(1 - 7*v + 32*v^2 - 7*v^3 + v^4))*Log[tc - v])/(35*tc^7) + 
           (8*(1 - 7*v + 7*v^2 + 798*v^3 + 1911*v^4 + 9555*v^5 + 10185*v^6 + 
              21000*v^7 - (15*v^7)/tc^7 - 15*tc^7*v^7 + 10815*v^8 + 
              11445*v^9 + 2289*v^10 + 1302*v^11 - 7*v^12 + 7*v^13 - v^14 + 
              (35*v^6*(2 + v + 2*v^2))/tc^6 + 35*tc^6*v^6*(2 + v + 2*v^2) - 
              (21*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4))/tc^5 - 
              21*tc^5*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4) + 
              (105*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6))/tc^
                4 + 105*tc^4*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + 
                v^6) + (105*v^3*(1 + 4*v + 16*v^2 + 22*v^3 + 35*v^4 + 
                 22*v^5 + 16*v^6 + 4*v^7 + v^8))/tc^2 + 105*tc^2*v^3*(1 + 
                4*v + 16*v^2 + 22*v^3 + 35*v^4 + 22*v^5 + 16*v^6 + 4*v^7 + 
                v^8) - (105*v^3*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 
                 40*v^5 + 16*v^6 + 8*v^7 + v^8))/tc - 105*tc*v^3*(1 + 8*v + 
                16*v^2 + 40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 8*v^7 + v^8) - 
              (35*v^3*(1 + 8*v + 22*v^2 + 48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 
                 8*v^7 + v^8))/tc^3 - 35*tc^3*v^3*(1 + 8*v + 22*v^2 + 
                48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 8*v^7 + v^8))*Log[v])/
            35 - (8*(v + tc^2*v - tc*(1 + v^2))^5*(15*v^2 + 15*tc^4*v^2 + 
              5*tc*v*(1 - 7*v + v^2) + 5*tc^3*v*(1 - 7*v + v^2) + 
              tc^2*(1 - 7*v + 32*v^2 - 7*v^3 + v^4))*Log[1 - tc*v])/
            (35*tc^7) - 144*v^3*(1 + 2*v + 10*v^2 + 10*v^3 + 20*v^4 + 
             10*v^5 + 10*v^6 + 2*v^7 + v^8)*Log[\[Mu]^2/mb^2]) + 
         (64*v^3*(15*v^4 + 15*tc^14*v^4 - 35*tc*v^3*(2 + v + 2*v^2) - 
            35*tc^13*v^3*(2 + v + 2*v^2) + 21*tc^2*v^2*(6 + 8*v + 17*v^2 + 
              8*v^3 + 6*v^4) + 21*tc^12*v^2*(6 + 8*v + 17*v^2 + 8*v^3 + 
              6*v^4) - 105*tc^3*v*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + 
              v^6) - 105*tc^11*v*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + 
              v^6) - 105*tc^5*(1 + 4*v + 16*v^2 + 22*v^3 + 35*v^4 + 22*v^5 + 
              16*v^6 + 4*v^7 + v^8) - 105*tc^9*(1 + 4*v + 16*v^2 + 22*v^3 + 
              35*v^4 + 22*v^5 + 16*v^6 + 4*v^7 + v^8) + 
            105*tc^6*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 
              8*v^7 + v^8) + 105*tc^8*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 
              40*v^5 + 16*v^6 + 8*v^7 + v^8) + 35*tc^4*(1 + 8*v + 22*v^2 + 
              48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 8*v^7 + v^8) + 
            35*tc^10*(1 + 8*v + 22*v^2 + 48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 
              8*v^7 + v^8) + tc^7*(35 + 1225*v + 2471*v^2 + 7063*v^3 + 
              6182*v^4 + 7063*v^5 + 2471*v^6 + 1225*v^7 + 35*v^8))*
           PolyLog[2, -tc])/(35*tc^7) + (64*v^3*(15*v^4 + 15*tc^14*v^4 - 
            35*tc*v^3*(2 + v + 2*v^2) - 35*tc^13*v^3*(2 + v + 2*v^2) + 
            21*tc^2*v^2*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4) + 
            21*tc^12*v^2*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4) - 
            105*tc^3*v*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6) - 
            105*tc^11*v*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6) - 
            105*tc^5*(1 + 4*v + 16*v^2 + 22*v^3 + 35*v^4 + 22*v^5 + 16*v^6 + 
              4*v^7 + v^8) - 105*tc^9*(1 + 4*v + 16*v^2 + 22*v^3 + 35*v^4 + 
              22*v^5 + 16*v^6 + 4*v^7 + v^8) + 105*tc^6*(1 + 8*v + 16*v^2 + 
              40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 8*v^7 + v^8) + 
            105*tc^8*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 
              8*v^7 + v^8) + 35*tc^4*(1 + 8*v + 22*v^2 + 48*v^3 + 51*v^4 + 
              48*v^5 + 22*v^6 + 8*v^7 + v^8) + 35*tc^10*(1 + 8*v + 22*v^2 + 
              48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 8*v^7 + v^8) - 
            tc^7*(245 + 1015*v + 2681*v^2 + 5033*v^3 + 5482*v^4 + 5033*v^5 + 
              2681*v^6 + 1015*v^7 + 245*v^8))*PolyLog[2, tc])/(35*tc^7) + 
         ((48*v^7)/(7*tc^7) + (48*tc^7*v^7)/7 - (16*v^6*(2 + v + 2*v^2))/
            tc^6 - 16*tc^6*v^6*(2 + v + 2*v^2) + 
           (48*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4))/(5*tc^5) + 
           (48*tc^5*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4))/5 - 
           (48*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6))/tc^4 - 
           48*tc^4*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6) - 
           (48*v^3*(1 + 4*v + 16*v^2 + 22*v^3 + 35*v^4 + 22*v^5 + 16*v^6 + 
              4*v^7 + v^8))/tc^2 - 48*tc^2*v^3*(1 + 4*v + 16*v^2 + 22*v^3 + 
             35*v^4 + 22*v^5 + 16*v^6 + 4*v^7 + v^8) + 
           (48*v^3*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 
              8*v^7 + v^8))/tc + 48*tc*v^3*(1 + 8*v + 16*v^2 + 40*v^3 + 
             35*v^4 + 40*v^5 + 16*v^6 + 8*v^7 + v^8) + 
           (16*v^3*(1 + 8*v + 22*v^2 + 48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 
              8*v^7 + v^8))/tc^3 + 16*tc^3*v^3*(1 + 8*v + 22*v^2 + 48*v^3 + 
             51*v^4 + 48*v^5 + 22*v^6 + 8*v^7 + v^8) - 
           (8*(1 - 7*v + 7*v^2 + 588*v^3 + 1491*v^4 + 6825*v^5 + 7525*v^6 + 
              14000*v^7 + 7525*v^8 + 6825*v^9 + 1491*v^10 + 588*v^11 + 
              7*v^12 - 7*v^13 + v^14))/35)*PolyLog[2, v/tc] + 
         (8*(1 - 7*v + 7*v^2 + 588*v^3 + 1491*v^4 + 6825*v^5 + 7525*v^6 + 
            14000*v^7 - (30*v^7)/tc^7 - 30*tc^7*v^7 + 7525*v^8 + 6825*v^9 + 
            1491*v^10 + 588*v^11 + 7*v^12 - 7*v^13 + v^14 + 
            (70*v^6*(2 + v + 2*v^2))/tc^6 + 70*tc^6*v^6*(2 + v + 2*v^2) - 
            (42*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4))/tc^5 - 
            42*tc^5*v^5*(6 + 8*v + 17*v^2 + 8*v^3 + 6*v^4) + 
            (210*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6))/tc^4 + 
            210*tc^4*v^4*(1 + 3*v + 7*v^2 + 8*v^3 + 7*v^4 + 3*v^5 + v^6) + 
            (210*v^3*(1 + 4*v + 16*v^2 + 22*v^3 + 35*v^4 + 22*v^5 + 16*v^6 + 
               4*v^7 + v^8))/tc^2 + 210*tc^2*v^3*(1 + 4*v + 16*v^2 + 22*v^3 + 
              35*v^4 + 22*v^5 + 16*v^6 + 4*v^7 + v^8) - 
            (210*v^3*(1 + 8*v + 16*v^2 + 40*v^3 + 35*v^4 + 40*v^5 + 16*v^6 + 
               8*v^7 + v^8))/tc - 210*tc*v^3*(1 + 8*v + 16*v^2 + 40*v^3 + 
              35*v^4 + 40*v^5 + 16*v^6 + 8*v^7 + v^8) - 
            (70*v^3*(1 + 8*v + 22*v^2 + 48*v^3 + 51*v^4 + 48*v^5 + 22*v^6 + 8*
                v^7 + v^8))/tc^3 - 70*tc^3*v^3*(1 + 8*v + 22*v^2 + 48*v^3 + 
              51*v^4 + 48*v^5 + 22*v^6 + 8*v^7 + v^8))*PolyLog[2, tc*v])/
          35) + (aS^2*(-(v*(900*(-375 + 56*Pi^2)*v^6 + 900*(375 + 56*Pi^2)*
              tc^14*v^6 - 3360*Pi^2*tc^7*v^2*(315 - 3465*v + 7623*v^2 - 19159*
                v^3 + 17846*v^4 - 19159*v^5 + 7623*v^6 - 3465*v^7 + 315*
                v^8) - 6*tc^5*v*(801 - 147*(-3381 + 400*Pi^2)*v + 49*
                (3443 + 4800*Pi^2)*v^2 - 196*(-7187 + 4800*Pi^2)*v^3 + 294*
                (7869 + 4400*Pi^2)*v^4 - 12250*(-73 + 168*Pi^2)*v^5 + 294*
                (7869 + 4400*Pi^2)*v^6 - 196*(-7187 + 4800*Pi^2)*v^7 + 49*
                (3443 + 4800*Pi^2)*v^8 - 147*(-3381 + 400*Pi^2)*v^9 + 801*
                v^10) + 6*tc^9*v*(801 + 147*(3381 + 400*Pi^2)*v - 49*
                (-3443 + 4800*Pi^2)*v^2 + 196*(7187 + 4800*Pi^2)*v^3 - 294*
                (-7869 + 4400*Pi^2)*v^4 + 12250*(73 + 168*Pi^2)*v^5 - 294*
                (-7869 + 4400*Pi^2)*v^6 + 196*(7187 + 4800*Pi^2)*v^7 - 49*
                (-3443 + 4800*Pi^2)*v^8 + 147*(3381 + 400*Pi^2)*v^9 + 801*
                v^10) + 12*tc^8*(1011 + 13377*v + 196*(-1813 + 150*Pi^2)*
                v^2 - 98*(-40189 + 2400*Pi^2)*v^3 + 49*(-157943 + 9600*Pi^2)*
                v^4 - 49*(-424871 + 24000*Pi^2)*v^5 + (-17856191 + 
                 1029000*Pi^2)*v^6 - 49*(-424871 + 24000*Pi^2)*v^7 + 49*
                (-157943 + 9600*Pi^2)*v^8 - 98*(-40189 + 2400*Pi^2)*v^9 + 196*
                (-1813 + 150*Pi^2)*v^10 + 13377*v^11 + 1011*v^12) - 
             12*tc^6*(1011 + 13377*v - 196*(1813 + 150*Pi^2)*v^2 + 98*
                (40189 + 2400*Pi^2)*v^3 - 49*(157943 + 9600*Pi^2)*v^4 + 49*
                (424871 + 24000*Pi^2)*v^5 - (17856191 + 1029000*Pi^2)*v^6 + 
               49*(424871 + 24000*Pi^2)*v^7 - 49*(157943 + 9600*Pi^2)*v^8 + 
               98*(40189 + 2400*Pi^2)*v^9 - 196*(1813 + 150*Pi^2)*v^10 + 
               13377*v^11 + 1011*v^12) - 300*tc*v^5*(-5235 + 3234*v - 5235*
                v^2 + 392*Pi^2*(2 - v + 2*v^2)) - 300*tc^13*v^5*
              (5235 - 3234*v + 5235*v^2 + 392*Pi^2*(2 - v + 2*v^2)) + 
             12*tc^2*v^4*(-234404 + 390922*v - 588145*v^2 + 390922*v^3 - 
               234404*v^4 + 5880*Pi^2*(6 - 8*v + 17*v^2 - 8*v^3 + 6*v^4)) + 
             12*tc^12*v^4*(234404 - 390922*v + 588145*v^2 - 390922*v^3 + 
               234404*v^4 + 5880*Pi^2*(6 - 8*v + 17*v^2 - 8*v^3 + 6*v^4)) - 
             3*tc^3*v^3*(-773504 + 2959747*v - 3896872*v^2 + 6909784*v^3 - 
               3896872*v^4 + 2959747*v^5 - 773504*v^6 + 117600*Pi^2*
                (1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + v^6)) - 
             3*tc^11*v^3*(773504 - 2959747*v + 3896872*v^2 - 6909784*v^3 + 
               3896872*v^4 - 2959747*v^5 + 773504*v^6 + 117600*Pi^2*
                (1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + v^6)) + 
             4*tc^4*v^2*(-188156 + 1995133*v - 1866704*v^2 + 7902279*v^3 - 
               3435471*v^4 + 7902279*v^5 - 1866704*v^6 + 1995133*v^7 - 188156*
                v^8 + 29400*Pi^2*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 
                 48*v^5 + 22*v^6 - 8*v^7 + v^8)) + 4*tc^10*v^2*
              (188156 - 1995133*v + 1866704*v^2 - 7902279*v^3 + 3435471*v^4 - 
               7902279*v^5 + 1866704*v^6 - 1995133*v^7 + 188156*v^8 + 29400*
                Pi^2*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 48*v^5 + 22*v^6 - 
                 8*v^7 + v^8)))) + 5040*(15*v^7 + 15*tc^14*v^7 - 
            35*tc*v^6*(2 - v + 2*v^2) - 35*tc^13*v^6*(2 - v + 2*v^2) + 
            21*tc^2*v^5*(6 - 8*v + 17*v^2 - 8*v^3 + 6*v^4) + 
            21*tc^12*v^5*(6 - 8*v + 17*v^2 - 8*v^3 + 6*v^4) - 
            105*tc^3*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + v^6) - 
            105*tc^11*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + v^6) + 
            105*tc^6*v^3*(1 - 8*v + 16*v^2 - 40*v^3 + 35*v^4 - 40*v^5 + 
              16*v^6 - 8*v^7 + v^8) + 105*tc^8*v^3*(1 - 8*v + 16*v^2 - 
              40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + v^8) + 
            35*tc^4*v^3*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 48*v^5 + 
              22*v^6 - 8*v^7 + v^8) + 35*tc^10*v^3*(1 - 8*v + 22*v^2 - 
              48*v^3 + 51*v^4 - 48*v^5 + 22*v^6 - 8*v^7 + v^8) + 
            105*tc^5*v^3*(1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 22*v^5 + 
              16*v^6 - 4*v^7 + v^8) + 105*tc^9*v^3*(1 - 4*v + 16*v^2 - 
              22*v^3 + 35*v^4 - 22*v^5 + 16*v^6 - 4*v^7 + v^8) - 
            tc^7*(1 + 7*v + 7*v^2 - 1428*v^3 + 4431*v^4 - 19005*v^5 + 
              24185*v^6 - 40600*v^7 + 24185*v^8 - 19005*v^9 + 4431*v^10 - 
              1428*v^11 + 7*v^12 + 7*v^13 + v^14))*Log[tc]^2 - 
          48*v^3*Log[1 - tc]*(7200*v^4 - 7200*tc^14*v^4 - 
            17150*tc*v^3*(2 - v + 2*v^2) + 17150*tc^13*v^3*(2 - v + 2*v^2) + 
            7056*tc^2*v^2*(9 - 12*v + 23*v^2 - 12*v^3 + 9*v^4) - 
            7056*tc^12*v^2*(9 - 12*v + 23*v^2 - 12*v^3 + 9*v^4) - 
            11025*tc^3*v*(5 - 15*v + 27*v^2 - 36*v^3 + 27*v^4 - 15*v^5 + 
              5*v^6) + 11025*tc^11*v*(5 - 15*v + 27*v^2 - 36*v^3 + 27*v^4 - 
              15*v^5 + 5*v^6) + 19600*tc^4*(1 - 8*v + 13*v^2 - 36*v^3 + 
              27*v^4 - 36*v^5 + 13*v^6 - 8*v^7 + v^8) - 19600*tc^10*
             (1 - 8*v + 13*v^2 - 36*v^3 + 27*v^4 - 36*v^5 + 13*v^6 - 8*v^7 + 
              v^8) + 22050*tc^5*(3 - 4*v + 24*v^2 - 18*v^3 + 45*v^4 - 
              18*v^5 + 24*v^6 - 4*v^7 + 3*v^8) - 22050*tc^9*
             (3 - 4*v + 24*v^2 - 18*v^3 + 45*v^4 - 18*v^5 + 24*v^6 - 4*v^7 + 
              3*v^8) - 420*(-1 + tc)^2*(15*v^4 + 15*tc^12*v^4 - 
              5*tc*v^3*(14 - 13*v + 14*v^2) - 5*tc^11*v^3*(14 - 13*v + 
                14*v^2) + 2*tc^2*v^2*(63 - 154*v + 236*v^2 - 154*v^3 + 
                63*v^4) + 2*tc^10*v^2*(63 - 154*v + 236*v^2 - 154*v^3 + 
                63*v^4) - 3*tc^3*v*(35 - 189*v + 427*v^2 - 573*v^3 + 
                427*v^4 - 189*v^5 + 35*v^6) - 3*tc^9*v*(35 - 189*v + 
                427*v^2 - 573*v^3 + 427*v^4 - 189*v^5 + 35*v^6) + 
              420*tc^6*(1 - 7*v + 22*v^2 - 43*v^3 + 52*v^4 - 43*v^5 + 
                22*v^6 - 7*v^7 + v^8) + tc^4*(35 - 490*v + 1778*v^2 - 
                3934*v^3 + 4751*v^4 - 3934*v^5 + 1778*v^6 - 490*v^7 + 
                35*v^8) + tc^8*(35 - 490*v + 1778*v^2 - 3934*v^3 + 4751*v^4 - 
                3934*v^5 + 1778*v^6 - 490*v^7 + 35*v^8) + tc^5*(175 - 
                1295*v + 4669*v^2 - 8897*v^3 + 11458*v^4 - 8897*v^5 + 
                4669*v^6 - 1295*v^7 + 175*v^8) + tc^7*(175 - 1295*v + 
                4669*v^2 - 8897*v^3 + 11458*v^4 - 8897*v^5 + 4669*v^6 - 
                1295*v^7 + 175*v^8))*Log[tc]) - 
          48*v^3*(7200*v^4 - 7200*tc^14*v^4 - 17150*tc*v^3*(2 - v + 2*v^2) + 
            17150*tc^13*v^3*(2 - v + 2*v^2) + 7056*tc^2*v^2*
             (9 - 12*v + 23*v^2 - 12*v^3 + 9*v^4) - 7056*tc^12*v^2*
             (9 - 12*v + 23*v^2 - 12*v^3 + 9*v^4) - 11025*tc^3*v*
             (5 - 15*v + 27*v^2 - 36*v^3 + 27*v^4 - 15*v^5 + 5*v^6) + 
            11025*tc^11*v*(5 - 15*v + 27*v^2 - 36*v^3 + 27*v^4 - 15*v^5 + 
              5*v^6) + 19600*tc^4*(1 - 8*v + 13*v^2 - 36*v^3 + 27*v^4 - 
              36*v^5 + 13*v^6 - 8*v^7 + v^8) - 19600*tc^10*
             (1 - 8*v + 13*v^2 - 36*v^3 + 27*v^4 - 36*v^5 + 13*v^6 - 8*v^7 + 
              v^8) + 22050*tc^5*(3 - 4*v + 24*v^2 - 18*v^3 + 45*v^4 - 
              18*v^5 + 24*v^6 - 4*v^7 + 3*v^8) - 22050*tc^9*
             (3 - 4*v + 24*v^2 - 18*v^3 + 45*v^4 - 18*v^5 + 24*v^6 - 4*v^7 + 
              3*v^8))*Log[1 + tc] + 12*Log[tc - v]*(7200*v^7 - 
            7200*tc^14*v^7 - 2450*tc*v^6*(17 - 7*v + 11*v^2) + 
            2450*tc^13*v^6*(11 - 7*v + 17*v^2) + 3528*tc^2*v^5*
             (28 - 29*v + 46*v^2 - 19*v^3 + 8*v^4) - 3528*tc^12*v^5*
             (8 - 19*v + 46*v^2 - 29*v^3 + 28*v^4) + 11025*tc^3*v^4*
             (-11 + 23*v - 37*v^2 + 36*v^3 - 17*v^4 + 7*v^5 + v^6) + 
            11025*tc^11*v^4*(-1 - 7*v + 17*v^2 - 36*v^3 + 37*v^4 - 23*v^5 + 
              11*v^6) + 9800*tc^10*v^3*(4 - 2*v + 4*v^2 + 45*v^3 - 54*v^4 + 
              99*v^5 - 56*v^6 + 34*v^7 - 8*v^8) - 9800*tc^4*v^3*
             (-8 + 34*v - 56*v^2 + 99*v^3 - 54*v^4 + 45*v^5 + 4*v^6 - 2*v^7 + 
              4*v^8) + 22050*tc^9*v^2*(-1 + 5*v - 11*v^2 + 8*v^3 - v^4 - 
              45*v^5 + 37*v^6 - 56*v^7 + 19*v^8 - 11*v^9 + v^10) + 
            22050*tc^5*v^2*(-1 + 11*v - 19*v^2 + 56*v^3 - 37*v^4 + 45*v^5 + 
              v^6 - 8*v^7 + 11*v^8 - 5*v^9 + v^10) + 88200*tc^6*v^2*
             (-1 + 2*v - 9*v^2 + 8*v^3 - 10*v^4 + 10*v^6 - 8*v^7 + 9*v^8 - 
              2*v^9 + v^10) + 88200*tc^8*v^2*(-1 + 2*v - 9*v^2 + 8*v^3 - 
              10*v^4 + 10*v^6 - 8*v^7 + 9*v^8 - 2*v^9 + v^10) + 
            3*tc^7*(197 + 3479*v - 11221*v^2 + 95844*v^3 - 138033*v^4 + 
              312375*v^5 - 165375*v^6 + 165375*v^8 - 312375*v^9 + 
              138033*v^10 - 95844*v^11 + 11221*v^12 - 3479*v^13 - 197*v^14) + 
            420*(v + tc^2*v - tc*(1 + v^2))^5*(15*v^2 + 15*tc^4*v^2 + 
              5*tc*v*(1 + 7*v + v^2) + 5*tc^3*v*(1 + 7*v + v^2) + 
              tc^2*(1 + 7*v + 32*v^2 + 7*v^3 + v^4))*Log[v]) + 
          12*(7200*v^7 - 7200*tc^14*v^7 + 2450*tc^13*v^6*(17 - 7*v + 
              11*v^2) - 2450*tc*v^6*(11 - 7*v + 17*v^2) - 3528*tc^12*v^5*
             (28 - 29*v + 46*v^2 - 19*v^3 + 8*v^4) + 3528*tc^2*v^5*
             (8 - 19*v + 46*v^2 - 29*v^3 + 28*v^4) + 11025*tc^3*v^4*
             (1 + 7*v - 17*v^2 + 36*v^3 - 37*v^4 + 23*v^5 - 11*v^6) - 
            11025*tc^11*v^4*(-11 + 23*v - 37*v^2 + 36*v^3 - 17*v^4 + 7*v^5 + 
              v^6) + 9800*tc^10*v^3*(-8 + 34*v - 56*v^2 + 99*v^3 - 54*v^4 + 
              45*v^5 + 4*v^6 - 2*v^7 + 4*v^8) + 9800*tc^4*v^3*
             (-4 + 2*v - 4*v^2 - 45*v^3 + 54*v^4 - 99*v^5 + 56*v^6 - 34*v^7 + 
              8*v^8) + 22050*tc^5*v^2*(1 - 5*v + 11*v^2 - 8*v^3 + v^4 + 
              45*v^5 - 37*v^6 + 56*v^7 - 19*v^8 + 11*v^9 - v^10) - 
            22050*tc^9*v^2*(-1 + 11*v - 19*v^2 + 56*v^3 - 37*v^4 + 45*v^5 + 
              v^6 - 8*v^7 + 11*v^8 - 5*v^9 + v^10) - 88200*tc^6*v^2*
             (-1 + 2*v - 9*v^2 + 8*v^3 - 10*v^4 + 10*v^6 - 8*v^7 + 9*v^8 - 
              2*v^9 + v^10) - 88200*tc^8*v^2*(-1 + 2*v - 9*v^2 + 8*v^3 - 
              10*v^4 + 10*v^6 - 8*v^7 + 9*v^8 - 2*v^9 + v^10) + 
            3*tc^7*(-197 - 3479*v + 11221*v^2 - 95844*v^3 + 138033*v^4 - 
              312375*v^5 + 165375*v^6 - 165375*v^8 + 312375*v^9 - 
              138033*v^10 + 95844*v^11 - 11221*v^12 + 3479*v^13 + 197*v^14))*
           Log[1 - tc*v] - 12*Log[v]*((1 - tc^2)*v*(16650*v^6 + 
              16650*tc^12*v^6 - 2800*tc*v^5*(25 - 14*v + 31*v^2) - 
              2800*tc^11*v^5*(25 - 14*v + 31*v^2) + 12*tc^2*v^4*(9317 - 
                14161*v + 31449*v^2 - 17591*v^3 + 14497*v^4) + 
              12*tc^10*v^4*(9317 - 14161*v + 31449*v^2 - 17591*v^3 + 
                14497*v^4) - 35*tc^3*v^3*(2307 - 8106*v + 17897*v^2 - 
                25690*v^3 + 22493*v^4 - 12684*v^5 + 4623*v^6) - 
              35*tc^9*v^3*(2307 - 8106*v + 17897*v^2 - 25690*v^3 + 
                22493*v^4 - 12684*v^5 + 4623*v^6) + 2*tc^4*v^2*(11095 - 
                109760*v + 232792*v^2 - 706776*v^3 + 662769*v^4 - 
                894936*v^5 + 385392*v^6 - 223440*v^7 + 30555*v^8) + 
              2*tc^8*v^2*(11095 - 109760*v + 232792*v^2 - 706776*v^3 + 
                662769*v^4 - 894936*v^5 + 385392*v^6 - 223440*v^7 + 
                30555*v^8) - 35*tc^5*v*(-6 - 1932*v + 3105*v^2 - 23898*v^3 + 
                23021*v^4 - 63490*v^5 + 32489*v^6 - 42252*v^7 + 8865*v^8 - 
                5628*v^9 + 6*v^10) - 35*tc^7*v*(-6 - 1932*v + 3105*v^2 - 
                23898*v^3 + 23021*v^4 - 63490*v^5 + 32489*v^6 - 42252*v^7 + 
                8865*v^8 - 5628*v^9 + 6*v^10) - 4*tc^6*(-105 - 735*v + 
                10255*v^2 - 70805*v^3 + 138649*v^4 - 293412*v^5 + 
                247428*v^6 - 228732*v^7 + 81459*v^8 - 27195*v^9 + 1995*v^10 + 
                735*v^11 + 105*v^12)) + 420*(v + tc^2*v - tc*(1 + v^2))^5*
             (15*v^2 + 15*tc^4*v^2 + 5*tc*v*(1 + 7*v + v^2) + 
              5*tc^3*v*(1 + 7*v + v^2) + tc^2*(1 + 7*v + 32*v^2 + 7*v^3 + 
                v^4))*Log[1 - tc*v]) + 7560*v^3*(15*v^4 - 15*tc^14*v^4 - 
            35*tc*v^3*(2 - v + 2*v^2) + 35*tc^13*v^3*(2 - v + 2*v^2) + 
            21*tc^2*v^2*(6 - 8*v + 15*v^2 - 8*v^3 + 6*v^4) - 
            21*tc^12*v^2*(6 - 8*v + 15*v^2 - 8*v^3 + 6*v^4) - 
            105*tc^3*v*(1 - 3*v + 5*v^2 - 7*v^3 + 5*v^4 - 3*v^5 + v^6) + 
            105*tc^11*v*(1 - 3*v + 5*v^2 - 7*v^3 + 5*v^4 - 3*v^5 + v^6) + 
            105*tc^5*(1 + 4*v^2 + 2*v^3 + 5*v^4 + 2*v^5 + 4*v^6 + v^8) - 
            105*tc^9*(1 + 4*v^2 + 2*v^3 + 5*v^4 + 2*v^5 + 4*v^6 + v^8) + 
            35*tc^4*(1 - 8*v + 10*v^2 - 32*v^3 + 19*v^4 - 32*v^5 + 10*v^6 - 
              8*v^7 + v^8) - 35*tc^10*(1 - 8*v + 10*v^2 - 32*v^3 + 19*v^4 - 
              32*v^5 + 10*v^6 - 8*v^7 + v^8) - 105*tc^6*(1 - 8*v + 16*v^2 - 
              40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + v^8) + 
            105*tc^8*(1 - 8*v + 16*v^2 - 40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 
              8*v^7 + v^8))*Log[\[Mu]^2/mb^2] + 12*Log[tc]*
           (9450*v^7 - 33750*tc^14*v^7 - 3150*tc*v^6*(9 - 14*v + 9*v^2) + 
            1050*tc^13*v^6*(169 - 56*v + 169*v^2) + 210*tc^2*v^5*
             (62 - 826*v + 85*v^2 - 826*v^3 + 62*v^4) - 42*tc^12*v^5*
             (8762 - 7966*v + 22759*v^2 - 7966*v^3 + 8762*v^4) + 
            105*tc^3*v^4*(386 + 2177*v + 2758*v^2 + 4424*v^3 + 2758*v^4 + 
              2177*v^5 + 386*v^6) + 105*tc^11*v^4*(3536 - 7273*v + 
              19768*v^2 - 18256*v^3 + 19768*v^4 - 7273*v^5 + 3536*v^6) - 
            70*tc^4*v^3*(803 + 896*v + 11102*v^2 - 3402*v^3 + 25713*v^4 - 
              3402*v^5 + 11102*v^6 + 896*v^7 + 803*v^8) - 
            70*tc^10*v^3*(2483 - 12544*v + 32942*v^2 - 63882*v^3 + 
              71073*v^4 - 63882*v^5 + 32942*v^6 - 12544*v^7 + 2483*v^8) + 
            210*tc^9*v^2*(106 - 2408*v + 6552*v^2 - 26068*v^3 + 33061*v^4 - 
              53830*v^5 + 33061*v^6 - 26068*v^7 + 6552*v^8 - 2408*v^9 + 
              106*v^10) + 210*tc^5*v^2*(106 - 518*v + 4032*v^2 - 10948*v^3 + 
              21721*v^4 - 25480*v^5 + 21721*v^6 - 10948*v^7 + 4032*v^8 - 
              518*v^9 + 106*v^10) + 210*tc^6*v*(2 + 434*v - 2121*v^2 + 
              18634*v^3 - 35854*v^4 + 89488*v^5 - 80467*v^6 + 89488*v^7 - 
              35854*v^8 + 18634*v^9 - 2121*v^10 + 434*v^11 + 2*v^12) + 
            210*tc^8*v*(2 + 434*v - 2121*v^2 + 18634*v^3 - 35854*v^4 + 
              89488*v^5 - 80467*v^6 + 89488*v^7 - 35854*v^8 + 18634*v^9 - 
              2121*v^10 + 434*v^11 + 2*v^12) + tc^7*(-591 - 10437*v + 
              33663*v^2 + 241668*v^3 - 247401*v^4 + 3693375*v^5 - 
              2174375*v^6 + 7840000*v^7 - 2174375*v^8 + 3693375*v^9 - 
              247401*v^10 + 241668*v^11 + 33663*v^12 - 10437*v^13 - 
              591*v^14) + 1680*(1 + tc)^4*v^3*(15*v^4 + 15*tc^10*v^4 - 
              5*tc*v^3*(14 + 5*v + 14*v^2) - 5*tc^9*v^3*(14 + 5*v + 14*v^2) + 
              tc^2*v^2*(126 + 112*v + 367*v^2 + 112*v^3 + 126*v^4) + 
              tc^8*v^2*(126 + 112*v + 367*v^2 + 112*v^3 + 126*v^4) - 
              tc^3*v*(105 + 189*v + 763*v^2 + 538*v^3 + 763*v^4 + 189*v^5 + 
                105*v^6) - tc^7*v*(105 + 189*v + 763*v^2 + 538*v^3 + 
                763*v^4 + 189*v^5 + 105*v^6) + 35*tc^4*(1 + 4*v + 22*v^2 + 
                28*v^3 + 52*v^4 + 28*v^5 + 22*v^6 + 4*v^7 + v^8) + 
              35*tc^6*(1 + 4*v + 22*v^2 + 28*v^3 + 52*v^4 + 28*v^5 + 22*v^6 + 
                4*v^7 + v^8) - 35*tc^5*(1 + 10*v + 22*v^2 + 58*v^3 + 52*v^4 + 
                58*v^5 + 22*v^6 + 10*v^7 + v^8))*Log[1 + tc] - 
            420*(v + tc^2*v - tc*(1 + v^2))^5*(15*v^2 + 15*tc^4*v^2 + 
              5*tc*v*(1 + 7*v + v^2) + 5*tc^3*v*(1 + 7*v + v^2) + 
              tc^2*(1 + 7*v + 32*v^2 + 7*v^3 + v^4))*Log[tc - v] - 
            420*(15*v^7 + 15*tc^14*v^7 - 35*tc*v^6*(2 - v + 2*v^2) - 
              35*tc^13*v^6*(2 - v + 2*v^2) + 21*tc^2*v^5*(6 - 8*v + 17*v^2 - 
                8*v^3 + 6*v^4) + 21*tc^12*v^5*(6 - 8*v + 17*v^2 - 8*v^3 + 
                6*v^4) - 105*tc^3*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 
                3*v^5 + v^6) - 105*tc^11*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 
                7*v^4 - 3*v^5 + v^6) + 105*tc^6*v^3*(1 - 8*v + 16*v^2 - 
                40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + v^8) + 
              105*tc^8*v^3*(1 - 8*v + 16*v^2 - 40*v^3 + 35*v^4 - 40*v^5 + 
                16*v^6 - 8*v^7 + v^8) + 35*tc^4*v^3*(1 - 8*v + 22*v^2 - 
                48*v^3 + 51*v^4 - 48*v^5 + 22*v^6 - 8*v^7 + v^8) + 
              35*tc^10*v^3*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 48*v^5 + 
                22*v^6 - 8*v^7 + v^8) + 105*tc^5*v^3*(1 - 4*v + 16*v^2 - 
                22*v^3 + 35*v^4 - 22*v^5 + 16*v^6 - 4*v^7 + v^8) + 
              105*tc^9*v^3*(1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 22*v^5 + 
                16*v^6 - 4*v^7 + v^8) + tc^7*(-1 - 7*v - 7*v^2 + 798*v^3 - 
                1911*v^4 + 9555*v^5 - 10185*v^6 + 21000*v^7 - 10815*v^8 + 
                11445*v^9 - 2289*v^10 + 1302*v^11 + 7*v^12 + 7*v^13 + v^14))*
             Log[v] - 420*(v + tc^2*v - tc*(1 + v^2))^5*(15*v^2 + 
              15*tc^4*v^2 + 5*tc*v*(1 + 7*v + v^2) + 5*tc^3*v*(1 + 7*v + 
                v^2) + tc^2*(1 + 7*v + 32*v^2 + 7*v^3 + v^4))*Log[1 - tc*v] + 
            264600*tc^7*v^3*(1 - 2*v + 10*v^2 - 10*v^3 + 20*v^4 - 10*v^5 + 
              10*v^6 - 2*v^7 + v^8)*Log[\[Mu]^2/mb^2]) + 
          40320*v^3*(15*v^4 + 15*tc^14*v^4 - 35*tc*v^3*(2 - v + 2*v^2) - 
            35*tc^13*v^3*(2 - v + 2*v^2) + 21*tc^2*v^2*(6 - 8*v + 17*v^2 - 
              8*v^3 + 6*v^4) + 21*tc^12*v^2*(6 - 8*v + 17*v^2 - 8*v^3 + 
              6*v^4) - 105*tc^3*v*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + 
              v^6) - 105*tc^11*v*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + 
              v^6) + 105*tc^6*(1 - 8*v + 16*v^2 - 40*v^3 + 35*v^4 - 40*v^5 + 
              16*v^6 - 8*v^7 + v^8) + 105*tc^8*(1 - 8*v + 16*v^2 - 40*v^3 + 
              35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + v^8) + 
            35*tc^4*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 48*v^5 + 22*v^6 - 
              8*v^7 + v^8) + 35*tc^10*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 
              48*v^5 + 22*v^6 - 8*v^7 + v^8) + 105*tc^5*(1 - 4*v + 16*v^2 - 
              22*v^3 + 35*v^4 - 22*v^5 + 16*v^6 - 4*v^7 + v^8) + 
            105*tc^9*(1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 22*v^5 + 16*v^6 - 
              4*v^7 + v^8) + tc^7*(245 - 1015*v + 2681*v^2 - 5033*v^3 + 
              5482*v^4 - 5033*v^5 + 2681*v^6 - 1015*v^7 + 245*v^8))*
           PolyLog[2, -tc] + 40320*v^3*(15*v^4 + 15*tc^14*v^4 - 
            35*tc*v^3*(2 - v + 2*v^2) - 35*tc^13*v^3*(2 - v + 2*v^2) + 
            21*tc^2*v^2*(6 - 8*v + 17*v^2 - 8*v^3 + 6*v^4) + 
            21*tc^12*v^2*(6 - 8*v + 17*v^2 - 8*v^3 + 6*v^4) - 
            105*tc^3*v*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + v^6) - 
            105*tc^11*v*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 3*v^5 + v^6) + 
            tc^7*(-35 + 1225*v - 2471*v^2 + 7063*v^3 - 6182*v^4 + 7063*v^5 - 
              2471*v^6 + 1225*v^7 - 35*v^8) + 105*tc^6*(1 - 8*v + 16*v^2 - 
              40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + v^8) + 
            105*tc^8*(1 - 8*v + 16*v^2 - 40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 
              8*v^7 + v^8) + 35*tc^4*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 
              48*v^5 + 22*v^6 - 8*v^7 + v^8) + 35*tc^10*(1 - 8*v + 22*v^2 - 
              48*v^3 + 51*v^4 - 48*v^5 + 22*v^6 - 8*v^7 + v^8) + 
            105*tc^5*(1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 22*v^5 + 16*v^6 - 
              4*v^7 + v^8) + 105*tc^9*(1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 
              22*v^5 + 16*v^6 - 4*v^7 + v^8))*PolyLog[2, tc] + 
          5040*(30*v^7 + 30*tc^14*v^7 - 70*tc*v^6*(2 - v + 2*v^2) - 
            70*tc^13*v^6*(2 - v + 2*v^2) + 42*tc^2*v^5*(6 - 8*v + 17*v^2 - 
              8*v^3 + 6*v^4) + 42*tc^12*v^5*(6 - 8*v + 17*v^2 - 8*v^3 + 
              6*v^4) - 210*tc^3*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 
              3*v^5 + v^6) - 210*tc^11*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 
              3*v^5 + v^6) + 210*tc^6*v^3*(1 - 8*v + 16*v^2 - 40*v^3 + 
              35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + v^8) + 210*tc^8*v^3*
             (1 - 8*v + 16*v^2 - 40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + 
              v^8) + 70*tc^4*v^3*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 
              48*v^5 + 22*v^6 - 8*v^7 + v^8) + 70*tc^10*v^3*
             (1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 48*v^5 + 22*v^6 - 8*v^7 + 
              v^8) + 210*tc^5*v^3*(1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 
              22*v^5 + 16*v^6 - 4*v^7 + v^8) + 210*tc^9*v^3*
             (1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 22*v^5 + 16*v^6 - 4*v^7 + 
              v^8) - tc^7*(1 + 7*v + 7*v^2 - 588*v^3 + 1491*v^4 - 6825*v^5 + 
              7525*v^6 - 14000*v^7 + 7525*v^8 - 6825*v^9 + 1491*v^10 - 
              588*v^11 + 7*v^12 + 7*v^13 + v^14))*PolyLog[2, v/tc] - 
          5040*(30*v^7 + 30*tc^14*v^7 - 70*tc*v^6*(2 - v + 2*v^2) - 
            70*tc^13*v^6*(2 - v + 2*v^2) + 42*tc^2*v^5*(6 - 8*v + 17*v^2 - 
              8*v^3 + 6*v^4) + 42*tc^12*v^5*(6 - 8*v + 17*v^2 - 8*v^3 + 
              6*v^4) - 210*tc^3*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 
              3*v^5 + v^6) - 210*tc^11*v^4*(1 - 3*v + 7*v^2 - 8*v^3 + 7*v^4 - 
              3*v^5 + v^6) + 210*tc^6*v^3*(1 - 8*v + 16*v^2 - 40*v^3 + 
              35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + v^8) + 210*tc^8*v^3*
             (1 - 8*v + 16*v^2 - 40*v^3 + 35*v^4 - 40*v^5 + 16*v^6 - 8*v^7 + 
              v^8) + 70*tc^4*v^3*(1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 
              48*v^5 + 22*v^6 - 8*v^7 + v^8) + 70*tc^10*v^3*
             (1 - 8*v + 22*v^2 - 48*v^3 + 51*v^4 - 48*v^5 + 22*v^6 - 8*v^7 + 
              v^8) + 210*tc^5*v^3*(1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 
              22*v^5 + 16*v^6 - 4*v^7 + v^8) + 210*tc^9*v^3*
             (1 - 4*v + 16*v^2 - 22*v^3 + 35*v^4 - 22*v^5 + 16*v^6 - 4*v^7 + 
              v^8) - tc^7*(1 + 7*v + 7*v^2 - 588*v^3 + 1491*v^4 - 6825*v^5 + 
              7525*v^6 - 14000*v^7 + 7525*v^8 - 6825*v^9 + 1491*v^10 - 
              588*v^11 + 7*v^12 + 7*v^13 + v^14))*PolyLog[2, tc*v]))/
        (22050*tc^7) - (4*aT^2*(v*(300*(-43 + 56*Pi^2)*v^6 + 
            300*(43 + 56*Pi^2)*tc^14*v^6 - 300*(-373 + 392*Pi^2)*tc*v^5*
             (1 + v^2) - 300*(373 + 392*Pi^2)*tc^13*v^5*(1 + v^2) - 
            1680*Pi^2*tc^7*v^2*(840 + 105*v + 18144*v^2 - 805*v^3 + 
              41904*v^4 - 805*v^5 + 18144*v^6 + 105*v^7 + 840*v^8) + 
            3*tc^9*(v + v^3)*(55953 + (106090 - 548800*Pi^2)*v^2 + 
              (1731998 - 2626400*Pi^2)*v^4 + (106090 - 548800*Pi^2)*v^6 + 
              55953*v^8) - 3*tc^5*(v + v^3)*(55953 + 10*(10609 + 54880*Pi^2)*
               v^2 + 2*(865999 + 1313200*Pi^2)*v^4 + 10*(10609 + 54880*Pi^2)*
               v^6 + 55953*v^8) - 6*tc^8*(2217 + (567077 - 58800*Pi^2)*v^2 - 
              49*(-268339 + 24000*Pi^2)*v^4 + (30885584 - 2646000*Pi^2)*v^6 - 
              49*(-268339 + 24000*Pi^2)*v^8 + (567077 - 58800*Pi^2)*v^10 + 
              2217*v^12) + 6*tc^6*(2217 + 49*(11573 + 1200*Pi^2)*v^2 + 
              49*(268339 + 24000*Pi^2)*v^4 + 16*(1930349 + 165375*Pi^2)*v^6 + 
              49*(268339 + 24000*Pi^2)*v^8 + 49*(11573 + 1200*Pi^2)*v^10 + 
              2217*v^12) - 6*tc^3*v^3*(1 + v^2)*(-23453 - 505453*v^2 - 
              23453*v^4 + 9800*Pi^2*(5 + 34*v^2 + 5*v^4)) - 
            6*tc^11*v^3*(1 + v^2)*(23453 + 505453*v^2 + 23453*v^4 + 
              9800*Pi^2*(5 + 34*v^2 + 5*v^4)) + 12*tc^2*v^4*
             (-20772 - 98375*v^2 - 20772*v^4 + 1960*Pi^2*(12 + 37*v^2 + 
                12*v^4)) + 12*tc^12*v^4*(20772 + 98375*v^2 + 20772*v^4 + 
              1960*Pi^2*(12 + 37*v^2 + 12*v^4)) + 2*tc^10*v^2*
             (-69207 + 1473724*v^2 + 3594792*v^4 + 1473724*v^6 - 69207*v^8 + 
              58800*Pi^2*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8)) + 
            2*tc^4*v^2*(69207 - 1473724*v^2 - 3594792*v^4 - 1473724*v^6 + 
              69207*v^8 + 58800*Pi^2*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8))) - 
          2520*(10*v^7 + 10*tc^14*v^7 + 14*tc^2*v^5*(12 + 37*v^2 + 12*v^4) + 
            14*tc^12*v^5*(12 + 37*v^2 + 12*v^4) - 35*tc^3*v^4*
             (5 + 39*v^2 + 39*v^4 + 5*v^6) - 35*tc^11*v^4*(5 + 39*v^2 + 
              39*v^4 + 5*v^6) - 70*tc^5*v^4*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 
            70*tc^9*v^4*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 70*tc*(v^6 + v^8) - 
            70*tc^13*(v^6 + v^8) + 210*tc^6*(v^3 + 20*v^5 + 45*v^7 + 20*v^9 + 
              v^11) + 210*tc^8*(v^3 + 20*v^5 + 45*v^7 + 20*v^9 + v^11) + 
            70*tc^4*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + v^11) + 
            70*tc^10*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + v^11) - 
            tc^7*(3 - 7*v^2 + 11193*v^4 + 62195*v^6 + 62195*v^8 + 
              11193*v^10 - 7*v^12 + 3*v^14))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
           (4800*v^4 - 4800*tc^14*v^4 + 4704*tc^2*v^2*(18 + 53*v^2 + 
              18*v^4) - 4704*tc^12*v^2*(18 + 53*v^2 + 18*v^4) - 
            34300*tc*(v^3 + v^5) + 34300*tc^13*(v^3 + v^5) - 
            161700*tc^5*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 161700*tc^9*v*
             (2 + 9*v^2 + 9*v^4 + 2*v^6) - 3675*tc^3*v*(25 + 171*v^2 + 
              171*v^4 + 25*v^6) + 3675*tc^11*v*(25 + 171*v^2 + 171*v^4 + 
              25*v^6) + 39200*tc^4*(1 + 18*v^2 + 39*v^4 + 18*v^6 + v^8) - 
            39200*tc^10*(1 + 18*v^2 + 39*v^4 + 18*v^6 + v^8) - 
            420*(10*v^4 + 10*tc^14*v^4 + 14*tc^2*v^2*(12 + 37*v^2 + 12*v^4) + 
              14*tc^12*v^2*(12 + 37*v^2 + 12*v^4) - 70*tc*(v^3 + v^5) - 
              70*tc^13*(v^3 + v^5) - 35*tc^3*v*(5 + 39*v^2 + 39*v^4 + 
                5*v^6) - 35*tc^11*v*(5 + 39*v^2 + 39*v^4 + 5*v^6) - 
              70*tc^5*v*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 70*tc^9*v*(14 + 
                81*v^2 + 81*v^4 + 14*v^6) + 210*tc^6*(1 + 20*v^2 + 45*v^4 + 
                20*v^6 + v^8) + 210*tc^8*(1 + 20*v^2 + 45*v^4 + 20*v^6 + 
                v^8) + 70*tc^4*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8) + 
              70*tc^10*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8) - 
              2*tc^7*(280 - 1155*v + 6048*v^2 - 7105*v^3 + 13968*v^4 - 
                7105*v^5 + 6048*v^6 - 1155*v^7 + 280*v^8))*Log[tc]) + 
          24*v^3*(4800*v^4 - 4800*tc^14*v^4 + 4704*tc^2*v^2*
             (18 + 53*v^2 + 18*v^4) - 4704*tc^12*v^2*(18 + 53*v^2 + 18*v^4) - 
            34300*tc*(v^3 + v^5) + 34300*tc^13*(v^3 + v^5) - 
            161700*tc^5*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 161700*tc^9*v*
             (2 + 9*v^2 + 9*v^4 + 2*v^6) - 3675*tc^3*v*(25 + 171*v^2 + 
              171*v^4 + 25*v^6) + 3675*tc^11*v*(25 + 171*v^2 + 171*v^4 + 
              25*v^6) + 39200*tc^4*(1 + 18*v^2 + 39*v^4 + 18*v^6 + v^8) - 
            39200*tc^10*(1 + 18*v^2 + 39*v^4 + 18*v^6 + v^8))*Log[1 + tc] - 
          6*Log[tc - v]*(4800*v^7 - 4800*tc^14*v^7 - 4900*tc*v^6*
             (9 + 5*v^2) + 4900*tc^13*v^6*(5 + 9*v^2) + 1176*tc^2*v^5*
             (127 + 212*v^2 + 17*v^4) - 1176*tc^12*v^5*(17 + 212*v^2 + 
              127*v^4) - 3675*tc^3*v^4*(69 + 247*v^2 + 95*v^4 - 19*v^6) + 
            3675*tc^11*v^4*(-19 + 95*v^2 + 247*v^4 + 69*v^6) + 
            9800*tc^4*v^3*(24 + 169*v^2 + 156*v^4 - 25*v^6 - 16*v^8) - 
            9800*tc^10*v^3*(-16 - 25*v^2 + 156*v^4 + 169*v^6 + 24*v^8) + 
            14700*tc^5*v^2*(-8 - 114*v^2 - 209*v^4 + 11*v^6 + 70*v^8 + 
              8*v^10) + 14700*tc^9*v^2*(-8 - 70*v^2 - 11*v^4 + 209*v^6 + 
              114*v^8 + 8*v^10) - 29400*tc^6*v*(-1 - 32*v^2 - 107*v^4 + 
              107*v^8 + 32*v^10 + v^12) - 29400*tc^8*v*(-1 - 32*v^2 - 
              107*v^4 + 107*v^8 + 32*v^10 + v^12) + 
            3*tc^7*(-1159 - 89229*v^2 - 698789*v^4 - 753375*v^6 + 
              753375*v^8 + 698789*v^10 + 89229*v^12 + 1159*v^14) + 
            420*(v + tc^2*v - tc*(1 + v^2))^4*(10*v^3 + 10*tc^6*v^3 - 
              30*tc*(v^2 + v^4) - 30*tc^5*(v^2 + v^4) - 2*tc^2*v*(6 - 
                59*v^2 + 6*v^4) - 2*tc^4*v*(6 - 59*v^2 + 6*v^4) - 
              tc^3*(3 + 41*v^2 + 41*v^4 + 3*v^6))*Log[v]) - 
          6*(4800*v^7 - 4800*tc^14*v^7 + 4900*tc^13*v^6*(9 + 5*v^2) - 
            4900*tc*v^6*(5 + 9*v^2) - 1176*tc^12*v^5*(127 + 212*v^2 + 
              17*v^4) + 1176*tc^2*v^5*(17 + 212*v^2 + 127*v^4) + 
            3675*tc^11*v^4*(69 + 247*v^2 + 95*v^4 - 19*v^6) - 
            3675*tc^3*v^4*(-19 + 95*v^2 + 247*v^4 + 69*v^6) + 
            9800*tc^10*v^3*(-24 - 169*v^2 - 156*v^4 + 25*v^6 + 16*v^8) + 
            9800*tc^4*v^3*(-16 - 25*v^2 + 156*v^4 + 169*v^6 + 24*v^8) + 
            14700*tc^5*v^2*(8 + 70*v^2 + 11*v^4 - 209*v^6 - 114*v^8 - 
              8*v^10) + 14700*tc^9*v^2*(8 + 114*v^2 + 209*v^4 - 11*v^6 - 
              70*v^8 - 8*v^10) + 29400*tc^6*v*(-1 - 32*v^2 - 107*v^4 + 
              107*v^8 + 32*v^10 + v^12) + 29400*tc^8*v*(-1 - 32*v^2 - 
              107*v^4 + 107*v^8 + 32*v^10 + v^12) + 
            3*tc^7*(1159 + 89229*v^2 + 698789*v^4 + 753375*v^6 - 753375*v^8 - 
              698789*v^10 - 89229*v^12 - 1159*v^14))*Log[1 - tc*v] + 
          6*Log[v]*((1 - tc^2)*v*(2700*v^6 + 2700*tc^12*v^6 - 
              5600*tc*v^5*(6 + v^2) - 5600*tc^11*v^5*(6 + v^2) + 
              72*tc^2*v^4*(1351 + 2071*v^2 + 21*v^4) + 72*tc^10*v^4*(1351 + 
                2071*v^2 + 21*v^4) - 35*tc^3*v^3*(3141 + 14295*v^2 + 
                8875*v^4 + 9*v^6) - 35*tc^9*v^3*(3141 + 14295*v^2 + 
                8875*v^4 + 9*v^6) + 4*tc^4*v^2*(11130 + 152698*v^2 + 
                298203*v^4 + 107198*v^6 + 1120*v^8) + 4*tc^8*v^2*(11130 + 
                152698*v^2 + 298203*v^4 + 107198*v^6 + 1120*v^8) - 
              35*tc^5*v*(-18 + 6543*v^2 + 43107*v^4 + 55663*v^6 + 11727*v^8 + 
                18*v^10) - 35*tc^7*v*(-18 + 6543*v^2 + 43107*v^4 + 
                55663*v^6 + 11727*v^8 + 18*v^10) - 4*tc^6*(-315 + 22680*v^2 + 
                9737*v^4 - 794328*v^6 - 710633*v^8 - 56980*v^10 + 
                315*v^12)) + 420*(v + tc^2*v - tc*(1 + v^2))^4*
             (10*v^3 + 10*tc^6*v^3 - 30*tc*(v^2 + v^4) - 30*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(6 - 59*v^2 + 6*v^4) - 2*tc^4*v*(6 - 59*v^2 + 
                6*v^4) - tc^3*(3 + 41*v^2 + 41*v^4 + 3*v^6))*Log[1 - tc*v]) + 
          1260*(1 - tc^2)*v^3*(10*v^4 + 10*tc^12*v^4 + 4*tc^2*v^2*
             (42 + 125*v^2 + 42*v^4) + 4*tc^10*v^2*(42 + 125*v^2 + 42*v^4) - 
            70*tc*(v^3 + v^5) - 70*tc^11*(v^3 + v^5) - 35*tc^5*v*
             (13 + 53*v^2 + 53*v^4 + 13*v^6) - 35*tc^7*v*(13 + 53*v^2 + 
              53*v^4 + 13*v^6) - 175*tc^3*(v + 7*v^3 + 7*v^5 + v^7) - 
            175*tc^9*(v + 7*v^3 + 7*v^5 + v^7) + 2*tc^4*(35 + 644*v^2 + 
              1405*v^4 + 644*v^6 + 35*v^8) + 2*tc^8*(35 + 644*v^2 + 
              1405*v^4 + 644*v^6 + 35*v^8) - 4*tc^6*(35 + 728*v^2 + 
              1660*v^4 + 728*v^6 + 35*v^8))*Log[\[Mu]^2/mb^2] + 
          6*Log[tc]*(2100*v^7 + 30900*tc^14*v^7 + 420*tc^2*v^5*
             (124 + 65*v^2 + 124*v^4) + 84*tc^12*v^5*(6668 + 18133*v^2 + 
              6668*v^4) - 420*tc^3*v^4*(342 + 749*v^2 + 749*v^4 + 342*v^6) - 
            210*tc^11*v^4*(3309 + 19453*v^2 + 19453*v^4 + 3309*v^6) - 
            10500*tc*(v^6 + v^8) - 216300*tc^13*(v^6 + v^8) + 
            140*tc^4*v^3*(1362 + 8876*v^2 + 17433*v^4 + 8876*v^6 + 
              1362*v^8) + 140*tc^10*v^3*(3042 + 39116*v^2 + 82953*v^4 + 
              39116*v^6 + 3042*v^8) - 210*tc^5*v^2*(563 + 9513*v^2 + 
              43078*v^4 + 43078*v^6 + 9513*v^8 + 563*v^10) - 
            210*tc^9*v^2*(563 + 18753*v^2 + 84658*v^4 + 84658*v^6 + 
              18753*v^8 + 563*v^10) + 420*tc^6*v*(67 + 3542*v^2 + 44821*v^4 + 
              97359*v^6 + 44821*v^8 + 3542*v^10 + 67*v^12) + 
            420*tc^8*v*(67 + 3542*v^2 + 44821*v^4 + 97359*v^6 + 44821*v^8 + 
              3542*v^10 + 67*v^12) - tc^7*(3477 + 267687*v^2 + 2948967*v^4 + 
              8835925*v^6 + 8835925*v^8 + 2948967*v^10 + 267687*v^12 + 
              3477*v^14) - 1680*v^3*(10*v^4 + 10*tc^14*v^4 + 14*tc^2*v^2*(
                12 + 37*v^2 + 12*v^4) + 14*tc^12*v^2*(12 + 37*v^2 + 12*v^4) - 
              70*tc*(v^3 + v^5) - 70*tc^13*(v^3 + v^5) - 35*tc^3*v*(5 + 
                39*v^2 + 39*v^4 + 5*v^6) - 35*tc^11*v*(5 + 39*v^2 + 39*v^4 + 
                5*v^6) - 70*tc^5*v*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 
              70*tc^9*v*(14 + 81*v^2 + 81*v^4 + 14*v^6) + 210*tc^6*(1 + 
                20*v^2 + 45*v^4 + 20*v^6 + v^8) + 210*tc^8*(1 + 20*v^2 + 
                45*v^4 + 20*v^6 + v^8) + 70*tc^4*(1 + 24*v^2 + 57*v^4 + 
                24*v^6 + v^8) + 70*tc^10*(1 + 24*v^2 + 57*v^4 + 24*v^6 + 
                v^8) + 2*tc^7*(280 + 1155*v + 6048*v^2 + 7105*v^3 + 
                13968*v^4 + 7105*v^5 + 6048*v^6 + 1155*v^7 + 280*v^8))*
             Log[1 + tc] + 420*(v + tc^2*v - tc*(1 + v^2))^4*
             (10*v^3 + 10*tc^6*v^3 - 30*tc*(v^2 + v^4) - 30*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(6 - 59*v^2 + 6*v^4) - 2*tc^4*v*(6 - 59*v^2 + 
                6*v^4) - tc^3*(3 + 41*v^2 + 41*v^4 + 3*v^6))*Log[tc - v] + 
            420*(10*v^7 + 10*tc^14*v^7 + 14*tc^2*v^5*(12 + 37*v^2 + 12*v^4) + 
              14*tc^12*v^5*(12 + 37*v^2 + 12*v^4) - 35*tc^3*v^4*(5 + 39*v^2 + 
                39*v^4 + 5*v^6) - 35*tc^11*v^4*(5 + 39*v^2 + 39*v^4 + 
                5*v^6) - 70*tc^5*v^4*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 
              70*tc^9*v^4*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 70*tc*(v^6 + 
                v^8) - 70*tc^13*(v^6 + v^8) + 210*tc^6*(v^3 + 20*v^5 + 
                45*v^7 + 20*v^9 + v^11) + 210*tc^8*(v^3 + 20*v^5 + 45*v^7 + 
                20*v^9 + v^11) + 70*tc^4*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + 
                v^11) + 70*tc^10*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + v^11) + 
              tc^7*(-3 + 7*v^2 - 3633*v^4 - 10395*v^6 - 2205*v^8 + 
                1113*v^10 - 7*v^12 + 3*v^14))*Log[v] + 
            420*(v + tc^2*v - tc*(1 + v^2))^4*(10*v^3 + 10*tc^6*v^3 - 
              30*tc*(v^2 + v^4) - 30*tc^5*(v^2 + v^4) - 2*tc^2*v*(6 - 
                59*v^2 + 6*v^4) - 2*tc^4*v*(6 - 59*v^2 + 6*v^4) - 
              tc^3*(3 + 41*v^2 + 41*v^4 + 3*v^6))*Log[1 - tc*v] - 
            529200*tc^7*v^2*(1 + v^2)*(v^2 + 4*v^4 + v^6)*
             Log[\[Mu]^2/mb^2]) - 20160*v^3*(10*v^4 + 10*tc^14*v^4 + 
            14*tc^2*v^2*(12 + 37*v^2 + 12*v^4) + 14*tc^12*v^2*
             (12 + 37*v^2 + 12*v^4) - 70*tc*(v^3 + v^5) - 
            70*tc^13*(v^3 + v^5) - 35*tc^3*v*(5 + 39*v^2 + 39*v^4 + 5*v^6) - 
            35*tc^11*v*(5 + 39*v^2 + 39*v^4 + 5*v^6) - 70*tc^5*v*
             (14 + 81*v^2 + 81*v^4 + 14*v^6) - 70*tc^9*v*(14 + 81*v^2 + 
              81*v^4 + 14*v^6) + 210*tc^6*(1 + 20*v^2 + 45*v^4 + 20*v^6 + 
              v^8) + 210*tc^8*(1 + 20*v^2 + 45*v^4 + 20*v^6 + v^8) + 
            70*tc^4*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8) + 
            70*tc^10*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8) + 
            tc^7*(280 - 105*v + 6048*v^2 + 805*v^3 + 13968*v^4 + 805*v^5 + 
              6048*v^6 - 105*v^7 + 280*v^8))*PolyLog[2, -tc] - 
          20160*v^3*(10*v^4 + 10*tc^14*v^4 + 14*tc^2*v^2*(12 + 37*v^2 + 
              12*v^4) + 14*tc^12*v^2*(12 + 37*v^2 + 12*v^4) - 
            70*tc*(v^3 + v^5) - 70*tc^13*(v^3 + v^5) - 35*tc^3*v*
             (5 + 39*v^2 + 39*v^4 + 5*v^6) - 35*tc^11*v*(5 + 39*v^2 + 
              39*v^4 + 5*v^6) - 70*tc^5*v*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 
            70*tc^9*v*(14 + 81*v^2 + 81*v^4 + 14*v^6) + 
            210*tc^6*(1 + 20*v^2 + 45*v^4 + 20*v^6 + v^8) + 
            210*tc^8*(1 + 20*v^2 + 45*v^4 + 20*v^6 + v^8) + 
            70*tc^4*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8) + 
            70*tc^10*(1 + 24*v^2 + 57*v^4 + 24*v^6 + v^8) - 
            tc^7*(280 + 105*v + 6048*v^2 - 805*v^3 + 13968*v^4 - 805*v^5 + 
              6048*v^6 + 105*v^7 + 280*v^8))*PolyLog[2, tc] - 
          2520*(20*v^7 + 20*tc^14*v^7 + 28*tc^2*v^5*(12 + 37*v^2 + 12*v^4) + 
            28*tc^12*v^5*(12 + 37*v^2 + 12*v^4) - 70*tc^3*v^4*
             (5 + 39*v^2 + 39*v^4 + 5*v^6) - 70*tc^11*v^4*(5 + 39*v^2 + 
              39*v^4 + 5*v^6) - 140*tc^5*v^4*(14 + 81*v^2 + 81*v^4 + 
              14*v^6) - 140*tc^9*v^4*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 
            140*tc*(v^6 + v^8) - 140*tc^13*(v^6 + v^8) + 
            420*tc^6*(v^3 + 20*v^5 + 45*v^7 + 20*v^9 + v^11) + 
            420*tc^8*(v^3 + 20*v^5 + 45*v^7 + 20*v^9 + v^11) + 
            140*tc^4*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + v^11) + 
            140*tc^10*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + v^11) - 
            tc^7*(3 - 7*v^2 + 4053*v^4 + 21175*v^6 + 21175*v^8 + 4053*v^10 - 
              7*v^12 + 3*v^14))*PolyLog[2, v/tc] + 
          2520*(20*v^7 + 20*tc^14*v^7 + 28*tc^2*v^5*(12 + 37*v^2 + 12*v^4) + 
            28*tc^12*v^5*(12 + 37*v^2 + 12*v^4) - 70*tc^3*v^4*
             (5 + 39*v^2 + 39*v^4 + 5*v^6) - 70*tc^11*v^4*(5 + 39*v^2 + 
              39*v^4 + 5*v^6) - 140*tc^5*v^4*(14 + 81*v^2 + 81*v^4 + 
              14*v^6) - 140*tc^9*v^4*(14 + 81*v^2 + 81*v^4 + 14*v^6) - 
            140*tc*(v^6 + v^8) - 140*tc^13*(v^6 + v^8) + 
            420*tc^6*(v^3 + 20*v^5 + 45*v^7 + 20*v^9 + v^11) + 
            420*tc^8*(v^3 + 20*v^5 + 45*v^7 + 20*v^9 + v^11) + 
            140*tc^4*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + v^11) + 
            140*tc^10*(v^3 + 24*v^5 + 57*v^7 + 24*v^9 + v^11) - 
            tc^7*(3 - 7*v^2 + 4053*v^4 + 21175*v^6 + 21175*v^8 + 4053*v^10 - 
              7*v^12 + 3*v^14))*PolyLog[2, tc*v]))/(11025*tc^7)))/(3*Pi)) - 
  v^12*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^4*
   ((8*aVR*c\[Delta]VR*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
       3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*(21 + 58*v^2 + 
            21*v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 21*v^4) - 
          42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
          7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
          7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
          4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
          4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
          8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
       30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc]))/tc^3 - 
    (96*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
       3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (((-1 + tc^2)*(5*v^4 + 5*tc^10*v^4 + 5*tc^2*v^2*(9 + 22*v^2 + 9*v^4) + 
          5*tc^8*v^2*(9 + 22*v^2 + 9*v^4) - 24*tc*(v^3 + v^5) - 
          24*tc^9*(v^3 + v^5) - 8*tc^3*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) - 
          8*tc^7*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) + 16*tc^5*v*
           (5 + 26*v^2 + 26*v^4 + 5*v^6) + 5*tc^4*(3 + 21*v^2 + 37*v^4 + 
            21*v^6 + 3*v^8) + 5*tc^6*(3 + 21*v^2 + 37*v^4 + 21*v^6 + 3*v^8)))/
        (30*tc^6) - 2*(1 + 10*v^2 + 20*v^4 + 10*v^6 + v^8)*Log[tc]))/tc^3 - 
    2*v^3*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*
          (21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 21*v^4) - 
         42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
         7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
         7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
         7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
         7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
         4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
         4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
         8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
      30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc])*
     (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
           4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
        72*v*Log[tc]) + aVR^2*v^3*
       (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
           4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
      6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
        (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + (1 + v^2)/tc^2 - 
        tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
      6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
           8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 
           3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*Log[tc])) + 
    6*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
         20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
         5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
           5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
         6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
      8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
     (-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
           65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
           4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
           8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc]) - 
      16*aT^2*v^3*(((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 
           25*tc^3*(v + v^3) - 25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
           tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
           2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[tc]) + 
      aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
            15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
              v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) + 
            2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
            4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
        24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
      aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 
            15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
              v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) + 
            2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
            4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
        24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc])) - 
    (4*aVR*c\[Delta]VR*v^3*\[Alpha]s*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
       3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      ((v*(-8400*(-9 + 8*Pi^2)*v^6 - 8400*(9 + 8*Pi^2)*tc^14*v^6 + 
          1800*(-167 + 196*Pi^2)*tc*v^5*(1 + v^2) + 1800*(167 + 196*Pi^2)*
           tc^13*v^5*(1 + v^2) + 5040*Pi^2*tc^7*v^2*(560 - 35*v + 11200*v^2 - 
            945*v^3 + 25632*v^4 - 945*v^5 + 11200*v^6 - 35*v^7 + 560*v^8) - 
          3*tc^9*(v + v^3)*(219255 - 2*(-862851 + 509600*Pi^2)*v^2 + 
            (6944358 - 4743200*Pi^2)*v^4 - 2*(-862851 + 509600*Pi^2)*v^6 + 
            219255*v^8) + 3*tc^5*(v + v^3)*(219255 + 2*(862851 + 509600*Pi^2)*
             v^2 + (6944358 + 4743200*Pi^2)*v^4 + 2*(862851 + 509600*Pi^2)*
             v^6 + 219255*v^8) + 6*tc^8*(14895 - 49*(-25777 + 2400*Pi^2)*
             v^2 - 1225*(-20189 + 1728*Pi^2)*v^4 - 6*(-9531661 + 784000*Pi^2)*
             v^6 - 1225*(-20189 + 1728*Pi^2)*v^8 - 49*(-25777 + 2400*Pi^2)*
             v^10 + 14895*v^12) - 6*tc^6*(14895 + 49*(25777 + 2400*Pi^2)*
             v^2 + 1225*(20189 + 1728*Pi^2)*v^4 + 6*(9531661 + 784000*Pi^2)*
             v^6 + 1225*(20189 + 1728*Pi^2)*v^8 + 49*(25777 + 2400*Pi^2)*
             v^10 + 14895*v^12) + 12*tc^11*v^3*(1 + v^2)*
           (-36835 + 217106*v^2 - 36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 
              11*v^4)) + 12*tc^3*v^3*(1 + v^2)*(36835 - 217106*v^2 + 
            36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 11*v^4)) - 
          240*tc^2*v^4*(-1087 - 6445*v^2 - 1087*v^4 + 
            196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 240*tc^12*v^4*
           (1087 + 6445*v^2 + 1087*v^4 + 196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 
          2*tc^10*v^2*(-501395 - 525868*v^2 + 410934*v^4 - 525868*v^6 - 
            501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8)) - 
          2*tc^4*v^2*(501395 + 525868*v^2 - 410934*v^4 + 525868*v^6 + 
            501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))))/
        (44100*tc^7) + (-2/7 - (2*v^2)/5 + (8*(1 + tc^2)^3*v^3)/tc^3 - 
         (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*v^4)/tc^4 + 
         (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
         (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
            2*tc^12)*v^6)/tc^6 + (16*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
         (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
            2*tc^12)*v^8)/tc^6 + (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 - (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*v^10)/
          tc^4 + (8*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - (2*v^14)/7)*
        Log[tc]^2 + Log[1 - tc]*((-512*v^7)/(49*tc^7) + (512*tc^7*v^7)/49 - 
         (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
         (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
         (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 
         136*tc^2*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         (2*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6))/tc^4 - 
         2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
         (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
         (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
         (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3 + 
         (8*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
            28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
            210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 
              11*v^6) - 35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
            70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
            70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
            420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) - 
            2*tc^7*(560 - 2205*v + 11200*v^2 - 13335*v^3 + 25632*v^4 - 
              13335*v^5 + 11200*v^6 - 2205*v^7 + 560*v^8))*Log[tc])/
          (35*tc^7)) + ((-512*v^7)/(49*tc^7) + (512*tc^7*v^7)/49 - 
         (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
         (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
         (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 
         136*tc^2*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         (2*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6))/tc^4 - 
         2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
         (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
         (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
         (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3)*
        Log[1 + tc] + Log[tc - v]*((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 - 
         (2*v^6*(29 + 13*v^2))/(3*tc^6) + (2*tc^6*v^6*(13 + 29*v^2))/3 + 
         (8*v^5*(185 + 244*v^2 - 5*v^4))/(25*tc^5) - 
         (8*tc^5*v^5*(-5 + 244*v^2 + 185*v^4))/25 + 
         (v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/(2*tc^4) + 
         (tc^4*v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/2 - 
         (8*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/(3*tc^3) - 
         (8*tc^3*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/3 + 
         (2*v^2*(-26 - 276*v^2 - 425*v^4 + 119*v^6 + 208*v^8 + 26*v^10))/
          tc^2 + 2*tc^2*v^2*(-26 - 208*v^2 - 119*v^4 + 425*v^6 + 276*v^8 + 
           26*v^10) - (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 
            2*v^12))/tc - 8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 
           2*v^12) + (-5665 - 283171*v^2 - 1900955*v^4 - 1941625*v^6 + 
           1941625*v^8 + 1900955*v^10 + 283171*v^12 + 5665*v^14)/2450 + 
         (2*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[v])/(35*tc^7)) + 
       ((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 + (2*tc^6*v^6*(29 + 13*v^2))/
          3 - (2*v^6*(13 + 29*v^2))/(3*tc^6) + 
         (8*tc^5*v^5*(-185 - 244*v^2 + 5*v^4))/25 + 
         (8*v^5*(-5 + 244*v^2 + 185*v^4))/(25*tc^5) - 
         (tc^4*v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/2 - 
         (v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/(2*tc^4) + 
         (8*tc^3*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/3 + 
         (8*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/(3*tc^3) + 
         (52*v^2 + 416*v^4 + 238*v^6 - 850*v^8 - 552*v^10 - 52*v^12)/tc^2 + 
         tc^2*(52*v^2 + 552*v^4 + 850*v^6 - 238*v^8 - 416*v^10 - 52*v^12) + 
         (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12))/tc + 
         8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12) + 
         (5665 + 283171*v^2 + 1900955*v^4 + 1941625*v^6 - 1941625*v^8 - 
           1900955*v^10 - 283171*v^12 - 5665*v^14)/2450)*Log[1 - tc*v] + 
       (Log[v]*((-1 + tc^2)*v*(19200*v^6 + 19200*tc^12*v^6 - 
            1400*tc*v^5*(82 + 65*v^2) - 1400*tc^11*v^5*(82 + 65*v^2) + 
            48*tc^2*v^4*(5215 + 12356*v^2 + 3605*v^4) + 48*tc^10*v^4*
             (5215 + 12356*v^2 + 3605*v^4) - 35*tc^3*v^3*(6915 + 39589*v^2 + 
              36221*v^4 + 4635*v^6) - 35*tc^9*v^3*(6915 + 39589*v^2 + 
              36221*v^4 + 4635*v^6) + 4*tc^4*v^2*(22225 + 353150*v^2 + 
              795072*v^4 + 360290*v^6 + 16975*v^8) + 4*tc^8*v^2*
             (22225 + 353150*v^2 + 795072*v^4 + 360290*v^6 + 16975*v^8) - 
            35*tc^5*v*(-30 + 13593*v^2 + 88729*v^4 + 115601*v^6 + 26517*v^8 + 
              30*v^10) - 35*tc^7*v*(-30 + 13593*v^2 + 88729*v^4 + 
              115601*v^6 + 26517*v^8 + 30*v^10) - 4*tc^6*(-525 + 43190*v^2 + 
              187075*v^4 - 795072*v^6 - 900515*v^8 - 82390*v^10 + 
              525*v^12)) - 420*(v + tc^2*v - tc*(1 + v^2))^4*
           (40*v^3 + 40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/(7350*tc^7) - 
       (Log[tc]*(tc*(115200*tc^13*v^7 + 16800*tc*v^5*(11 + 17*v^2 + 11*v^4) + 
            672*tc^11*v^5*(2165 + 5549*v^2 + 2165*v^4) - 840*tc^2*v^4*
             (565 + 1799*v^2 + 1799*v^4 + 565*v^6) - 210*tc^10*v^4*
             (8035 + 42161*v^2 + 42161*v^4 + 8035*v^6) - 27300*(v^6 + v^8) - 
            644700*tc^12*(v^6 + v^8) + 140*tc^3*v^3*(4265 + 27748*v^2 + 
              51966*v^4 + 27748*v^6 + 4265*v^8) + 140*tc^9*v^3*
             (7625 + 79828*v^2 + 162846*v^4 + 79828*v^6 + 7625*v^8) - 
            210*tc^4*v^2*(1825 + 24647*v^2 + 96810*v^4 + 96810*v^6 + 
              24647*v^8 + 1825*v^10) - 210*tc^8*v^2*(1825 + 38927*v^2 + 
              161070*v^4 + 161070*v^6 + 38927*v^8 + 1825*v^10) + 
            420*tc^5*v*(275 + 8603*v^2 + 88025*v^4 + 185106*v^6 + 88025*v^8 + 
              8603*v^10 + 275*v^12) + 420*tc^7*v*(275 + 8603*v^2 + 
              88025*v^4 + 185106*v^6 + 88025*v^8 + 8603*v^10 + 275*v^12) - 
            3*tc^6*(5665 + 283171*v^2 + 2508555*v^4 + 6822025*v^6 + 
              6822025*v^8 + 2508555*v^10 + 283171*v^12 + 5665*v^14)) - 
          1680*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 
              15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
            210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 
            35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*
             (11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 
              147*v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 
              26*v^6) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            2*tc^7*(560 + 2205*v + 11200*v^2 + 13335*v^3 + 25632*v^4 + 
              13335*v^5 + 11200*v^6 + 2205*v^7 + 560*v^8))*Log[1 + tc] + 
          420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[tc - v] - 
          420*(5*tc^7 + 7*tc^7*v^2 - 140*tc^4*(1 + tc^2)^3*v^3 + 
            35*tc^3*(11 + 52*tc^2 + 213*tc^4 + 52*tc^6 + 11*tc^8)*v^4 - 
            140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5 + 
            105*tc*(2 + 27*tc^2 + 98*tc^4 + 253*tc^6 + 98*tc^8 + 27*tc^10 + 
              2*tc^12)*v^6 - 8*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
              139*tc^6 + 5*tc^8)*v^7 + 105*tc*(2 + 27*tc^2 + 98*tc^4 + 
              147*tc^6 + 98*tc^8 + 27*tc^10 + 2*tc^12)*v^8 - 
            140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9 + 
            35*tc^3*(11 + 52*tc^2 + 27*tc^4 + 52*tc^6 + 11*tc^8)*v^10 - 
            140*tc^4*(1 + tc^2)^3*v^11 - 7*tc^7*v^12 - 5*tc^7*v^14)*Log[v] + 
          420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/(7350*tc^7) + 
       (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
          28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
          210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
          70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
          420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          tc^7*(560 + 105*v + 11200*v^2 + 2835*v^3 + 25632*v^4 + 2835*v^5 + 
            11200*v^6 + 105*v^7 + 560*v^8))*PolyLog[2, -tc])/(35*tc^7) + 
       (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
          28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
          210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
          70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
          tc^7*(-560 + 105*v - 11200*v^2 + 2835*v^3 - 25632*v^4 + 2835*v^5 - 
            11200*v^6 + 105*v^7 - 560*v^8) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 
            18*v^6 + v^8) + 420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))*PolyLog[2, tc])/
        (35*tc^7) + (-2/7 - (2*v^2)/5 + (16*(1 + tc^2)^3*v^3)/tc^3 - 
         (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^4)/tc^4 + 
         (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^6)/tc^6 + (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^8)/tc^6 + (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 - (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^10)/
          tc^4 + (16*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - (2*v^14)/7)*
        PolyLog[2, v/tc] + (2/7 + (2*v^2)/5 - (16*(1 + tc^2)^3*v^3)/tc^3 + 
         (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^4 - 
         (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 + 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^6)/tc^6 - (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) + 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^8)/tc^6 - (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 + (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^10 - 
         (16*(1 + tc^2)^3*v^11)/tc^3 + (2*v^12)/5 + (2*v^14)/7)*
        PolyLog[2, tc*v]))/(3*Pi*tc^3) + 
    (\[Alpha]s*(4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + 
            tc^6*v - 4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/
          tc^4 - 72*v*Log[tc]) + aVR^2*v^3*
        (((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
            4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
       6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
         (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + (1 + v^2)/tc^2 - 
         tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
       6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
            8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 
            3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*Log[tc]))*
      ((v*(-8400*(-9 + 8*Pi^2)*v^6 - 8400*(9 + 8*Pi^2)*tc^14*v^6 + 
          1800*(-167 + 196*Pi^2)*tc*v^5*(1 + v^2) + 1800*(167 + 196*Pi^2)*
           tc^13*v^5*(1 + v^2) + 5040*Pi^2*tc^7*v^2*(560 - 35*v + 11200*v^2 - 
            945*v^3 + 25632*v^4 - 945*v^5 + 11200*v^6 - 35*v^7 + 560*v^8) - 
          3*tc^9*(v + v^3)*(219255 - 2*(-862851 + 509600*Pi^2)*v^2 + 
            (6944358 - 4743200*Pi^2)*v^4 - 2*(-862851 + 509600*Pi^2)*v^6 + 
            219255*v^8) + 3*tc^5*(v + v^3)*(219255 + 2*(862851 + 509600*Pi^2)*
             v^2 + (6944358 + 4743200*Pi^2)*v^4 + 2*(862851 + 509600*Pi^2)*
             v^6 + 219255*v^8) + 6*tc^8*(14895 - 49*(-25777 + 2400*Pi^2)*
             v^2 - 1225*(-20189 + 1728*Pi^2)*v^4 - 6*(-9531661 + 784000*Pi^2)*
             v^6 - 1225*(-20189 + 1728*Pi^2)*v^8 - 49*(-25777 + 2400*Pi^2)*
             v^10 + 14895*v^12) - 6*tc^6*(14895 + 49*(25777 + 2400*Pi^2)*
             v^2 + 1225*(20189 + 1728*Pi^2)*v^4 + 6*(9531661 + 784000*Pi^2)*
             v^6 + 1225*(20189 + 1728*Pi^2)*v^8 + 49*(25777 + 2400*Pi^2)*
             v^10 + 14895*v^12) + 12*tc^11*v^3*(1 + v^2)*
           (-36835 + 217106*v^2 - 36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 
              11*v^4)) + 12*tc^3*v^3*(1 + v^2)*(36835 - 217106*v^2 + 
            36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 11*v^4)) - 
          240*tc^2*v^4*(-1087 - 6445*v^2 - 1087*v^4 + 
            196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 240*tc^12*v^4*
           (1087 + 6445*v^2 + 1087*v^4 + 196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 
          2*tc^10*v^2*(-501395 - 525868*v^2 + 410934*v^4 - 525868*v^6 - 
            501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8)) - 
          2*tc^4*v^2*(501395 + 525868*v^2 - 410934*v^4 + 525868*v^6 + 
            501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))))/
        (44100*tc^7) + (-2/7 - (2*v^2)/5 + (8*(1 + tc^2)^3*v^3)/tc^3 - 
         (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*v^4)/tc^4 + 
         (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
         (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
            2*tc^12)*v^6)/tc^6 + (16*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
         (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 
            2*tc^12)*v^8)/tc^6 + (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 - (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*v^10)/
          tc^4 + (8*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - (2*v^14)/7)*
        Log[tc]^2 + Log[1 - tc]*((-512*v^7)/(49*tc^7) + (512*tc^7*v^7)/49 - 
         (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
         (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
         (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 
         136*tc^2*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         (2*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6))/tc^4 - 
         2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
         (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
         (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
         (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3 + 
         (8*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
            28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
            210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 
              11*v^6) - 35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
            70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
            70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
            420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) - 
            2*tc^7*(560 - 2205*v + 11200*v^2 - 13335*v^3 + 25632*v^4 - 
              13335*v^5 + 11200*v^6 - 2205*v^7 + 560*v^8))*Log[tc])/
          (35*tc^7)) + ((-512*v^7)/(49*tc^7) + (512*tc^7*v^7)/49 - 
         (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
         (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
         (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 
         136*tc^2*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         (2*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6))/tc^4 - 
         2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
         (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
         (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
         (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3)*
        Log[1 + tc] + Log[tc - v]*((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 - 
         (2*v^6*(29 + 13*v^2))/(3*tc^6) + (2*tc^6*v^6*(13 + 29*v^2))/3 + 
         (8*v^5*(185 + 244*v^2 - 5*v^4))/(25*tc^5) - 
         (8*tc^5*v^5*(-5 + 244*v^2 + 185*v^4))/25 + 
         (v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/(2*tc^4) + 
         (tc^4*v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/2 - 
         (8*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/(3*tc^3) - 
         (8*tc^3*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/3 + 
         (2*v^2*(-26 - 276*v^2 - 425*v^4 + 119*v^6 + 208*v^8 + 26*v^10))/
          tc^2 + 2*tc^2*v^2*(-26 - 208*v^2 - 119*v^4 + 425*v^6 + 276*v^8 + 
           26*v^10) - (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 
            2*v^12))/tc - 8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 
           2*v^12) + (-5665 - 283171*v^2 - 1900955*v^4 - 1941625*v^6 + 
           1941625*v^8 + 1900955*v^10 + 283171*v^12 + 5665*v^14)/2450 + 
         (2*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[v])/(35*tc^7)) + 
       ((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 + (2*tc^6*v^6*(29 + 13*v^2))/
          3 - (2*v^6*(13 + 29*v^2))/(3*tc^6) + 
         (8*tc^5*v^5*(-185 - 244*v^2 + 5*v^4))/25 + 
         (8*v^5*(-5 + 244*v^2 + 185*v^4))/(25*tc^5) - 
         (tc^4*v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/2 - 
         (v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/(2*tc^4) + 
         (8*tc^3*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/3 + 
         (8*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/(3*tc^3) + 
         (52*v^2 + 416*v^4 + 238*v^6 - 850*v^8 - 552*v^10 - 52*v^12)/tc^2 + 
         tc^2*(52*v^2 + 552*v^4 + 850*v^6 - 238*v^8 - 416*v^10 - 52*v^12) + 
         (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12))/tc + 
         8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*v^12) + 
         (5665 + 283171*v^2 + 1900955*v^4 + 1941625*v^6 - 1941625*v^8 - 
           1900955*v^10 - 283171*v^12 - 5665*v^14)/2450)*Log[1 - tc*v] + 
       (Log[v]*((-1 + tc^2)*v*(19200*v^6 + 19200*tc^12*v^6 - 
            1400*tc*v^5*(82 + 65*v^2) - 1400*tc^11*v^5*(82 + 65*v^2) + 
            48*tc^2*v^4*(5215 + 12356*v^2 + 3605*v^4) + 48*tc^10*v^4*
             (5215 + 12356*v^2 + 3605*v^4) - 35*tc^3*v^3*(6915 + 39589*v^2 + 
              36221*v^4 + 4635*v^6) - 35*tc^9*v^3*(6915 + 39589*v^2 + 
              36221*v^4 + 4635*v^6) + 4*tc^4*v^2*(22225 + 353150*v^2 + 
              795072*v^4 + 360290*v^6 + 16975*v^8) + 4*tc^8*v^2*
             (22225 + 353150*v^2 + 795072*v^4 + 360290*v^6 + 16975*v^8) - 
            35*tc^5*v*(-30 + 13593*v^2 + 88729*v^4 + 115601*v^6 + 26517*v^8 + 
              30*v^10) - 35*tc^7*v*(-30 + 13593*v^2 + 88729*v^4 + 
              115601*v^6 + 26517*v^8 + 30*v^10) - 4*tc^6*(-525 + 43190*v^2 + 
              187075*v^4 - 795072*v^6 - 900515*v^8 - 82390*v^10 + 
              525*v^12)) - 420*(v + tc^2*v - tc*(1 + v^2))^4*
           (40*v^3 + 40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/(7350*tc^7) - 
       (Log[tc]*(tc*(115200*tc^13*v^7 + 16800*tc*v^5*(11 + 17*v^2 + 11*v^4) + 
            672*tc^11*v^5*(2165 + 5549*v^2 + 2165*v^4) - 840*tc^2*v^4*
             (565 + 1799*v^2 + 1799*v^4 + 565*v^6) - 210*tc^10*v^4*
             (8035 + 42161*v^2 + 42161*v^4 + 8035*v^6) - 27300*(v^6 + v^8) - 
            644700*tc^12*(v^6 + v^8) + 140*tc^3*v^3*(4265 + 27748*v^2 + 
              51966*v^4 + 27748*v^6 + 4265*v^8) + 140*tc^9*v^3*
             (7625 + 79828*v^2 + 162846*v^4 + 79828*v^6 + 7625*v^8) - 
            210*tc^4*v^2*(1825 + 24647*v^2 + 96810*v^4 + 96810*v^6 + 
              24647*v^8 + 1825*v^10) - 210*tc^8*v^2*(1825 + 38927*v^2 + 
              161070*v^4 + 161070*v^6 + 38927*v^8 + 1825*v^10) + 
            420*tc^5*v*(275 + 8603*v^2 + 88025*v^4 + 185106*v^6 + 88025*v^8 + 
              8603*v^10 + 275*v^12) + 420*tc^7*v*(275 + 8603*v^2 + 
              88025*v^4 + 185106*v^6 + 88025*v^8 + 8603*v^10 + 275*v^12) - 
            3*tc^6*(5665 + 283171*v^2 + 2508555*v^4 + 6822025*v^6 + 
              6822025*v^8 + 2508555*v^10 + 283171*v^12 + 5665*v^14)) - 
          1680*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 
              15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
            210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 
            35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*
             (11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 
              147*v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 
              26*v^6) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
            140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
            2*tc^7*(560 + 2205*v + 11200*v^2 + 13335*v^3 + 25632*v^4 + 
              13335*v^5 + 11200*v^6 + 2205*v^7 + 560*v^8))*Log[1 + tc] + 
          420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[tc - v] - 
          420*(5*tc^7 + 7*tc^7*v^2 - 140*tc^4*(1 + tc^2)^3*v^3 + 
            35*tc^3*(11 + 52*tc^2 + 213*tc^4 + 52*tc^6 + 11*tc^8)*v^4 - 
            140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5 + 
            105*tc*(2 + 27*tc^2 + 98*tc^4 + 253*tc^6 + 98*tc^8 + 27*tc^10 + 
              2*tc^12)*v^6 - 8*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
              139*tc^6 + 5*tc^8)*v^7 + 105*tc*(2 + 27*tc^2 + 98*tc^4 + 
              147*tc^6 + 98*tc^8 + 27*tc^10 + 2*tc^12)*v^8 - 
            140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9 + 
            35*tc^3*(11 + 52*tc^2 + 27*tc^4 + 52*tc^6 + 11*tc^8)*v^10 - 
            140*tc^4*(1 + tc^2)^3*v^11 - 7*tc^7*v^12 - 5*tc^7*v^14)*Log[v] + 
          420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 
            50*tc*(v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 
            4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - 
            tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*Log[1 - tc*v]))/(7350*tc^7) + 
       (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
          28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
          210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
          70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
          420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          tc^7*(560 + 105*v + 11200*v^2 + 2835*v^3 + 25632*v^4 + 2835*v^5 + 
            11200*v^6 + 105*v^7 + 560*v^8))*PolyLog[2, -tc])/(35*tc^7) + 
       (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 
          28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 
          210*tc^13*(v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          35*tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 
          70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) - 
          70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
          tc^7*(-560 + 105*v - 11200*v^2 + 2835*v^3 - 25632*v^4 + 2835*v^5 - 
            11200*v^6 + 105*v^7 - 560*v^8) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 
            18*v^6 + v^8) + 420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
          140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
          140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))*PolyLog[2, tc])/
        (35*tc^7) + (-2/7 - (2*v^2)/5 + (16*(1 + tc^2)^3*v^3)/tc^3 - 
         (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^4)/tc^4 + 
         (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^6)/tc^6 + (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^8)/tc^6 + (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 - (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^10)/
          tc^4 + (16*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - (2*v^14)/7)*
        PolyLog[2, v/tc] + (2/7 + (2*v^2)/5 - (16*(1 + tc^2)^3*v^3)/tc^3 + 
         (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^4 - 
         (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 + 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^6)/tc^6 - (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
            139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) + 
         (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 
            4*tc^12)*v^8)/tc^6 - (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/
          tc^5 + (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^10 - 
         (16*(1 + tc^2)^3*v^11)/tc^3 + (2*v^12)/5 + (2*v^14)/7)*
        PolyLog[2, tc*v]))/(3*Pi) + (16*aVR*c\[Delta]VR*v^4*\[Alpha]s*
      (((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*(21 + 58*v^2 + 
            21*v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 21*v^4) - 
          42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
          7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
          7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
          4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
          4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
          8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
       30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc])*
      (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*tc*
           v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
          12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*v^2 + 
            13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
       6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 
         3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
       4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
           3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
          Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*(16*v^3 - 16*tc^6*v^3 - 
         9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
         9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
         36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
         tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
       Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
         150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
         6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 
         24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
           3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
           3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - 
           tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
           3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 
           3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
       48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
         tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
        PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
        PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
         6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
         tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
       6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 
         6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*
        PolyLog[2, tc*v]))/(9*Pi*tc^3) - 
    (64*aVR^2*c\[Delta]VR^2*v^4*\[Alpha]s*
      (((-1 + tc^2)*(5*v^4 + 5*tc^10*v^4 + 5*tc^2*v^2*(9 + 22*v^2 + 9*v^4) + 
          5*tc^8*v^2*(9 + 22*v^2 + 9*v^4) - 24*tc*(v^3 + v^5) - 
          24*tc^9*(v^3 + v^5) - 8*tc^3*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) - 
          8*tc^7*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) + 16*tc^5*v*
           (5 + 26*v^2 + 26*v^4 + 5*v^6) + 5*tc^4*(3 + 21*v^2 + 37*v^4 + 
            21*v^6 + 3*v^8) + 5*tc^6*(3 + 21*v^2 + 37*v^4 + 21*v^6 + 3*v^8)))/
        (30*tc^6) - 2*(1 + 10*v^2 + 20*v^4 + 10*v^6 + v^8)*Log[tc])*
      (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*tc*
           v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
          12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*v^2 + 
            13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
       6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 
         3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
       4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
           3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
          Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
         27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*(16*v^3 - 16*tc^6*v^3 - 
         9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
         9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
         36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
         tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
       Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
         150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
         6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 
         24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
           3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
           3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - 
           tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
         6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
          Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
           3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 
           3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
       48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
         tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
        PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
        PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
         6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
         tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
       6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 
         6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*
        PolyLog[2, tc*v]))/(3*Pi*tc^3) - 
    (v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 
          4*tc^2*v^2*(21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*
           (21 + 58*v^2 + 21*v^4) - 42*tc*(v^3 + v^5) - 
          42*tc^11*(v^3 + v^5) - 7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
          7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
          4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
          4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
          8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
       30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc])*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (9*Pi*tc^4) + (4*aVR*c\[Delta]VR*v^3*\[Alpha]s*
      (((-1 + tc^2)*(5*v^4 + 5*tc^10*v^4 + 5*tc^2*v^2*(9 + 22*v^2 + 9*v^4) + 
          5*tc^8*v^2*(9 + 22*v^2 + 9*v^4) - 24*tc*(v^3 + v^5) - 
          24*tc^9*(v^3 + v^5) - 8*tc^3*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) - 
          8*tc^7*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) + 16*tc^5*v*
           (5 + 26*v^2 + 26*v^4 + 5*v^6) + 5*tc^4*(3 + 21*v^2 + 37*v^4 + 
            21*v^6 + 3*v^8) + 5*tc^6*(3 + 21*v^2 + 37*v^4 + 21*v^6 + 3*v^8)))/
        (30*tc^6) - 2*(1 + 10*v^2 + 20*v^4 + 10*v^6 + v^8)*Log[tc])*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (3*Pi*tc^4) + 
    (\[Alpha]s*(-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 
            4*tc^2*v^2*(21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*
             (21 + 58*v^2 + 21*v^4) - 42*tc*(v^3 + v^5) - 
            42*tc^11*(v^3 + v^5) - 7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
            7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
            7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
            7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
            4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
            4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
            8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
         30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc]) + 
       aS^2*((-2*(-1 + tc^2)*v^3*(15*v^4 + 15*tc^12*v^4 - 
            35*tc*v^3*(2 - v + 2*v^2) - 35*tc^11*v^3*(2 - v + 2*v^2) - 
            35*tc^3*(-1 + v)^2*v*(3 - 3*v + 8*v^2 - 3*v^3 + 3*v^4) - 
            35*tc^9*(-1 + v)^2*v*(3 - 3*v + 8*v^2 - 3*v^3 + 3*v^4) + 
            6*tc^2*v^2*(21 - 28*v + 55*v^2 - 28*v^3 + 21*v^4) + 
            6*tc^10*v^2*(21 - 28*v + 55*v^2 - 28*v^3 + 21*v^4) + 
            35*tc^5*(3 - 3*v + 21*v^2 - 11*v^3 + 37*v^4 - 11*v^5 + 21*v^6 - 
              3*v^7 + 3*v^8) + 35*tc^7*(3 - 3*v + 21*v^2 - 11*v^3 + 37*v^4 - 
              11*v^5 + 21*v^6 - 3*v^7 + 3*v^8) + tc^4*(35 - 280*v + 476*v^2 - 
              1288*v^3 + 995*v^4 - 1288*v^5 + 476*v^6 - 280*v^7 + 35*v^8) + 
            tc^8*(35 - 280*v + 476*v^2 - 1288*v^3 + 995*v^4 - 1288*v^5 + 
              476*v^6 - 280*v^7 + 35*v^8) - 2*tc^6*(35 - 280*v + 602*v^2 - 
              1456*v^3 + 1340*v^4 - 1456*v^5 + 602*v^6 - 280*v^7 + 35*v^8)))/
          (35*tc^7) + 24*v^3*(1 - 2*v + 10*v^2 - 10*v^3 + 20*v^4 - 10*v^5 + 
           10*v^6 - 2*v^7 + v^8)*Log[tc]) + 
       aP^2*((-2*(-1 + tc^2)*v^3*(15*v^4 + 15*tc^12*v^4 - 
            35*tc*v^3*(2 + v + 2*v^2) - 35*tc^11*v^3*(2 + v + 2*v^2) - 
            35*tc^3*v*(1 + v)^2*(3 + 3*v + 8*v^2 + 3*v^3 + 3*v^4) - 
            35*tc^9*v*(1 + v)^2*(3 + 3*v + 8*v^2 + 3*v^3 + 3*v^4) + 
            6*tc^2*v^2*(21 + 28*v + 55*v^2 + 28*v^3 + 21*v^4) + 
            6*tc^10*v^2*(21 + 28*v + 55*v^2 + 28*v^3 + 21*v^4) - 
            35*tc^5*(3 + 3*v + 21*v^2 + 11*v^3 + 37*v^4 + 11*v^5 + 21*v^6 + 
              3*v^7 + 3*v^8) - 35*tc^7*(3 + 3*v + 21*v^2 + 11*v^3 + 37*v^4 + 
              11*v^5 + 21*v^6 + 3*v^7 + 3*v^8) + tc^4*(35 + 280*v + 476*v^2 + 
              1288*v^3 + 995*v^4 + 1288*v^5 + 476*v^6 + 280*v^7 + 35*v^8) + 
            tc^8*(35 + 280*v + 476*v^2 + 1288*v^3 + 995*v^4 + 1288*v^5 + 
              476*v^6 + 280*v^7 + 35*v^8) - 2*tc^6*(35 + 280*v + 602*v^2 + 
              1456*v^3 + 1340*v^4 + 1456*v^5 + 602*v^6 + 280*v^7 + 35*v^8)))/
          (35*tc^7) - 24*v^3*(1 + 2*v + 10*v^2 + 10*v^3 + 20*v^4 + 10*v^5 + 
           10*v^6 + 2*v^7 + v^8)*Log[tc]) + 
       aT^2*((-8*(-1 + tc^2)*v^3*(10*v^4 + 10*tc^12*v^4 + 
            4*tc^2*v^2*(42 + 125*v^2 + 42*v^4) + 4*tc^10*v^2*
             (42 + 125*v^2 + 42*v^4) - 70*tc*(v^3 + v^5) - 
            70*tc^11*(v^3 + v^5) - 35*tc^5*v*(13 + 53*v^2 + 53*v^4 + 
              13*v^6) - 35*tc^7*v*(13 + 53*v^2 + 53*v^4 + 13*v^6) - 
            175*tc^3*(v + 7*v^3 + 7*v^5 + v^7) - 175*tc^9*(v + 7*v^3 + 
              7*v^5 + v^7) + 2*tc^4*(35 + 644*v^2 + 1405*v^4 + 644*v^6 + 
              35*v^8) + 2*tc^8*(35 + 644*v^2 + 1405*v^4 + 644*v^6 + 35*v^8) - 
            4*tc^6*(35 + 728*v^2 + 1660*v^4 + 728*v^6 + 35*v^8)))/(35*tc^7) - 
         576*(v^4 + 5*v^6 + 5*v^8 + v^10)*Log[tc]))*
      (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
         2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
         2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
         2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
         tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
         tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
       24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
         6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
         tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
        (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
           2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
           2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
       8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
         32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
        (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
         12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
       2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
         12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 
         48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
          (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
           13*v^8))*Log[1 - tc*v] + 2*Log[v]*
        (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
            8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
            3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 33*v^4 + 
              3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
       2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
         192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
         6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
         216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
         36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
           8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
          Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
           2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
           2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
         12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
           8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
           6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
          Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
         tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
         6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
       192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
         6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
         tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
       24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
         4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
         4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
     (18*Pi*tc^4) + (2*aVR*c\[Delta]VR*v^3*\[Alpha]s*
      (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
          21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
          20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
          5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
            5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
          6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
       8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
      (v^2*(3*(-63 + 16*Pi^2)*v^3 + 3*(63 + 16*Pi^2)*tc^8*v^3 - 
         2*(-255 + 64*Pi^2)*tc*v^2*(1 + v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
         2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
         2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
         tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + 
         tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
       24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
         24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
         6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
         tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
       8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
         128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
         36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
           8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
           8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
           6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
             6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
         128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 
         36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*
        Log[1 + tc] - 2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 
         16*tc*v^3*(11 + 5*v^2) + 16*tc^7*v^3*(5 + 11*v^2) - 
         36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 
         144*tc^3*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 144*tc^5*v*
          (-1 - 2*v^2 + 2*v^4 + v^6) - tc^4*(-23 - 224*v^2 + 224*v^6 + 
           23*v^8) + 12*(tc + 3*v + 3*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^3*Log[v]) - 
       2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
         16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
         36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 2*v^4 + 
           v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
         tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
       2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 
           4*tc*v^2*(35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 
           3*tc^2*v*(38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 
             34*v^4) - 4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 
         12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
          Log[1 - tc*v]) - 2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 
           6*tc^6*v^2*(113 + 328*v^2 + 113*v^4) - 108*tc*(v^3 + v^5) + 
           660*tc^7*(v^3 + v^5) - 30*tc^2*(v^2 + 8*v^4 + v^6) + 
           12*tc^3*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) + 
           12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) - 
           tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 23*v^8)) + 
         48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
           24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
           6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 32*v^3 + 
             6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 
         12*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
           24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
           6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + 
           tc^4*v*(-1 + 44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
         12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
          Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
         24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
         6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
         tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*PolyLog[2, -tc] - 
       192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
         24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
         6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 6*v^4))*
        PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 
         48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
         12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
         tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, v/tc] + 
       24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 
         48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
         12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
         tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, tc*v]))/
     (3*Pi*tc^4) + (aVR^2*c\[Delta]VR^2*\[Alpha]s*
      ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
          45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
          4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 
          15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 
            2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc])*
      (v^2*(3*(-63 + 16*Pi^2)*v^3 + 3*(63 + 16*Pi^2)*tc^8*v^3 - 
         2*(-255 + 64*Pi^2)*tc*v^2*(1 + v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*
          (1 + v^2) + 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
         2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
         2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
         tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + 
         tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
       24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
         24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
         6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
         tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
       8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
         128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
         36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
           8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
           8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
           6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
             6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
         128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 
         36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*
        Log[1 + tc] - 2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 
         16*tc*v^3*(11 + 5*v^2) + 16*tc^7*v^3*(5 + 11*v^2) - 
         36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 
         144*tc^3*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 144*tc^5*v*
          (-1 - 2*v^2 + 2*v^4 + v^6) - tc^4*(-23 - 224*v^2 + 224*v^6 + 
           23*v^8) + 12*(tc + 3*v + 3*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^3*Log[v]) - 
       2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
         16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
         36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 2*v^4 + 
           v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
         tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
       2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 
           4*tc*v^2*(35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 
           3*tc^2*v*(38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 
             34*v^4) - 4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 
         12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
          Log[1 - tc*v]) - 2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 
           6*tc^6*v^2*(113 + 328*v^2 + 113*v^4) - 108*tc*(v^3 + v^5) + 
           660*tc^7*(v^3 + v^5) - 30*tc^2*(v^2 + 8*v^4 + v^6) + 
           12*tc^3*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) + 
           12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) - 
           tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 23*v^8)) + 
         48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
           24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
           6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 32*v^3 + 
             6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 
         12*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
           24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
           6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + 
           tc^4*v*(-1 + 44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
         12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
          Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
         24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
         6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
         tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*PolyLog[2, -tc] - 
       192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
         24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
         6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 6*v^4))*
        PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 
         48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
         12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
         tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, v/tc] + 
       24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 
         48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
         12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
         tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, tc*v]))/
     (3*Pi*tc^4) + (v^3*\[Alpha]s*
      (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
          21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
          20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
          5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
            5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
          6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
       8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
      (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
          3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*
           v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
            15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 8*(901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - 2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 
            8*(-43487 + 4200*Pi^2)*v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
          2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
             v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
          2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 
            9*(349 - 942*v^2 + 349*v^4)) + 2*tc^2*v^2*
           (800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*(349 - 942*v^2 + 349*v^4)))) + 
       120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
         75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
           5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
        (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4) - 
         60*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 
           420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 480*v^4) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*
          Log[tc]) - 8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4))*
        Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 
         225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
         400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
          (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 
           9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
         3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
           1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
       2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
         225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
         400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
          (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*
          (9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
           2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
         tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
           1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
        ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
           45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
             1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
           15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
       2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
           60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
           36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
             549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
           60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
           60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
           tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 36775*v^8 + 
             1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
         60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
             3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
             5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
         tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
         tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(450*Pi*tc^5) + 
    (aVR*c\[Delta]VR*\[Alpha]s*((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 
          45*tc*(v^2 + v^4) - 45*tc^7*(v^2 + v^4) + 
          4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 
          8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 15*tc^3*(2 + 9*v^2 + 9*v^4 + 
            2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 2*v^6)))/(5*tc^5) - 
       48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc])*
      (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
          3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*
           v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
            15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 8*(901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - 2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 
            8*(-43487 + 4200*Pi^2)*v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
          2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
             v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
          2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 
            9*(349 - 942*v^2 + 349*v^4)) + 2*tc^2*v^2*
           (800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*(349 - 942*v^2 + 349*v^4)))) + 
       120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
         75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
           5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
        (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4) - 
         60*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 
           420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 480*v^4) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*
          Log[tc]) - 8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4))*
        Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 
         225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
         400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
          (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 
           9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
         3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
           1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
       2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
         225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
         400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
          (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*
          (9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
           2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
         tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
           1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
        ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
           45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
             1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
           15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
       2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
           60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
           36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
             549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
           60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
           60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
           tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 36775*v^8 + 
             1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
         60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
             3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
             5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
         tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
         tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(900*Pi*tc^5) + 
    (\[Alpha]s*((4*aT^2*v^3*(((-1 + tc^2)*(2*v^3 + 2*tc^10*v^3 - 
             12*tc*(v^2 + v^4) - 12*tc^9*(v^2 + v^4) + 
             tc^2*v*(21 + 74*v^2 + 21*v^4) + tc^8*v*(21 + 74*v^2 + 21*v^4) + 
             tc^4*v*(69 + 164*v^2 + 69*v^4) + tc^6*v*(69 + 164*v^2 + 69*
                v^4) - 12*tc^3*(1 + 11*v^2 + 11*v^4 + v^6) - 
             12*tc^7*(1 + 11*v^2 + 11*v^4 + v^6) + 24*tc^5*(1 + 12*v^2 + 12*
                v^4 + v^6)))/tc^6 - 120*v*(3 + 8*v^2 + 3*v^4)*Log[tc]))/3 + 
       2*aVR^2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
            21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
            20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
            5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
              5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
            6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
         8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
       (aS^2*v^3*(((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*
              (3 - 2*v + 3*v^2) - 12*tc^9*v^2*(3 - 2*v + 3*v^2) + 
             5*tc^2*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) + 
             5*tc^8*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) - 
             4*tc^3*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) - 
             4*tc^7*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) + 
             8*tc^5*(5 - 30*v + 48*v^2 - 82*v^3 + 48*v^4 - 30*v^5 + 5*v^6) - 
             5*tc^4*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6) - 
             5*tc^6*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6)))/
           tc^6 + 120*(2 - 3*v + 12*v^2 - 8*v^3 + 12*v^4 - 3*v^5 + 2*v^6)*
           Log[tc]))/10 + 6*aP^2*v^3*
        (((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*(3 + 2*v + 3*v^2) - 
            12*tc^9*v^2*(3 + 2*v + 3*v^2) + 5*tc^2*v*(9 + 18*v + 26*v^2 + 
              18*v^3 + 9*v^4) + 5*tc^8*v*(9 + 18*v + 26*v^2 + 18*v^3 + 
              9*v^4) - 4*tc^3*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
              5*v^6) - 4*tc^7*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
              5*v^6) + 8*tc^5*(5 + 30*v + 48*v^2 + 82*v^3 + 48*v^4 + 30*v^5 + 
              5*v^6) + 5*tc^4*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
              12*v^6) + 5*tc^6*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
              12*v^6)))/(60*tc^6) - 2*(2 + 3*v + 12*v^2 + 8*v^3 + 12*v^4 + 
           3*v^5 + 2*v^6)*Log[tc]))*
      (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
          3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*
           v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
            15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 8*(901 + 4200*Pi^2)*
             v^2 + 13167*v^4) - 2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 
            8*(-43487 + 4200*Pi^2)*v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
          2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
             v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
          2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 
            9*(349 - 942*v^2 + 349*v^4)) + 2*tc^2*v^2*
           (800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*(349 - 942*v^2 + 349*v^4)))) + 
       120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
         75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
           5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
        (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4) - 
         60*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 
           420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 480*v^4) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*
          Log[tc]) - 8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
         19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
         1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 3*v^4))*
        Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 
         225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
         400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
          (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 
           9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
         3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
         tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
           1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
       2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
         225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
         400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
          (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*
          (9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
           2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
         tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
           1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
        ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
           45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
             1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
           15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
           4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
       2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
           60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
           36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
             549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
           60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
           60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
           tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 36775*v^8 + 
             1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
           420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
           60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
           20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
           tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
         60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
           27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
         60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
           60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
             3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
           420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
           75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
             5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
          (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
           2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
           tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
         tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
       960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
         420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
         60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
         20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
         tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
       120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
         120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
          (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
         150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
         150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
           5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(900*Pi*tc^5) - 
    (8*aVR^2*c\[Delta]VR^2*v^4*\[Alpha]s*(-2*v + 6*tc^2*v - 6*tc^4*v + 
       2*tc^6*v + 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
       12*tc^3*(1 + v^2)*Log[tc])*(v*(300*(-15 + 4*Pi^2)*v^5 + 
         300*(15 + 4*Pi^2)*tc^12*v^5 - 24*(-901 + 240*Pi^2)*tc*v^4*
          (1 + v^2) - 24*(901 + 240*Pi^2)*tc^11*v^4*(1 + v^2) + 
         240*Pi^2*tc^6*v*(15 + 480*v + 15*v^2 + 2592*v^3 - 50*v^4 + 
           2592*v^5 + 15*v^6 + 480*v^7 + 15*v^8) + 6*tc^7*(1 + v^2)*
          (273 - 5*(-9811 + 960*Pi^2)*v^2 - 6*(-36761 + 3200*Pi^2)*v^4 - 
           5*(-9811 + 960*Pi^2)*v^6 + 273*v^8) - 6*tc^5*(1 + v^2)*
          (273 + 5*(9811 + 960*Pi^2)*v^2 + 6*(36761 + 3200*Pi^2)*v^4 + 
           5*(9811 + 960*Pi^2)*v^6 + 273*v^8) - 2*tc^3*v^2*(1 + v^2)*
          (-18667 - 60704*v^2 - 18667*v^4 + 4800*Pi^2*(1 + 5*v^2 + v^4)) - 
         2*tc^9*v^2*(1 + v^2)*(18667 + 60704*v^2 + 18667*v^4 + 
           4800*Pi^2*(1 + 5*v^2 + v^4)) + 12*tc^2*v^3*(-3416 - 8177*v^2 - 
           3416*v^4 + 300*Pi^2*(3 + 8*v^2 + 3*v^4)) + 
         12*tc^10*v^3*(3416 + 8177*v^2 + 3416*v^4 + 
           300*Pi^2*(3 + 8*v^2 + 3*v^4)) + 3*tc^4*v*(-4743 - 17948*v^2 - 
           18250*v^4 - 17948*v^6 - 4743*v^8 + 1200*Pi^2*(1 + 16*v^2 + 
             35*v^4 + 16*v^6 + v^8)) + 3*tc^8*v*(4743 + 17948*v^2 + 
           18250*v^4 + 17948*v^6 + 4743*v^8 + 1200*Pi^2*(1 + 16*v^2 + 
             35*v^4 + 16*v^6 + v^8))) - 360*(5*v^6 + 5*tc^12*v^6 + 
         15*tc^2*v^4*(3 + 8*v^2 + 3*v^4) + 15*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 
         24*tc*(v^5 + v^7) - 24*tc^11*(v^5 + v^7) - 
         120*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         120*tc^7*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         40*tc^3*(v^3 + 6*v^5 + 6*v^7 + v^9) - 40*tc^9*(v^3 + 6*v^5 + 6*v^7 + 
           v^9) + 15*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         15*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         tc^6*(-1 + 204*v^2 + 2715*v^4 + 5800*v^6 + 2715*v^8 + 204*v^10 - 
           v^12))*Log[tc]^2 + 24*v^2*Log[1 - tc]*(350*v^4 - 350*tc^12*v^4 + 
         675*tc^2*v^2*(5 + 12*v^2 + 5*v^4) - 675*tc^10*v^2*
          (5 + 12*v^2 + 5*v^4) - 1728*tc*(v^3 + v^5) + 
         1728*tc^11*(v^3 + v^5) - 1600*tc^3*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1600*tc^9*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1350*tc^4*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8) - 
         1350*tc^8*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8) - 
         60*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
           15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
           24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
           120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
             v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
           15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
           15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) - 
           2*tc^6*(15 - 160*v + 285*v^2 - 864*v^3 + 650*v^4 - 864*v^5 + 
             285*v^6 - 160*v^7 + 15*v^8))*Log[tc]) + 
       24*v^2*(350*v^4 - 350*tc^12*v^4 + 675*tc^2*v^2*(5 + 12*v^2 + 5*v^4) - 
         675*tc^10*v^2*(5 + 12*v^2 + 5*v^4) - 1728*tc*(v^3 + v^5) + 
         1728*tc^11*(v^3 + v^5) - 1600*tc^3*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1600*tc^9*v*(2 + 9*v^2 + 9*v^4 + 2*v^6) + 
         1350*tc^4*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8) - 
         1350*tc^8*(1 + 8*v^2 + 15*v^4 + 8*v^6 + v^8))*Log[1 + tc] - 
       6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(29 + 19*v^2) + 
         72*tc^11*v^5*(19 + 29*v^2) + 225*tc^2*v^4*(23 + 36*v^2 + 7*v^4) - 
         225*tc^10*v^4*(7 + 36*v^2 + 23*v^4) + 200*tc^3*v^3*
          (-34 - 99*v^2 - 45*v^4 + 2*v^6) + 200*tc^9*v^3*
          (-2 + 45*v^2 + 99*v^4 + 34*v^6) - 450*tc^4*v^2*
          (-11 - 56*v^2 - 45*v^4 + 8*v^6 + 5*v^8) - 450*tc^8*v^2*
          (-5 - 8*v^2 + 45*v^4 + 56*v^6 + 11*v^8) + 1800*tc^5*v*
          (-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) + 
         1800*tc^7*v*(-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) - 
         3*tc^6*(-71 - 1956*v^2 - 6375*v^4 + 6375*v^8 + 1956*v^10 + 
           71*v^12) + 60*(tc + 5*v + 5*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^5*Log[v]) - 
       6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*(29 + 19*v^2) - 
         72*tc*v^5*(19 + 29*v^2) - 225*tc^10*v^4*(23 + 36*v^2 + 7*v^4) + 
         225*tc^2*v^4*(7 + 36*v^2 + 23*v^4) - 200*tc^9*v^3*
          (-34 - 99*v^2 - 45*v^4 + 2*v^6) - 200*tc^3*v^3*
          (-2 + 45*v^2 + 99*v^4 + 34*v^6) + 450*tc^8*v^2*
          (-11 - 56*v^2 - 45*v^4 + 8*v^6 + 5*v^8) + 450*tc^4*v^2*
          (-5 - 8*v^2 + 45*v^4 + 56*v^6 + 11*v^8) - 1800*tc^5*v*
          (-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) - 
         1800*tc^7*v*(-1 - 9*v^2 - 10*v^4 + 10*v^6 + 9*v^8 + v^10) + 
         3*tc^6*(-71 - 1956*v^2 - 6375*v^4 + 6375*v^8 + 1956*v^10 + 71*v^12))*
        Log[1 - tc*v] - 6*Log[tc]*(450*v^6 - 1650*tc^12*v^6 + 
         120*tc^2*v^4*(22 + 49*v^2 + 22*v^4) - 30*tc^10*v^4*
          (587 + 1424*v^2 + 587*v^4) - 20*tc^3*v^3*(19 - 153*v^2 - 153*v^4 + 
           19*v^6) + 20*tc^9*v^3*(941 + 4473*v^2 + 4473*v^4 + 941*v^6) - 
         1920*tc*(v^5 + v^7) + 8448*tc^11*(v^5 + v^7) - 
         30*tc^4*v^2*(74 + 1204*v^2 + 2725*v^4 + 1204*v^6 + 74*v^8) - 
         30*tc^8*v^2*(344 + 3364*v^2 + 6775*v^4 + 3364*v^6 + 344*v^8) + 
         60*tc^5*v*(31 + 1166*v^2 + 5537*v^4 + 5537*v^6 + 1166*v^8 + 
           31*v^10) + 60*tc^7*v*(31 + 1166*v^2 + 5537*v^4 + 5537*v^6 + 
           1166*v^8 + 31*v^10) - tc^6*(213 + 5868*v^2 + 29925*v^4 + 
           48800*v^6 + 29925*v^8 + 5868*v^10 + 213*v^12) + 
         240*v^2*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
           15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
           24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
           120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
             v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
           15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
           15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) - 
           2*tc^6*(15 + 160*v + 285*v^2 + 864*v^3 + 650*v^4 + 864*v^5 + 
             285*v^6 + 160*v^7 + 15*v^8))*Log[1 + tc] - 
         60*(tc + 5*v + 5*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^5*
          Log[tc - v] - 60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*
            (3 + 8*v^2 + 3*v^4) + 15*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 
           24*tc*(v^5 + v^7) - 24*tc^11*(v^5 + v^7) - 
           120*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 120*tc^7*
            (v^3 + 5*v^5 + 5*v^7 + v^9) - 40*tc^3*(v^3 + 6*v^5 + 6*v^7 + 
             v^9) - 40*tc^9*(v^3 + 6*v^5 + 6*v^7 + v^9) + 
           15*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
           15*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
           tc^6*(-1 + 114*v^2 + 915*v^4 + 1200*v^6 + 285*v^8 + 6*v^10 + 
             v^12))*Log[v] - 60*(tc + 5*v + 5*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^5*Log[1 - tc*v]) + 
       6*Log[v]*((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 
           24*tc*v^4*(77 + 67*v^2) - 24*tc^9*v^4*(77 + 67*v^2) + 
           5*tc^2*v^3*(753 + 1690*v^2 + 597*v^4) + 5*tc^8*v^3*
            (753 + 1690*v^2 + 597*v^4) - 4*tc^3*v^2*(895 + 4107*v^2 + 
             3957*v^4 + 705*v^6) - 4*tc^7*v^2*(895 + 4107*v^2 + 3957*v^4 + 
             705*v^6) + 5*tc^4*v*(276 + 2469*v^2 + 5740*v^4 + 3201*v^6 + 
             264*v^8) + 5*tc^6*v*(276 + 2469*v^2 + 5740*v^4 + 3201*v^6 + 
             264*v^8) - 4*tc^5*(-15 - 995*v^2 + 1032*v^4 + 7032*v^6 + 
             2595*v^8 + 15*v^10)) + 60*(tc + 5*v + 5*tc^2*v + tc*v^2)*
          (v + tc^2*v - tc*(1 + v^2))^5*Log[1 - tc*v]) - 
       2880*v^2*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
         15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
         24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
         120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
           v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
         15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         tc^6*(15 - 160*v + 15*v^2 - 864*v^3 - 50*v^4 - 864*v^5 + 15*v^6 - 
           160*v^7 + 15*v^8))*PolyLog[2, -tc] - 
       2880*v^2*(5*v^4 + 5*tc^12*v^4 + 15*tc^2*v^2*(3 + 8*v^2 + 3*v^4) + 
         15*tc^10*v^2*(3 + 8*v^2 + 3*v^4) - 24*tc*(v^3 + v^5) - 
         24*tc^11*(v^3 + v^5) - 120*tc^5*(v + 5*v^3 + 5*v^5 + v^7) - 
         120*tc^7*(v + 5*v^3 + 5*v^5 + v^7) - 40*tc^3*(v + 6*v^3 + 6*v^5 + 
           v^7) - 40*tc^9*(v + 6*v^3 + 6*v^5 + v^7) + 
         15*tc^4*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         15*tc^8*(1 + 16*v^2 + 35*v^4 + 16*v^6 + v^8) + 
         tc^6*(15 + 160*v + 15*v^2 + 864*v^3 - 50*v^4 + 864*v^5 + 15*v^6 + 
           160*v^7 + 15*v^8))*PolyLog[2, tc] - 
       360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(3 + 8*v^2 + 3*v^4) + 
         30*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 48*tc*(v^5 + v^7) - 
         48*tc^11*(v^5 + v^7) - 240*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         240*tc^7*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         80*tc^3*(v^3 + 6*v^5 + 6*v^7 + v^9) - 80*tc^9*(v^3 + 6*v^5 + 6*v^7 + 
           v^9) + 30*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         30*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         tc^6*(-1 + 84*v^2 + 975*v^4 + 2000*v^6 + 975*v^8 + 84*v^10 - v^12))*
        PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 
         30*tc^2*v^4*(3 + 8*v^2 + 3*v^4) + 30*tc^10*v^4*(3 + 8*v^2 + 3*v^4) - 
         48*tc*(v^5 + v^7) - 48*tc^11*(v^5 + v^7) - 
         240*tc^5*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         240*tc^7*(v^3 + 5*v^5 + 5*v^7 + v^9) - 
         80*tc^3*(v^3 + 6*v^5 + 6*v^7 + v^9) - 80*tc^9*(v^3 + 6*v^5 + 6*v^7 + 
           v^9) + 30*tc^4*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         30*tc^8*(v^2 + 16*v^4 + 35*v^6 + 16*v^8 + v^10) + 
         tc^6*(-1 + 84*v^2 + 975*v^4 + 2000*v^6 + 975*v^8 + 84*v^10 - v^12))*
        PolyLog[2, tc*v]))/(675*Pi*tc^9) + 
    (\[Alpha]s*(-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
            25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
            25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
            4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
          (20*tc^5) + 18*(v + v^3)*Log[tc]) - 16*aT^2*v^3*
        (((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 
            25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
            tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
            2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[tc]) + 
       aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
             15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
             15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*
              (2 - v + 5*v^2 - v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*
                v^3 + 5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
             4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
         24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
       aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
             15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 
             15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*
              (2 + v + 5*v^2 + v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*
                v^3 + 5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
             4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
         24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc]))*
      (v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
         6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*v^4*
          (1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 2028*v^4 + 
           180*v^6) + 6*tc^7*(1 + v^2)*(247 - 5*(-3617 + 360*Pi^2)*v^2 - 
           21*(-9019 + 800*Pi^2)*v^4 - 5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         6*tc^5*(1 + v^2)*(247 + 5*(3617 + 360*Pi^2)*v^2 + 
           21*(9019 + 800*Pi^2)*v^4 + 5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 
         3*tc^8*v*(3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*
            v^4 + (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^4*v*(3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*
            v^4 + (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 
         3*tc^10*v^3*(-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*
            (2 + 7*v^2 + 2*v^4)) + 3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 
           1200*Pi^2*(2 + 7*v^2 + 2*v^4)) - 4*tc^9*v^2*(1 + v^2)*
          (300*Pi^2*(3 + 35*v^2 + 3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 
         4*tc^3*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 
           7*(358 - 709*v^2 + 358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 
         15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 
         21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 
           1675*v^8 + v^10 + v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
        (350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
         1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
         3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
           10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
         200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 
         60*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 
           2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 676*v^4 - 180*v^5 + 
             60*v^6))*Log[tc]) + 24*v^3*(350*v^3 - 350*tc^12*v^3 - 
         1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 
         3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
         225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*
          (10 + 31*v^2 + 10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
         200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
       6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
         72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*v^4) - 
         225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 200*tc^3*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*v^4 - 46*v^6 - 11*v^8) - 
         450*tc^8*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) + 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(307 + 11117*v^2 + 43625*v^4 - 43625*v^8 - 11117*v^10 - 
           307*v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*(31 + 11*v^2) - 
         72*tc*v^5*(11 + 31*v^2) + 225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 
         225*tc^2*v^4*(-5 + 31*v^2 + 25*v^4) + 200*tc^9*v^3*
          (36 + 109*v^2 + v^4 - 24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 
           36*v^6) + 450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
         450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
         1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
         1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
         tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
           307*v^12))*Log[1 - tc*v] + 6*Log[v]*
        ((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 
           42*tc^9*v^4*(41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 
             363*v^4) + 5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 
           2*tc^3*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 
           2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 
           5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
           4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 15*v^10)) + 
         60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) + 6*Log[tc]*
        (tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
           30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*
            (583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*
            (1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
           9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 3390*v^4 + 
             1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 
             2761*v^6 + 166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 
             9791*v^6 + 1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 
             9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) + 
           tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 66125*v^8 + 
             11117*v^10 + 307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
           21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
           15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
             10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
             60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
          (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
           3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
           tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
         60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
           15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
             10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
           15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
            (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
             3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
           tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
          Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
           6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
           3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
          Log[1 - tc*v]) - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
         21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
         15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
           10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) - tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, -tc] - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
         21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
         15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 
         15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 
           3*v^6) + tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 60*v^6))*
        PolyLog[2, tc] - 360*(10*v^6 + 10*tc^12*v^6 + 
         30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*
          (10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 
           3*v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, v/tc] + 
       360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
         30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
           10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
         30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
         10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
         10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
         42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
           595*v^8 + v^10 + v^12))*PolyLog[2, tc*v]))/(675*Pi*tc^6) - 
    (2*v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 
          4*tc^2*v^2*(21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*
           (21 + 58*v^2 + 21*v^4) - 42*tc*(v^3 + v^5) - 
          42*tc^11*(v^3 + v^5) - 7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
          7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
          7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
          4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
          4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
          8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
       30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc])*
      ((aVR^2*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (6*tc^4) - (aP^2*(-(v*(3*(-111 + 16*Pi^2)*v^3 + 3*(111 + 16*Pi^2)*
              tc^8*v^3 + 48*Pi^2*tc^4*v^2*(20 + 31*v + 20*v^2) + 
             tc^6*v*(-11 + 64*(26 + 3*Pi^2)*v + 8*(-29 + 24*Pi^2)*v^2 + 64*
                (26 + 3*Pi^2)*v^3 - 11*v^4) + tc^2*v*(11 + 64*(-26 + 3*Pi^2)*
                v + 8*(29 + 24*Pi^2)*v^2 + 64*(-26 + 3*Pi^2)*v^3 + 11*v^4) - 
             2*tc^5*(17 - 104*v + 4*(-275 + 24*Pi^2)*v^2 + 16*(-245 + 
                 12*Pi^2)*v^3 + 4*(-275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) + 
             2*tc^3*(17 - 104*v - 4*(275 + 24*Pi^2)*v^2 - 16*(245 + 12*Pi^2)*
                v^3 - 4*(275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) - 
             2*tc*v^2*(32*Pi^2*(1 + v)^2 - 9*(23 + 64*v + 23*v^2)) - 
             2*tc^7*v^2*(32*Pi^2*(1 + v)^2 + 9*(23 + 64*v + 23*v^2)))) + 
          24*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 12*tc^3*v^3*
             (1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 4*tc^7*v^3*(1 + v)^2 + 
            12*tc^2*v^3*(1 + v + v^2) + 12*tc^6*v^3*(1 + v + v^2) + 
            tc^4*(1 - 4*v + 4*v^2 + 156*v^3 + 132*v^4 + 156*v^5 + 4*v^6 - 
              4*v^7 + v^8))*Log[tc]^2 - 8*v^3*Log[1 - tc]*(45*v - 45*tc^8*v - 
            64*tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 
            72*tc^6*(3 + v + 3*v^2) - 12*(-1 + tc)^4*(3*v + 3*tc^4*v - 
              4*tc*(1 - v + v^2) - 4*tc^3*(1 - v + v^2) - 2*tc^2*(2 - 5*v + 
                2*v^2))*Log[tc]) - 8*v^3*(45*v - 45*tc^8*v - 
            64*tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 
            72*tc^6*(3 + v + 3*v^2))*Log[1 + tc] + 2*Log[tc - v]*
           (45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(7 + 8*v + v^2) + 
            16*tc^7*v^3*(1 + 8*v + 7*v^2) - 72*tc^2*v^2*(-1 - 5*v - v^2 - 
              v^3 + v^4) - 72*tc^6*v^2*(-1 + v + v^2 + 5*v^3 + v^4) + 
            144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) + 144*tc^5*v^2*
             (-2 - v + v^3 + 2*v^4) + tc^4*(-5 + 56*v + 88*v^2 + 216*v^3 - 
              216*v^5 - 88*v^6 - 56*v^7 + 5*v^8) + 
            12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
              2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
              tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[v]) + 
          2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 + 8*v + v^2) - 
            16*tc*v^3*(1 + 8*v + 7*v^2) + 72*tc^6*v^2*(-1 - 5*v - v^2 - v^3 + 
              v^4) + 72*tc^2*v^2*(-1 + v + v^2 + 5*v^3 + v^4) - 
            144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) - 144*tc^5*v^2*
             (-2 - v + v^3 + 2*v^4) + tc^4*(5 - 56*v - 88*v^2 - 216*v^3 + 
              216*v^5 + 88*v^6 + 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
          2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*(19 + 
                68*v + 49*v^2) - 4*tc^5*v^2*(19 + 68*v + 49*v^2) + 
              3*tc^2*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
              3*tc^4*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
              4*tc^3*(-3 + 12*v + 23*v^2 + 40*v^3 + 17*v^4 - 12*v^5 + 
                3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 
                4*v + v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
             Log[1 - tc*v]) + 36*(1 - tc^2)*v^3*(3*v + 3*tc^6*v - 
            4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
            3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2))*
           Log[\[Mu]^2/mb^2] + 2*Log[tc]*(5*tc^4 - 4*tc^3*(3 + 14*tc + 
              3*tc^2)*v - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 39*tc^4)*
             v^2 + 12*tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 82*tc^4 - 
              100*tc^5 + 35*tc^6)*v^3 + 6*(9 - 48*tc - 104*tc^2 + 608*tc^3 + 
              72*tc^4 + 608*tc^5 - 176*tc^6 + 80*tc^7 - 36*tc^8)*v^4 + 
            12*tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 82*tc^4 - 100*tc^5 + 
              35*tc^6)*v^5 - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 
              39*tc^4)*v^6 - 4*tc^3*(3 + 14*tc + 3*tc^2)*v^7 + 5*tc^4*v^8 + 
            48*(1 + tc)^2*v^3*(3*v + 3*tc^6*v - 2*tc*(2 + 7*v + 2*v^2) - 
              2*tc^5*(2 + 7*v + 2*v^2) - 12*tc^3*(4 + 7*v + 4*v^2) + 
              tc^2*(20 + 37*v + 20*v^2) + tc^4*(20 + 37*v + 20*v^2))*
             Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 
                4*v + v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
             Log[tc - v] - 12*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 
              12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 
              4*tc^7*v^3*(1 + v)^2 + 12*tc^2*v^3*(1 + v + v^2) + 
              12*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 84*v^3 + 
                60*v^4 + 156*v^5 - 4*v^6 + 4*v^7 - v^8))*Log[v] - 
            12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
              2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
              tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[1 - tc*v] + 
            432*tc^4*v^3*(2 + v + 2*v^2)*Log[\[Mu]^2/mb^2]) + 
          192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 12*tc^3*(1 + v)^2 - 
            12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 12*tc^2*(1 + v + v^2) + 
            12*tc^6*(1 + v + v^2) - tc^4*(4 + 35*v + 4*v^2))*
           PolyLog[2, -tc] + 192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 
            12*tc^3*(1 + v)^2 - 12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 
            12*tc^2*(1 + v + v^2) + 12*tc^6*(1 + v + v^2) + 
            tc^4*(28 + 29*v + 28*v^2))*PolyLog[2, tc] + 
          24*(6*v^4 + 6*tc^8*v^4 - 8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*
             (1 + v)^2 - 24*tc^5*v^3*(1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 
            24*tc^2*v^3*(1 + v + v^2) + 24*tc^6*v^3*(1 + v + v^2) + 
            tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 
              4*v^7 + v^8))*PolyLog[2, v/tc] - 24*(6*v^4 + 6*tc^8*v^4 - 
            8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 24*tc^5*v^3*
             (1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*(1 + v + v^2) + 
            24*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 
              48*v^4 + 60*v^5 + 4*v^6 - 4*v^7 + v^8))*PolyLog[2, tc*v]))/
        (12*tc^4) - (aS^2*(v*(3*(111 - 16*Pi^2)*v^3 - 3*(111 + 16*Pi^2)*tc^8*
             v^3 - 144*Pi^2*tc^4*v^2*(4 - 11*v + 4*v^2) - 
            tc^2*v*(11 - 64*(-26 + 3*Pi^2)*v + 8*(29 + 24*Pi^2)*v^2 - 
              64*(-26 + 3*Pi^2)*v^3 + 11*v^4) + tc^6*v*
             (11 + 64*(26 + 3*Pi^2)*v - 8*(-29 + 24*Pi^2)*v^2 + 
              64*(26 + 3*Pi^2)*v^3 + 11*v^4) + 2*tc^5*(17 + 104*v + 
              4*(-275 + 24*Pi^2)*v^2 + (3920 - 192*Pi^2)*v^3 + 
              4*(-275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) - 
            2*tc^3*(17 + 104*v - 4*(275 + 24*Pi^2)*v^2 + 16*(245 + 12*Pi^2)*v^
                3 - 4*(275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) + 
            2*tc*v^2*(32*Pi^2*(-1 + v)^2 - 9*(23 - 64*v + 23*v^2)) + 
            2*tc^7*v^2*(32*Pi^2*(-1 + v)^2 + 9*(23 - 64*v + 23*v^2))) + 
          24*(-4*tc*(-1 + v)^2*v^3 - 12*tc^3*(-1 + v)^2*v^3 - 
            12*tc^5*(-1 + v)^2*v^3 - 4*tc^7*(-1 + v)^2*v^3 + 3*v^4 + 
            3*tc^8*v^4 - 12*tc^2*v^3*(1 - v + v^2) - 12*tc^6*v^3*
             (1 - v + v^2) + tc^4*(1 + 4*v + 4*v^2 - 156*v^3 + 132*v^4 - 
              156*v^5 + 4*v^6 + 4*v^7 + v^8))*Log[tc]^2 + 
          8*v^3*Log[1 - tc]*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 
            45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2) + 
            12*(-1 + tc)^2*(3*v + 3*tc^6*v + tc^2*(-20 + 37*v - 20*v^2) + 
              tc^4*(-20 + 37*v - 20*v^2) - 2*tc*(2 - 7*v + 2*v^2) - 
              2*tc^5*(2 - 7*v + 2*v^2) - 12*tc^3*(4 - 7*v + 4*v^2))*
             Log[tc]) + 8*v^3*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 
            45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2))*
           Log[1 + tc] + 2*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 
            16*tc*v^3*(7 - 8*v + v^2) + 16*tc^7*v^3*(1 - 8*v + 7*v^2) - 
            72*tc^6*v^2*(-1 - v + v^2 - 5*v^3 + v^4) - 72*tc^2*v^2*
             (-1 + 5*v - v^2 + v^3 + v^4) - 144*tc^3*v^2*(-2 + v - v^3 + 
              2*v^4) - 144*tc^5*v^2*(-2 + v - v^3 + 2*v^4) + 
            tc^4*(-5 - 56*v + 88*v^2 - 216*v^3 + 216*v^5 - 88*v^6 + 56*v^7 + 
              5*v^8) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
              2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + v^2) + 
              tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*Log[v]) + 
          2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 - 8*v + v^2) - 
            16*tc*v^3*(1 - 8*v + 7*v^2) + 72*tc^2*v^2*(-1 - v + v^2 - 5*v^3 + 
              v^4) + 72*tc^6*v^2*(-1 + 5*v - v^2 + v^3 + v^4) + 
            144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) + 144*tc^5*v^2*
             (-2 + v - v^3 + 2*v^4) + tc^4*(5 + 56*v - 88*v^2 + 216*v^3 - 
              216*v^5 + 88*v^6 - 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
          2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*(19 - 
                68*v + 49*v^2) - 4*tc^5*v^2*(19 - 68*v + 49*v^2) + 
              3*tc^2*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
              3*tc^4*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
              4*tc^3*(-3 - 12*v + 23*v^2 - 40*v^3 + 17*v^4 + 12*v^5 + 
                3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 
                4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
             Log[1 - tc*v]) - 36*(1 - tc^2)*v^3*(4*tc*(-1 + v)^2 - 
            8*tc^3*(-1 + v)^2 + 4*tc^5*(-1 + v)^2 - 3*v - 3*tc^6*v + 
            3*tc^2*(4 - v + 4*v^2) + 3*tc^4*(4 - v + 4*v^2))*
           Log[\[Mu]^2/mb^2] + 2*Log[tc]*(54*v^4 - 216*tc^8*v^4 + 
            36*tc*v^3*(1 + 8*v + v^2) + 60*tc^7*v^3*(7 - 8*v + 7*v^2) - 
            6*tc^6*v^2*(13 - 200*v + 176*v^2 - 200*v^3 + 13*v^4) - 
            6*tc^2*v^2*(13 + 16*v + 104*v^2 + 16*v^3 + 13*v^4) - 
            12*tc^3*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + v^6) - 
            12*tc^5*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + v^6) + 
            tc^4*(5 + 56*v - 88*v^2 - 1512*v^3 + 432*v^4 - 1512*v^5 - 
              88*v^6 + 56*v^7 + 5*v^8) + 48*(1 + tc)^4*v^3*(3*v + 3*tc^4*v - 
              4*tc*(1 + v + v^2) - 4*tc^3*(1 + v + v^2) + 2*tc^2*(2 + 5*v + 
                2*v^2))*Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*
             (3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 
                4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
             Log[tc - v] + 12*(4*tc*(-1 + v)^2*v^3 + 12*tc^3*(-1 + v)^2*v^3 + 
              12*tc^5*(-1 + v)^2*v^3 + 4*tc^7*(-1 + v)^2*v^3 - 3*v^4 - 
              3*tc^8*v^4 + 12*tc^2*v^3*(1 - v + v^2) + 12*tc^6*v^3*(1 - v + 
                v^2) + tc^4*(-1 - 4*v - 4*v^2 + 84*v^3 - 60*v^4 + 156*v^5 + 
                4*v^6 + 4*v^7 + v^8))*Log[v] - 12*(v + tc^2*v - tc*(1 + v^2))^
              2*(3*v^2 + 3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 
              2*tc^3*v*(1 + 4*v + v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + 
                v^4))*Log[1 - tc*v] - 432*tc^4*v^3*(2 - v + 2*v^2)*
             Log[\[Mu]^2/mb^2]) - 192*v^3*(4*tc*(-1 + v)^2 + 
            12*tc^3*(-1 + v)^2 + 12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 
            3*v - 3*tc^8*v + 12*tc^2*(1 - v + v^2) + 12*tc^6*(1 - v + v^2) + 
            tc^4*(28 - 29*v + 28*v^2))*PolyLog[2, -tc] - 
          192*v^3*(4*tc*(-1 + v)^2 + 12*tc^3*(-1 + v)^2 + 
            12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 3*v - 3*tc^8*v + 
            tc^4*(-4 + 35*v - 4*v^2) + 12*tc^2*(1 - v + v^2) + 
            12*tc^6*(1 - v + v^2))*PolyLog[2, tc] - 
          24*(8*tc*(-1 + v)^2*v^3 + 24*tc^3*(-1 + v)^2*v^3 + 
            24*tc^5*(-1 + v)^2*v^3 + 8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 
            6*tc^8*v^4 + 24*tc^2*v^3*(1 - v + v^2) + 24*tc^6*v^3*
             (1 - v + v^2) - tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 
              60*v^5 + 4*v^6 + 4*v^7 + v^8))*PolyLog[2, v/tc] + 
          24*(8*tc*(-1 + v)^2*v^3 + 24*tc^3*(-1 + v)^2*v^3 + 
            24*tc^5*(-1 + v)^2*v^3 + 8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 
            6*tc^8*v^4 + 24*tc^2*v^3*(1 - v + v^2) + 24*tc^6*v^3*
             (1 - v + v^2) - tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 
              60*v^5 + 4*v^6 + 4*v^7 + v^8))*PolyLog[2, tc*v]))/(12*tc^4) + 
       (2*aT^2*(v*((-11 + 16*Pi^2)*v^3 + (11 + 16*Pi^2)*tc^8*v^3 - 
            2*(-37 + 32*Pi^2)*tc*v^2*(1 + v^2) - 2*(37 + 32*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(16 + 5*v + 16*v^2) - 
            6*tc^5*(1 + v^2)*(9 + (-309 + 32*Pi^2)*v^2 + 9*v^4) + 
            6*tc^3*(1 + v^2)*(9 - (309 + 32*Pi^2)*v^2 + 9*v^4) + 
            5*tc^2*v*(21 + 8*(-21 + 8*Pi^2)*v^2 + 21*v^4) - 
            5*tc^6*v*(21 - 8*(21 + 8*Pi^2)*v^2 + 21*v^4)) - 
          24*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 
            12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
            tc^4*(3 - 4*v^2 + 252*v^4 - 4*v^6 + 3*v^8))*Log[tc]^2 + 
          8*v^3*Log[1 - tc]*(15*v + 312*tc^2*v - 312*tc^6*v - 15*tc^8*v - 
            64*tc*(1 + v^2) + 64*tc^7*(1 + v^2) - 12*(v + 20*tc^2*v + 
              20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
              12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(32 - 42*v + 
                32*v^2))*Log[tc]) + 8*v^3*(15*v + 312*tc^2*v - 312*tc^6*v - 
            15*tc^8*v - 64*tc*(1 + v^2) + 64*tc^7*(1 + v^2))*Log[1 + tc] - 
          2*Log[tc - v]*(15*v^4 - 15*tc^8*v^4 - 32*tc*v^3*(3 + v^2) - 
            24*tc^2*v^2*(-5 - 13*v^2 + 5*v^4) - 24*tc^6*v^2*
             (-5 + 13*v^2 + 5*v^4) + 32*tc^7*(v^3 + 3*v^5) + 
            48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 48*tc^5*v*
             (-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(9 + 296*v^2 - 296*v^6 - 
              9*v^8) + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*
             Log[v]) - 2*(15*v^4 - 15*tc^8*v^4 + 32*tc^7*v^3*(3 + v^2) + 
            24*tc^6*v^2*(-5 - 13*v^2 + 5*v^4) + 24*tc^2*v^2*
             (-5 + 13*v^2 + 5*v^4) - 32*tc*(v^3 + 3*v^5) - 
            48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) - 48*tc^5*v*
             (-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(-9 - 296*v^2 + 296*v^6 + 
              9*v^8))*Log[1 - tc*v] + 2*Log[v]*
           (-((-1 + tc^2)*v*(9*v^3 + 9*tc^6*v^3 + 4*tc*v^2*(-21 + v^2) + 4*
                tc^5*v^2*(-21 + v^2) + 9*tc^2*v*(-2 + 25*v^2 + 2*v^4) + 9*
                tc^4*v*(-2 + 25*v^2 + 2*v^4) + 4*tc^3*(-9 + 45*v^2 - 
                 101*v^4 + 9*v^6))) + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + 
              tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 
              12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v]) + 
          12*(1 - tc^2)*v^3*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
            4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2))*
           Log[\[Mu]^2/mb^2] + 2*Log[tc]*(6*v^4 + 96*tc^8*v^4 + 
            6*tc^2*v^2*(23 - 8*v^2 + 23*v^4) + 6*tc^6*v^2*(23 + 304*v^2 + 
              23*v^4) - 12*tc*(v^3 + v^5) - 396*tc^7*(v^3 + v^5) - 
            12*tc^3*(v + 122*v^3 + 122*v^5 + v^7) - 
            12*tc^5*(v + 122*v^3 + 122*v^5 + v^7) + 
            tc^4*(9 + 296*v^2 + 528*v^4 + 296*v^6 + 9*v^8) - 
            48*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 
              12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) - 
              2*tc^4*(16 + 21*v + 16*v^2))*Log[1 + tc] + 
            12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*
             Log[tc - v] + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 36*v^4 + 4*v^6 - 3*v^8))*
             Log[v] + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*
             Log[1 - tc*v] + 432*tc^4*v^4*Log[\[Mu]^2/mb^2]) - 
          192*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v + 
            tc^4*(-16 + 15*v - 16*v^2) - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
            12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
          192*v^3*(v + 20*tc^2*v + 20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 
            12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + 
            tc^4*(16 + 15*v + 16*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 2*tc^8*v^4 - 
            8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 24*tc^5*(v^3 + v^5) - 
            8*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*
           PolyLog[2, v/tc] + 24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 
            2*tc^8*v^4 - 8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 
            24*tc^5*(v^3 + v^5) - 8*tc^7*(v^3 + v^5) + 
            tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, tc*v]))/
        (3*tc^4)))/(3*Pi) + 
    (2*v^3*\[Alpha]s*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
          21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
          20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
          5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
            5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
          6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
       8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
      ((aP^2*(v*(12*(273 - 40*Pi^2)*v^4 - 12*(273 + 40*Pi^2)*tc^10*v^4 + 
            240*Pi^2*tc^5*v^2*(50 + 155*v + 191*v^2 + 155*v^3 + 50*v^4) + 
            tc^7*v*(-73 + 25*(821 + 96*Pi^2)*v + 75*(-55 + 64*Pi^2)*v^2 + 
              200*(179 + 48*Pi^2)*v^3 + 75*(-55 + 64*Pi^2)*v^4 + 
              25*(821 + 96*Pi^2)*v^5 - 73*v^6) + tc^3*v*
             (73 + 25*(-821 + 96*Pi^2)*v + 75*(55 + 64*Pi^2)*v^2 + 
              200*(-179 + 48*Pi^2)*v^3 + 75*(55 + 64*Pi^2)*v^4 + 
              25*(-821 + 96*Pi^2)*v^5 + 73*v^6) - 2*tc^6*(103 - 875*v + 
              75*(-189 + 16*Pi^2)*v^2 + 100*(-859 + 48*Pi^2)*v^3 + 
              8*(-9103 + 600*Pi^2)*v^4 + 100*(-859 + 48*Pi^2)*v^5 + 
              75*(-189 + 16*Pi^2)*v^6 - 875*v^7 + 103*v^8) + 
            2*tc^4*(103 - 875*v - 75*(189 + 16*Pi^2)*v^2 - 100*(859 + 
                48*Pi^2)*v^3 - 8*(9103 + 600*Pi^2)*v^4 - 100*(859 + 48*Pi^2)*
               v^5 - 75*(189 + 16*Pi^2)*v^6 - 875*v^7 + 103*v^8) + 
            6*tc*v^3*(200*Pi^2*(1 + v + v^2) - 3*(447 + 575*v + 447*v^2)) + 
            6*tc^9*v^3*(200*Pi^2*(1 + v + v^2) + 3*(447 + 575*v + 447*v^2)) + 
            2*tc^2*v^2*(-400*Pi^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
              3*(857 + 4625*v + 2544*v^2 + 4625*v^3 + 857*v^4)) - 
            2*tc^8*v^2*(400*Pi^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
              3*(857 + 4625*v + 2544*v^2 + 4625*v^3 + 857*v^4))) + 
          120*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 + v + v^2) - 
            15*tc^9*v^4*(1 + v + v^2) - 30*tc^3*v^3*(1 + 2*v + 4*v^2 + 
              2*v^3 + v^4) - 30*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
            30*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            30*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            10*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
            10*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
            tc^5*(1 - 5*v + 5*v^2 + 400*v^3 + 640*v^4 + 1440*v^5 + 640*v^6 + 
              400*v^7 + 5*v^8 - 5*v^9 + v^10))*Log[tc]^2 - 
          8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*
             (1 + v + v^2) + 1125*tc^9*v*(1 + v + v^2) + 
            400*tc^2*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
            400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
            900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 
            900*tc^7*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) - 60*(-1 + tc)^4*
             (6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 - 3*v + 5*v^2) - 
              3*tc^5*v*(5 - 3*v + 5*v^2) + 10*tc^3*(1 - 5*v + 5*v^2 - 5*v^3 + 
                v^4) + 10*tc^2*(1 - 2*v + 5*v^2 - 2*v^3 + v^4) + 
              10*tc^4*(1 - 2*v + 5*v^2 - 2*v^3 + v^4))*Log[tc]) - 
          8*v^3*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 + v + v^2) + 
            1125*tc^9*v*(1 + v + v^2) + 400*tc^2*(2 + 8*v + 7*v^2 + 8*v^3 + 
              2*v^4) - 400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
            900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 
            900*tc^7*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*
             (7 + 5*v + 3*v^2) + 225*tc^9*v^4*(3 + 5*v + 7*v^2) + 
            400*tc^2*v^3*(5 + 11*v + 7*v^2 + 5*v^3 - v^4) - 
            400*tc^8*v^3*(-1 + 5*v + 7*v^2 + 11*v^3 + 5*v^4) + 
            900*tc^3*v^2*(-1 - 7*v - 5*v^2 - 8*v^3 + v^4 + v^5 + v^6) - 
            3600*tc^4*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) - 
            3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
            900*tc^7*v^2*(-1 - v - v^2 + 8*v^3 + 5*v^4 + 7*v^5 + v^6) + 
            tc^5*(43 - 575*v - 1225*v^2 - 5600*v^3 - 3200*v^4 + 3200*v^6 + 
              5600*v^7 + 1225*v^8 + 575*v^9 - 43*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
              3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + v^2) + 
              tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[v]) + 
          2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 + 5*v + 3*v^2) - 
            225*tc*v^4*(3 + 5*v + 7*v^2) + 400*tc^8*v^3*(-5 - 11*v - 7*v^2 - 
              5*v^3 + v^4) + 400*tc^2*v^3*(-1 + 5*v + 7*v^2 + 11*v^3 + 
              5*v^4) + 900*tc^3*v^2*(1 + v + v^2 - 8*v^3 - 5*v^4 - 7*v^5 - 
              v^6) - 900*tc^7*v^2*(-1 - 7*v - 5*v^2 - 8*v^3 + v^4 + v^5 + 
              v^6) + 3600*tc^4*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
            3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
            tc^5*(-43 + 575*v + 1225*v^2 + 5600*v^3 + 3200*v^4 - 3200*v^6 - 
              5600*v^7 - 1225*v^8 - 575*v^9 + 43*v^10))*Log[1 - tc*v] - 
          2*Log[v]*((1 - tc^2)*v*(972*v^4 + 972*tc^8*v^4 - 45*tc*v^3*(43 + 
                55*v + 67*v^2) - 45*tc^7*v^3*(43 + 55*v + 67*v^2) + 
              4*tc^2*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) + 
              4*tc^6*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) - 
              15*tc^3*v*(-2 + 190*v + 199*v^2 + 1005*v^3 + 371*v^4 + 
                530*v^5 + 2*v^6) - 15*tc^5*v*(-2 + 190*v + 199*v^2 + 
                1005*v^3 + 371*v^4 + 530*v^5 + 2*v^6) - 4*tc^4*(-15 + 75*v + 
                370*v^2 + 1225*v^3 + 1082*v^4 + 775*v^5 + 130*v^6 - 75*v^7 + 
                15*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 
                5*v + v^2) + tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*
             Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 
            15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
              v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) + 
            2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
            4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4))*Log[\[Mu]^2/mb^2] + 
          2*Log[tc]*(540*v^5 - 2052*tc^10*v^5 - 180*tc*v^4*
             (2 + 15*v + 2*v^2) + 90*tc^9*v^4*(71 + 45*v + 71*v^2) - 
            180*tc^2*v^3*(6 - 25*v + 27*v^2 - 25*v^3 + 6*v^4) - 
            60*tc^8*v^3*(98 + 245*v + 361*v^2 + 245*v^3 + 98*v^4) + 
            30*tc^3*v^2*(31 + 25*v + 495*v^2 + 440*v^3 + 495*v^4 + 25*v^5 + 
              31*v^6) + 30*tc^7*v^2*(31 + 565*v + 855*v^2 + 1880*v^3 + 
              855*v^4 + 565*v^5 + 31*v^6) + 60*tc^4*v*(1 - 65*v - 240*v^2 - 
              1330*v^3 - 1118*v^4 - 1330*v^5 - 240*v^6 - 65*v^7 + v^8) + 
            60*tc^6*v*(1 - 65*v - 240*v^2 - 1330*v^3 - 1118*v^4 - 1330*v^5 - 
              240*v^6 - 65*v^7 + v^8) - tc^5*(43 - 575*v - 1225*v^2 + 
              16000*v^3 + 9400*v^4 + 54000*v^5 + 9400*v^6 + 16000*v^7 - 
              1225*v^8 - 575*v^9 + 43*v^10) + 240*(1 + tc)^2*v^3*
             (6*v^2 + 6*tc^8*v^2 + 60*tc^4*(1 + v)^2*(2 + 3*v + 2*v^2) - 
              3*tc*v*(5 + 9*v + 5*v^2) - 3*tc^7*v*(5 + 9*v + 5*v^2) + 
              2*tc^2*(5 + 35*v + 49*v^2 + 35*v^3 + 5*v^4) + 2*tc^6*(5 + 
                35*v + 49*v^2 + 35*v^3 + 5*v^4) - tc^3*(50 + 185*v + 
                289*v^2 + 185*v^3 + 50*v^4) - tc^5*(50 + 185*v + 289*v^2 + 
                185*v^3 + 50*v^4))*Log[1 + tc] - 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
              3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + v^2) + 
              tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[tc - v] - 
            60*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 + v + v^2) - 
              15*tc^9*v^4*(1 + v + v^2) - 30*tc^3*v^3*(1 + 2*v + 4*v^2 + 
                2*v^3 + v^4) - 30*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
              30*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 30*tc^6*v^3*(1 + 
                4*v + 4*v^2 + 4*v^3 + v^4) + 10*tc^2*v^3*(1 + 4*v + 5*v^2 + 
                4*v^3 + v^4) + 10*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
              tc^5*(-1 + 5*v - 5*v^2 - 220*v^3 - 280*v^4 - 900*v^5 - 
                320*v^6 - 380*v^7 + 5*v^8 - 5*v^9 + v^10))*Log[v] - 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
              3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + v^2) + 
              tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[1 - tc*v] - 
            10800*tc^5*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[\[Mu]^2/mb^2]) + 
          960*v^3*(6*v^2 + 6*tc^10*v^2 - 15*tc*v*(1 + v + v^2) - 
            15*tc^9*v*(1 + v + v^2) - 30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + 
              v^4) - 30*tc^7*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
            30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            30*tc^6*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
            10*tc^8*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
            tc^5*(10 + 175*v + 131*v^2 + 175*v^3 + 10*v^4))*PolyLog[2, -tc] + 
          960*v^3*(6*v^2 + 6*tc^10*v^2 - 15*tc*v*(1 + v + v^2) - 
            15*tc^9*v*(1 + v + v^2) - 30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + 
              v^4) - 30*tc^7*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
            30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            30*tc^6*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
            10*tc^8*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
            tc^5*(70 + 145*v + 221*v^2 + 145*v^3 + 70*v^4))*PolyLog[2, tc] + 
          120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 + v + v^2) - 
            30*tc^9*v^4*(1 + v + v^2) - 60*tc^3*v^3*(1 + 2*v + 4*v^2 + 
              2*v^3 + v^4) - 60*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
            60*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            60*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            20*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
            20*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
            tc^5*(1 - 5*v + 5*v^2 + 160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 
              160*v^7 + 5*v^8 - 5*v^9 + v^10))*PolyLog[2, v/tc] - 
          120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 + v + v^2) - 
            30*tc^9*v^4*(1 + v + v^2) - 60*tc^3*v^3*(1 + 2*v + 4*v^2 + 
              2*v^3 + v^4) - 60*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
            60*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            60*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
            20*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
            20*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
            tc^5*(1 - 5*v + 5*v^2 + 160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 
              160*v^7 + 5*v^8 - 5*v^9 + v^10))*PolyLog[2, tc*v]))/
        (150*tc^5) + (aS^2*(-(v*(12*(-273 + 40*Pi^2)*v^4 + 12*(273 + 40*Pi^2)*
              tc^10*v^4 - 240*Pi^2*tc^5*v^2*(30 - 165*v + 161*v^2 - 165*v^3 + 
               30*v^4) - tc^3*v*(73 - 25*(-821 + 96*Pi^2)*v + 75*
                (55 + 64*Pi^2)*v^2 - 200*(-179 + 48*Pi^2)*v^3 + 75*
                (55 + 64*Pi^2)*v^4 - 25*(-821 + 96*Pi^2)*v^5 + 73*v^6) + 
             tc^7*v*(73 + 25*(821 + 96*Pi^2)*v - 75*(-55 + 64*Pi^2)*v^2 + 200*
                (179 + 48*Pi^2)*v^3 - 75*(-55 + 64*Pi^2)*v^4 + 25*
                (821 + 96*Pi^2)*v^5 + 73*v^6) + 2*tc^6*(103 + 875*v + 75*
                (-189 + 16*Pi^2)*v^2 - 100*(-859 + 48*Pi^2)*v^3 + 8*
                (-9103 + 600*Pi^2)*v^4 - 100*(-859 + 48*Pi^2)*v^5 + 75*
                (-189 + 16*Pi^2)*v^6 + 875*v^7 + 103*v^8) - 
             2*tc^4*(103 + 875*v - 75*(189 + 16*Pi^2)*v^2 + 100*
                (859 + 48*Pi^2)*v^3 - 8*(9103 + 600*Pi^2)*v^4 + 100*
                (859 + 48*Pi^2)*v^5 - 75*(189 + 16*Pi^2)*v^6 + 875*v^7 + 103*
                v^8) - 6*tc*v^3*(200*Pi^2*(1 - v + v^2) - 3*(447 - 575*v + 
                 447*v^2)) - 6*tc^9*v^3*(200*Pi^2*(1 - v + v^2) + 3*
                (447 - 575*v + 447*v^2)) + 2*tc^2*v^2*(400*Pi^2*(1 - 4*v + 
                 5*v^2 - 4*v^3 + v^4) - 3*(857 - 4625*v + 2544*v^2 - 
                 4625*v^3 + 857*v^4)) + 2*tc^8*v^2*(400*Pi^2*(1 - 4*v + 
                 5*v^2 - 4*v^3 + v^4) + 3*(857 - 4625*v + 2544*v^2 - 
                 4625*v^3 + 857*v^4)))) + 120*(6*v^5 + 6*tc^10*v^5 - 
            15*tc*v^4*(1 - v + v^2) - 15*tc^9*v^4*(1 - v + v^2) + 
            30*tc^4*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
            30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
            10*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            10*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            30*tc^3*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
            30*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
            tc^5*(1 + 5*v + 5*v^2 - 400*v^3 + 640*v^4 - 1440*v^5 + 640*v^6 - 
              400*v^7 + 5*v^8 + 5*v^9 + v^10))*Log[tc]^2 - 
          8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*
             (1 - v + v^2) + 1125*tc^9*v*(1 - v + v^2) + 
            400*tc^2*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) - 
            400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) + 
            900*tc^3*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 
            900*tc^7*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 60*(-1 + tc)^2*
             (6*v^2 + 6*tc^8*v^2 + 60*tc^4*(-1 + v)^2*(2 - 3*v + 2*v^2) - 
              3*tc*v*(5 - 9*v + 5*v^2) - 3*tc^7*v*(5 - 9*v + 5*v^2) + 
              2*tc^2*(5 - 35*v + 49*v^2 - 35*v^3 + 5*v^4) + 2*tc^6*(5 - 
                35*v + 49*v^2 - 35*v^3 + 5*v^4) + tc^3*(50 - 185*v + 
                289*v^2 - 185*v^3 + 50*v^4) + tc^5*(50 - 185*v + 289*v^2 - 
                185*v^3 + 50*v^4))*Log[tc]) - 
          8*v^3*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 - v + v^2) + 
            1125*tc^9*v*(1 - v + v^2) + 400*tc^2*(2 - 8*v + 7*v^2 - 8*v^3 + 
              2*v^4) - 400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) + 
            900*tc^3*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 
            900*tc^7*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*
             (7 - 5*v + 3*v^2) + 225*tc^9*v^4*(3 - 5*v + 7*v^2) + 
            400*tc^8*v^3*(1 + 5*v - 7*v^2 + 11*v^3 - 5*v^4) - 
            400*tc^2*v^3*(-5 + 11*v - 7*v^2 + 5*v^3 + v^4) + 
            900*tc^7*v^2*(-1 + v - v^2 - 8*v^3 + 5*v^4 - 7*v^5 + v^6) + 
            900*tc^3*v^2*(-1 + 7*v - 5*v^2 + 8*v^3 + v^4 - v^5 + v^6) + 
            3600*tc^4*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
            3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
            tc^5*(43 + 575*v - 1225*v^2 + 5600*v^3 - 3200*v^4 + 3200*v^6 - 
              5600*v^7 + 1225*v^8 - 575*v^9 - 43*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
              3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
              tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[v]) + 
          2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 - 5*v + 3*v^2) - 
            225*tc*v^4*(3 - 5*v + 7*v^2) + 400*tc^8*v^3*(-5 + 11*v - 7*v^2 + 
              5*v^3 + v^4) + 400*tc^2*v^3*(-1 - 5*v + 7*v^2 - 11*v^3 + 
              5*v^4) - 900*tc^3*v^2*(-1 + v - v^2 - 8*v^3 + 5*v^4 - 7*v^5 + 
              v^6) - 900*tc^7*v^2*(-1 + 7*v - 5*v^2 + 8*v^3 + v^4 - v^5 + 
              v^6) - 3600*tc^4*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) - 
            3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
            tc^5*(-43 - 575*v + 1225*v^2 - 5600*v^3 + 3200*v^4 - 3200*v^6 + 
              5600*v^7 - 1225*v^8 + 575*v^9 + 43*v^10))*Log[1 - tc*v] - 
          2*Log[v]*((1 - tc^2)*v*(972*v^4 + 972*tc^8*v^4 - 45*tc*v^3*(43 - 
                55*v + 67*v^2) - 45*tc^7*v^3*(43 - 55*v + 67*v^2) + 
              4*tc^2*v^2*(230 - 1325*v + 1618*v^2 - 2075*v^3 + 620*v^4) + 
              4*tc^6*v^2*(230 - 1325*v + 1618*v^2 - 2075*v^3 + 620*v^4) - 
              15*tc^3*v*(-2 - 190*v + 199*v^2 - 1005*v^3 + 371*v^4 - 
                530*v^5 + 2*v^6) - 15*tc^5*v*(-2 - 190*v + 199*v^2 - 
                1005*v^3 + 371*v^4 - 530*v^5 + 2*v^6) - 4*tc^4*(-15 - 75*v + 
                370*v^2 - 1225*v^3 + 1082*v^4 - 775*v^5 + 130*v^6 + 75*v^7 + 
                15*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
             (6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 
                5*v + v^2) + tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*
             Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
            15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
              v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) + 
            2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
            4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4))*Log[\[Mu]^2/mb^2] + 
          2*Log[tc]*(540*v^5 - 2052*tc^10*v^5 - 180*tc*v^4*
             (2 - 15*v + 2*v^2) + 90*tc^9*v^4*(71 - 45*v + 71*v^2) - 
            180*tc^2*v^3*(6 + 25*v + 27*v^2 + 25*v^3 + 6*v^4) - 
            60*tc^8*v^3*(98 - 245*v + 361*v^2 - 245*v^3 + 98*v^4) + 
            30*tc^7*v^2*(31 - 565*v + 855*v^2 - 1880*v^3 + 855*v^4 - 
              565*v^5 + 31*v^6) + 30*tc^3*v^2*(31 - 25*v + 495*v^2 - 
              440*v^3 + 495*v^4 - 25*v^5 + 31*v^6) + 60*tc^4*v*
             (1 + 65*v - 240*v^2 + 1330*v^3 - 1118*v^4 + 1330*v^5 - 240*v^6 + 
              65*v^7 + v^8) + 60*tc^6*v*(1 + 65*v - 240*v^2 + 1330*v^3 - 
              1118*v^4 + 1330*v^5 - 240*v^6 + 65*v^7 + v^8) + 
            tc^5*(-43 - 575*v + 1225*v^2 + 16000*v^3 - 9400*v^4 + 54000*v^5 - 
              9400*v^6 + 16000*v^7 + 1225*v^8 - 575*v^9 - 43*v^10) + 
            240*(1 + tc)^4*v^3*(6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 + 3*v + 
                5*v^2) - 3*tc^5*v*(5 + 3*v + 5*v^2) + 10*tc^2*(1 + 2*v + 
                5*v^2 + 2*v^3 + v^4) + 10*tc^4*(1 + 2*v + 5*v^2 + 2*v^3 + 
                v^4) - 10*tc^3*(1 + 5*v + 5*v^2 + 5*v^3 + v^4))*Log[1 + tc] - 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
              3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
              tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[tc - v] - 
            60*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 - v + v^2) - 
              15*tc^9*v^4*(1 - v + v^2) + 30*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                4*v^3 + v^4) + 30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
              10*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 10*tc^8*v^3*(1 - 
                4*v + 5*v^2 - 4*v^3 + v^4) + 30*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                2*v^3 + v^4) + 30*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
              tc^5*(-1 - 5*v - 5*v^2 + 220*v^3 - 280*v^4 + 900*v^5 - 
                320*v^6 + 380*v^7 + 5*v^8 + 5*v^9 + v^10))*Log[v] - 
            60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
              3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
              tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[1 - tc*v] + 
            10800*tc^5*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[\[Mu]^2/mb^2]) + 
          960*v^3*(6*v^2 + 6*tc^10*v^2 - 15*tc*v*(1 - v + v^2) - 
            15*tc^9*v*(1 - v + v^2) + 30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + 
              v^4) + 30*tc^6*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
            10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
            30*tc^7*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
            tc^5*(70 - 145*v + 221*v^2 - 145*v^3 + 70*v^4))*PolyLog[2, -tc] + 
          960*v^3*(6*v^2 + 6*tc^10*v^2 - 15*tc*v*(1 - v + v^2) - 
            15*tc^9*v*(1 - v + v^2) + tc^5*(-10 + 175*v - 131*v^2 + 175*v^3 - 
              10*v^4) + 30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
            30*tc^6*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
            10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
            30*tc^7*(1 - 2*v + 4*v^2 - 2*v^3 + v^4))*PolyLog[2, tc] + 
          120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
            30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 
              4*v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
            20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            20*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            60*tc^3*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
            60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
            tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
              160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, v/tc] - 
          120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
            30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 
              4*v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
            20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            20*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
            60*tc^3*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 
            60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
            tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
              160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, tc*v]))/
        (150*tc^5) - (8*aT^2*(v*(6*(-29 + 40*Pi^2)*v^4 + 6*(29 + 40*Pi^2)*
             tc^10*v^4 - 48*(-26 + 25*Pi^2)*tc*v^3*(1 + v^2) - 
            48*(26 + 25*Pi^2)*tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*
             (60 + 15*v + 328*v^2 + 15*v^3 + 60*v^4) - tc^3*(v + v^3)*
             (1749 + 8*(-1453 + 1200*Pi^2)*v^2 + 1749*v^4) + 
            tc^7*(v + v^3)*(1749 - 8*(1453 + 1200*Pi^2)*v^2 + 1749*v^4) + 
            tc^4*(-78 + 200*(167 + 18*Pi^2)*v^2 + 256*(754 + 75*Pi^2)*v^4 + 
              200*(167 + 18*Pi^2)*v^6 - 78*v^8) + 
            2*tc^6*(39 + 100*(-167 + 18*Pi^2)*v^2 + 128*(-754 + 75*Pi^2)*v^
                4 + 100*(-167 + 18*Pi^2)*v^6 + 39*v^8) + 
            2*tc^2*v^2*(200*Pi^2*(3 + 17*v^2 + 3*v^4) - 3*(66 + 2147*v^2 + 
                66*v^4)) + 2*tc^8*v^2*(200*Pi^2*(3 + 17*v^2 + 3*v^4) + 
              3*(66 + 2147*v^2 + 66*v^4))) - 120*(3*v^5 + 3*tc^10*v^5 + 
            15*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 15*tc^6*v^3*(3 + 16*v^2 + 
              3*v^4) + 5*tc^2*v^3*(3 + 17*v^2 + 3*v^4) + 
            5*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 15*tc*(v^4 + v^6) - 
            120*tc^3*(v^4 + v^6) - 120*tc^7*(v^4 + v^6) - 
            15*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 1440*v^4 + 1440*v^6 - 
              5*v^8 + 3*v^10))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (216*v^2 - 216*tc^10*v^2 - 1125*tc*(v + v^3) - 
            7200*tc^3*(v + v^3) + 7200*tc^7*(v + v^3) + 1125*tc^9*(v + v^3) + 
            200*tc^2*(6 + 31*v^2 + 6*v^4) - 200*tc^8*(6 + 31*v^2 + 6*v^4) - 
            60*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 120*tc^3*(v + v^3) - 
              120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 15*tc^4*(3 + 16*v^2 + 
                3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 5*tc^2*(3 + 17*v^2 + 
                3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) - 2*tc^5*(60 - 135*v + 
                328*v^2 - 135*v^3 + 60*v^4))*Log[tc]) + 
          8*v^3*(216*v^2 - 216*tc^10*v^2 - 1125*tc*(v + v^3) - 
            7200*tc^3*(v + v^3) + 7200*tc^7*(v + v^3) + 1125*tc^9*(v + v^3) + 
            200*tc^2*(6 + 31*v^2 + 6*v^4) - 200*tc^8*(6 + 31*v^2 + 6*v^4))*
           Log[1 + tc] - 2*Log[tc - v]*(216*v^5 - 216*tc^10*v^5 - 
            225*tc*v^4*(7 + 3*v^2) + 225*tc^9*v^4*(3 + 7*v^2) - 
            100*tc^2*v^3*(-33 - 62*v^2 + 9*v^4) - 100*tc^8*v^3*
             (-9 + 62*v^2 + 33*v^4) + 900*tc^3*v^2*(-3 - 17*v^2 + v^4 + 
              3*v^6) + 900*tc^7*v^2*(-3 - v^2 + 17*v^4 + 3*v^6) - 
            900*tc^4*v*(-1 - 17*v^2 + 17*v^6 + v^8) - 900*tc^6*v*
             (-1 - 17*v^2 + 17*v^6 + v^8) + tc^5*(-141 - 6425*v^2 - 
              12600*v^4 + 12600*v^6 + 6425*v^8 + 141*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
              9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                7*v^4 + 3*v^6))*Log[v]) - 2*(216*v^5 - 216*tc^10*v^5 + 
            225*tc^9*v^4*(7 + 3*v^2) - 225*tc*v^4*(3 + 7*v^2) + 
            100*tc^8*v^3*(-33 - 62*v^2 + 9*v^4) + 100*tc^2*v^3*
             (-9 + 62*v^2 + 33*v^4) - 900*tc^7*v^2*(-3 - 17*v^2 + v^4 + 
              3*v^6) - 900*tc^3*v^2*(-3 - v^2 + 17*v^4 + 3*v^6) + 
            900*tc^4*v*(-1 - 17*v^2 + 17*v^6 + v^8) + 900*tc^6*v*
             (-1 - 17*v^2 + 17*v^6 + v^8) + tc^5*(141 + 6425*v^2 + 
              12600*v^4 - 12600*v^6 - 6425*v^8 - 141*v^10))*Log[1 - tc*v] + 
          2*Log[v]*((1 - tc^2)*v*(126*v^4 + 126*tc^8*v^4 - 45*tc*v^3*(29 + 
                v^2) - 45*tc^7*v^3*(29 + v^2) + 2*tc^2*v^2*(705 + 2038*v^2 + 
                45*v^4) + 2*tc^6*v^2*(705 + 2038*v^2 + 45*v^4) - 
              15*tc^3*v*(-6 + 337*v^2 + 473*v^4 + 6*v^6) - 15*tc^5*v*(-6 + 
                337*v^2 + 473*v^4 + 6*v^6) - 4*tc^4*(-45 + 735*v^2 - 
                2819*v^4 - 1785*v^6 + 45*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
              9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                7*v^4 + 3*v^6))*Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*
           (v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 
            25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
            tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
            2*tc^4*(5 + 27*v^2 + 5*v^4))*Log[\[Mu]^2/mb^2] + 
          2*Log[tc]*(90*v^5 + 1386*tc^10*v^5 + 270*tc^2*v^3*
             (7 - v^2 + 7*v^4) + 30*tc^8*v^3*(303 + 1231*v^2 + 303*v^4) - 
            270*tc*(v^4 + v^6) - 7020*tc^9*(v^4 + v^6) - 30*tc^3*v^2*
             (93 + 475*v^2 + 475*v^4 + 93*v^6) - 30*tc^7*v^2*
             (93 + 1915*v^2 + 1915*v^4 + 93*v^6) + 30*tc^4*v*
             (24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) + 
            30*tc^6*v*(24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) - 
            tc^5*(141 + 6425*v^2 + 27900*v^4 + 27900*v^6 + 6425*v^8 + 
              141*v^10) - 240*v^3*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 
              120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
              15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
              5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) + 
              2*tc^5*(60 + 135*v + 328*v^2 + 135*v^3 + 60*v^4))*Log[1 + tc] + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
              9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                7*v^4 + 3*v^6))*Log[tc - v] + 60*(3*v^5 + 3*tc^10*v^5 + 
              15*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 15*tc^6*v^3*(3 + 16*v^2 + 
                3*v^4) + 5*tc^2*v^3*(3 + 17*v^2 + 3*v^4) + 5*tc^8*v^3*(3 + 
                17*v^2 + 3*v^4) - 15*tc*(v^4 + v^6) - 120*tc^3*(v^4 + v^6) - 
              120*tc^7*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + tc^5*(-3 + 5*v^2 - 
                360*v^4 - 5*v^8 + 3*v^10))*Log[v] + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
              9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                7*v^4 + 3*v^6))*Log[1 - tc*v] - 10800*tc^5*v^4*(1 + v^2)*
             Log[\[Mu]^2/mb^2]) - 960*v^3*(3*v^2 + 3*tc^10*v^2 - 
            15*tc*(v + v^3) - 120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 
            15*tc^9*(v + v^3) + 15*tc^4*(3 + 16*v^2 + 3*v^4) + 
            15*tc^6*(3 + 16*v^2 + 3*v^4) + 5*tc^2*(3 + 17*v^2 + 3*v^4) + 
            5*tc^8*(3 + 17*v^2 + 3*v^4) + tc^5*(60 - 45*v + 328*v^2 - 
              45*v^3 + 60*v^4))*PolyLog[2, -tc] - 
          960*v^3*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 
            120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
            15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
            5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) - 
            tc^5*(60 + 45*v + 328*v^2 + 45*v^3 + 60*v^4))*PolyLog[2, tc] - 
          120*(6*v^5 + 6*tc^10*v^5 + 30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
            30*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 
              3*v^4) + 10*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + v^6) - 
            240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
            30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 
              5*v^8 + 3*v^10))*PolyLog[2, v/tc] + 
          120*(6*v^5 + 6*tc^10*v^5 + 30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
            30*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 
              3*v^4) + 10*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + v^6) - 
            240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
            30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 
              5*v^8 + 3*v^10))*PolyLog[2, tc*v]))/(225*tc^5) + 
       (aVR^2*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
             3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
              tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
               15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
              (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
             2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
             2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                 349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*
                (349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
            60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
              3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
            420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
            75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
              5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
           (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 
                14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
          8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
             (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
             (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
            1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
            1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
            3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
             (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 
              61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
          2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
            225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
            400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
             (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
              10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
              1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
           ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 
                103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 
                5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
          2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
              60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
              36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 
                2765*v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 
                6725*v^4 + 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                130200*v^6 + 36775*v^8 + 1503*v^10)) - 
            240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
            60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
                5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
          960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
            420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
            60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
            20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
            tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
           PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
            75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
            75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
            60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
              45*v^3 + 240*v^4))*PolyLog[2, tc] + 
          120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
            120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
             (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
            150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
            840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
            tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
           PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*v^5 + 
            120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
             (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
            840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
            150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
              5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(900*tc^5)))/Pi + 
    6*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
         8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
         3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
      24*(1 + 3*v^2 + v^4)*Log[tc])*
     (2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
           21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
           20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
           5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
             5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
           6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
        8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + aVR*c\[Delta]VR*
       ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
           45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
           4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 
             15*v^4) - 15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 
           15*tc^5*(2 + 9*v^2 + 9*v^4 + 2*v^6)))/(5*tc^5) - 
        48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc]) + 
      (\[Alpha]s*((aVR*c\[Delta]VR*v*(v*(24*(153 - 40*Pi^2)*v^4 - 
              24*(153 + 40*Pi^2)*tc^10*v^4 + 18*(-769 + 200*Pi^2)*tc*v^3*(1 + 
                v^2) + 18*(769 + 200*Pi^2)*tc^9*v^3*(1 + v^2) + 
              240*Pi^2*tc^5*v*(10 + 240*v + 15*v^2 + 672*v^3 + 15*v^4 + 
                240*v^5 + 10*v^6) + 6*tc^6*(223 - 25*(-959 + 96*Pi^2)*v^2 - 
                8*(-8427 + 800*Pi^2)*v^4 - 25*(-959 + 96*Pi^2)*v^6 + 
                223*v^8) - 6*tc^4*(223 + 25*(959 + 96*Pi^2)*v^2 + 
                8*(8427 + 800*Pi^2)*v^4 + 25*(959 + 96*Pi^2)*v^6 + 223*v^8) - 
              2*tc^2*v^2*(-9417 - 23014*v^2 - 9417*v^4 + 2400*Pi^2*
                 (1 + 3*v^2 + v^4)) - 2*tc^8*v^2*(9417 + 23014*v^2 + 
                9417*v^4 + 2400*Pi^2*(1 + 3*v^2 + v^4)) + 3*tc^3*v*(1 + v^2)*(
                -3193 - 6832*v^2 - 3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4)) + 
              3*tc^7*v*(1 + v^2)*(3193 + 6832*v^2 + 3193*v^4 + 800*Pi^2*
                 (1 + 8*v^2 + v^4))) + 360*(4*v^5 + 4*tc^10*v^5 + 
              20*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v^3*(3 + 8*v^2 + 
                3*v^4) - 15*tc*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 
              20*tc^2*(v^3 + 3*v^5 + v^7) + 20*tc^8*(v^3 + 3*v^5 + v^7) - 
              10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 10*tc^7*(v^2 + 9*v^4 + 
                9*v^6 + v^8) + tc^5*(1 - 135*v^2 - 1040*v^4 - 1040*v^6 - 
                135*v^8 + v^10))*Log[tc]^2 - 24*v^2*Log[1 - tc]*
             (288*v^3 - 288*tc^10*v^3 - 1125*tc*(v^2 + v^4) + 
              1125*tc^9*(v^2 + v^4) + 800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 
              800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 900*tc^3*(1 + 5*v^2 + 5*v^4 + 
                v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + v^6) - 60*(4*v^3 + 
                4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 
                20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 
                  3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + 
                  v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*
                 (1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*(10 - 80*v + 105*v^2 - 
                  224*v^3 + 105*v^4 - 80*v^5 + 10*v^6))*Log[tc]) - 
            24*v^2*(288*v^3 - 288*tc^10*v^3 - 1125*tc*(v^2 + v^4) + 
              1125*tc^9*(v^2 + v^4) + 800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 
              800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 900*tc^3*(1 + 5*v^2 + 5*v^4 + 
                v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + v^6))*Log[1 + tc] + 
            6*Log[tc - v]*(288*v^5 - 288*tc^10*v^5 - 75*tc*v^4*(19 + 
                11*v^2) + 75*tc^9*v^4*(11 + 19*v^2) + 400*tc^2*v^3*(7 + 
                10*v^2 + v^4) + 300*tc^3*v^2*(-9 - 25*v^2 - 5*v^4 + 3*v^6) + 
              300*tc^7*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) - 400*tc^8*(v^3 + 
                10*v^5 + 7*v^7) - 1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + v^8) - 
              1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + tc^5*(-163 - 
                2875*v^2 - 4000*v^4 + 4000*v^6 + 2875*v^8 + 163*v^10) + 
              60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                4*Log[v]) + 6*(288*v^5 - 288*tc^10*v^5 + 75*tc^9*v^4*(19 + 
                11*v^2) - 75*tc*v^4*(11 + 19*v^2) - 400*tc^8*v^3*(7 + 
                10*v^2 + v^4) - 300*tc^7*v^2*(-9 - 25*v^2 - 5*v^4 + 3*v^6) - 
              300*tc^3*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) + 400*tc^2*(v^3 + 
                10*v^5 + 7*v^7) + 1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 
              1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + tc^5*(163 + 2875*v^2 + 
                4000*v^4 - 4000*v^6 - 2875*v^8 - 163*v^10))*Log[1 - tc*v] + 
            6*Log[tc]*(360*v^5 - 1368*tc^10*v^5 + 20*tc^2*v^3*(39 + 68*v^2 + 
                39*v^4) - 20*tc^8*v^3*(441 + 1132*v^2 + 441*v^4) - 
              1140*tc*(v^4 + v^6) + 5610*tc^9*(v^4 + v^6) + 30*tc^3*v^2*(29 + 
                325*v^2 + 325*v^4 + 29*v^6) + 30*tc^7*v^2*(209 + 1225*v^2 + 
                1225*v^4 + 209*v^6) - 60*tc^4*v*(21 + 545*v^2 + 1392*v^4 + 
                545*v^6 + 21*v^8) - 60*tc^6*v*(21 + 545*v^2 + 1392*v^4 + 
                545*v^6 + 21*v^8) + tc^5*(163 + 2875*v^2 + 8800*v^4 + 
                8800*v^6 + 2875*v^8 + 163*v^10) + 240*v^2*(4*v^3 + 
                4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 
                20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 
                  3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + 
                  v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*
                 (1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*(10 + 80*v + 105*v^2 + 
                  224*v^3 + 105*v^4 + 80*v^5 + 10*v^6))*Log[1 + tc] - 
              60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                4*Log[tc - v] - 60*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*
                 (3 + 8*v^2 + 3*v^4) + 20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
                15*tc*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 20*tc^2*
                 (v^3 + 3*v^5 + v^7) + 20*tc^8*(v^3 + 3*v^5 + v^7) - 
                10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 10*tc^7*(v^2 + 9*v^4 + 
                  9*v^6 + v^8) - tc^5*(-1 + 75*v^2 + 320*v^4 + 160*v^6 + 
                  5*v^8 + v^10))*Log[v] - 60*(tc + 4*v + 4*tc^2*v + tc*v^2)*
               (v + tc^2*v - tc*(1 + v^2))^4*Log[1 - tc*v]) - 
            6*Log[v]*((1 - tc^2)*v*(288*v^4 + 288*tc^8*v^4 - 45*tc*v^3*
                 (27 + 23*v^2) - 45*tc^7*v^3*(27 + 23*v^2) + 4*tc^2*v^2*
                 (445 + 1072*v^2 + 355*v^4) + 4*tc^6*v^2*(445 + 1072*v^2 + 
                  355*v^4) - 15*tc^3*v*(62 + 351*v^2 + 399*v^4 + 58*v^6) - 
                15*tc^5*v*(62 + 351*v^2 + 399*v^4 + 58*v^6) + 4*tc^4*
                 (-15 - 380*v^2 + 1072*v^4 + 1180*v^6 + 15*v^8)) + 
              60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                4*Log[1 - tc*v]) + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
              15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 
                8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
              20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) + 
              tc^5*(-10 + 80*v - 15*v^2 + 224*v^3 - 15*v^4 + 80*v^5 - 
                10*v^6) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
              10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6))*PolyLog[2, -tc] + 
            2880*v^2*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
              15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
              20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
              20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
              10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) - tc^5*(10 + 80*v + 15*v^2 + 
                224*v^3 + 15*v^4 + 80*v^5 + 10*v^6))*PolyLog[2, tc] + 
            360*(8*v^5 + 8*tc^10*v^5 + 40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 
              40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 30*tc*(v^4 + v^6) - 
              30*tc^9*(v^4 + v^6) + 40*tc^2*(v^3 + 3*v^5 + v^7) + 
              40*tc^8*(v^3 + 3*v^5 + v^7) - 20*tc^3*(v^2 + 9*v^4 + 9*v^6 + 
                v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + v^8) + 
              tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
             PolyLog[2, v/tc] - 360*(8*v^5 + 8*tc^10*v^5 + 40*tc^4*v^3*(3 + 
                8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
              30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 40*tc^2*(v^3 + 
                3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 20*tc^3*(v^2 + 
                9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + v^8) + 
              tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
             PolyLog[2, tc*v]))/(75*tc^5) + 
         (v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
             6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*
              v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 
               2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*(247 - 5*(-3617 + 
                 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 5*(-3617 + 
                 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*
              (247 + 5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 5*
                (3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*
              (3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
               (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^4*v*
              (3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*v^4 + 
               (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^10*v^3*
              (-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 
             3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 
                 2*v^4)) - 4*tc^9*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                 3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 4*tc^3*v^2*(1 + v^2)*
              (300*Pi^2*(3 + 35*v^2 + 3*v^4) + 7*(358 - 709*v^2 + 
                 358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*
              (2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
             15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*
              (10 + 29*v^2 + 10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*
                v^6) - 15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
             5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*v^3*
              (3 + 38*v^2 + 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 
             21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 
               1675*v^8 + v^10 + v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
            (350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
             1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
             3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 10*
                v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
             200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*
              (6 + 55*v^2 + 55*v^4 + 6*v^6) - 60*(5*v^3 + 5*tc^12*v^3 - 21*tc*
                (v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 
                 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*
                (10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 
               15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 
                 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*
                tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 
                 676*v^2 - 545*v^3 + 676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
           24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
             1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
             3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 10*
                v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
             200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*
              (6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
           6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
             72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*
                v^4) - 225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 
             200*tc^3*v^3*(36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*
              (-24 + v^2 + 109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*
                v^4 - 46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 35*
                v^4 + 74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 
               20*v^6 + 15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 
               20*v^6 + 15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 43625*v^4 - 
               43625*v^8 - 11117*v^10 - 307*v^12) + 60*(v + tc^2*v - 
                tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*
                tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*
                (v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
              Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*
              (31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 225*tc^10*v^4*
              (-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*(-5 + 31*v^2 + 25*v^4) + 
             200*tc^9*v^3*(36 + 109*v^2 + v^4 - 24*v^6) - 200*tc^3*v^3*
              (-24 + v^2 + 109*v^4 + 36*v^6) + 450*tc^8*v^2*(-11 - 74*v^2 - 
               35*v^4 + 46*v^6 + 11*v^8) + 450*tc^4*v^2*(-11 - 46*v^2 + 35*
                v^4 + 74*v^6 + 11*v^8) - 1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 
               20*v^6 + 15*v^8 + v^10) - 1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 
               20*v^6 + 15*v^8 + v^10) + tc^6*(-307 - 11117*v^2 - 43625*v^4 + 
               43625*v^8 + 11117*v^10 + 307*v^12))*Log[1 - tc*v] + 
           6*Log[v]*((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 42*tc*v^4*
                (41 + 31*v^2) - 42*tc^9*v^4*(41 + 31*v^2) + 5*tc^2*v^3*
                (537 + 1465*v^2 + 363*v^4) + 5*tc^8*v^3*(537 + 1465*v^2 + 
                 363*v^4) - 2*tc^3*v^2*(685 + 6271*v^2 + 6241*v^4 + 
                 515*v^6) - 2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 
                 515*v^6) + 5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 
                 6*v^8) + 5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 
                 6*v^8) + 4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 
                 1255*v^8 + 15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
              (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*
                tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*
                (1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
           6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
               30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*
                (583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*
                (1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
               9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 
                 3390*v^4 + 1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 
                 2761*v^2 + 6540*v^4 + 2761*v^6 + 166*v^8) - 30*tc^4*v*
                (58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) - 
               30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 1453*v^8 + 
                 58*v^10) + tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 
                 66125*v^8 + 11117*v^10 + 307*v^12)) - 
             240*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*
                (v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*
                (2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*
                tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 
                 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*
                tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
                 38*v^4 + 3*v^6) - 2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 
                 676*v^4 + 180*v^5 + 60*v^6))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 6*tc*
                (v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
               3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*
              Log[tc - v] + 60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*
                (2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*
                tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 
                 10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*
                tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*
                (3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 
                 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
               tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
              Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
               6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                 v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 
                 10*v^4 + v^6))*Log[1 - tc*v]) - 2880*v^3*
            (5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
             15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
             15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*
                v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
             15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*
                v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
             tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 60*v^6))*
            PolyLog[2, -tc] - 2880*v^3*(5*v^3 + 5*tc^12*v^3 - 
             21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
              (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
             15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*
                v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
             15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*
                v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 
             tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 60*v^6))*
            PolyLog[2, tc] - 360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*
              (2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
             30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*
              (10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*
                v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
             10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 10*tc^9*v^3*
              (3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
             42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*
                v^8 + v^10 + v^12))*PolyLog[2, v/tc] + 
           360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
             30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 10*
                v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
             30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*
              (3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*
                v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
             42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
             tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
            PolyLog[2, tc*v])/(675*tc^6)))/(3*Pi)) - 
    6*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
         65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
     ((4*aT^2*v^3*(((-1 + tc^2)*(2*v^3 + 2*tc^10*v^3 - 12*tc*(v^2 + v^4) - 
            12*tc^9*(v^2 + v^4) + tc^2*v*(21 + 74*v^2 + 21*v^4) + 
            tc^8*v*(21 + 74*v^2 + 21*v^4) + tc^4*v*(69 + 164*v^2 + 69*v^4) + 
            tc^6*v*(69 + 164*v^2 + 69*v^4) - 12*tc^3*(1 + 11*v^2 + 11*v^4 + 
              v^6) - 12*tc^7*(1 + 11*v^2 + 11*v^4 + v^6) + 
            24*tc^5*(1 + 12*v^2 + 12*v^4 + v^6)))/tc^6 - 
         120*v*(3 + 8*v^2 + 3*v^4)*Log[tc]))/3 + 
      2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
           21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
           20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
           5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
             5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
           6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
        8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 2*aVR^2*v^3*
       (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
           21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
           20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
           5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
             5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
           6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
        8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
      (aS^2*v^3*(((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*
             (3 - 2*v + 3*v^2) - 12*tc^9*v^2*(3 - 2*v + 3*v^2) + 
            5*tc^2*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) + 
            5*tc^8*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) - 
            4*tc^3*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) - 
            4*tc^7*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 5*v^6) + 
            8*tc^5*(5 - 30*v + 48*v^2 - 82*v^3 + 48*v^4 - 30*v^5 + 5*v^6) - 
            5*tc^4*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6) - 
            5*tc^6*(12 - 9*v + 54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6)))/
          tc^6 + 120*(2 - 3*v + 12*v^2 - 8*v^3 + 12*v^4 - 3*v^5 + 2*v^6)*
          Log[tc]))/10 + 6*aP^2*v^3*
       (((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*(3 + 2*v + 3*v^2) - 
           12*tc^9*v^2*(3 + 2*v + 3*v^2) + 5*tc^2*v*(9 + 18*v + 26*v^2 + 
             18*v^3 + 9*v^4) + 5*tc^8*v*(9 + 18*v + 26*v^2 + 18*v^3 + 
             9*v^4) - 4*tc^3*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
             5*v^6) - 4*tc^7*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
             5*v^6) + 8*tc^5*(5 + 30*v + 48*v^2 + 82*v^3 + 48*v^4 + 30*v^5 + 
             5*v^6) + 5*tc^4*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
             12*v^6) + 5*tc^6*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 
             12*v^6)))/(60*tc^6) - 2*(2 + 3*v + 12*v^2 + 8*v^3 + 12*v^4 + 
          3*v^5 + 2*v^6)*Log[tc]) + aVR*c\[Delta]VR*
       ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
           45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
           4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 
             15*v^4) - 15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 
           15*tc^5*(2 + 9*v^2 + 9*v^4 + 2*v^6)))/(5*tc^5) - 
        48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc]) + 
      (aVR*c\[Delta]VR*v*\[Alpha]s*(v*(24*(153 - 40*Pi^2)*v^4 - 
           24*(153 + 40*Pi^2)*tc^10*v^4 + 18*(-769 + 200*Pi^2)*tc*v^3*
            (1 + v^2) + 18*(769 + 200*Pi^2)*tc^9*v^3*(1 + v^2) + 
           240*Pi^2*tc^5*v*(10 + 240*v + 15*v^2 + 672*v^3 + 15*v^4 + 
             240*v^5 + 10*v^6) + 6*tc^6*(223 - 25*(-959 + 96*Pi^2)*v^2 - 
             8*(-8427 + 800*Pi^2)*v^4 - 25*(-959 + 96*Pi^2)*v^6 + 223*v^8) - 
           6*tc^4*(223 + 25*(959 + 96*Pi^2)*v^2 + 8*(8427 + 800*Pi^2)*v^4 + 
             25*(959 + 96*Pi^2)*v^6 + 223*v^8) - 2*tc^2*v^2*
            (-9417 - 23014*v^2 - 9417*v^4 + 2400*Pi^2*(1 + 3*v^2 + v^4)) - 
           2*tc^8*v^2*(9417 + 23014*v^2 + 9417*v^4 + 2400*Pi^2*
              (1 + 3*v^2 + v^4)) + 3*tc^3*v*(1 + v^2)*(-3193 - 6832*v^2 - 
             3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4)) + 3*tc^7*v*(1 + v^2)*
            (3193 + 6832*v^2 + 3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4))) + 
         360*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 
           20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 15*tc*(v^4 + v^6) - 
           15*tc^9*(v^4 + v^6) + 20*tc^2*(v^3 + 3*v^5 + v^7) + 
           20*tc^8*(v^3 + 3*v^5 + v^7) - 10*tc^3*(v^2 + 9*v^4 + 9*v^6 + 
             v^8) - 10*tc^7*(v^2 + 9*v^4 + 9*v^6 + v^8) + 
           tc^5*(1 - 135*v^2 - 1040*v^4 - 1040*v^6 - 135*v^8 + v^10))*
          Log[tc]^2 - 24*v^2*Log[1 - tc]*(288*v^3 - 288*tc^10*v^3 - 
           1125*tc*(v^2 + v^4) + 1125*tc^9*(v^2 + v^4) + 
           800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 
           900*tc^3*(1 + 5*v^2 + 5*v^4 + v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + 
             v^6) - 60*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
             15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
             20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
             20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
             10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*(10 - 80*v + 105*
                v^2 - 224*v^3 + 105*v^4 - 80*v^5 + 10*v^6))*Log[tc]) - 
         24*v^2*(288*v^3 - 288*tc^10*v^3 - 1125*tc*(v^2 + v^4) + 
           1125*tc^9*(v^2 + v^4) + 800*tc^2*v*(2 + 5*v^2 + 2*v^4) - 
           800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 900*tc^3*(1 + 5*v^2 + 5*v^4 + 
             v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + v^6))*Log[1 + tc] + 
         6*Log[tc - v]*(288*v^5 - 288*tc^10*v^5 - 75*tc*v^4*(19 + 11*v^2) + 
           75*tc^9*v^4*(11 + 19*v^2) + 400*tc^2*v^3*(7 + 10*v^2 + v^4) + 
           300*tc^3*v^2*(-9 - 25*v^2 - 5*v^4 + 3*v^6) + 300*tc^7*v^2*
            (-3 + 5*v^2 + 25*v^4 + 9*v^6) - 400*tc^8*(v^3 + 10*v^5 + 7*v^7) - 
           1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + v^8) - 1200*tc^6*v*
            (-1 - 5*v^2 + 5*v^6 + v^8) + tc^5*(-163 - 2875*v^2 - 4000*v^4 + 
             4000*v^6 + 2875*v^8 + 163*v^10) + 60*(tc + 4*v + 4*tc^2*v + 
             tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*Log[v]) + 
         6*(288*v^5 - 288*tc^10*v^5 + 75*tc^9*v^4*(19 + 11*v^2) - 
           75*tc*v^4*(11 + 19*v^2) - 400*tc^8*v^3*(7 + 10*v^2 + v^4) - 
           300*tc^7*v^2*(-9 - 25*v^2 - 5*v^4 + 3*v^6) - 300*tc^3*v^2*
            (-3 + 5*v^2 + 25*v^4 + 9*v^6) + 400*tc^2*(v^3 + 10*v^5 + 7*v^7) + 
           1200*tc^4*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 1200*tc^6*v*
            (-1 - 5*v^2 + 5*v^6 + v^8) + tc^5*(163 + 2875*v^2 + 4000*v^4 - 
             4000*v^6 - 2875*v^8 - 163*v^10))*Log[1 - tc*v] + 
         6*Log[tc]*(360*v^5 - 1368*tc^10*v^5 + 20*tc^2*v^3*
            (39 + 68*v^2 + 39*v^4) - 20*tc^8*v^3*(441 + 1132*v^2 + 441*v^4) - 
           1140*tc*(v^4 + v^6) + 5610*tc^9*(v^4 + v^6) + 
           30*tc^3*v^2*(29 + 325*v^2 + 325*v^4 + 29*v^6) + 
           30*tc^7*v^2*(209 + 1225*v^2 + 1225*v^4 + 209*v^6) - 
           60*tc^4*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) - 
           60*tc^6*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) + 
           tc^5*(163 + 2875*v^2 + 8800*v^4 + 8800*v^6 + 2875*v^8 + 
             163*v^10) + 240*v^2*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
             15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
             20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
             20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
             10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*(10 + 80*v + 105*
                v^2 + 224*v^3 + 105*v^4 + 80*v^5 + 10*v^6))*Log[1 + tc] - 
           60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
            Log[tc - v] - 60*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*
              (3 + 8*v^2 + 3*v^4) + 20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
             15*tc*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 
             20*tc^2*(v^3 + 3*v^5 + v^7) + 20*tc^8*(v^3 + 3*v^5 + v^7) - 
             10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 10*tc^7*(v^2 + 9*v^4 + 9*
                v^6 + v^8) - tc^5*(-1 + 75*v^2 + 320*v^4 + 160*v^6 + 5*v^8 + 
               v^10))*Log[v] - 60*(tc + 4*v + 4*tc^2*v + tc*v^2)*
            (v + tc^2*v - tc*(1 + v^2))^4*Log[1 - tc*v]) - 
         6*Log[v]*((1 - tc^2)*v*(288*v^4 + 288*tc^8*v^4 - 
             45*tc*v^3*(27 + 23*v^2) - 45*tc^7*v^3*(27 + 23*v^2) + 
             4*tc^2*v^2*(445 + 1072*v^2 + 355*v^4) + 4*tc^6*v^2*
              (445 + 1072*v^2 + 355*v^4) - 15*tc^3*v*(62 + 351*v^2 + 399*
                v^4 + 58*v^6) - 15*tc^5*v*(62 + 351*v^2 + 399*v^4 + 58*v^6) + 
             4*tc^4*(-15 - 380*v^2 + 1072*v^4 + 1180*v^6 + 15*v^8)) + 
           60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*
            Log[1 - tc*v]) + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
           15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 20*tc^4*v*
            (3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
           20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) + 
           tc^5*(-10 + 80*v - 15*v^2 + 224*v^3 - 15*v^4 + 80*v^5 - 10*v^6) - 
           10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + 
             v^6))*PolyLog[2, -tc] + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
           15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 20*tc^4*v*
            (3 + 8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
           20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) - 
           10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + 
             v^6) - tc^5*(10 + 80*v + 15*v^2 + 224*v^3 + 15*v^4 + 80*v^5 + 
             10*v^6))*PolyLog[2, tc] + 360*(8*v^5 + 8*tc^10*v^5 + 
           40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 
             3*v^4) - 30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 
           40*tc^2*(v^3 + 3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 
           20*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 
             9*v^6 + v^8) + tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + 
             v^10))*PolyLog[2, v/tc] - 360*(8*v^5 + 8*tc^10*v^5 + 
           40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 
             3*v^4) - 30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 
           40*tc^2*(v^3 + 3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 
           20*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 
             9*v^6 + v^8) + tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + 
             v^10))*PolyLog[2, tc*v]))/(225*Pi*tc^5) + 
      (\[Alpha]s*(v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
           6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^11*
            v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 
             2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*
            (247 - 5*(-3617 + 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 
             5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*
            (247 + 5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 
             5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*
            (3323 + (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
             (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 
           3*tc^4*v*(3323 + (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*
              v^4 + (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 
           3*tc^10*v^3*(-79 + 5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*
                v^4)) + 3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 
             1200*Pi^2*(2 + 7*v^2 + 2*v^4)) - 4*tc^9*v^2*(1 + v^2)*
            (300*Pi^2*(3 + 35*v^2 + 3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 
           4*tc^3*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 
             7*(358 - 709*v^2 + 358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 
           15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*
            (2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 
           15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 15*tc^5*v^3*
            (3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*(3 + 31*v^2 + 
             31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 
           21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 
             1675*v^8 + v^10 + v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*
          (350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
           1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
           3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
             10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
           200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
           200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 
           60*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
             21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
             15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*
                v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 
             15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*
                v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
             5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 676*
                v^2 - 545*v^3 + 676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
         24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
           1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
           3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
             10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
           200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
           200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6))*Log[1 + tc] - 
         6*Log[tc - v]*(350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
           72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 5*v^4) - 
           225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 200*tc^3*v^3*
            (36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(-24 + v^2 + 
             109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 35*v^4 - 
             46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 35*v^4 + 
             74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
             15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
             15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 43625*v^4 - 43625*v^8 - 
             11117*v^10 - 307*v^12) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
            (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
             3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
             tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[v]) - 
         6*(350*v^6 - 350*tc^12*v^6 + 72*tc^11*v^5*(31 + 11*v^2) - 
           72*tc*v^5*(11 + 31*v^2) + 225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 
           225*tc^2*v^4*(-5 + 31*v^2 + 25*v^4) + 200*tc^9*v^3*
            (36 + 109*v^2 + v^4 - 24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 
             109*v^4 + 36*v^6) + 450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 
             46*v^6 + 11*v^8) + 450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 
             74*v^6 + 11*v^8) - 1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
             15*v^8 + v^10) - 1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 
             15*v^8 + v^10) + tc^6*(-307 - 11117*v^2 - 43625*v^4 + 
             43625*v^8 + 11117*v^10 + 307*v^12))*Log[1 - tc*v] + 
         6*Log[v]*((1 - tc^2)*v*(350*v^5 + 350*tc^10*v^5 - 
             42*tc*v^4*(41 + 31*v^2) - 42*tc^9*v^4*(41 + 31*v^2) + 
             5*tc^2*v^3*(537 + 1465*v^2 + 363*v^4) + 5*tc^8*v^3*
              (537 + 1465*v^2 + 363*v^4) - 2*tc^3*v^2*(685 + 6271*v^2 + 6241*
                v^4 + 515*v^6) - 2*tc^7*v^2*(685 + 6271*v^2 + 6241*v^4 + 515*
                v^6) + 5*tc^4*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*
                v^8) + 5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*
                v^8) + 4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
               15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*
            (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
             3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
             tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
         6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 49*v^4) + 
             30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 10*tc^2*v^3*
              (583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 10*tc^8*v^3*
              (1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 510*(v^5 + v^7) - 
             9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*(166 + 1501*v^2 + 3390*
                v^4 + 1501*v^6 + 166*v^8) + 30*tc^7*v^2*(166 + 2761*v^2 + 
               6540*v^4 + 2761*v^6 + 166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 
               9791*v^4 + 9791*v^6 + 1453*v^8 + 58*v^10) - 
             30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 1453*v^8 + 58*
                v^10) + tc^5*(307 + 11117*v^2 + 66125*v^4 + 113800*v^6 + 
               66125*v^8 + 11117*v^10 + 307*v^12)) - 
           240*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
             21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
             15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*
                v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 
             15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*
                v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
             5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 2*tc^6*(60 + 180*v + 676*
                v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 60*v^6))*Log[1 + tc] + 
           60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
             6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^
                5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 10*v^4 + v^
                6))*Log[tc - v] + 60*(5*v^6 + 5*tc^12*v^6 + 
             15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*
                v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 
             15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 15*tc^5*v^3*
              (3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*(3 + 31*v^2 + 31*
                v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
             5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 21*tc*(v^5 + v^7) - 
             21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*
                v^8 - v^10 - v^12))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*
            (5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
             3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
             tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) - 
         2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
           21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
             10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 
           15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           tc^6*(60 + 676*v^2 + 65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, -tc] - 
         2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
           21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
           15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
             10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 
           15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
           5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 
           tc^6*(60 + 676*v^2 - 65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, tc] - 
         360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
           30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
             10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
           30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*
            (3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 
             38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
           tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
          PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 
           30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^10*v^4*
            (2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 
           30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 30*tc^5*v^3*
            (3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 31*v^2 + 
             31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
           10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 42*tc*(v^5 + v^7) - 
           42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 
             595*v^8 + v^10 + v^12))*PolyLog[2, tc*v]))/(2025*Pi*tc^6) + 
      (\[Alpha]s*(-1/900*(aS^2*(-(v*(600*(-27 + 4*Pi^2)*v^5 + 
                600*(27 + 4*Pi^2)*tc^12*v^5 + 240*Pi^2*tc^6*v^2*
                 (180 - 1485*v + 2358*v^2 - 4222*v^3 + 2358*v^4 - 1485*v^5 + 
                  180*v^6) + 3*tc^4*v*(93 - 6*(-6793 + 800*Pi^2)*v + 
                  2*(5479 + 7200*Pi^2)*v^2 - 150*(-641 + 288*Pi^2)*v^3 + 
                  50*(1193 + 816*Pi^2)*v^4 - 150*(-641 + 288*Pi^2)*v^5 + 
                  2*(5479 + 7200*Pi^2)*v^6 - 6*(-6793 + 800*Pi^2)*v^7 + 
                  93*v^8) - 3*tc^8*v*(93 + 6*(6793 + 800*Pi^2)*v - 
                  2*(-5479 + 7200*Pi^2)*v^2 + 150*(641 + 288*Pi^2)*v^3 - 
                  50*(-1193 + 816*Pi^2)*v^4 + 150*(641 + 288*Pi^2)*v^5 - 
                  2*(-5479 + 7200*Pi^2)*v^6 + 6*(6793 + 800*Pi^2)*v^7 + 
                  93*v^8) + 6*tc^5*(123 + 1338*v - 2*(14381 + 1200*Pi^2)*
                   v^2 + 150*(1643 + 96*Pi^2)*v^3 - (346969 + 21600*Pi^2)*
                   v^4 + 48*(14127 + 800*Pi^2)*v^5 - (346969 + 21600*Pi^2)*
                   v^6 + 150*(1643 + 96*Pi^2)*v^7 - 2*(14381 + 1200*Pi^2)*
                   v^8 + 1338*v^9 + 123*v^10) - 6*tc^7*(123 + 1338*v + 
                  (-28762 + 2400*Pi^2)*v^2 - 150*(-1643 + 96*Pi^2)*v^3 + 
                  (-346969 + 21600*Pi^2)*v^4 - 48*(-14127 + 800*Pi^2)*v^5 + 
                  (-346969 + 21600*Pi^2)*v^6 - 150*(-1643 + 96*Pi^2)*v^7 + 
                  (-28762 + 2400*Pi^2)*v^8 + 1338*v^9 + 123*v^10) - 
                48*tc*v^4*(-1207 + 1008*v - 1207*v^2 + 60*Pi^2*(3 - 2*v + 
                    3*v^2)) - 48*tc^11*v^4*(1207 - 1008*v + 1207*v^2 + 
                  60*Pi^2*(3 - 2*v + 3*v^2)) + 12*tc^2*v^3*(-5959 + 15246*v - 
                  15958*v^2 + 15246*v^3 - 5959*v^4 + 300*Pi^2*(3 - 6*v + 
                    10*v^2 - 6*v^3 + 3*v^4)) + 12*tc^10*v^3*(5959 - 15246*v + 
                  15958*v^2 - 15246*v^3 + 5959*v^4 + 300*Pi^2*(3 - 6*v + 
                    10*v^2 - 6*v^3 + 3*v^4)) - 2*tc^3*v^2*(-15383 + 
                  123102*v - 91449*v^2 + 285084*v^3 - 91449*v^4 + 
                  123102*v^5 - 15383*v^6 + 2400*Pi^2*(1 - 6*v + 12*v^2 - 
                    18*v^3 + 12*v^4 - 6*v^5 + v^6)) - 2*tc^9*v^2*
                 (15383 - 123102*v + 91449*v^2 - 285084*v^3 + 91449*v^4 - 
                  123102*v^5 + 15383*v^6 + 2400*Pi^2*(1 - 6*v + 12*v^2 - 
                    18*v^3 + 12*v^4 - 6*v^5 + v^6)))) + 
             360*(10*v^6 + 10*tc^12*v^6 - 12*tc*v^5*(3 - 2*v + 3*v^2) - 12*
                tc^11*v^5*(3 - 2*v + 3*v^2) + 15*tc^2*v^4*(3 - 6*v + 10*v^2 - 
                 6*v^3 + 3*v^4) + 15*tc^10*v^4*(3 - 6*v + 10*v^2 - 6*v^3 + 
                 3*v^4) - 60*tc^5*v^3*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 
                 6*v^5 + v^6) - 60*tc^7*v^3*(1 - 6*v + 9*v^2 - 16*v^3 + 
                 9*v^4 - 6*v^5 + v^6) - 20*tc^3*v^3*(1 - 6*v + 12*v^2 - 
                 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 20*tc^9*v^3*(1 - 6*v + 
                 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 30*tc^4*v^3*
                (2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*v^6) - 30*
                tc^8*v^3*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 
                 2*v^6) + tc^6*(1 + 6*v + 6*v^2 - 810*v^3 + 1905*v^4 - 
                 6240*v^5 + 5360*v^6 - 6240*v^7 + 1905*v^8 - 810*v^9 + 
                 6*v^10 + 6*v^11 + v^12))*Log[tc]^2 - 24*v^3*Log[1 - tc]*
              (700*v^3 - 700*tc^12*v^3 - 864*tc*v^2*(3 - 2*v + 3*v^2) + 864*
                tc^11*v^2*(3 - 2*v + 3*v^2) + 675*tc^2*v*(5 - 10*v + 14*v^2 - 
                 10*v^3 + 5*v^4) - 675*tc^10*v*(5 - 10*v + 14*v^2 - 10*v^3 + 
                 5*v^4) - 800*tc^3*(2 - 12*v + 15*v^2 - 30*v^3 + 15*v^4 - 
                 12*v^5 + 2*v^6) + 800*tc^9*(2 - 12*v + 15*v^2 - 30*v^3 + 
                 15*v^4 - 12*v^5 + 2*v^6) - 2700*tc^4*(2 - 2*v + 10*v^2 - 
                 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6) + 2700*tc^8*(2 - 2*v + 
                 10*v^2 - 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6) - 60*(-1 + tc)^2*
                (10*v^3 + 10*tc^10*v^3 - 4*tc*v^2*(9 - 11*v + 9*v^2) - 
                 4*tc^9*v^2*(9 - 11*v + 9*v^2) + 3*tc^2*v*(15 - 54*v + 
                   76*v^2 - 54*v^3 + 15*v^4) + 3*tc^8*v*(15 - 54*v + 76*v^2 - 
                   54*v^3 + 15*v^4) + tc^4*(-100 + 555*v - 1434*v^2 + 
                   1826*v^3 - 1434*v^4 + 555*v^5 - 100*v^6) + 
                 tc^6*(-100 + 555*v - 1434*v^2 + 1826*v^3 - 1434*v^4 + 
                   555*v^5 - 100*v^6) + tc^3*(-20 + 210*v - 528*v^2 + 
                   772*v^3 - 528*v^4 + 210*v^5 - 20*v^6) + tc^7*(-20 + 
                   210*v - 528*v^2 + 772*v^3 - 528*v^4 + 210*v^5 - 20*v^6) - 
                 60*tc^5*(4 - 21*v + 48*v^2 - 64*v^3 + 48*v^4 - 21*v^5 + 
                   4*v^6))*Log[tc]) - 24*v^3*(700*v^3 - 700*tc^12*v^3 - 864*
                tc*v^2*(3 - 2*v + 3*v^2) + 864*tc^11*v^2*(3 - 2*v + 3*v^2) + 
               675*tc^2*v*(5 - 10*v + 14*v^2 - 10*v^3 + 5*v^4) - 675*tc^10*v*
                (5 - 10*v + 14*v^2 - 10*v^3 + 5*v^4) - 800*tc^3*(2 - 12*v + 
                 15*v^2 - 30*v^3 + 15*v^4 - 12*v^5 + 2*v^6) + 800*tc^9*
                (2 - 12*v + 15*v^2 - 30*v^3 + 15*v^4 - 12*v^5 + 2*v^6) - 2700*
                tc^4*(2 - 2*v + 10*v^2 - 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6) + 
               2700*tc^8*(2 - 2*v + 10*v^2 - 5*v^3 + 10*v^4 - 2*v^5 + 2*v^6))*
              Log[1 + tc] + 6*Log[tc - v]*(700*v^6 - 700*tc^12*v^6 - 144*tc*
                v^5*(23 - 12*v + 13*v^2) + 144*tc^11*v^5*(13 - 12*v + 
                 23*v^2) + 225*tc^2*v^4*(27 - 38*v + 42*v^2 - 22*v^3 + 
                 3*v^4) - 225*tc^10*v^4*(3 - 22*v + 42*v^2 - 38*v^3 + 
                 27*v^4) + 400*tc^3*v^3*(-13 + 42*v - 48*v^2 + 60*v^3 - 
                 12*v^4 + 6*v^5 + 5*v^6) + 400*tc^9*v^3*(-5 - 6*v + 12*v^2 - 
                 60*v^3 + 48*v^4 - 42*v^5 + 13*v^6) + 3600*tc^5*v^2*
                (2 - 3*v + 10*v^2 - 5*v^3 + 5*v^5 - 10*v^6 + 3*v^7 - 2*v^8) + 
               3600*tc^7*v^2*(2 - 3*v + 10*v^2 - 5*v^3 + 5*v^5 - 10*v^6 + 
                 3*v^7 - 2*v^8) + 900*tc^8*v^2*(2 - 6*v + 10*v^2 + 10*v^3 - 
                 15*v^4 + 50*v^5 - 22*v^6 + 18*v^7 - 2*v^8) - 900*tc^4*v^2*
                (-2 + 18*v - 22*v^2 + 50*v^3 - 15*v^4 + 10*v^5 + 10*v^6 - 
                 6*v^7 + 2*v^8) + 3*tc^6*(-21 - 326*v + 874*v^2 - 5750*v^3 + 
                 5875*v^4 - 8000*v^5 + 8000*v^7 - 5875*v^8 + 5750*v^9 - 
                 874*v^10 + 326*v^11 + 21*v^12) + 60*(v + tc^2*v - 
                  tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 + 6*v + 
                   v^2) + 4*tc^3*v*(1 + 6*v + v^2) + tc^2*(1 + 6*v + 22*v^2 + 
                   6*v^3 + v^4))*Log[v]) + 6*(700*v^6 - 700*tc^12*v^6 + 144*
                tc^11*v^5*(23 - 12*v + 13*v^2) - 144*tc*v^5*(13 - 12*v + 
                 23*v^2) - 225*tc^10*v^4*(27 - 38*v + 42*v^2 - 22*v^3 + 
                 3*v^4) + 225*tc^2*v^4*(3 - 22*v + 42*v^2 - 38*v^3 + 
                 27*v^4) + 400*tc^3*v^3*(5 + 6*v - 12*v^2 + 60*v^3 - 48*v^4 + 
                 42*v^5 - 13*v^6) - 400*tc^9*v^3*(-13 + 42*v - 48*v^2 + 
                 60*v^3 - 12*v^4 + 6*v^5 + 5*v^6) + 900*tc^4*v^2*
                (-2 + 6*v - 10*v^2 - 10*v^3 + 15*v^4 - 50*v^5 + 22*v^6 - 
                 18*v^7 + 2*v^8) + 900*tc^8*v^2*(-2 + 18*v - 22*v^2 + 
                 50*v^3 - 15*v^4 + 10*v^5 + 10*v^6 - 6*v^7 + 2*v^8) + 3600*
                tc^5*v^2*(-2 + 3*v - 10*v^2 + 5*v^3 - 5*v^5 + 10*v^6 - 
                 3*v^7 + 2*v^8) + 3600*tc^7*v^2*(-2 + 3*v - 10*v^2 + 5*v^3 - 
                 5*v^5 + 10*v^6 - 3*v^7 + 2*v^8) + 3*tc^6*(21 + 326*v - 
                 874*v^2 + 5750*v^3 - 5875*v^4 + 8000*v^5 - 8000*v^7 + 
                 5875*v^8 - 5750*v^9 + 874*v^10 - 326*v^11 - 21*v^12))*
              Log[1 - tc*v] - 6*Log[v]*((1 - tc^2)*v*(1600*v^5 + 1600*tc^10*
                  v^5 - 48*tc*v^4*(104 - 81*v + 139*v^2) - 48*tc^9*v^4*
                  (104 - 81*v + 139*v^2) + 5*tc^2*v^3*(1047 - 2538*v + 
                   4370*v^2 - 3402*v^3 + 1923*v^4) + 5*tc^8*v^3*(1047 - 
                   2538*v + 4370*v^2 - 3402*v^3 + 1923*v^4) - 4*tc^3*v^2*
                  (455 - 3570*v + 6003*v^2 - 13272*v^3 + 8313*v^4 - 
                   6630*v^5 + 1245*v^6) - 4*tc^7*v^2*(455 - 3570*v + 
                   6003*v^2 - 13272*v^3 + 8313*v^4 - 6630*v^5 + 1245*v^6) + 
                 5*tc^4*v*(-6 - 1116*v + 1491*v^2 - 9558*v^3 + 6530*v^4 - 
                   13662*v^5 + 3639*v^6 - 3204*v^7 + 6*v^8) + 5*tc^6*v*
                  (-6 - 1116*v + 1491*v^2 - 9558*v^3 + 6530*v^4 - 13662*v^5 + 
                   3639*v^6 - 3204*v^7 + 6*v^8) + 4*tc^5*(-15 - 90*v + 
                   805*v^2 - 4080*v^3 + 5772*v^4 - 8328*v^5 + 4212*v^6 - 
                   1920*v^7 + 195*v^8 + 90*v^9 + 15*v^10)) + 60*
                (v + tc^2*v - tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 
                 4*tc*v*(1 + 6*v + v^2) + 4*tc^3*v*(1 + 6*v + v^2) + 
                 tc^2*(1 + 6*v + 22*v^2 + 6*v^3 + v^4))*Log[1 - tc*v]) + 
             540*v^3*(10*v^3 - 10*tc^12*v^3 - 12*tc*v^2*(3 - 2*v + 3*v^2) + 
               12*tc^11*v^2*(3 - 2*v + 3*v^2) + 15*tc^2*v*(3 - 6*v + 8*v^2 - 
                 6*v^3 + 3*v^4) - 15*tc^10*v*(3 - 6*v + 8*v^2 - 6*v^3 + 
                 3*v^4) - 20*tc^3*(1 - 6*v + 6*v^2 - 14*v^3 + 6*v^4 - 6*v^5 + 
                 v^6) + 20*tc^9*(1 - 6*v + 6*v^2 - 14*v^3 + 6*v^4 - 6*v^5 + 
                 v^6) + 60*tc^5*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + 
                 v^6) - 60*tc^7*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + 
                 v^6) - 30*tc^4*(2 + 6*v^2 + v^3 + 6*v^4 + 2*v^6) + 30*tc^8*
                (2 + 6*v^2 + v^3 + 6*v^4 + 2*v^6))*Log[\[Mu]^2/mb^2] + 
             6*Log[tc]*(900*v^6 - 3300*tc^12*v^6 - 240*tc*v^5*(7 - 18*v + 
                 7*v^2) + 48*tc^11*v^5*(289 - 126*v + 289*v^2) - 120*tc^2*v^4*
                (7 + 102*v + 34*v^2 + 102*v^3 + 7*v^4) - 30*tc^10*v^4*
                (703 - 942*v + 2026*v^2 - 942*v^3 + 703*v^4) + 20*tc^3*v^3*
                (169 + 414*v + 1467*v^2 + 468*v^3 + 1467*v^4 + 414*v^5 + 
                 169*v^6) + 20*tc^9*v^3*(649 - 2466*v + 5067*v^2 - 6732*v^3 + 
                 5067*v^4 - 2466*v^5 + 649*v^6) - 30*tc^8*v^2*(61 - 1254*v + 
                 2666*v^2 - 8310*v^3 + 7160*v^4 - 8310*v^5 + 2666*v^6 - 
                 1254*v^7 + 61*v^8) - 30*tc^4*v^2*(61 - 174*v + 1586*v^2 - 
                 2910*v^3 + 4460*v^4 - 2910*v^5 + 1586*v^6 - 174*v^7 + 
                 61*v^8) - 60*tc^5*v*(1 + 126*v - 544*v^2 + 3930*v^3 - 
                 5473*v^4 + 10152*v^5 - 5473*v^6 + 3930*v^7 - 544*v^8 + 
                 126*v^9 + v^10) - 60*tc^7*v*(1 + 126*v - 544*v^2 + 
                 3930*v^3 - 5473*v^4 + 10152*v^5 - 5473*v^6 + 3930*v^7 - 
                 544*v^8 + 126*v^9 + v^10) + tc^6*(63 + 978*v - 2622*v^2 - 
                 25950*v^3 + 21975*v^4 - 199200*v^5 + 77600*v^6 - 
                 199200*v^7 + 21975*v^8 - 25950*v^9 - 2622*v^10 + 978*v^11 + 
                 63*v^12) + 240*(1 + tc)^4*v^3*(10*v^3 + 10*tc^8*v^3 - 
                 4*tc*v^2*(9 + 4*v + 9*v^2) - 4*tc^7*v^2*(9 + 4*v + 9*v^2) + 
                 tc^2*v*(45 + 54*v + 154*v^2 + 54*v^3 + 45*v^4) + 
                 tc^6*v*(45 + 54*v + 154*v^2 + 54*v^3 + 45*v^4) - 
                 20*tc^3*(1 + 3*v + 12*v^2 + 10*v^3 + 12*v^4 + 3*v^5 + v^6) - 
                 20*tc^5*(1 + 3*v + 12*v^2 + 10*v^3 + 12*v^4 + 3*v^5 + v^6) + 
                 10*tc^4*(2 + 15*v + 24*v^2 + 44*v^3 + 24*v^4 + 15*v^5 + 
                   2*v^6))*Log[1 + tc] - 60*(v + tc^2*v - tc*(1 + v^2))^4*
                (10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 + 6*v + v^2) + 
                 4*tc^3*v*(1 + 6*v + v^2) + tc^2*(1 + 6*v + 22*v^2 + 6*v^3 + 
                   v^4))*Log[tc - v] - 60*(tc^6 + 6*tc^6*v + 6*tc^6*v^2 - 
                 10*tc^3*(2 + 6*tc + 6*tc^2 + 45*tc^3 + 6*tc^4 + 6*tc^5 + 
                   2*tc^6)*v^3 + 15*tc^2*(3 + 8*tc + 12*tc^2 + 24*tc^3 + 
                   55*tc^4 + 24*tc^5 + 12*tc^6 + 8*tc^7 + 3*tc^8)*v^4 - 
                 6*tc*(6 + 15*tc + 40*tc^2 + 90*tc^3 + 90*tc^4 + 560*tc^5 + 
                   90*tc^6 + 90*tc^7 + 40*tc^8 + 15*tc^9 + 6*tc^10)*v^5 + 
                 2*(5 + 12*tc + 75*tc^2 + 180*tc^3 + 255*tc^4 + 480*tc^5 + 
                   1200*tc^6 + 480*tc^7 + 255*tc^8 + 180*tc^9 + 75*tc^10 + 
                   12*tc^11 + 5*tc^12)*v^6 - 6*tc*(6 + 15*tc + 40*tc^2 + 
                   90*tc^3 + 90*tc^4 + 640*tc^5 + 90*tc^6 + 90*tc^7 + 
                   40*tc^8 + 15*tc^9 + 6*tc^10)*v^7 + 15*tc^2*(3 + 8*tc + 
                   12*tc^2 + 24*tc^3 + 65*tc^4 + 24*tc^5 + 12*tc^6 + 8*tc^7 + 
                   3*tc^8)*v^8 - 10*tc^3*(2 + 6*tc + 6*tc^2 + 75*tc^3 + 
                   6*tc^4 + 6*tc^5 + 2*tc^6)*v^9 - 6*tc^6*v^10 - 
                 6*tc^6*v^11 - tc^6*v^12)*Log[v] - 60*(v + tc^2*v - 
                  tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 + 6*v + 
                   v^2) + 4*tc^3*v*(1 + 6*v + v^2) + tc^2*(1 + 6*v + 22*v^2 + 
                   6*v^3 + v^4))*Log[1 - tc*v] - 10800*tc^6*v^3*(2 - 3*v + 
                 12*v^2 - 8*v^3 + 12*v^4 - 3*v^5 + 2*v^6)*Log[\[Mu]^2/
                  mb^2]) + 2880*v^3*(10*v^3 + 10*tc^12*v^3 - 12*tc*v^2*
                (3 - 2*v + 3*v^2) - 12*tc^11*v^2*(3 - 2*v + 3*v^2) + 15*tc^2*
                v*(3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) + 15*tc^10*v*
                (3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) + tc^6*(-140 + 435*v - 
                 906*v^2 + 1154*v^3 - 906*v^4 + 435*v^5 - 140*v^6) - 60*tc^5*
                (1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 60*tc^7*
                (1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 20*tc^3*
                (1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 20*tc^9*
                (1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 30*tc^4*
                (2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*v^6) - 30*
                tc^8*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*v^6))*
              PolyLog[2, -tc] + 2880*v^3*(10*v^3 + 10*tc^12*v^3 - 12*tc*v^2*
                (3 - 2*v + 3*v^2) - 12*tc^11*v^2*(3 - 2*v + 3*v^2) + 15*tc^2*
                v*(3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) + 15*tc^10*v*
                (3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) - 60*tc^5*(1 - 6*v + 
                 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 60*tc^7*
                (1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 20*tc^3*
                (1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 20*tc^9*
                (1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 30*tc^4*
                (2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*v^6) - 30*
                tc^8*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 6*v^5 + 2*v^6) + 
               tc^6*(20 - 525*v + 726*v^2 - 1534*v^3 + 726*v^4 - 525*v^5 + 
                 20*v^6))*PolyLog[2, tc] + 360*(20*v^6 + 20*tc^12*v^6 - 24*tc*
                v^5*(3 - 2*v + 3*v^2) - 24*tc^11*v^5*(3 - 2*v + 3*v^2) + 30*
                tc^2*v^4*(3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) + 30*tc^10*v^4*
                (3 - 6*v + 10*v^2 - 6*v^3 + 3*v^4) - 120*tc^5*v^3*
                (1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 120*tc^7*
                v^3*(1 - 6*v + 9*v^2 - 16*v^3 + 9*v^4 - 6*v^5 + v^6) - 40*
                tc^3*v^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + v^6) - 
               40*tc^9*v^3*(1 - 6*v + 12*v^2 - 18*v^3 + 12*v^4 - 6*v^5 + 
                 v^6) - 60*tc^4*v^3*(2 - 6*v + 18*v^2 - 17*v^3 + 18*v^4 - 
                 6*v^5 + 2*v^6) - 60*tc^8*v^3*(2 - 6*v + 18*v^2 - 17*v^3 + 
                 18*v^4 - 6*v^5 + 2*v^6) + tc^6*(1 + 6*v + 6*v^2 - 330*v^3 + 
                 645*v^4 - 2280*v^5 + 1720*v^6 - 2280*v^7 + 645*v^8 - 
                 330*v^9 + 6*v^10 + 6*v^11 + v^12))*PolyLog[2, v/tc] - 
             360*(tc^6 + 6*tc^6*v + 6*tc^6*v^2 - 10*tc^3*(4 + 12*tc + 
                 12*tc^2 + 33*tc^3 + 12*tc^4 + 12*tc^5 + 4*tc^6)*v^3 + 15*
                tc^2*(6 + 16*tc + 24*tc^2 + 48*tc^3 + 43*tc^4 + 48*tc^5 + 
                 24*tc^6 + 16*tc^7 + 6*tc^8)*v^4 - 12*tc*(6 + 15*tc + 
                 40*tc^2 + 90*tc^3 + 90*tc^4 + 190*tc^5 + 90*tc^6 + 90*tc^7 + 
                 40*tc^8 + 15*tc^9 + 6*tc^10)*v^5 + 4*(5 + 12*tc + 75*tc^2 + 
                 180*tc^3 + 255*tc^4 + 480*tc^5 + 430*tc^6 + 480*tc^7 + 
                 255*tc^8 + 180*tc^9 + 75*tc^10 + 12*tc^11 + 5*tc^12)*v^6 - 
               12*tc*(6 + 15*tc + 40*tc^2 + 90*tc^3 + 90*tc^4 + 190*tc^5 + 
                 90*tc^6 + 90*tc^7 + 40*tc^8 + 15*tc^9 + 6*tc^10)*v^7 + 15*
                tc^2*(6 + 16*tc + 24*tc^2 + 48*tc^3 + 43*tc^4 + 48*tc^5 + 
                 24*tc^6 + 16*tc^7 + 6*tc^8)*v^8 - 10*tc^3*(4 + 12*tc + 
                 12*tc^2 + 33*tc^3 + 12*tc^4 + 12*tc^5 + 4*tc^6)*v^9 + 6*tc^6*
                v^10 + 6*tc^6*v^11 + tc^6*v^12)*PolyLog[2, tc*v]))/tc^6 + 
         (2*aT^2*(v*(120*(-3 + 4*Pi^2)*v^5 + 120*(3 + 4*Pi^2)*tc^12*v^5 - 
              48*(-59 + 60*Pi^2)*tc*v^4*(1 + v^2) - 48*(59 + 60*Pi^2)*tc^11*v^
                4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(144 + 27*v + 1776*v^2 + 
                10*v^3 + 1776*v^4 + 27*v^5 + 144*v^6) + 6*tc^7*(1 + v^2)*(
                37 + (13549 - 1440*Pi^2)*v^2 + (166524 - 15360*Pi^2)*v^4 + 
                (13549 - 1440*Pi^2)*v^6 + 37*v^8) - 6*tc^5*(1 + v^2)*(37 + 
                (13549 + 1440*Pi^2)*v^2 + 12*(13877 + 1280*Pi^2)*v^4 + 
                (13549 + 1440*Pi^2)*v^6 + 37*v^8) + tc^8*(-4119*v + 
                6*(1213 + 5280*Pi^2)*v^3 + 390*(-1 + 240*Pi^2)*v^5 + 
                6*(1213 + 5280*Pi^2)*v^7 - 4119*v^9) + tc^4*(4119*v + 
                6*(-1213 + 5280*Pi^2)*v^3 + 390*(1 + 240*Pi^2)*v^5 + 
                6*(-1213 + 5280*Pi^2)*v^7 + 4119*v^9) - 2*tc^9*v^2*(1 + v^2)*(
                -617 + 28058*v^2 - 617*v^4 + 480*Pi^2*(3 + 37*v^2 + 3*v^4)) - 
              2*tc^3*v^2*(1 + v^2)*(617 - 28058*v^2 + 617*v^4 + 
                480*Pi^2*(3 + 37*v^2 + 3*v^4)) + 12*tc^2*v^3*(-329 - 
                2414*v^2 - 329*v^4 + 60*Pi^2*(7 + 26*v^2 + 7*v^4)) + 
              12*tc^10*v^3*(329 + 2414*v^2 + 329*v^4 + 60*Pi^2*(7 + 26*v^2 + 
                  7*v^4))) - 360*(2*v^6 + 2*tc^12*v^6 + 3*tc^2*v^4*(7 + 
                26*v^2 + 7*v^4) + 3*tc^10*v^4*(7 + 26*v^2 + 7*v^4) + 
              6*tc^4*v^4*(22 + 65*v^2 + 22*v^4) + 6*tc^8*v^4*(22 + 65*v^2 + 
                22*v^4) - 12*tc^5*v^3*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
              12*tc^7*v^3*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 4*tc^3*v^3*(3 + 
                40*v^2 + 40*v^4 + 3*v^6) - 4*tc^9*v^3*(3 + 40*v^2 + 40*v^4 + 
                3*v^6) - 12*tc*(v^5 + v^7) - 12*tc^11*(v^5 + v^7) + 
              tc^6*(1 - 2*v^2 + 1537*v^4 + 4400*v^6 + 1537*v^8 - 2*v^10 + 
                v^12))*Log[tc]^2 + 24*v^3*Log[1 - tc]*(140*v^3 - 
              140*tc^12*v^3 - 864*tc*(v^2 + v^4) + 864*tc^11*(v^2 + v^4) + 
              3420*tc^4*v*(2 + 5*v^2 + 2*v^4) - 3420*tc^8*v*(2 + 5*v^2 + 
                2*v^4) + 45*tc^2*v*(35 + 122*v^2 + 35*v^4) - 45*tc^10*v*(35 + 
                122*v^2 + 35*v^4) - 160*tc^3*(6 + 65*v^2 + 65*v^4 + 6*v^6) + 
              160*tc^9*(6 + 65*v^2 + 65*v^4 + 6*v^6) - 60*(2*v^3 + 
                2*tc^12*v^3 - 12*tc*(v^2 + v^4) - 12*tc^11*(v^2 + v^4) + 
                3*tc^2*v*(7 + 26*v^2 + 7*v^4) + 3*tc^10*v*(7 + 26*v^2 + 
                  7*v^4) + 6*tc^4*v*(22 + 65*v^2 + 22*v^4) + 6*tc^8*v*
                 (22 + 65*v^2 + 22*v^4) - 12*tc^5*(3 + 35*v^2 + 35*v^4 + 
                  3*v^6) - 12*tc^7*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
                4*tc^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 4*tc^9*(3 + 40*v^2 + 
                  40*v^4 + 3*v^6) + 2*tc^6*(48 - 153*v + 592*v^2 - 470*v^3 + 
                  592*v^4 - 153*v^5 + 48*v^6))*Log[tc]) + 
            24*v^3*(140*v^3 - 140*tc^12*v^3 - 864*tc*(v^2 + v^4) + 
              864*tc^11*(v^2 + v^4) + 3420*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
              3420*tc^8*v*(2 + 5*v^2 + 2*v^4) + 45*tc^2*v*(35 + 122*v^2 + 
                35*v^4) - 45*tc^10*v*(35 + 122*v^2 + 35*v^4) - 
              160*tc^3*(6 + 65*v^2 + 65*v^4 + 6*v^6) + 160*tc^9*(6 + 65*v^2 + 
                65*v^4 + 6*v^6))*Log[1 + tc] - 6*Log[tc - v]*
             (140*v^6 - 140*tc^12*v^6 - 576*tc*v^5*(2 + v^2) - 
              45*tc^2*v^4*(-71 - 122*v^2 + v^4) - 45*tc^10*v^4*(-1 + 
                122*v^2 + 71*v^4) + 80*tc^3*v^3*(-51 - 211*v^2 - 49*v^4 + 
                27*v^6) + 80*tc^9*v^3*(-27 + 49*v^2 + 211*v^4 + 51*v^6) + 
              576*tc^11*(v^5 + 2*v^7) - 180*tc^4*v^2*(-14 - 134*v^2 - 
                95*v^4 + 58*v^6 + 14*v^8) - 180*tc^8*v^2*(-14 - 58*v^2 + 
                95*v^4 + 134*v^6 + 14*v^8) + 720*tc^5*v*(-1 - 24*v^2 - 
                35*v^4 + 35*v^6 + 24*v^8 + v^10) + 720*tc^7*v*(-1 - 24*v^2 - 
                35*v^4 + 35*v^6 + 24*v^8 + v^10) - tc^6*(-97 - 5846*v^2 - 
                26825*v^4 + 26825*v^8 + 5846*v^10 + 97*v^12) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(2*v^3 + 2*tc^6*v^3 - 
                6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                  v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 7*v^2 + 7*v^4 + 
                  v^6))*Log[v]) - 6*(140*v^6 - 140*tc^12*v^6 + 
              576*tc^11*v^5*(2 + v^2) + 45*tc^10*v^4*(-71 - 122*v^2 + v^4) + 
              45*tc^2*v^4*(-1 + 122*v^2 + 71*v^4) - 80*tc^9*v^3*(-51 - 
                211*v^2 - 49*v^4 + 27*v^6) - 80*tc^3*v^3*(-27 + 49*v^2 + 
                211*v^4 + 51*v^6) - 576*tc*(v^5 + 2*v^7) + 180*tc^8*v^2*(
                -14 - 134*v^2 - 95*v^4 + 58*v^6 + 14*v^8) + 180*tc^4*v^2*(
                -14 - 58*v^2 + 95*v^4 + 134*v^6 + 14*v^8) - 720*tc^5*v*(-1 - 
                24*v^2 - 35*v^4 + 35*v^6 + 24*v^8 + v^10) - 720*tc^7*v*(-1 - 
                24*v^2 - 35*v^4 + 35*v^6 + 24*v^8 + v^10) + tc^6*(-97 - 
                5846*v^2 - 26825*v^4 + 26825*v^8 + 5846*v^10 + 97*v^12))*
             Log[1 - tc*v] + 6*Log[v]*((1 - tc^2)*v*(80*v^5 + 80*tc^10*v^5 - 
                48*tc*v^4*(19 + 2*v^2) - 48*tc^9*v^4*(19 + 2*v^2) + 
                5*tc^2*v^3*(375 + 682*v^2 + 3*v^4) + 5*tc^8*v^3*
                 (375 + 682*v^2 + 3*v^4) - 4*tc^3*v^2*(275 + 2063*v^2 + 
                  1589*v^4 + 25*v^6) - 4*tc^7*v^2*(275 + 2063*v^2 + 
                  1589*v^4 + 25*v^6) + 5*tc^4*v*(-6 + 963*v^2 + 3562*v^4 + 
                  1575*v^6 + 6*v^8) + 5*tc^6*v*(-6 + 963*v^2 + 3562*v^4 + 
                  1575*v^6 + 6*v^8) + 4*tc^5*(-15 + 565*v^2 - 1628*v^4 - 
                  8324*v^6 - 1405*v^8 + 15*v^10)) + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^3*(2*v^3 + 2*tc^6*v^3 - 6*tc*(v^2 + v^4) - 
                6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + v^5) - 
                3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 7*v^2 + 7*v^4 + v^6))*
               Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*(2*v^3 + 2*tc^10*v^3 - 
              12*tc*(v^2 + v^4) - 12*tc^9*(v^2 + v^4) + tc^2*v*(21 + 74*v^2 + 
                21*v^4) + tc^8*v*(21 + 74*v^2 + 21*v^4) + tc^4*v*(69 + 
                164*v^2 + 69*v^4) + tc^6*v*(69 + 164*v^2 + 69*v^4) - 
              12*tc^3*(1 + 11*v^2 + 11*v^4 + v^6) - 12*tc^7*(1 + 11*v^2 + 
                11*v^4 + v^6) + 24*tc^5*(1 + 12*v^2 + 12*v^4 + v^6))*
             Log[\[Mu]^2/mb^2] + 6*Log[tc]*(60*v^6 + 900*tc^12*v^6 + 
              120*tc^2*v^4*(11 + 2*v^2 + 11*v^4) + 30*tc^10*v^4*(359 + 
                1106*v^2 + 359*v^4) - 20*tc^3*v^3*(149 + 423*v^2 + 423*v^4 + 
                149*v^6) - 20*tc^9*v^3*(437 + 3543*v^2 + 3543*v^4 + 
                437*v^6) - 240*tc*(v^5 + v^7) - 5424*tc^11*(v^5 + v^7) + 
              30*tc^4*v^2*(85 + 922*v^2 + 2316*v^4 + 922*v^6 + 85*v^8) + 
              30*tc^8*v^2*(85 + 2290*v^2 + 5736*v^4 + 2290*v^6 + 85*v^8) - 
              60*tc^5*v*(11 + 512*v^2 + 4141*v^4 + 4141*v^6 + 512*v^8 + 
                11*v^10) - 60*tc^7*v*(11 + 512*v^2 + 4141*v^4 + 4141*v^6 + 
                512*v^8 + 11*v^10) + tc^6*(97 + 5846*v^2 + 43385*v^4 + 
                79840*v^6 + 43385*v^8 + 5846*v^10 + 97*v^12) - 
              240*v^3*(2*v^3 + 2*tc^12*v^3 - 12*tc*(v^2 + v^4) - 
                12*tc^11*(v^2 + v^4) + 3*tc^2*v*(7 + 26*v^2 + 7*v^4) + 
                3*tc^10*v*(7 + 26*v^2 + 7*v^4) + 6*tc^4*v*(22 + 65*v^2 + 
                  22*v^4) + 6*tc^8*v*(22 + 65*v^2 + 22*v^4) - 12*tc^5*
                 (3 + 35*v^2 + 35*v^4 + 3*v^6) - 12*tc^7*(3 + 35*v^2 + 
                  35*v^4 + 3*v^6) - 4*tc^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
                4*tc^9*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 2*tc^6*(48 + 153*v + 
                  592*v^2 + 470*v^3 + 592*v^4 + 153*v^5 + 48*v^6))*Log[
                1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(2*v^3 + 
                2*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 7*v^2 + 7*v^4 + v^6))*Log[tc - v] + 
              60*(2*v^6 + 2*tc^12*v^6 + 3*tc^2*v^4*(7 + 26*v^2 + 7*v^4) + 
                3*tc^10*v^4*(7 + 26*v^2 + 7*v^4) + 6*tc^4*v^4*(22 + 65*v^2 + 
                  22*v^4) + 6*tc^8*v^4*(22 + 65*v^2 + 22*v^4) - 12*tc^5*v^3*
                 (3 + 35*v^2 + 35*v^4 + 3*v^6) - 12*tc^7*v^3*(3 + 35*v^2 + 
                  35*v^4 + 3*v^6) - 4*tc^3*v^3*(3 + 40*v^2 + 40*v^4 + 
                  3*v^6) - 4*tc^9*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
                12*tc*(v^5 + v^7) - 12*tc^11*(v^5 + v^7) + tc^6*(1 - 2*v^2 + 
                  457*v^4 + 480*v^6 - 97*v^8 + 2*v^10 - v^12))*Log[v] + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(2*v^3 + 2*tc^6*v^3 - 
                6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                  v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 7*v^2 + 7*v^4 + 
                  v^6))*Log[1 - tc*v] + 3600*tc^6*v^4*(3 + 8*v^2 + 3*v^4)*Log[
                \[Mu]^2/mb^2]) - 2880*v^3*(2*v^3 + 2*tc^12*v^3 - 
              12*tc*(v^2 + v^4) - 12*tc^11*(v^2 + v^4) + 3*tc^2*v*(7 + 
                26*v^2 + 7*v^4) + 3*tc^10*v*(7 + 26*v^2 + 7*v^4) + 
              6*tc^4*v*(22 + 65*v^2 + 22*v^4) + 6*tc^8*v*(22 + 65*v^2 + 
                22*v^4) + tc^6*(-48 + 27*v - 592*v^2 + 10*v^3 - 592*v^4 + 
                27*v^5 - 48*v^6) - 12*tc^5*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
              12*tc^7*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 4*tc^3*(3 + 40*v^2 + 
                40*v^4 + 3*v^6) - 4*tc^9*(3 + 40*v^2 + 40*v^4 + 3*v^6))*
             PolyLog[2, -tc] - 2880*v^3*(2*v^3 + 2*tc^12*v^3 - 
              12*tc*(v^2 + v^4) - 12*tc^11*(v^2 + v^4) + 3*tc^2*v*(7 + 
                26*v^2 + 7*v^4) + 3*tc^10*v*(7 + 26*v^2 + 7*v^4) + 
              6*tc^4*v*(22 + 65*v^2 + 22*v^4) + 6*tc^8*v*(22 + 65*v^2 + 
                22*v^4) - 12*tc^5*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
              12*tc^7*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 4*tc^3*(3 + 40*v^2 + 
                40*v^4 + 3*v^6) - 4*tc^9*(3 + 40*v^2 + 40*v^4 + 3*v^6) + 
              tc^6*(48 + 27*v + 592*v^2 + 10*v^3 + 592*v^4 + 27*v^5 + 
                48*v^6))*PolyLog[2, tc] - 360*(4*v^6 + 4*tc^12*v^6 + 
              6*tc^2*v^4*(7 + 26*v^2 + 7*v^4) + 6*tc^10*v^4*(7 + 26*v^2 + 
                7*v^4) + 12*tc^4*v^4*(22 + 65*v^2 + 22*v^4) + 
              12*tc^8*v^4*(22 + 65*v^2 + 22*v^4) - 24*tc^5*v^3*(3 + 35*v^2 + 
                35*v^4 + 3*v^6) - 24*tc^7*v^3*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 
              8*tc^3*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 8*tc^9*v^3*(3 + 
                40*v^2 + 40*v^4 + 3*v^6) - 24*tc*(v^5 + v^7) - 
              24*tc^11*(v^5 + v^7) + tc^6*(1 - 2*v^2 + 565*v^4 + 1560*v^6 + 
                565*v^8 - 2*v^10 + v^12))*PolyLog[2, v/tc] + 
            360*(4*v^6 + 4*tc^12*v^6 + 6*tc^2*v^4*(7 + 26*v^2 + 7*v^4) + 
              6*tc^10*v^4*(7 + 26*v^2 + 7*v^4) + 12*tc^4*v^4*(22 + 65*v^2 + 
                22*v^4) + 12*tc^8*v^4*(22 + 65*v^2 + 22*v^4) - 
              24*tc^5*v^3*(3 + 35*v^2 + 35*v^4 + 3*v^6) - 24*tc^7*v^3*(3 + 
                35*v^2 + 35*v^4 + 3*v^6) - 8*tc^3*v^3*(3 + 40*v^2 + 40*v^4 + 
                3*v^6) - 8*tc^9*v^3*(3 + 40*v^2 + 40*v^4 + 3*v^6) - 
              24*tc*(v^5 + v^7) - 24*tc^11*(v^5 + v^7) + tc^6*(1 - 2*v^2 + 
                565*v^4 + 1560*v^6 + 565*v^8 - 2*v^10 + v^12))*
             PolyLog[2, tc*v]))/(135*tc^6) + 
         (aVR^2*(v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
              6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^
                11*v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 
                65*v^3 + 2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*(247 - 
                5*(-3617 + 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 
                5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*(247 + 
                5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 
                5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*(3323 + 
                (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
                (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^4*v*(3323 + 
                (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*v^4 + 
                (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^10*v^3*(-79 + 
                5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 
              3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 
                  2*v^4)) - 4*tc^9*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                  3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 4*tc^3*v^2*(1 + 
                v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 7*(358 - 709*v^2 + 
                  358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 1675*v^8 + v^10 + v^12))*
             Log[tc]^2 + 24*v^3*Log[1 - tc]*(350*v^3 - 350*tc^12*v^3 - 
              1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 
                5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
              225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 
                10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
              200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 60*(5*v^3 + 
                5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
                15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 
                  2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*
                 (10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
                  3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 
                  676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
            24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
              1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
              3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
                10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
              200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 
                55*v^4 + 6*v^6))*Log[1 + tc] - 6*Log[tc - v]*
             (350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
              72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 
                5*v^4) - 225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 
              200*tc^3*v^3*(36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(
                -24 + v^2 + 109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 
                35*v^4 - 46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 
                35*v^4 + 74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 
                43625*v^4 - 43625*v^8 - 11117*v^10 - 307*v^12) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
                6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                  v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 
                  10*v^4 + v^6))*Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 
              72*tc^11*v^5*(31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 
              225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*(-5 + 
                31*v^2 + 25*v^4) + 200*tc^9*v^3*(36 + 109*v^2 + v^4 - 
                24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 36*v^6) + 
              450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
              450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
              1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
              1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
              tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
                307*v^12))*Log[1 - tc*v] + 6*Log[v]*((1 - tc^2)*v*(350*v^5 + 
                350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 42*tc^9*v^4*
                 (41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 363*v^4) + 
                5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 2*tc^3*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 2*tc^7*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 5*tc^4*v*
                 (-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
                  15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
            6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 
                  49*v^4) + 30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 
                10*tc^2*v^3*(583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 
                10*tc^8*v^3*(1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 
                510*(v^5 + v^7) - 9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*
                 (166 + 1501*v^2 + 3390*v^4 + 1501*v^6 + 166*v^8) + 
                30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 2761*v^6 + 
                  166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 
                  1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 
                  9791*v^6 + 1453*v^8 + 58*v^10) + tc^5*(307 + 11117*v^2 + 
                  66125*v^4 + 113800*v^6 + 66125*v^8 + 11117*v^10 + 
                  307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
                21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
                 (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
                15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
                  10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
                2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
                  60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(
                5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
              60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
                15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                  10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
                15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
                 (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                  3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
                tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
               Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - tc^6*(60 + 676*v^2 + 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, -tc] - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + tc^6*(60 + 676*v^2 - 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, tc] - 
            360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, tc*v]))/(675*tc^6) - 
         (aP^2*(-(v*(600*(-27 + 4*Pi^2)*v^5 + 600*(27 + 4*Pi^2)*tc^12*v^5 + 
               240*Pi^2*tc^6*v^2*(300 + 1395*v + 2538*v^2 + 3842*v^3 + 
                 2538*v^4 + 1395*v^5 + 300*v^6) + 3*tc^4*v*(93 + 
                 6*(-6793 + 800*Pi^2)*v + 2*(5479 + 7200*Pi^2)*v^2 + 
                 150*(-641 + 288*Pi^2)*v^3 + 50*(1193 + 816*Pi^2)*v^4 + 
                 150*(-641 + 288*Pi^2)*v^5 + 2*(5479 + 7200*Pi^2)*v^6 + 
                 6*(-6793 + 800*Pi^2)*v^7 + 93*v^8) - 3*tc^8*v*
                (93 - 6*(6793 + 800*Pi^2)*v - 2*(-5479 + 7200*Pi^2)*v^2 - 
                 150*(641 + 288*Pi^2)*v^3 - 50*(-1193 + 816*Pi^2)*v^4 - 
                 150*(641 + 288*Pi^2)*v^5 - 2*(-5479 + 7200*Pi^2)*v^6 - 
                 6*(6793 + 800*Pi^2)*v^7 + 93*v^8) + 6*tc^5*(123 - 1338*v - 
                 2*(14381 + 1200*Pi^2)*v^2 - 150*(1643 + 96*Pi^2)*v^3 - 
                 (346969 + 21600*Pi^2)*v^4 - 48*(14127 + 800*Pi^2)*v^5 - 
                 (346969 + 21600*Pi^2)*v^6 - 150*(1643 + 96*Pi^2)*v^7 - 
                 2*(14381 + 1200*Pi^2)*v^8 - 1338*v^9 + 123*v^10) - 6*tc^7*
                (123 - 1338*v + (-28762 + 2400*Pi^2)*v^2 + 150*(-1643 + 
                   96*Pi^2)*v^3 + (-346969 + 21600*Pi^2)*v^4 + 
                 48*(-14127 + 800*Pi^2)*v^5 + (-346969 + 21600*Pi^2)*v^6 + 
                 150*(-1643 + 96*Pi^2)*v^7 + (-28762 + 2400*Pi^2)*v^8 - 
                 1338*v^9 + 123*v^10) - 48*tc*v^4*(-1207 - 1008*v - 
                 1207*v^2 + 60*Pi^2*(3 + 2*v + 3*v^2)) - 48*tc^11*v^4*
                (1207 + 1008*v + 1207*v^2 + 60*Pi^2*(3 + 2*v + 3*v^2)) + 12*
                tc^2*v^3*(-5959 - 15246*v - 15958*v^2 - 15246*v^3 - 
                 5959*v^4 + 300*Pi^2*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4)) + 12*
                tc^10*v^3*(5959 + 15246*v + 15958*v^2 + 15246*v^3 + 
                 5959*v^4 + 300*Pi^2*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4)) - 2*
                tc^3*v^2*(-15383 - 123102*v - 91449*v^2 - 285084*v^3 - 
                 91449*v^4 - 123102*v^5 - 15383*v^6 + 2400*Pi^2*(1 + 6*v + 
                   12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6)) - 2*tc^9*v^2*
                (15383 + 123102*v + 91449*v^2 + 285084*v^3 + 91449*v^4 + 
                 123102*v^5 + 15383*v^6 + 2400*Pi^2*(1 + 6*v + 12*v^2 + 
                   18*v^3 + 12*v^4 + 6*v^5 + v^6)))) + 
            360*(10*v^6 + 10*tc^12*v^6 - 12*tc*v^5*(3 + 2*v + 3*v^2) - 
              12*tc^11*v^5*(3 + 2*v + 3*v^2) + 15*tc^2*v^4*(3 + 6*v + 
                10*v^2 + 6*v^3 + 3*v^4) + 15*tc^10*v^4*(3 + 6*v + 10*v^2 + 
                6*v^3 + 3*v^4) - 60*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 
                9*v^4 + 6*v^5 + v^6) - 60*tc^7*v^3*(1 + 6*v + 9*v^2 + 
                16*v^3 + 9*v^4 + 6*v^5 + v^6) - 20*tc^3*v^3*(1 + 6*v + 
                12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) - 20*tc^9*v^3*(1 + 
                6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) + 
              30*tc^4*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
                2*v^6) + 30*tc^8*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 
                6*v^5 + 2*v^6) + tc^6*(1 - 6*v + 6*v^2 + 810*v^3 + 1905*v^4 + 
                6240*v^5 + 5360*v^6 + 6240*v^7 + 1905*v^8 + 810*v^9 + 
                6*v^10 - 6*v^11 + v^12))*Log[tc]^2 - 24*v^3*Log[1 - tc]*
             (700*v^3 - 700*tc^12*v^3 - 864*tc*v^2*(3 + 2*v + 3*v^2) + 
              864*tc^11*v^2*(3 + 2*v + 3*v^2) + 675*tc^2*v*(5 + 10*v + 
                14*v^2 + 10*v^3 + 5*v^4) - 675*tc^10*v*(5 + 10*v + 14*v^2 + 
                10*v^3 + 5*v^4) + 2700*tc^4*(2 + 2*v + 10*v^2 + 5*v^3 + 
                10*v^4 + 2*v^5 + 2*v^6) - 2700*tc^8*(2 + 2*v + 10*v^2 + 
                5*v^3 + 10*v^4 + 2*v^5 + 2*v^6) - 800*tc^3*(2 + 12*v + 
                15*v^2 + 30*v^3 + 15*v^4 + 12*v^5 + 2*v^6) + 800*tc^9*(2 + 
                12*v + 15*v^2 + 30*v^3 + 15*v^4 + 12*v^5 + 2*v^6) - 
              60*(-1 + tc)^4*(10*v^3 + 10*tc^8*v^3 - 4*tc*v^2*(9 - 4*v + 
                  9*v^2) - 4*tc^7*v^2*(9 - 4*v + 9*v^2) + tc^2*v*(45 - 54*v + 
                  154*v^2 - 54*v^3 + 45*v^4) + tc^6*v*(45 - 54*v + 154*v^2 - 
                  54*v^3 + 45*v^4) - 20*tc^3*(1 - 3*v + 12*v^2 - 10*v^3 + 
                  12*v^4 - 3*v^5 + v^6) - 20*tc^5*(1 - 3*v + 12*v^2 - 
                  10*v^3 + 12*v^4 - 3*v^5 + v^6) - 10*tc^4*(2 - 15*v + 
                  24*v^2 - 44*v^3 + 24*v^4 - 15*v^5 + 2*v^6))*Log[tc]) - 
            24*v^3*(700*v^3 - 700*tc^12*v^3 - 864*tc*v^2*(3 + 2*v + 3*v^2) + 
              864*tc^11*v^2*(3 + 2*v + 3*v^2) + 675*tc^2*v*(5 + 10*v + 
                14*v^2 + 10*v^3 + 5*v^4) - 675*tc^10*v*(5 + 10*v + 14*v^2 + 
                10*v^3 + 5*v^4) + 2700*tc^4*(2 + 2*v + 10*v^2 + 5*v^3 + 
                10*v^4 + 2*v^5 + 2*v^6) - 2700*tc^8*(2 + 2*v + 10*v^2 + 
                5*v^3 + 10*v^4 + 2*v^5 + 2*v^6) - 800*tc^3*(2 + 12*v + 
                15*v^2 + 30*v^3 + 15*v^4 + 12*v^5 + 2*v^6) + 800*tc^9*(2 + 
                12*v + 15*v^2 + 30*v^3 + 15*v^4 + 12*v^5 + 2*v^6))*
             Log[1 + tc] + 6*Log[tc - v]*(700*v^6 - 700*tc^12*v^6 - 
              144*tc*v^5*(23 + 12*v + 13*v^2) + 144*tc^11*v^5*(13 + 12*v + 
                23*v^2) + 225*tc^2*v^4*(27 + 38*v + 42*v^2 + 22*v^3 + 
                3*v^4) - 225*tc^10*v^4*(3 + 22*v + 42*v^2 + 38*v^3 + 
                27*v^4) - 400*tc^3*v^3*(13 + 42*v + 48*v^2 + 60*v^3 + 
                12*v^4 + 6*v^5 - 5*v^6) + 400*tc^9*v^3*(-5 + 6*v + 12*v^2 + 
                60*v^3 + 48*v^4 + 42*v^5 + 13*v^6) + 900*tc^4*v^2*(2 + 18*v + 
                22*v^2 + 50*v^3 + 15*v^4 + 10*v^5 - 10*v^6 - 6*v^7 - 2*v^8) + 
              3600*tc^5*v^2*(-2 - 3*v - 10*v^2 - 5*v^3 + 5*v^5 + 10*v^6 + 
                3*v^7 + 2*v^8) + 3600*tc^7*v^2*(-2 - 3*v - 10*v^2 - 5*v^3 + 
                5*v^5 + 10*v^6 + 3*v^7 + 2*v^8) - 900*tc^8*v^2*(-2 - 6*v - 
                10*v^2 + 10*v^3 + 15*v^4 + 50*v^5 + 22*v^6 + 18*v^7 + 
                2*v^8) + 3*tc^6*(-21 + 326*v + 874*v^2 + 5750*v^3 + 
                5875*v^4 + 8000*v^5 - 8000*v^7 - 5875*v^8 - 5750*v^9 - 
                874*v^10 - 326*v^11 + 21*v^12) + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 - 6*v + 
                  v^2) + 4*tc^3*v*(1 - 6*v + v^2) + tc^2*(1 - 6*v + 22*v^2 - 
                  6*v^3 + v^4))*Log[v]) + 6*(700*v^6 - 700*tc^12*v^6 + 
              144*tc^11*v^5*(23 + 12*v + 13*v^2) - 144*tc*v^5*(13 + 12*v + 
                23*v^2) - 225*tc^10*v^4*(27 + 38*v + 42*v^2 + 22*v^3 + 
                3*v^4) + 225*tc^2*v^4*(3 + 22*v + 42*v^2 + 38*v^3 + 27*v^4) + 
              400*tc^9*v^3*(13 + 42*v + 48*v^2 + 60*v^3 + 12*v^4 + 6*v^5 - 
                5*v^6) - 400*tc^3*v^3*(-5 + 6*v + 12*v^2 + 60*v^3 + 48*v^4 + 
                42*v^5 + 13*v^6) - 900*tc^8*v^2*(2 + 18*v + 22*v^2 + 50*v^3 + 
                15*v^4 + 10*v^5 - 10*v^6 - 6*v^7 - 2*v^8) + 3600*tc^5*v^2*(
                2 + 3*v + 10*v^2 + 5*v^3 - 5*v^5 - 10*v^6 - 3*v^7 - 2*v^8) + 
              3600*tc^7*v^2*(2 + 3*v + 10*v^2 + 5*v^3 - 5*v^5 - 10*v^6 - 
                3*v^7 - 2*v^8) + 900*tc^4*v^2*(-2 - 6*v - 10*v^2 + 10*v^3 + 
                15*v^4 + 50*v^5 + 22*v^6 + 18*v^7 + 2*v^8) + 3*tc^6*(21 - 
                326*v - 874*v^2 - 5750*v^3 - 5875*v^4 - 8000*v^5 + 8000*v^7 + 
                5875*v^8 + 5750*v^9 + 874*v^10 + 326*v^11 - 21*v^12))*
             Log[1 - tc*v] - 6*Log[v]*((1 - tc^2)*v*(1600*v^5 + 1600*tc^10*
                 v^5 - 48*tc*v^4*(104 + 81*v + 139*v^2) - 48*tc^9*v^4*
                 (104 + 81*v + 139*v^2) + 5*tc^2*v^3*(1047 + 2538*v + 
                  4370*v^2 + 3402*v^3 + 1923*v^4) + 5*tc^8*v^3*(1047 + 
                  2538*v + 4370*v^2 + 3402*v^3 + 1923*v^4) - 4*tc^3*v^2*
                 (455 + 3570*v + 6003*v^2 + 13272*v^3 + 8313*v^4 + 6630*v^5 + 
                  1245*v^6) - 4*tc^7*v^2*(455 + 3570*v + 6003*v^2 + 
                  13272*v^3 + 8313*v^4 + 6630*v^5 + 1245*v^6) + 
                5*tc^4*v*(-6 + 1116*v + 1491*v^2 + 9558*v^3 + 6530*v^4 + 
                  13662*v^5 + 3639*v^6 + 3204*v^7 + 6*v^8) + 5*tc^6*v*
                 (-6 + 1116*v + 1491*v^2 + 9558*v^3 + 6530*v^4 + 13662*v^5 + 
                  3639*v^6 + 3204*v^7 + 6*v^8) + 4*tc^5*(-15 + 90*v + 
                  805*v^2 + 4080*v^3 + 5772*v^4 + 8328*v^5 + 4212*v^6 + 
                  1920*v^7 + 195*v^8 - 90*v^9 + 15*v^10)) + 
              60*(v + tc^2*v - tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 
                4*tc*v*(1 - 6*v + v^2) + 4*tc^3*v*(1 - 6*v + v^2) + 
                tc^2*(1 - 6*v + 22*v^2 - 6*v^3 + v^4))*Log[1 - tc*v]) + 
            540*(1 - tc^2)*v^3*(10*v^3 + 10*tc^10*v^3 - 12*tc*v^2*(3 + 2*v + 
                3*v^2) - 12*tc^9*v^2*(3 + 2*v + 3*v^2) + 5*tc^2*v*(9 + 18*v + 
                26*v^2 + 18*v^3 + 9*v^4) + 5*tc^8*v*(9 + 18*v + 26*v^2 + 
                18*v^3 + 9*v^4) - 4*tc^3*(5 + 30*v + 39*v^2 + 76*v^3 + 
                39*v^4 + 30*v^5 + 5*v^6) - 4*tc^7*(5 + 30*v + 39*v^2 + 
                76*v^3 + 39*v^4 + 30*v^5 + 5*v^6) + 8*tc^5*(5 + 30*v + 
                48*v^2 + 82*v^3 + 48*v^4 + 30*v^5 + 5*v^6) + 5*tc^4*(12 + 
                9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 12*v^6) + 
              5*tc^6*(12 + 9*v + 54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 12*v^6))*
             Log[\[Mu]^2/mb^2] + 6*Log[tc]*(900*v^6 - 3300*tc^12*v^6 - 
              240*tc*v^5*(7 + 18*v + 7*v^2) + 48*tc^11*v^5*(289 + 126*v + 
                289*v^2) - 120*tc^2*v^4*(7 - 102*v + 34*v^2 - 102*v^3 + 
                7*v^4) - 30*tc^10*v^4*(703 + 942*v + 2026*v^2 + 942*v^3 + 
                703*v^4) + 20*tc^3*v^3*(169 - 414*v + 1467*v^2 - 468*v^3 + 
                1467*v^4 - 414*v^5 + 169*v^6) + 20*tc^9*v^3*(649 + 2466*v + 
                5067*v^2 + 6732*v^3 + 5067*v^4 + 2466*v^5 + 649*v^6) - 
              30*tc^4*v^2*(61 + 174*v + 1586*v^2 + 2910*v^3 + 4460*v^4 + 
                2910*v^5 + 1586*v^6 + 174*v^7 + 61*v^8) - 30*tc^8*v^2*(61 + 
                1254*v + 2666*v^2 + 8310*v^3 + 7160*v^4 + 8310*v^5 + 
                2666*v^6 + 1254*v^7 + 61*v^8) - 60*tc^5*v*(1 - 126*v - 
                544*v^2 - 3930*v^3 - 5473*v^4 - 10152*v^5 - 5473*v^6 - 
                3930*v^7 - 544*v^8 - 126*v^9 + v^10) - 60*tc^7*v*(1 - 126*v - 
                544*v^2 - 3930*v^3 - 5473*v^4 - 10152*v^5 - 5473*v^6 - 
                3930*v^7 - 544*v^8 - 126*v^9 + v^10) + tc^6*(63 - 978*v - 
                2622*v^2 + 25950*v^3 + 21975*v^4 + 199200*v^5 + 77600*v^6 + 
                199200*v^7 + 21975*v^8 + 25950*v^9 - 2622*v^10 - 978*v^11 + 
                63*v^12) + 240*(1 + tc)^2*v^3*(10*v^3 + 10*tc^10*v^3 - 
                4*tc*v^2*(9 + 11*v + 9*v^2) - 4*tc^9*v^2*(9 + 11*v + 9*v^2) + 
                3*tc^2*v*(15 + 54*v + 76*v^2 + 54*v^3 + 15*v^4) + 
                3*tc^8*v*(15 + 54*v + 76*v^2 + 54*v^3 + 15*v^4) - 
                60*tc^5*(4 + 21*v + 48*v^2 + 64*v^3 + 48*v^4 + 21*v^5 + 
                  4*v^6) - 2*tc^3*(10 + 105*v + 264*v^2 + 386*v^3 + 264*v^4 + 
                  105*v^5 + 10*v^6) - 2*tc^7*(10 + 105*v + 264*v^2 + 
                  386*v^3 + 264*v^4 + 105*v^5 + 10*v^6) + tc^4*(100 + 555*v + 
                  1434*v^2 + 1826*v^3 + 1434*v^4 + 555*v^5 + 100*v^6) + 
                tc^6*(100 + 555*v + 1434*v^2 + 1826*v^3 + 1434*v^4 + 
                  555*v^5 + 100*v^6))*Log[1 + tc] - 60*(v + tc^2*v - 
                 tc*(1 + v^2))^4*(10*v^2 + 10*tc^4*v^2 + 4*tc*v*(1 - 6*v + 
                  v^2) + 4*tc^3*v*(1 - 6*v + v^2) + tc^2*(1 - 6*v + 22*v^2 - 
                  6*v^3 + v^4))*Log[tc - v] - 60*(10*v^6 + 10*tc^12*v^6 - 
                12*tc*v^5*(3 + 2*v + 3*v^2) - 12*tc^11*v^5*(3 + 2*v + 
                  3*v^2) + 15*tc^2*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) + 
                15*tc^10*v^4*(3 + 6*v + 10*v^2 + 6*v^3 + 3*v^4) - 
                60*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + 
                  v^6) - 60*tc^7*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 
                  6*v^5 + v^6) - 20*tc^3*v^3*(1 + 6*v + 12*v^2 + 18*v^3 + 
                  12*v^4 + 6*v^5 + v^6) - 20*tc^9*v^3*(1 + 6*v + 12*v^2 + 
                  18*v^3 + 12*v^4 + 6*v^5 + v^6) + 30*tc^4*v^3*(2 + 6*v + 
                  18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) + 30*tc^8*v^3*
                 (2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 2*v^6) + 
                tc^6*(1 - 6*v + 6*v^2 + 450*v^3 + 825*v^4 + 3360*v^5 + 
                  2400*v^6 + 3840*v^7 + 975*v^8 + 750*v^9 - 6*v^10 + 6*v^11 - 
                  v^12))*Log[v] - 60*(v + tc^2*v - tc*(1 + v^2))^4*(10*v^2 + 
                10*tc^4*v^2 + 4*tc*v*(1 - 6*v + v^2) + 4*tc^3*v*(1 - 6*v + 
                  v^2) + tc^2*(1 - 6*v + 22*v^2 - 6*v^3 + v^4))*Log[
                1 - tc*v] + 10800*tc^6*v^3*(2 + 3*v + 12*v^2 + 8*v^3 + 
                12*v^4 + 3*v^5 + 2*v^6)*Log[\[Mu]^2/mb^2]) + 
            2880*v^3*(10*v^3 + 10*tc^12*v^3 - 12*tc*v^2*(3 + 2*v + 3*v^2) - 
              12*tc^11*v^2*(3 + 2*v + 3*v^2) + 15*tc^2*v*(3 + 6*v + 10*v^2 + 
                6*v^3 + 3*v^4) + 15*tc^10*v*(3 + 6*v + 10*v^2 + 6*v^3 + 
                3*v^4) - 60*tc^5*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + 
                v^6) - 60*tc^7*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + 
                v^6) - 20*tc^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + 
                v^6) - 20*tc^9*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + 
                v^6) + 30*tc^4*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
                2*v^6) + 30*tc^8*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 
                6*v^5 + 2*v^6) - tc^6*(20 + 525*v + 726*v^2 + 1534*v^3 + 
                726*v^4 + 525*v^5 + 20*v^6))*PolyLog[2, -tc] + 
            2880*v^3*(10*v^3 + 10*tc^12*v^3 - 12*tc*v^2*(3 + 2*v + 3*v^2) - 
              12*tc^11*v^2*(3 + 2*v + 3*v^2) + 15*tc^2*v*(3 + 6*v + 10*v^2 + 
                6*v^3 + 3*v^4) + 15*tc^10*v*(3 + 6*v + 10*v^2 + 6*v^3 + 
                3*v^4) - 60*tc^5*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + 
                v^6) - 60*tc^7*(1 + 6*v + 9*v^2 + 16*v^3 + 9*v^4 + 6*v^5 + 
                v^6) - 20*tc^3*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + 
                v^6) - 20*tc^9*(1 + 6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + 
                v^6) + 30*tc^4*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
                2*v^6) + 30*tc^8*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 
                6*v^5 + 2*v^6) + tc^6*(140 + 435*v + 906*v^2 + 1154*v^3 + 
                906*v^4 + 435*v^5 + 140*v^6))*PolyLog[2, tc] + 
            360*(20*v^6 + 20*tc^12*v^6 - 24*tc*v^5*(3 + 2*v + 3*v^2) - 
              24*tc^11*v^5*(3 + 2*v + 3*v^2) + 30*tc^2*v^4*(3 + 6*v + 
                10*v^2 + 6*v^3 + 3*v^4) + 30*tc^10*v^4*(3 + 6*v + 10*v^2 + 
                6*v^3 + 3*v^4) - 120*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 
                9*v^4 + 6*v^5 + v^6) - 120*tc^7*v^3*(1 + 6*v + 9*v^2 + 
                16*v^3 + 9*v^4 + 6*v^5 + v^6) - 40*tc^3*v^3*(1 + 6*v + 
                12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) - 40*tc^9*v^3*(1 + 
                6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) + 
              60*tc^4*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
                2*v^6) + 60*tc^8*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 
                6*v^5 + 2*v^6) + tc^6*(1 - 6*v + 6*v^2 + 330*v^3 + 645*v^4 + 
                2280*v^5 + 1720*v^6 + 2280*v^7 + 645*v^8 + 330*v^9 + 6*v^10 - 
                6*v^11 + v^12))*PolyLog[2, v/tc] - 
            360*(20*v^6 + 20*tc^12*v^6 - 24*tc*v^5*(3 + 2*v + 3*v^2) - 
              24*tc^11*v^5*(3 + 2*v + 3*v^2) + 30*tc^2*v^4*(3 + 6*v + 
                10*v^2 + 6*v^3 + 3*v^4) + 30*tc^10*v^4*(3 + 6*v + 10*v^2 + 
                6*v^3 + 3*v^4) - 120*tc^5*v^3*(1 + 6*v + 9*v^2 + 16*v^3 + 
                9*v^4 + 6*v^5 + v^6) - 120*tc^7*v^3*(1 + 6*v + 9*v^2 + 
                16*v^3 + 9*v^4 + 6*v^5 + v^6) - 40*tc^3*v^3*(1 + 6*v + 
                12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) - 40*tc^9*v^3*(1 + 
                6*v + 12*v^2 + 18*v^3 + 12*v^4 + 6*v^5 + v^6) + 
              60*tc^4*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 6*v^5 + 
                2*v^6) + 60*tc^8*v^3*(2 + 6*v + 18*v^2 + 17*v^3 + 18*v^4 + 
                6*v^5 + 2*v^6) + tc^6*(1 - 6*v + 6*v^2 + 330*v^3 + 645*v^4 + 
                2280*v^5 + 1720*v^6 + 2280*v^7 + 645*v^8 + 330*v^9 + 6*v^10 - 
                6*v^11 + v^12))*PolyLog[2, tc*v]))/(900*tc^6)))/(3*Pi))) + 
  v^9*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^3*
   (-16*v^9*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
          65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
          4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
          8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^3 - 
    (4*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
       3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
      (24*aVR*c\[Delta]VR*v^6*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
            8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
            3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
         24*(1 + 3*v^2 + v^4)*Log[tc])*
        (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
            21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
            20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
            5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
              5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
            6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
         8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
       (8*aVR*c\[Delta]VR*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
          3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
         (((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*(21 + 58*v^2 + 21*
                v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 21*v^4) - 
             42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
             7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
             7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
             7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
             7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
             4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
             4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
             8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
          30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc]))/tc^3))/tc^3 + 
    24*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
          65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
          4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
          8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^2*
     (-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
           65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
           4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
           8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc]) - 
      16*aT^2*v^3*(((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 
           25*tc^3*(v + v^3) - 25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
           tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
           2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[tc]) + 
      2*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
           8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
           3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
        24*(1 + 3*v^2 + v^4)*Log[tc]) + 
      aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
            15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
              v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) + 
            2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
            4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
        24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
      aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
            15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 
            15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
              v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) + 
            2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
            4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
        24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc]) + 
      (\[Alpha]s*((aVR*c\[Delta]VR*(v^2*(3*(-63 + 16*Pi^2)*v^3 + 
              3*(63 + 16*Pi^2)*tc^8*v^3 - 2*(-255 + 64*Pi^2)*tc*v^2*(1 + 
                v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*(1 + v^2) + 
              48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
              2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
              2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
              tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + 
              tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
            24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
              24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 
                4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
            8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
              128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
              36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
                8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                 (1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
                  6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
              128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 
                3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*Log[1 + tc] - 
            2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(11 + 5*v^2) + 
              16*tc^7*v^3*(5 + 11*v^2) - 36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 
              36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 
                2*v^4 + v^6) + 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
              tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 12*(tc + 3*v + 
                3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[v]) - 
            2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
              16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
              36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
                2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
              tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
            2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 4*tc*v^2*
                 (35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 3*tc^2*v*
                 (38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 34*v^4) - 
                4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 12*(tc + 3*v + 
                3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[
                1 - tc*v]) - 2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 
                6*tc^6*v^2*(113 + 328*v^2 + 113*v^4) - 108*tc*(v^3 + v^5) + 
                660*tc^7*(v^3 + v^5) - 30*tc^2*(v^2 + 8*v^4 + v^6) + 
                12*tc^3*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) + 12*tc^5*v*
                 (13 + 200*v^2 + 200*v^4 + 13*v^6) - tc^4*(23 + 224*v^2 + 
                  360*v^4 + 224*v^6 + 23*v^8)) + 48*v^3*(3*v^2 + 3*tc^8*v^2 - 
                8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                 (1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 32*v^3 + 
                  6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*
               (v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 12*(3*v^5 + 
                3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
                24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*
                 (v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + 
                tc^4*v*(-1 + 44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
              12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                3*Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 
              8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
              8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 
                4*v^2 + v^4) + tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*
             PolyLog[2, -tc] - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
              24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
              6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
              tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 6*v^4))*PolyLog[2, tc] - 
            24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + 
                v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
              12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, v/tc] + 
            24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + 
                v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
              12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, tc*v]))/
          (3*tc^4) + (aP^2*(v*(12*(273 - 40*Pi^2)*v^4 - 12*(273 + 40*Pi^2)*tc^
                10*v^4 + 240*Pi^2*tc^5*v^2*(50 + 155*v + 191*v^2 + 155*v^3 + 
                50*v^4) + tc^7*v*(-73 + 25*(821 + 96*Pi^2)*v + 
                75*(-55 + 64*Pi^2)*v^2 + 200*(179 + 48*Pi^2)*v^3 + 
                75*(-55 + 64*Pi^2)*v^4 + 25*(821 + 96*Pi^2)*v^5 - 73*v^6) + 
              tc^3*v*(73 + 25*(-821 + 96*Pi^2)*v + 75*(55 + 64*Pi^2)*v^2 + 
                200*(-179 + 48*Pi^2)*v^3 + 75*(55 + 64*Pi^2)*v^4 + 
                25*(-821 + 96*Pi^2)*v^5 + 73*v^6) - 2*tc^6*(103 - 875*v + 
                75*(-189 + 16*Pi^2)*v^2 + 100*(-859 + 48*Pi^2)*v^3 + 
                8*(-9103 + 600*Pi^2)*v^4 + 100*(-859 + 48*Pi^2)*v^5 + 
                75*(-189 + 16*Pi^2)*v^6 - 875*v^7 + 103*v^8) + 
              2*tc^4*(103 - 875*v - 75*(189 + 16*Pi^2)*v^2 - 
                100*(859 + 48*Pi^2)*v^3 - 8*(9103 + 600*Pi^2)*v^4 - 
                100*(859 + 48*Pi^2)*v^5 - 75*(189 + 16*Pi^2)*v^6 - 875*v^7 + 
                103*v^8) + 6*tc*v^3*(200*Pi^2*(1 + v + v^2) - 
                3*(447 + 575*v + 447*v^2)) + 6*tc^9*v^3*(200*Pi^2*
                 (1 + v + v^2) + 3*(447 + 575*v + 447*v^2)) + 
              2*tc^2*v^2*(-400*Pi^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
                3*(857 + 4625*v + 2544*v^2 + 4625*v^3 + 857*v^4)) - 
              2*tc^8*v^2*(400*Pi^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
                3*(857 + 4625*v + 2544*v^2 + 4625*v^3 + 857*v^4))) + 
            120*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 + v + v^2) - 
              15*tc^9*v^4*(1 + v + v^2) - 30*tc^3*v^3*(1 + 2*v + 4*v^2 + 
                2*v^3 + v^4) - 30*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
              30*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 30*tc^6*v^3*(1 + 
                4*v + 4*v^2 + 4*v^3 + v^4) + 10*tc^2*v^3*(1 + 4*v + 5*v^2 + 
                4*v^3 + v^4) + 10*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
              tc^5*(1 - 5*v + 5*v^2 + 400*v^3 + 640*v^4 + 1440*v^5 + 
                640*v^6 + 400*v^7 + 5*v^8 - 5*v^9 + v^10))*Log[tc]^2 - 
            8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 + v + 
                v^2) + 1125*tc^9*v*(1 + v + v^2) + 400*tc^2*(2 + 8*v + 
                7*v^2 + 8*v^3 + 2*v^4) - 400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 
                2*v^4) - 900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 
              900*tc^7*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) - 60*(-1 + tc)^4*(
                6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 - 3*v + 5*v^2) - 
                3*tc^5*v*(5 - 3*v + 5*v^2) + 10*tc^3*(1 - 5*v + 5*v^2 - 
                  5*v^3 + v^4) + 10*tc^2*(1 - 2*v + 5*v^2 - 2*v^3 + v^4) + 
                10*tc^4*(1 - 2*v + 5*v^2 - 2*v^3 + v^4))*Log[tc]) - 
            8*v^3*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 + v + v^2) + 
              1125*tc^9*v*(1 + v + v^2) + 400*tc^2*(2 + 8*v + 7*v^2 + 8*v^3 + 
                2*v^4) - 400*tc^8*(2 + 8*v + 7*v^2 + 8*v^3 + 2*v^4) - 
              900*tc^3*(3 + 2*v + 8*v^2 + 2*v^3 + 3*v^4) + 900*tc^7*(3 + 
                2*v + 8*v^2 + 2*v^3 + 3*v^4))*Log[1 + tc] + 
            2*Log[tc - v]*(432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*(7 + 5*v + 
                3*v^2) + 225*tc^9*v^4*(3 + 5*v + 7*v^2) + 400*tc^2*v^3*(5 + 
                11*v + 7*v^2 + 5*v^3 - v^4) - 400*tc^8*v^3*(-1 + 5*v + 
                7*v^2 + 11*v^3 + 5*v^4) + 900*tc^3*v^2*(-1 - 7*v - 5*v^2 - 
                8*v^3 + v^4 + v^5 + v^6) - 3600*tc^4*v^2*(-1 - v - 2*v^2 + 
                2*v^4 + v^5 + v^6) - 3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + 
                v^5 + v^6) + 900*tc^7*v^2*(-1 - v - v^2 + 8*v^3 + 5*v^4 + 
                7*v^5 + v^6) + tc^5*(43 - 575*v - 1225*v^2 - 5600*v^3 - 
                3200*v^4 + 3200*v^6 + 5600*v^7 + 1225*v^8 + 575*v^9 - 
                43*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 
                6*tc^4*v^2 + 3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + 
                  v^2) + tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[v]) + 
            2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 + 5*v + 3*v^2) - 
              225*tc*v^4*(3 + 5*v + 7*v^2) + 400*tc^8*v^3*(-5 - 11*v - 
                7*v^2 - 5*v^3 + v^4) + 400*tc^2*v^3*(-1 + 5*v + 7*v^2 + 
                11*v^3 + 5*v^4) + 900*tc^3*v^2*(1 + v + v^2 - 8*v^3 - 5*v^4 - 
                7*v^5 - v^6) - 900*tc^7*v^2*(-1 - 7*v - 5*v^2 - 8*v^3 + v^4 + 
                v^5 + v^6) + 3600*tc^4*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + 
                v^6) + 3600*tc^6*v^2*(-1 - v - 2*v^2 + 2*v^4 + v^5 + v^6) + 
              tc^5*(-43 + 575*v + 1225*v^2 + 5600*v^3 + 3200*v^4 - 3200*v^6 - 
                5600*v^7 - 1225*v^8 - 575*v^9 + 43*v^10))*Log[1 - tc*v] - 
            2*Log[v]*((1 - tc^2)*v*(972*v^4 + 972*tc^8*v^4 - 45*tc*v^3*
                 (43 + 55*v + 67*v^2) - 45*tc^7*v^3*(43 + 55*v + 67*v^2) + 
                4*tc^2*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) + 
                4*tc^6*v^2*(230 + 1325*v + 1618*v^2 + 2075*v^3 + 620*v^4) - 
                15*tc^3*v*(-2 + 190*v + 199*v^2 + 1005*v^3 + 371*v^4 + 
                  530*v^5 + 2*v^6) - 15*tc^5*v*(-2 + 190*v + 199*v^2 + 
                  1005*v^3 + 371*v^4 + 530*v^5 + 2*v^6) - 4*tc^4*
                 (-15 + 75*v + 370*v^2 + 1225*v^3 + 1082*v^4 + 775*v^5 + 
                  130*v^6 - 75*v^7 + 15*v^8)) + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 - 5*v + 
                  v^2) + 3*tc^3*v*(1 - 5*v + v^2) + tc^2*(1 - 5*v + 14*v^2 - 
                  5*v^3 + v^4))*Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*
             (6*v^2 + 6*tc^8*v^2 - 15*tc*v*(1 + v + v^2) - 15*tc^7*v*(1 + v + 
                v^2) - 15*tc^3*(2 + v + 5*v^2 + v^3 + 2*v^4) - 
              15*tc^5*(2 + v + 5*v^2 + v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 
                18*v^2 + 20*v^3 + 5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 
                20*v^3 + 5*v^4) - 4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 
                5*v^4))*Log[\[Mu]^2/mb^2] + 2*Log[tc]*(540*v^5 - 
              2052*tc^10*v^5 - 180*tc*v^4*(2 + 15*v + 2*v^2) + 
              90*tc^9*v^4*(71 + 45*v + 71*v^2) - 180*tc^2*v^3*(6 - 25*v + 
                27*v^2 - 25*v^3 + 6*v^4) - 60*tc^8*v^3*(98 + 245*v + 
                361*v^2 + 245*v^3 + 98*v^4) + 30*tc^3*v^2*(31 + 25*v + 
                495*v^2 + 440*v^3 + 495*v^4 + 25*v^5 + 31*v^6) + 
              30*tc^7*v^2*(31 + 565*v + 855*v^2 + 1880*v^3 + 855*v^4 + 
                565*v^5 + 31*v^6) + 60*tc^4*v*(1 - 65*v - 240*v^2 - 
                1330*v^3 - 1118*v^4 - 1330*v^5 - 240*v^6 - 65*v^7 + v^8) + 
              60*tc^6*v*(1 - 65*v - 240*v^2 - 1330*v^3 - 1118*v^4 - 
                1330*v^5 - 240*v^6 - 65*v^7 + v^8) - tc^5*(43 - 575*v - 
                1225*v^2 + 16000*v^3 + 9400*v^4 + 54000*v^5 + 9400*v^6 + 
                16000*v^7 - 1225*v^8 - 575*v^9 + 43*v^10) + 240*(1 + tc)^2*v^
                3*(6*v^2 + 6*tc^8*v^2 + 60*tc^4*(1 + v)^2*(2 + 3*v + 2*v^2) - 
                3*tc*v*(5 + 9*v + 5*v^2) - 3*tc^7*v*(5 + 9*v + 5*v^2) + 
                2*tc^2*(5 + 35*v + 49*v^2 + 35*v^3 + 5*v^4) + 2*tc^6*
                 (5 + 35*v + 49*v^2 + 35*v^3 + 5*v^4) - tc^3*(50 + 185*v + 
                  289*v^2 + 185*v^3 + 50*v^4) - tc^5*(50 + 185*v + 289*v^2 + 
                  185*v^3 + 50*v^4))*Log[1 + tc] - 60*(v + tc^2*v - 
                 tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 3*tc*v*(1 - 5*v + 
                  v^2) + 3*tc^3*v*(1 - 5*v + v^2) + tc^2*(1 - 5*v + 14*v^2 - 
                  5*v^3 + v^4))*Log[tc - v] - 60*(6*v^5 + 6*tc^10*v^5 - 
                15*tc*v^4*(1 + v + v^2) - 15*tc^9*v^4*(1 + v + v^2) - 
                30*tc^3*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 30*tc^7*v^3*
                 (1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 30*tc^4*v^3*(1 + 4*v + 
                  4*v^2 + 4*v^3 + v^4) + 30*tc^6*v^3*(1 + 4*v + 4*v^2 + 
                  4*v^3 + v^4) + 10*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + 
                  v^4) + 10*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
                tc^5*(-1 + 5*v - 5*v^2 - 220*v^3 - 280*v^4 - 900*v^5 - 
                  320*v^6 - 380*v^7 + 5*v^8 - 5*v^9 + v^10))*Log[v] - 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 - 5*v + v^2) + 3*tc^3*v*(1 - 5*v + v^2) + 
                tc^2*(1 - 5*v + 14*v^2 - 5*v^3 + v^4))*Log[1 - tc*v] - 
              10800*tc^5*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[\[Mu]^2/mb^2]) + 
            960*v^3*(6*v^2 + 6*tc^10*v^2 - 15*tc*v*(1 + v + v^2) - 
              15*tc^9*v*(1 + v + v^2) - 30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + 
                v^4) - 30*tc^7*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
              30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 30*tc^6*(1 + 4*v + 
                4*v^2 + 4*v^3 + v^4) + 10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + 
                v^4) + 10*tc^8*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 
              tc^5*(10 + 175*v + 131*v^2 + 175*v^3 + 10*v^4))*
             PolyLog[2, -tc] + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
              15*tc*v*(1 + v + v^2) - 15*tc^9*v*(1 + v + v^2) - 
              30*tc^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 30*tc^7*(1 + 2*v + 
                4*v^2 + 2*v^3 + v^4) + 30*tc^4*(1 + 4*v + 4*v^2 + 4*v^3 + 
                v^4) + 30*tc^6*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
              10*tc^2*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 10*tc^8*(1 + 4*v + 
                5*v^2 + 4*v^3 + v^4) - tc^5*(70 + 145*v + 221*v^2 + 145*v^3 + 
                70*v^4))*PolyLog[2, tc] + 120*(12*v^5 + 12*tc^10*v^5 - 
              30*tc*v^4*(1 + v + v^2) - 30*tc^9*v^4*(1 + v + v^2) - 
              60*tc^3*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) - 60*tc^7*v^3*(1 + 
                2*v + 4*v^2 + 2*v^3 + v^4) + 60*tc^4*v^3*(1 + 4*v + 4*v^2 + 
                4*v^3 + v^4) + 60*tc^6*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 
              20*tc^2*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) + 20*tc^8*v^3*(1 + 
                4*v + 5*v^2 + 4*v^3 + v^4) - tc^5*(1 - 5*v + 5*v^2 + 
                160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 160*v^7 + 5*v^8 - 
                5*v^9 + v^10))*PolyLog[2, v/tc] - 
            120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 + v + v^2) - 
              30*tc^9*v^4*(1 + v + v^2) - 60*tc^3*v^3*(1 + 2*v + 4*v^2 + 
                2*v^3 + v^4) - 60*tc^7*v^3*(1 + 2*v + 4*v^2 + 2*v^3 + v^4) + 
              60*tc^4*v^3*(1 + 4*v + 4*v^2 + 4*v^3 + v^4) + 60*tc^6*v^3*(1 + 
                4*v + 4*v^2 + 4*v^3 + v^4) + 20*tc^2*v^3*(1 + 4*v + 5*v^2 + 
                4*v^3 + v^4) + 20*tc^8*v^3*(1 + 4*v + 5*v^2 + 4*v^3 + v^4) - 
              tc^5*(1 - 5*v + 5*v^2 + 160*v^3 + 220*v^4 + 540*v^5 + 220*v^6 + 
                160*v^7 + 5*v^8 - 5*v^9 + v^10))*PolyLog[2, tc*v]))/
          (150*tc^5) + (aS^2*(-(v*(12*(-273 + 40*Pi^2)*v^4 + 12*
                (273 + 40*Pi^2)*tc^10*v^4 - 240*Pi^2*tc^5*v^2*(30 - 165*v + 
                 161*v^2 - 165*v^3 + 30*v^4) - tc^3*v*(73 - 
                 25*(-821 + 96*Pi^2)*v + 75*(55 + 64*Pi^2)*v^2 - 
                 200*(-179 + 48*Pi^2)*v^3 + 75*(55 + 64*Pi^2)*v^4 - 
                 25*(-821 + 96*Pi^2)*v^5 + 73*v^6) + tc^7*v*(73 + 
                 25*(821 + 96*Pi^2)*v - 75*(-55 + 64*Pi^2)*v^2 + 
                 200*(179 + 48*Pi^2)*v^3 - 75*(-55 + 64*Pi^2)*v^4 + 
                 25*(821 + 96*Pi^2)*v^5 + 73*v^6) + 2*tc^6*(103 + 875*v + 
                 75*(-189 + 16*Pi^2)*v^2 - 100*(-859 + 48*Pi^2)*v^3 + 
                 8*(-9103 + 600*Pi^2)*v^4 - 100*(-859 + 48*Pi^2)*v^5 + 
                 75*(-189 + 16*Pi^2)*v^6 + 875*v^7 + 103*v^8) - 2*tc^4*
                (103 + 875*v - 75*(189 + 16*Pi^2)*v^2 + 100*(859 + 48*Pi^2)*
                  v^3 - 8*(9103 + 600*Pi^2)*v^4 + 100*(859 + 48*Pi^2)*v^5 - 
                 75*(189 + 16*Pi^2)*v^6 + 875*v^7 + 103*v^8) - 6*tc*v^3*
                (200*Pi^2*(1 - v + v^2) - 3*(447 - 575*v + 447*v^2)) - 6*tc^9*
                v^3*(200*Pi^2*(1 - v + v^2) + 3*(447 - 575*v + 447*v^2)) + 2*
                tc^2*v^2*(400*Pi^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) - 
                 3*(857 - 4625*v + 2544*v^2 - 4625*v^3 + 857*v^4)) + 2*tc^8*
                v^2*(400*Pi^2*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
                 3*(857 - 4625*v + 2544*v^2 - 4625*v^3 + 857*v^4)))) + 
            120*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 - v + v^2) - 
              15*tc^9*v^4*(1 - v + v^2) + 30*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                4*v^3 + v^4) + 30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
              10*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 10*tc^8*v^3*(1 - 
                4*v + 5*v^2 - 4*v^3 + v^4) + 30*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                2*v^3 + v^4) + 30*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
              tc^5*(1 + 5*v + 5*v^2 - 400*v^3 + 640*v^4 - 1440*v^5 + 
                640*v^6 - 400*v^7 + 5*v^8 + 5*v^9 + v^10))*Log[tc]^2 - 
            8*v^3*Log[1 - tc]*(432*v^2 - 432*tc^10*v^2 - 1125*tc*v*(1 - v + 
                v^2) + 1125*tc^9*v*(1 - v + v^2) + 400*tc^2*(2 - 8*v + 
                7*v^2 - 8*v^3 + 2*v^4) - 400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 
                2*v^4) + 900*tc^3*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 
              900*tc^7*(3 - 2*v + 8*v^2 - 2*v^3 + 3*v^4) - 60*(-1 + tc)^2*(
                6*v^2 + 6*tc^8*v^2 + 60*tc^4*(-1 + v)^2*(2 - 3*v + 2*v^2) - 
                3*tc*v*(5 - 9*v + 5*v^2) - 3*tc^7*v*(5 - 9*v + 5*v^2) + 
                2*tc^2*(5 - 35*v + 49*v^2 - 35*v^3 + 5*v^4) + 2*tc^6*
                 (5 - 35*v + 49*v^2 - 35*v^3 + 5*v^4) + tc^3*(50 - 185*v + 
                  289*v^2 - 185*v^3 + 50*v^4) + tc^5*(50 - 185*v + 289*v^2 - 
                  185*v^3 + 50*v^4))*Log[tc]) - 8*v^3*(432*v^2 - 
              432*tc^10*v^2 - 1125*tc*v*(1 - v + v^2) + 1125*tc^9*v*(1 - v + 
                v^2) + 400*tc^2*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) - 
              400*tc^8*(2 - 8*v + 7*v^2 - 8*v^3 + 2*v^4) + 900*tc^3*(3 - 
                2*v + 8*v^2 - 2*v^3 + 3*v^4) - 900*tc^7*(3 - 2*v + 8*v^2 - 
                2*v^3 + 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*
             (432*v^5 - 432*tc^10*v^5 - 225*tc*v^4*(7 - 5*v + 3*v^2) + 
              225*tc^9*v^4*(3 - 5*v + 7*v^2) + 400*tc^8*v^3*(1 + 5*v - 
                7*v^2 + 11*v^3 - 5*v^4) - 400*tc^2*v^3*(-5 + 11*v - 7*v^2 + 
                5*v^3 + v^4) + 900*tc^7*v^2*(-1 + v - v^2 - 8*v^3 + 5*v^4 - 
                7*v^5 + v^6) + 900*tc^3*v^2*(-1 + 7*v - 5*v^2 + 8*v^3 + v^4 - 
                v^5 + v^6) + 3600*tc^4*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + 
                v^6) + 3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - v^5 + v^6) + 
              tc^5*(43 + 575*v - 1225*v^2 + 5600*v^3 - 3200*v^4 + 3200*v^6 - 
                5600*v^7 + 1225*v^8 - 575*v^9 - 43*v^10) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
                tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[v]) + 
            2*(432*v^5 - 432*tc^10*v^5 + 225*tc^9*v^4*(7 - 5*v + 3*v^2) - 
              225*tc*v^4*(3 - 5*v + 7*v^2) + 400*tc^8*v^3*(-5 + 11*v - 
                7*v^2 + 5*v^3 + v^4) + 400*tc^2*v^3*(-1 - 5*v + 7*v^2 - 
                11*v^3 + 5*v^4) - 900*tc^3*v^2*(-1 + v - v^2 - 8*v^3 + 
                5*v^4 - 7*v^5 + v^6) - 900*tc^7*v^2*(-1 + 7*v - 5*v^2 + 
                8*v^3 + v^4 - v^5 + v^6) - 3600*tc^4*v^2*(-1 + v - 2*v^2 + 
                2*v^4 - v^5 + v^6) - 3600*tc^6*v^2*(-1 + v - 2*v^2 + 2*v^4 - 
                v^5 + v^6) + tc^5*(-43 - 575*v + 1225*v^2 - 5600*v^3 + 
                3200*v^4 - 3200*v^6 + 5600*v^7 - 1225*v^8 + 575*v^9 + 
                43*v^10))*Log[1 - tc*v] - 2*Log[v]*((1 - tc^2)*v*(972*v^4 + 
                972*tc^8*v^4 - 45*tc*v^3*(43 - 55*v + 67*v^2) - 45*tc^7*v^3*
                 (43 - 55*v + 67*v^2) + 4*tc^2*v^2*(230 - 1325*v + 1618*v^2 - 
                  2075*v^3 + 620*v^4) + 4*tc^6*v^2*(230 - 1325*v + 1618*v^2 - 
                  2075*v^3 + 620*v^4) - 15*tc^3*v*(-2 - 190*v + 199*v^2 - 
                  1005*v^3 + 371*v^4 - 530*v^5 + 2*v^6) - 15*tc^5*v*
                 (-2 - 190*v + 199*v^2 - 1005*v^3 + 371*v^4 - 530*v^5 + 
                  2*v^6) - 4*tc^4*(-15 - 75*v + 370*v^2 - 1225*v^3 + 
                  1082*v^4 - 775*v^5 + 130*v^6 + 75*v^7 + 15*v^8)) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
                tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[1 - tc*v]) + 
            180*(1 - tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*(1 - v + v^2) - 
              15*tc^7*v*(1 - v + v^2) + 15*tc^3*(2 - v + 5*v^2 - v^3 + 
                2*v^4) + 15*tc^5*(2 - v + 5*v^2 - v^3 + 2*v^4) + 
              2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) + 2*tc^6*(5 - 
                20*v + 18*v^2 - 20*v^3 + 5*v^4) - 4*tc^4*(5 - 20*v + 21*v^2 - 
                20*v^3 + 5*v^4))*Log[\[Mu]^2/mb^2] + 2*Log[tc]*
             (540*v^5 - 2052*tc^10*v^5 - 180*tc*v^4*(2 - 15*v + 2*v^2) + 
              90*tc^9*v^4*(71 - 45*v + 71*v^2) - 180*tc^2*v^3*(6 + 25*v + 
                27*v^2 + 25*v^3 + 6*v^4) - 60*tc^8*v^3*(98 - 245*v + 
                361*v^2 - 245*v^3 + 98*v^4) + 30*tc^7*v^2*(31 - 565*v + 
                855*v^2 - 1880*v^3 + 855*v^4 - 565*v^5 + 31*v^6) + 
              30*tc^3*v^2*(31 - 25*v + 495*v^2 - 440*v^3 + 495*v^4 - 25*v^5 + 
                31*v^6) + 60*tc^4*v*(1 + 65*v - 240*v^2 + 1330*v^3 - 
                1118*v^4 + 1330*v^5 - 240*v^6 + 65*v^7 + v^8) + 
              60*tc^6*v*(1 + 65*v - 240*v^2 + 1330*v^3 - 1118*v^4 + 
                1330*v^5 - 240*v^6 + 65*v^7 + v^8) + tc^5*(-43 - 575*v + 
                1225*v^2 + 16000*v^3 - 9400*v^4 + 54000*v^5 - 9400*v^6 + 
                16000*v^7 + 1225*v^8 - 575*v^9 - 43*v^10) + 240*(1 + tc)^4*v^
                3*(6*v^2 + 6*tc^6*v^2 - 3*tc*v*(5 + 3*v + 5*v^2) - 
                3*tc^5*v*(5 + 3*v + 5*v^2) + 10*tc^2*(1 + 2*v + 5*v^2 + 
                  2*v^3 + v^4) + 10*tc^4*(1 + 2*v + 5*v^2 + 2*v^3 + v^4) - 
                10*tc^3*(1 + 5*v + 5*v^2 + 5*v^3 + v^4))*Log[1 + tc] - 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 6*tc^4*v^2 + 
                3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + v^2) + 
                tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[tc - v] - 
              60*(6*v^5 + 6*tc^10*v^5 - 15*tc*v^4*(1 - v + v^2) - 
                15*tc^9*v^4*(1 - v + v^2) + 30*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                  4*v^3 + v^4) + 30*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + 
                  v^4) + 10*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
                10*tc^8*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 30*tc^3*v^3*
                 (1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 30*tc^7*v^3*(1 - 2*v + 
                  4*v^2 - 2*v^3 + v^4) + tc^5*(-1 - 5*v - 5*v^2 + 220*v^3 - 
                  280*v^4 + 900*v^5 - 320*v^6 + 380*v^7 + 5*v^8 + 5*v^9 + 
                  v^10))*Log[v] - 60*(v + tc^2*v - tc*(1 + v^2))^3*(6*v^2 + 
                6*tc^4*v^2 + 3*tc*v*(1 + 5*v + v^2) + 3*tc^3*v*(1 + 5*v + 
                  v^2) + tc^2*(1 + 5*v + 14*v^2 + 5*v^3 + v^4))*Log[
                1 - tc*v] + 10800*tc^5*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[
                \[Mu]^2/mb^2]) + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
              15*tc*v*(1 - v + v^2) - 15*tc^9*v*(1 - v + v^2) + 
              30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 30*tc^6*(1 - 4*v + 
                4*v^2 - 4*v^3 + v^4) + 10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + 
                v^4) + 10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
              30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 30*tc^7*(1 - 2*v + 
                4*v^2 - 2*v^3 + v^4) + tc^5*(70 - 145*v + 221*v^2 - 145*v^3 + 
                70*v^4))*PolyLog[2, -tc] + 960*v^3*(6*v^2 + 6*tc^10*v^2 - 
              15*tc*v*(1 - v + v^2) - 15*tc^9*v*(1 - v + v^2) + 
              tc^5*(-10 + 175*v - 131*v^2 + 175*v^3 - 10*v^4) + 
              30*tc^4*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 30*tc^6*(1 - 4*v + 
                4*v^2 - 4*v^3 + v^4) + 10*tc^2*(1 - 4*v + 5*v^2 - 4*v^3 + 
                v^4) + 10*tc^8*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 
              30*tc^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) + 30*tc^7*(1 - 2*v + 
                4*v^2 - 2*v^3 + v^4))*PolyLog[2, tc] + 
            120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
              30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                4*v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
              20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 20*tc^8*v^3*(1 - 
                4*v + 5*v^2 - 4*v^3 + v^4) + 60*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                2*v^3 + v^4) + 60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
              tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
                160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, v/tc] - 
            120*(12*v^5 + 12*tc^10*v^5 - 30*tc*v^4*(1 - v + v^2) - 
              30*tc^9*v^4*(1 - v + v^2) + 60*tc^4*v^3*(1 - 4*v + 4*v^2 - 
                4*v^3 + v^4) + 60*tc^6*v^3*(1 - 4*v + 4*v^2 - 4*v^3 + v^4) + 
              20*tc^2*v^3*(1 - 4*v + 5*v^2 - 4*v^3 + v^4) + 20*tc^8*v^3*(1 - 
                4*v + 5*v^2 - 4*v^3 + v^4) + 60*tc^3*v^3*(1 - 2*v + 4*v^2 - 
                2*v^3 + v^4) + 60*tc^7*v^3*(1 - 2*v + 4*v^2 - 2*v^3 + v^4) - 
              tc^5*(1 + 5*v + 5*v^2 - 160*v^3 + 220*v^4 - 540*v^5 + 220*v^6 - 
                160*v^7 + 5*v^8 + 5*v^9 + v^10))*PolyLog[2, tc*v]))/
          (150*tc^5) - (8*aT^2*(v*(6*(-29 + 40*Pi^2)*v^4 + 6*(29 + 40*Pi^2)*
               tc^10*v^4 - 48*(-26 + 25*Pi^2)*tc*v^3*(1 + v^2) - 
              48*(26 + 25*Pi^2)*tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(60 + 
                15*v + 328*v^2 + 15*v^3 + 60*v^4) - tc^3*(v + v^3)*(1749 + 
                8*(-1453 + 1200*Pi^2)*v^2 + 1749*v^4) + tc^7*(v + v^3)*(
                1749 - 8*(1453 + 1200*Pi^2)*v^2 + 1749*v^4) + 
              tc^4*(-78 + 200*(167 + 18*Pi^2)*v^2 + 256*(754 + 75*Pi^2)*v^4 + 
                200*(167 + 18*Pi^2)*v^6 - 78*v^8) + 2*tc^6*(39 + 
                100*(-167 + 18*Pi^2)*v^2 + 128*(-754 + 75*Pi^2)*v^4 + 
                100*(-167 + 18*Pi^2)*v^6 + 39*v^8) + 2*tc^2*v^2*(
                200*Pi^2*(3 + 17*v^2 + 3*v^4) - 3*(66 + 2147*v^2 + 66*v^4)) + 
              2*tc^8*v^2*(200*Pi^2*(3 + 17*v^2 + 3*v^4) + 3*(66 + 2147*v^2 + 
                  66*v^4))) - 120*(3*v^5 + 3*tc^10*v^5 + 15*tc^4*v^3*(3 + 
                16*v^2 + 3*v^4) + 15*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 
              5*tc^2*v^3*(3 + 17*v^2 + 3*v^4) + 5*tc^8*v^3*(3 + 17*v^2 + 
                3*v^4) - 15*tc*(v^4 + v^6) - 120*tc^3*(v^4 + v^6) - 
              120*tc^7*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 
                1440*v^4 + 1440*v^6 - 5*v^8 + 3*v^10))*Log[tc]^2 + 
            8*v^3*Log[1 - tc]*(216*v^2 - 216*tc^10*v^2 - 1125*tc*(v + v^3) - 
              7200*tc^3*(v + v^3) + 7200*tc^7*(v + v^3) + 1125*tc^9*(v + 
                v^3) + 200*tc^2*(6 + 31*v^2 + 6*v^4) - 200*tc^8*(6 + 31*v^2 + 
                6*v^4) - 60*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 
                120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
                15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
                5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) - 
                2*tc^5*(60 - 135*v + 328*v^2 - 135*v^3 + 60*v^4))*Log[tc]) + 
            8*v^3*(216*v^2 - 216*tc^10*v^2 - 1125*tc*(v + v^3) - 
              7200*tc^3*(v + v^3) + 7200*tc^7*(v + v^3) + 1125*tc^9*(v + 
                v^3) + 200*tc^2*(6 + 31*v^2 + 6*v^4) - 200*tc^8*(6 + 31*v^2 + 
                6*v^4))*Log[1 + tc] - 2*Log[tc - v]*(216*v^5 - 
              216*tc^10*v^5 - 225*tc*v^4*(7 + 3*v^2) + 225*tc^9*v^4*(3 + 
                7*v^2) - 100*tc^2*v^3*(-33 - 62*v^2 + 9*v^4) - 
              100*tc^8*v^3*(-9 + 62*v^2 + 33*v^4) + 900*tc^3*v^2*(-3 - 
                17*v^2 + v^4 + 3*v^6) + 900*tc^7*v^2*(-3 - v^2 + 17*v^4 + 
                3*v^6) - 900*tc^4*v*(-1 - 17*v^2 + 17*v^6 + v^8) - 
              900*tc^6*v*(-1 - 17*v^2 + 17*v^6 + v^8) + tc^5*(-141 - 
                6425*v^2 - 12600*v^4 + 12600*v^6 + 6425*v^8 + 141*v^10) + 
              60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
                9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                  6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                  7*v^4 + 3*v^6))*Log[v]) - 2*(216*v^5 - 216*tc^10*v^5 + 
              225*tc^9*v^4*(7 + 3*v^2) - 225*tc*v^4*(3 + 7*v^2) + 
              100*tc^8*v^3*(-33 - 62*v^2 + 9*v^4) + 100*tc^2*v^3*(-9 + 
                62*v^2 + 33*v^4) - 900*tc^7*v^2*(-3 - 17*v^2 + v^4 + 3*v^6) - 
              900*tc^3*v^2*(-3 - v^2 + 17*v^4 + 3*v^6) + 900*tc^4*v*(-1 - 
                17*v^2 + 17*v^6 + v^8) + 900*tc^6*v*(-1 - 17*v^2 + 17*v^6 + 
                v^8) + tc^5*(141 + 6425*v^2 + 12600*v^4 - 12600*v^6 - 
                6425*v^8 - 141*v^10))*Log[1 - tc*v] + 
            2*Log[v]*((1 - tc^2)*v*(126*v^4 + 126*tc^8*v^4 - 45*tc*v^3*
                 (29 + v^2) - 45*tc^7*v^3*(29 + v^2) + 2*tc^2*v^2*
                 (705 + 2038*v^2 + 45*v^4) + 2*tc^6*v^2*(705 + 2038*v^2 + 
                  45*v^4) - 15*tc^3*v*(-6 + 337*v^2 + 473*v^4 + 6*v^6) - 
                15*tc^5*v*(-6 + 337*v^2 + 473*v^4 + 6*v^6) - 4*tc^4*
                 (-45 + 735*v^2 - 2819*v^4 - 1785*v^6 + 45*v^8)) + 
              60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 
                9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 
                  6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 
                  7*v^4 + 3*v^6))*Log[1 - tc*v]) + 180*(1 - tc^2)*v^3*
             (v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 
              25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + tc^2*(5 + 26*v^2 + 
                5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 2*tc^4*(5 + 27*v^2 + 
                5*v^4))*Log[\[Mu]^2/mb^2] + 2*Log[tc]*(90*v^5 + 
              1386*tc^10*v^5 + 270*tc^2*v^3*(7 - v^2 + 7*v^4) + 
              30*tc^8*v^3*(303 + 1231*v^2 + 303*v^4) - 270*tc*(v^4 + v^6) - 
              7020*tc^9*(v^4 + v^6) - 30*tc^3*v^2*(93 + 475*v^2 + 475*v^4 + 
                93*v^6) - 30*tc^7*v^2*(93 + 1915*v^2 + 1915*v^4 + 93*v^6) + 
              30*tc^4*v*(24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) + 
              30*tc^6*v*(24 + 1075*v^2 + 4378*v^4 + 1075*v^6 + 24*v^8) - 
              tc^5*(141 + 6425*v^2 + 27900*v^4 + 27900*v^6 + 6425*v^8 + 
                141*v^10) - 240*v^3*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 
                120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
                15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
                5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) + 
                2*tc^5*(60 + 135*v + 328*v^2 + 135*v^3 + 60*v^4))*Log[
                1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^3 + 
                3*tc^6*v^3 - 9*tc*(v^2 + v^4) - 9*tc^5*(v^2 + v^4) + 
                tc^2*(-6*v + 37*v^3 - 6*v^5) + tc^4*(-6*v + 37*v^3 - 6*v^5) - 
                tc^3*(3 + 7*v^2 + 7*v^4 + 3*v^6))*Log[tc - v] + 
              60*(3*v^5 + 3*tc^10*v^5 + 15*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
                15*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 5*tc^2*v^3*(3 + 17*v^2 + 
                  3*v^4) + 5*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 
                15*tc*(v^4 + v^6) - 120*tc^3*(v^4 + v^6) - 120*tc^7*
                 (v^4 + v^6) - 15*tc^9*(v^4 + v^6) + tc^5*(-3 + 5*v^2 - 
                  360*v^4 - 5*v^8 + 3*v^10))*Log[v] + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^2*(3*v^3 + 3*tc^6*v^3 - 9*tc*(v^2 + v^4) - 
                9*tc^5*(v^2 + v^4) + tc^2*(-6*v + 37*v^3 - 6*v^5) + 
                tc^4*(-6*v + 37*v^3 - 6*v^5) - tc^3*(3 + 7*v^2 + 7*v^4 + 
                  3*v^6))*Log[1 - tc*v] - 10800*tc^5*v^4*(1 + v^2)*Log[
                \[Mu]^2/mb^2]) - 960*v^3*(3*v^2 + 3*tc^10*v^2 - 
              15*tc*(v + v^3) - 120*tc^3*(v + v^3) - 120*tc^7*(v + v^3) - 
              15*tc^9*(v + v^3) + 15*tc^4*(3 + 16*v^2 + 3*v^4) + 
              15*tc^6*(3 + 16*v^2 + 3*v^4) + 5*tc^2*(3 + 17*v^2 + 3*v^4) + 
              5*tc^8*(3 + 17*v^2 + 3*v^4) + tc^5*(60 - 45*v + 328*v^2 - 
                45*v^3 + 60*v^4))*PolyLog[2, -tc] - 
            960*v^3*(3*v^2 + 3*tc^10*v^2 - 15*tc*(v + v^3) - 120*tc^3*(v + 
                v^3) - 120*tc^7*(v + v^3) - 15*tc^9*(v + v^3) + 
              15*tc^4*(3 + 16*v^2 + 3*v^4) + 15*tc^6*(3 + 16*v^2 + 3*v^4) + 
              5*tc^2*(3 + 17*v^2 + 3*v^4) + 5*tc^8*(3 + 17*v^2 + 3*v^4) - 
              tc^5*(60 + 45*v + 328*v^2 + 45*v^3 + 60*v^4))*PolyLog[2, tc] - 
            120*(6*v^5 + 6*tc^10*v^5 + 30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
              30*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 
                3*v^4) + 10*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + 
                v^6) - 240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
              30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 
                5*v^8 + 3*v^10))*PolyLog[2, v/tc] + 
            120*(6*v^5 + 6*tc^10*v^5 + 30*tc^4*v^3*(3 + 16*v^2 + 3*v^4) + 
              30*tc^6*v^3*(3 + 16*v^2 + 3*v^4) + 10*tc^2*v^3*(3 + 17*v^2 + 
                3*v^4) + 10*tc^8*v^3*(3 + 17*v^2 + 3*v^4) - 30*tc*(v^4 + 
                v^6) - 240*tc^3*(v^4 + v^6) - 240*tc^7*(v^4 + v^6) - 
              30*tc^9*(v^4 + v^6) - tc^5*(3 - 5*v^2 + 540*v^4 + 540*v^6 - 
                5*v^8 + 3*v^10))*PolyLog[2, tc*v]))/(225*tc^5) + 
         (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
              3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
               tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*(
                13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
              2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                 v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*(
                800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                  349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
             60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*
                v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
              (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*
                v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
            (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 75*
                tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*
                tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*
                (3 + 16*v^2 + 3*v^4))*Log[tc]) - 
           8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
              (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
              (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
             1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
             1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
             3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
              (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*
                v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 
             225*tc^9*v^4*(41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 
             400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*
              (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 
               9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 
             3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*
              (-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*
                v^4 - 61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*
                (1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
               15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 4*tc^4*
                (-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 2*Log[tc]*
            (tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 60*tc^7*
                v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 36360*
                tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
                 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 
                 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
             240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
               60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
               tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*
              Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*
                v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*
                (9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
           960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
             420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
             60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
             20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
             tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
            PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 45*
                v^3 + 240*v^4))*PolyLog[2, tc] + 120*(48*v^5 + 48*tc^10*v^5 + 
             120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
              (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
             40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
             840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
             150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*
                v^8 + 9*v^10))*PolyLog[2, v/tc] - 
           120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
             150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
             840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
             tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
            PolyLog[2, tc*v])/(900*tc^5) + 
         (aVR^2*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 3*
                (-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
                tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                 1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                 8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
                (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 2*tc^6*
                (963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*v^4 + 
                 (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*
                (800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                   349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                 9*(349 - 942*v^2 + 349*v^4)))) + 
            120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
                5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
             (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
              19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + 
                v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 
                13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                  480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                 (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
            8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
              19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + 
                v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 
                13*v^2 + 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*
             (1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
              225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 
                21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
              1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*(
                -9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
                19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
              tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
                1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 
                24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
                2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                  9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
            2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
              225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 
                21*v^4) + 400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 
              1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(
                9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 
                19*v^6 + 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 
                2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 
                36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
            2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                 (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
                4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
                 (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 
                  1999*v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 
                  18*v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 
                  135*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 
                24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
                2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                  9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[
                1 - tc*v]) - 2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*
                 (69 + 98*v^2 + 69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 
                  687*v^4) - 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 
                30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 
                30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
                60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
                60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
                tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
                  36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
                75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 2368*v^2 + 
                  990*v^3 + 480*v^4))*Log[1 + tc] + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 
                27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 
                2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 
                  9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
                60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                  3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                 (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                 (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
                tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[
                v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                 (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
            960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
             PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
                45*v^3 + 240*v^4))*PolyLog[2, tc] + 
            120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + 
                v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
              150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
            120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + 
                v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
              150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(900*tc^5)))/(3*Pi)) + 
    (\[Alpha]s*((16*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 
           2*tc^6*v + 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*
            Log[tc])^2*((v*(-8400*(-9 + 8*Pi^2)*v^6 - 8400*(9 + 8*Pi^2)*tc^14*
              v^6 + 1800*(-167 + 196*Pi^2)*tc*v^5*(1 + v^2) + 
             1800*(167 + 196*Pi^2)*tc^13*v^5*(1 + v^2) + 5040*Pi^2*tc^7*v^2*
              (560 - 35*v + 11200*v^2 - 945*v^3 + 25632*v^4 - 945*v^5 + 11200*
                v^6 - 35*v^7 + 560*v^8) - 3*tc^9*(v + v^3)*(219255 - 2*
                (-862851 + 509600*Pi^2)*v^2 + (6944358 - 4743200*Pi^2)*v^4 - 
               2*(-862851 + 509600*Pi^2)*v^6 + 219255*v^8) + 
             3*tc^5*(v + v^3)*(219255 + 2*(862851 + 509600*Pi^2)*v^2 + 
               (6944358 + 4743200*Pi^2)*v^4 + 2*(862851 + 509600*Pi^2)*v^6 + 
               219255*v^8) + 6*tc^8*(14895 - 49*(-25777 + 2400*Pi^2)*v^2 - 
               1225*(-20189 + 1728*Pi^2)*v^4 - 6*(-9531661 + 784000*Pi^2)*
                v^6 - 1225*(-20189 + 1728*Pi^2)*v^8 - 49*(-25777 + 2400*Pi^2)*
                v^10 + 14895*v^12) - 6*tc^6*(14895 + 49*(25777 + 2400*Pi^2)*
                v^2 + 1225*(20189 + 1728*Pi^2)*v^4 + 6*(9531661 + 
                 784000*Pi^2)*v^6 + 1225*(20189 + 1728*Pi^2)*v^8 + 49*
                (25777 + 2400*Pi^2)*v^10 + 14895*v^12) + 12*tc^11*v^3*
              (1 + v^2)*(-36835 + 217106*v^2 - 36835*v^4 + 4900*Pi^2*
                (11 + 70*v^2 + 11*v^4)) + 12*tc^3*v^3*(1 + v^2)*
              (36835 - 217106*v^2 + 36835*v^4 + 4900*Pi^2*(11 + 70*v^2 + 
                 11*v^4)) - 240*tc^2*v^4*(-1087 - 6445*v^2 - 1087*v^4 + 196*
                Pi^2*(15 + 44*v^2 + 15*v^4)) - 240*tc^12*v^4*(1087 + 6445*
                v^2 + 1087*v^4 + 196*Pi^2*(15 + 44*v^2 + 15*v^4)) - 
             2*tc^10*v^2*(-501395 - 525868*v^2 + 410934*v^4 - 525868*v^6 - 
               501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 23*v^6 + 
                 v^8)) - 2*tc^4*v^2*(501395 + 525868*v^2 - 410934*v^4 + 
               525868*v^6 + 501395*v^8 + 117600*Pi^2*(1 + 23*v^2 + 54*v^4 + 
                 23*v^6 + v^8))))/(44100*tc^7) + 
          (-2/7 - (2*v^2)/5 + (8*(1 + tc^2)^3*v^3)/tc^3 - 
            (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*v^4)/tc^4 + 
            (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
            (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 2*
                tc^12)*v^6)/tc^6 + (16*(1 + tc^2)^3*(5 + 139*tc^2 + 513*
                tc^4 + 139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
            (6*(2 + 27*tc^2 + 98*tc^4 + 1053*tc^6 + 98*tc^8 + 27*tc^10 + 2*
                tc^12)*v^8)/tc^6 + (8*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*
              v^9)/tc^5 - (2*(11 + 52*tc^2 + 573*tc^4 + 52*tc^6 + 11*tc^8)*
              v^10)/tc^4 + (8*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - 
            (2*v^14)/7)*Log[tc]^2 + Log[1 - tc]*((-512*v^7)/(49*tc^7) + 
            (512*tc^7*v^7)/49 - (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
            (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
            (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 136*tc^2*v^4*
             (2 + 9*v^2 + 9*v^4 + 2*v^6) + (2*v^4*(55 + 333*v^2 + 333*v^4 + 
               55*v^6))/tc^4 - 2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
            (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
            (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
            (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3 + 
            (8*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 
                 15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 210*tc*
                (v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 35*tc^3*v*
                (11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*(11 + 81*v^2 + 
                 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 147*v^4 + 
                 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 420*
                tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 420*tc^8*
                (1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 140*tc^4*(1 + 23*v^2 + 
                 54*v^4 + 23*v^6 + v^8) + 140*tc^10*(1 + 23*v^2 + 54*v^4 + 
                 23*v^6 + v^8) - 2*tc^7*(560 - 2205*v + 11200*v^2 - 
                 13335*v^3 + 25632*v^4 - 13335*v^5 + 11200*v^6 - 2205*v^7 + 
                 560*v^8))*Log[tc])/(35*tc^7)) + ((-512*v^7)/(49*tc^7) + 
            (512*tc^7*v^7)/49 - (64*v^5*(45 + 122*v^2 + 45*v^4))/(25*tc^5) + 
            (64*tc^5*v^5*(45 + 122*v^2 + 45*v^4))/25 + 
            (136*v^4*(2 + 9*v^2 + 9*v^4 + 2*v^6))/tc^2 - 136*tc^2*v^4*
             (2 + 9*v^2 + 9*v^4 + 2*v^6) + (2*v^4*(55 + 333*v^2 + 333*v^4 + 
               55*v^6))/tc^4 - 2*tc^4*v^4*(55 + 333*v^2 + 333*v^4 + 55*v^6) + 
            (56*(v^6 + v^8))/tc^6 - 56*tc^6*(v^6 + v^8) - 
            (64*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/(3*tc^3) + 
            (64*tc^3*v^3*(2 + 31*v^2 + 66*v^4 + 31*v^6 + 2*v^8))/3)*
           Log[1 + tc] + Log[tc - v]*((128*v^7)/(49*tc^7) - 
            (128*tc^7*v^7)/49 - (2*v^6*(29 + 13*v^2))/(3*tc^6) + 
            (2*tc^6*v^6*(13 + 29*v^2))/3 + (8*v^5*(185 + 244*v^2 - 5*v^4))/
             (25*tc^5) - (8*tc^5*v^5*(-5 + 244*v^2 + 185*v^4))/25 + 
            (v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/(2*tc^4) + 
            (tc^4*v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/2 - 
            (8*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/(3*tc^3) - 
            (8*tc^3*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/3 + 
            (2*v^2*(-26 - 276*v^2 - 425*v^4 + 119*v^6 + 208*v^8 + 26*v^10))/
             tc^2 + 2*tc^2*v^2*(-26 - 208*v^2 - 119*v^4 + 425*v^6 + 276*v^8 + 
              26*v^10) - (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*
                v^12))/tc - 8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 
              43*v^10 + 2*v^12) + (-5665 - 283171*v^2 - 1900955*v^4 - 
              1941625*v^6 + 1941625*v^8 + 1900955*v^10 + 283171*v^12 + 
              5665*v^14)/2450 + (2*(v + tc^2*v - tc*(1 + v^2))^4*
              (40*v^3 + 40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 50*tc^5*
                (v^2 + v^4) - 4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*
                (5 - 48*v^2 + 5*v^4) - tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*
              Log[v])/(35*tc^7)) + ((128*v^7)/(49*tc^7) - (128*tc^7*v^7)/49 + 
            (2*tc^6*v^6*(29 + 13*v^2))/3 - (2*v^6*(13 + 29*v^2))/(3*tc^6) + 
            (8*tc^5*v^5*(-185 - 244*v^2 + 5*v^4))/25 + 
            (8*v^5*(-5 + 244*v^2 + 185*v^4))/(25*tc^5) - 
            (tc^4*v^4*(-195 - 553*v^2 - 113*v^4 + 85*v^6))/2 - 
            (v^4*(-85 + 113*v^2 + 553*v^4 + 195*v^6))/(2*tc^4) + 
            (8*tc^3*v^3*(-35 - 193*v^2 - 132*v^4 + 69*v^6 + 27*v^8))/3 + 
            (8*v^3*(-27 - 69*v^2 + 132*v^4 + 193*v^6 + 35*v^8))/(3*tc^3) + 
            (52*v^2 + 416*v^4 + 238*v^6 - 850*v^8 - 552*v^10 - 52*v^12)/
             tc^2 + tc^2*(52*v^2 + 552*v^4 + 850*v^6 - 238*v^8 - 416*v^10 - 
              52*v^12) + (8*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 43*v^10 + 2*
                v^12))/tc + 8*tc*v*(-2 - 43*v^2 - 130*v^4 + 130*v^8 + 
              43*v^10 + 2*v^12) + (5665 + 283171*v^2 + 1900955*v^4 + 
              1941625*v^6 - 1941625*v^8 - 1900955*v^10 - 283171*v^12 - 
              5665*v^14)/2450)*Log[1 - tc*v] + 
          (Log[v]*((-1 + tc^2)*v*(19200*v^6 + 19200*tc^12*v^6 - 1400*tc*v^5*
                (82 + 65*v^2) - 1400*tc^11*v^5*(82 + 65*v^2) + 48*tc^2*v^4*
                (5215 + 12356*v^2 + 3605*v^4) + 48*tc^10*v^4*(5215 + 
                 12356*v^2 + 3605*v^4) - 35*tc^3*v^3*(6915 + 39589*v^2 + 
                 36221*v^4 + 4635*v^6) - 35*tc^9*v^3*(6915 + 39589*v^2 + 
                 36221*v^4 + 4635*v^6) + 4*tc^4*v^2*(22225 + 353150*v^2 + 
                 795072*v^4 + 360290*v^6 + 16975*v^8) + 4*tc^8*v^2*
                (22225 + 353150*v^2 + 795072*v^4 + 360290*v^6 + 16975*v^8) - 
               35*tc^5*v*(-30 + 13593*v^2 + 88729*v^4 + 115601*v^6 + 
                 26517*v^8 + 30*v^10) - 35*tc^7*v*(-30 + 13593*v^2 + 
                 88729*v^4 + 115601*v^6 + 26517*v^8 + 30*v^10) - 4*tc^6*
                (-525 + 43190*v^2 + 187075*v^4 - 795072*v^6 - 900515*v^8 - 
                 82390*v^10 + 525*v^12)) - 420*(v + tc^2*v - tc*(1 + v^2))^4*
              (40*v^3 + 40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 50*tc^5*
                (v^2 + v^4) - 4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*
                (5 - 48*v^2 + 5*v^4) - tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*
              Log[1 - tc*v]))/(7350*tc^7) - 
          (Log[tc]*(tc*(115200*tc^13*v^7 + 16800*tc*v^5*(11 + 17*v^2 + 
                 11*v^4) + 672*tc^11*v^5*(2165 + 5549*v^2 + 2165*v^4) - 840*
                tc^2*v^4*(565 + 1799*v^2 + 1799*v^4 + 565*v^6) - 210*tc^10*
                v^4*(8035 + 42161*v^2 + 42161*v^4 + 8035*v^6) - 27300*
                (v^6 + v^8) - 644700*tc^12*(v^6 + v^8) + 140*tc^3*v^3*
                (4265 + 27748*v^2 + 51966*v^4 + 27748*v^6 + 4265*v^8) + 140*
                tc^9*v^3*(7625 + 79828*v^2 + 162846*v^4 + 79828*v^6 + 
                 7625*v^8) - 210*tc^4*v^2*(1825 + 24647*v^2 + 96810*v^4 + 
                 96810*v^6 + 24647*v^8 + 1825*v^10) - 210*tc^8*v^2*
                (1825 + 38927*v^2 + 161070*v^4 + 161070*v^6 + 38927*v^8 + 
                 1825*v^10) + 420*tc^5*v*(275 + 8603*v^2 + 88025*v^4 + 
                 185106*v^6 + 88025*v^8 + 8603*v^10 + 275*v^12) + 420*tc^7*v*
                (275 + 8603*v^2 + 88025*v^4 + 185106*v^6 + 88025*v^8 + 
                 8603*v^10 + 275*v^12) - 3*tc^6*(5665 + 283171*v^2 + 
                 2508555*v^4 + 6822025*v^6 + 6822025*v^8 + 2508555*v^10 + 
                 283171*v^12 + 5665*v^14)) - 1680*v^3*(40*v^4 + 40*tc^14*
                v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*v^4) + 28*tc^12*v^2*
                (15 + 44*v^2 + 15*v^4) - 210*tc*(v^3 + v^5) - 210*tc^13*
                (v^3 + v^5) - 35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*
                tc^11*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*
                (26 + 147*v^2 + 147*v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 
                 147*v^4 + 26*v^6) + 420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + 
                 v^8) + 420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 140*
                tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 140*tc^10*
                (1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 2*tc^7*(560 + 2205*v + 
                 11200*v^2 + 13335*v^3 + 25632*v^4 + 13335*v^5 + 11200*v^6 + 
                 2205*v^7 + 560*v^8))*Log[1 + tc] + 420*(v + tc^2*v - 
                tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 50*tc*(v^2 + v^4) - 
               50*tc^5*(v^2 + v^4) - 4*tc^2*v*(5 - 48*v^2 + 5*v^4) - 4*tc^4*v*
                (5 - 48*v^2 + 5*v^4) - tc^3*(5 + 87*v^2 + 87*v^4 + 5*v^6))*
              Log[tc - v] - 420*(5*tc^7 + 7*tc^7*v^2 - 140*tc^4*(1 + tc^2)^3*
                v^3 + 35*tc^3*(11 + 52*tc^2 + 213*tc^4 + 52*tc^6 + 11*tc^8)*
                v^4 - 140*tc^2*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5 + 105*
                tc*(2 + 27*tc^2 + 98*tc^4 + 253*tc^6 + 98*tc^8 + 27*tc^10 + 
                 2*tc^12)*v^6 - 8*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 
                 139*tc^6 + 5*tc^8)*v^7 + 105*tc*(2 + 27*tc^2 + 98*tc^4 + 
                 147*tc^6 + 98*tc^8 + 27*tc^10 + 2*tc^12)*v^8 - 140*tc^2*
                (1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9 + 35*tc^3*
                (11 + 52*tc^2 + 27*tc^4 + 52*tc^6 + 11*tc^8)*v^10 - 140*tc^4*
                (1 + tc^2)^3*v^11 - 7*tc^7*v^12 - 5*tc^7*v^14)*Log[v] + 
             420*(v + tc^2*v - tc*(1 + v^2))^4*(40*v^3 + 40*tc^6*v^3 - 50*tc*
                (v^2 + v^4) - 50*tc^5*(v^2 + v^4) - 4*tc^2*v*(5 - 48*v^2 + 
                 5*v^4) - 4*tc^4*v*(5 - 48*v^2 + 5*v^4) - tc^3*(5 + 87*v^2 + 
                 87*v^4 + 5*v^6))*Log[1 - tc*v]))/(7350*tc^7) + 
          (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*(15 + 44*v^2 + 15*
                v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
             210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 
             35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*
              (11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 147*
                v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
             420*tc^6*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
             420*tc^8*(1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 
             140*tc^4*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
             140*tc^10*(1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 
             tc^7*(560 + 105*v + 11200*v^2 + 2835*v^3 + 25632*v^4 + 2835*
                v^5 + 11200*v^6 + 105*v^7 + 560*v^8))*PolyLog[2, -tc])/
           (35*tc^7) + (16*v^3*(40*v^4 + 40*tc^14*v^4 + 28*tc^2*v^2*
              (15 + 44*v^2 + 15*v^4) + 28*tc^12*v^2*(15 + 44*v^2 + 15*v^4) - 
             210*tc*(v^3 + v^5) - 210*tc^13*(v^3 + v^5) - 
             35*tc^3*v*(11 + 81*v^2 + 81*v^4 + 11*v^6) - 35*tc^11*v*
              (11 + 81*v^2 + 81*v^4 + 11*v^6) - 70*tc^5*v*(26 + 147*v^2 + 147*
                v^4 + 26*v^6) - 70*tc^9*v*(26 + 147*v^2 + 147*v^4 + 26*v^6) + 
             tc^7*(-560 + 105*v - 11200*v^2 + 2835*v^3 - 25632*v^4 + 2835*
                v^5 - 11200*v^6 + 105*v^7 - 560*v^8) + 420*tc^6*
              (1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 420*tc^8*
              (1 + 18*v^2 + 40*v^4 + 18*v^6 + v^8) + 140*tc^4*
              (1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8) + 140*tc^10*
              (1 + 23*v^2 + 54*v^4 + 23*v^6 + v^8))*PolyLog[2, tc])/
           (35*tc^7) + (-2/7 - (2*v^2)/5 + (16*(1 + tc^2)^3*v^3)/tc^3 - 
            (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*v^4)/tc^4 + 
            (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^5)/tc^5 - 
            (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 4*
                tc^12)*v^6)/tc^6 + (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*
                tc^4 + 139*tc^6 + 5*tc^8)*v^7)/(35*tc^7) - 
            (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*tc^8 + 54*tc^10 + 4*
                tc^12)*v^8)/tc^6 + (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*
              v^9)/tc^5 - (2*(22 + 104*tc^2 + 201*tc^4 + 104*tc^6 + 22*tc^8)*
              v^10)/tc^4 + (16*(1 + tc^2)^3*v^11)/tc^3 - (2*v^12)/5 - 
            (2*v^14)/7)*PolyLog[2, v/tc] + (2/7 + (2*v^2)/5 - 
            (16*(1 + tc^2)^3*v^3)/tc^3 + (402 + 44/tc^4 + 208/tc^2 + 
              208*tc^2 + 44*tc^4)*v^4 - (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*
                tc^4)*v^5)/tc^5 + (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*
                tc^8 + 54*tc^10 + 4*tc^12)*v^6)/tc^6 - 
            (32*(1 + tc^2)^3*(5 + 139*tc^2 + 513*tc^4 + 139*tc^6 + 5*tc^8)*
              v^7)/(35*tc^7) + (6*(4 + 54*tc^2 + 196*tc^4 + 345*tc^6 + 196*
                tc^8 + 54*tc^10 + 4*tc^12)*v^8)/tc^6 - 
            (16*(1 + tc^2)^3*(3 + 14*tc^2 + 3*tc^4)*v^9)/tc^5 + 
            (402 + 44/tc^4 + 208/tc^2 + 208*tc^2 + 44*tc^4)*v^10 - 
            (16*(1 + tc^2)^3*v^11)/tc^3 + (2*v^12)/5 + (2*v^14)/7)*
           PolyLog[2, tc*v]))/tc^6 - (128*aVR^2*c\[Delta]VR^2*v^7*
         (-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 3*tc*(1 + v^2) - 
          3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
         (((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*(21 + 58*v^2 + 21*
                v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 21*v^4) - 
             42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
             7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
             7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
             7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) - 
             7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 
             4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 
             4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 
             8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
          30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc])*
         (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*(-25 + 6*Pi^2)*
              tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*(1 + v^2) + 
             12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*(13 + (193 - 24*Pi^2)*
                v^2 + 13*v^4) - tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
          6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
            3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
          4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
            27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
              3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
             Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
            27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
           (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 
            36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 
            9*tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 
            6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 
            36*tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 
            9*tc*(v^2 + 5*v^4) + tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*
           Log[1 - tc*v] - Log[tc]*(18*v^3 - 78*tc^6*v^3 - 
            12*tc*(v^2 + v^4) + 150*tc^5*(v^2 + v^4) - 
            6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 6*tc^4*v*(7 + 43*v^2 + 7*v^4) + 
            tc^3*(7 + 27*v^2 + 27*v^4 + 7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 
              6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
              2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 
            6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 
              3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - tc^3*(-1 + 21*v^2 + 
                3*v^4 + v^6))*Log[v] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*
             (v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) + 
          2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 3*tc*v*(5 + 4*v^2) + 
              3*tc^5*v*(5 + 4*v^2) + 3*tc^2*(-1 + v^4) - 3*tc^4*(-1 + v^4)) + 
            3*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
             Log[1 - tc*v]) - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + 
            tc^3*(-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
           PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
            3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*
           PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 
            4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
          6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
            6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
            tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^6) + 
       ((-2*v^3*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*
                (21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 21*v^4) - 
               42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 7*tc^3*v*
                (11 + 69*v^2 + 69*v^4 + 11*v^6) - 7*tc^9*v*(11 + 69*v^2 + 
                 69*v^4 + 11*v^6) - 7*tc^5*v*(19 + 75*v^2 + 75*v^4 + 
                 19*v^6) - 7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 19*v^6) + 4*tc^4*
                (7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) + 4*tc^8*
                (7 + 112*v^2 + 240*v^4 + 112*v^6 + 7*v^8) - 8*tc^6*
                (7 + 133*v^2 + 300*v^4 + 133*v^6 + 7*v^8)))/(28*tc^7) + 
            30*(v + 5*v^3 + 5*v^5 + v^7)*Log[tc])*
           (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
                 4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^
                4 - 72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 
                 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 
                 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
            6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
              (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + 
              (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
            6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
                 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 
                   4*v^2) + 3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 
              2*(2 + v + 2*v^2)*Log[tc])) + 
          6*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 21*
                tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 20*tc^6*v*
                (3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*
                v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
                 5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 6*tc^5*
                (5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
            8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
           (-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*
                  (v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
                 25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
                 4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/(
                20*tc^5) + 18*(v + v^3)*Log[tc]) - 16*aT^2*v^3*
             (((-1 + tc^2)*(v^2 + tc^8*v^2 - 5*tc*(v + v^3) - 25*tc^3*
                  (v + v^3) - 25*tc^5*(v + v^3) - 5*tc^7*(v + v^3) + 
                 tc^2*(5 + 26*v^2 + 5*v^4) + tc^6*(5 + 26*v^2 + 5*v^4) - 
                 2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*tc^5) + 24*(v + v^3)*Log[
                tc]) + aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 
                  15*tc*v*(1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 
                  15*tc^3*(2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 
                    5*v^2 - v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 
                    20*v^3 + 5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 
                    5*v^4) - 4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/
                tc^5 + 24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
            aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                   (1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 15*tc^3*
                   (2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
                    v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 
                    5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
                  4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
              24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc])) - 
          (4*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
             3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
            (-2*v^3*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 4*tc^2*v^2*
                   (21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*(21 + 58*v^2 + 
                    21*v^4) - 42*tc*(v^3 + v^5) - 42*tc^11*(v^3 + v^5) - 
                  7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 7*tc^9*v*
                   (11 + 69*v^2 + 69*v^4 + 11*v^6) - 7*tc^5*v*(19 + 75*v^2 + 
                    75*v^4 + 19*v^6) - 7*tc^7*v*(19 + 75*v^2 + 75*v^4 + 
                    19*v^6) + 4*tc^4*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 
                    7*v^8) + 4*tc^8*(7 + 112*v^2 + 240*v^4 + 112*v^6 + 
                    7*v^8) - 8*tc^6*(7 + 133*v^2 + 300*v^4 + 133*v^6 + 
                    7*v^8)))/(28*tc^7) + 30*(v + 5*v^3 + 5*v^5 + v^7)*
                Log[tc]) + 24*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(5*v^4 + 
                  5*tc^10*v^4 + 5*tc^2*v^2*(9 + 22*v^2 + 9*v^4) + 5*tc^8*v^2*
                   (9 + 22*v^2 + 9*v^4) - 24*tc*(v^3 + v^5) - 24*tc^9*
                   (v^3 + v^5) - 8*tc^3*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) - 
                  8*tc^7*v*(5 + 23*v^2 + 23*v^4 + 5*v^6) + 16*tc^5*v*
                   (5 + 26*v^2 + 26*v^4 + 5*v^6) + 5*tc^4*(3 + 21*v^2 + 
                    37*v^4 + 21*v^6 + 3*v^8) + 5*tc^6*(3 + 21*v^2 + 37*v^4 + 
                    21*v^6 + 3*v^8)))/(30*tc^6) - 2*(1 + 10*v^2 + 20*v^4 + 
                 10*v^6 + v^8)*Log[tc])))/tc^3)*
         (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (3*tc^4) - (16*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 
          2*tc^6*v + 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*
           Log[tc])*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
             21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
             20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
             5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*
                v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
             6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
          8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
         (v^2*(3*(-63 + 16*Pi^2)*v^3 + 3*(63 + 16*Pi^2)*tc^8*v^3 - 
            2*(-255 + 64*Pi^2)*tc*v^2*(1 + v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
            2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
            2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
            tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + 
            tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
          24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
            24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 
            6*tc^2*(v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
            tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
          8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
            128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
            36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
              8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
              8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 
                4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 6*v^4))*
             Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
            128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
            36*tc^6*(3 + 8*v^2 + 3*v^4))*Log[1 + tc] - 2*v*Log[tc - v]*
           (45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(11 + 5*v^2) + 
            16*tc^7*v^3*(5 + 11*v^2) - 36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 
            36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 
              2*v^4 + v^6) + 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
            tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 
            12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
             Log[v]) - 2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
            16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
            36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
              2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
            tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
          2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 4*tc*v^2*(35 + 
                29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 3*tc^2*v*(38 + 111*v^2 + 
                34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 34*v^4) - 4*tc^3*(-3 - 
                13*v^2 + 77*v^4 + 3*v^6)) + 12*(tc + 3*v + 3*tc^2*v + tc*v^2)*
             (v + tc^2*v - tc*(1 + v^2))^3*Log[1 - tc*v]) - 
          2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 6*tc^6*v^2*(113 + 328*v^2 + 
                113*v^4) - 108*tc*(v^3 + v^5) + 660*tc^7*(v^3 + v^5) - 
              30*tc^2*(v^2 + 8*v^4 + v^6) + 12*tc^3*v*(13 + 200*v^2 + 
                200*v^4 + 13*v^6) + 12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 
                13*v^6) - tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 23*v^8)) + 
            48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
              24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + 
                v^4) + 6*tc^6*(1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 
                32*v^3 + 6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + 
              tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 
            12*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
              24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 
                4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + tc^4*v*(-1 + 
                44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
            12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*
             Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
            24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
            6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
            tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*PolyLog[2, -tc] - 
          192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
            24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 
            6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 
              6*v^4))*PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 
            16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
            16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
            12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
              32*v^7 + v^9))*PolyLog[2, v/tc] + 24*(6*v^5 + 6*tc^8*v^5 - 
            16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 
            16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + v^7) + 
            12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 108*v^5 - 
              32*v^7 + v^9))*PolyLog[2, tc*v]))/tc^7 + 
       (2*aVR^2*c\[Delta]VR^2*v^6*
         (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
              16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
                2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
           24*(1 + 3*v^2 + v^4)*Log[tc])^2*
         (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
             3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
              tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
               15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
              (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
             2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
             2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                 349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*
                (349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
            60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
              3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
            420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
            75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
              5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
           (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 
                14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
          8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
             (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
             (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
            1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
            1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
            3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
             (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 
              61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
          2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
            225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
            400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
             (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
              10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
              1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
           ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 
                103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 
                5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
          2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
              60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
              36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 
                2765*v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 
                6725*v^4 + 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                130200*v^6 + 36775*v^8 + 1503*v^10)) - 
            240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
            60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
                5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
          960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
            420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
            60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
            20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
            tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
           PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
            75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
            75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
            60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
              45*v^3 + 240*v^4))*PolyLog[2, tc] + 
          120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
            120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
             (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
            150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
            840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
            tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
           PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*v^5 + 
            120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
             (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
            840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
            150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
              5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(75*tc^5) - 
       (4*aVR*c\[Delta]VR*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
          3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
         (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
             21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
             20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
             5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*
                v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
             6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
          8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
         (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
             3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
              tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
               15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
              (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
             2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
             2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                 349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*
                (349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
            60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
              3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
            420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
            75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
              5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
           (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 
                14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
          8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
             (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
             (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
            1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
            1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
            3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
             (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 
              61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
          2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
            225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
            400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
             (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
              10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
              1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
           ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 
                103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 
                5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
          2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
              60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
              36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 
                2765*v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 
                6725*v^4 + 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                130200*v^6 + 36775*v^8 + 1503*v^10)) - 
            240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
            60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
                5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
          960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
            420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
            60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
            20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
            tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
           PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
            75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
            75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
            60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
              45*v^3 + 240*v^4))*PolyLog[2, tc] + 
          120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
            120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
             (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
            150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
            840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
            tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
           PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*v^5 + 
            120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
             (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
            840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
            150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
              5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(75*tc^8) - 
       (2*aVR^2*c\[Delta]VR^2*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
          3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
         ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
             45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
             4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*
                v^4) - 15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 
             15*tc^5*(2 + 9*v^2 + 9*v^4 + 2*v^6)))/(5*tc^5) - 
          48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc])*
         (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
             3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
              tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 
               15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 
                 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
              (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
             2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
             2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                 349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*
                (349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
            60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
              3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
            420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
            75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
              5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
           (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 
                14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
          8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
             (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
             (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
            1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
            1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
            3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
             (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 
              61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
          2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
            225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
            400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
             (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
              10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
              1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
           ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 
                103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 
                5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
          2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
              60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
              36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 
                2765*v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 
                6725*v^4 + 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                130200*v^6 + 36775*v^8 + 1503*v^10)) - 
            240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
            60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
                5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
          960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
            420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
            60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
            20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
            tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
           PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
            75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
            75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
            60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
              45*v^3 + 240*v^4))*PolyLog[2, tc] + 
          120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
            120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
             (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
            150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
            840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
            tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
           PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*v^5 + 
            120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
             (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
            840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
            150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
              5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(75*tc^8) + 
       (v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
             21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
             20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
             5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*
                v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
             6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
          8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
         (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 4*tc*
                (1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
            72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*
                v + tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*
                (1 + v^2)))/tc^4 - 24*v*Log[tc]) + 6*aS^2*v^3*
           ((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
            (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + (1 + v^2)/tc^2 - 
            tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
          6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 8*tc^3*
                (1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 4*v^2) + 3*
                tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 2*(2 + v + 2*v^2)*
             Log[tc]))*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*
              v^4 - 3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 
             3*(1203 + 2000*Pi^2)*tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*
              (240 + 15*v + 1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*
              (13167 - 8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             tc^3*(v + v^3)*(13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
             2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
             2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
             2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                 349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*
                (349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
            60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
              3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
            420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
            75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
              5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
           (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 
                14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
          8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
            19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
            5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
            1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
          2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
             (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
             (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
            1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
            1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
            3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
             (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 
              61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
          2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
            225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
            400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
             (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
              10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 
            tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
              1503*v^10))*Log[1 - tc*v] - 2*Log[v]*
           ((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 
                103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 
                5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
              4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
            60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
              27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 
                58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
              tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
          2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 
              60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 
              36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 
                2765*v^4 + 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 
                6725*v^4 + 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                130200*v^6 + 36775*v^8 + 1503*v^10)) - 
            240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*
             Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
            60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 
                5*v^8 + 9*v^10))*Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*
             (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + 
                v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
          960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
            420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
            60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
            20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
            tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
           PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
            75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
            75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
            60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
            20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
              45*v^3 + 240*v^4))*PolyLog[2, tc] + 
          120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
            120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
             (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
            150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
            840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
            tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
           PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*v^5 + 
            120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
             (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
            40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
            840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
            150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
              5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(75*tc^5) + 
       12*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
            8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
            3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
         24*(1 + 3*v^2 + v^4)*Log[tc])*
        ((-16*aVR*c\[Delta]VR*v^4*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*
                (v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 
                 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*
                (6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*
                (5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 
                 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
            8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
           (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*
                (-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
                (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*
                (13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - tc^2*(13 + 
                 (193 + 24*Pi^2)*v^2 + 13*v^4))) - 6*(2*v^3 + 6*tc^2*v^3 + 
              6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
            4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
               Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
             (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + 
                v^4) - 36*tc^4*v*(-1 + v^4) + 9*tc^5*(v^2 + 5*v^4) + 
              tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[v]) - 
            (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 36*tc^2*v*(-1 + 
                v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
              tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
            Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
              150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
              6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 
                7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*
               Log[1 + tc] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - 
                 tc*(1 + v^2))^2*Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 
                6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*
                 (v^2 + v^4) - tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
              6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                2*Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
                3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*
                 (-1 + v^4) - 3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + tc^3*(-3 + 8*v - 
                3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*PolyLog[2, -tc] - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
              3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*PolyLog[2, tc] - 
            6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 
                15*v^4 + v^6))*PolyLog[2, v/tc] + 6*(4*v^3 + 12*tc^2*v^3 + 
              12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/
          (3*tc^3) + ((2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
                 21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*
                  (3 + 7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
                 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 
                   6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 
                 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 
                   54*v^4 + 5*v^6)))/(15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[
                tc]) + aVR*c\[Delta]VR*((-2*(-1 + tc^2)*v^3*(12*v^3 + 
                 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 45*tc^7*(v^2 + v^4) + 
                 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 4*tc^6*v*(15 + 38*v^2 + 
                   15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 15*tc^3*
                  (2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 
                   2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[
                tc]))*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
              2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*(
                1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
              2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
              2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
              tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + tc^6*(-89*v + 
                32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 24*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + 
                v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 
              96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 
              12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
            8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
              32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
            2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
              12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
                7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
              48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
                192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
                tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
                6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                  v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
              64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 
                8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
              48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
                192*v^6 - 13*v^8))*Log[1 - tc*v] + 2*Log[v]*
             (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
                 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                   33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
                tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
                6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                  v^8))*Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
              312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
              30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
              36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 
                19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
              12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
              12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
              12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[
                1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
              tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
            192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
              6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
              tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
            24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*
             PolyLog[2, v/tc] + 24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 
              2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 
              12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + 
                v^8))*PolyLog[2, tc*v]))/(6*tc^4) - 
         (4*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
            3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
           (v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
              6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^
                11*v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 
                65*v^3 + 2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*(247 - 
                5*(-3617 + 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 
                5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*(247 + 
                5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 
                5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*(3323 + 
                (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
                (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^4*v*(3323 + 
                (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*v^4 + 
                (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^10*v^3*(-79 + 
                5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 
              3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 
                  2*v^4)) - 4*tc^9*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                  3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 4*tc^3*v^2*(1 + 
                v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 7*(358 - 709*v^2 + 
                  358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 1675*v^8 + v^10 + v^12))*
             Log[tc]^2 + 24*v^3*Log[1 - tc]*(350*v^3 - 350*tc^12*v^3 - 
              1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 
                5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
              225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 
                10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
              200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 60*(5*v^3 + 
                5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
                15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 
                  2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*
                 (10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
                  3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 
                  676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
            24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
              1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
              3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
                10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
              200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 
                55*v^4 + 6*v^6))*Log[1 + tc] - 6*Log[tc - v]*
             (350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
              72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 
                5*v^4) - 225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 
              200*tc^3*v^3*(36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(
                -24 + v^2 + 109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 
                35*v^4 - 46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 
                35*v^4 + 74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 
                43625*v^4 - 43625*v^8 - 11117*v^10 - 307*v^12) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
                6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                  v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 
                  10*v^4 + v^6))*Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 
              72*tc^11*v^5*(31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 
              225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*(-5 + 
                31*v^2 + 25*v^4) + 200*tc^9*v^3*(36 + 109*v^2 + v^4 - 
                24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 36*v^6) + 
              450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
              450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
              1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
              1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
              tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
                307*v^12))*Log[1 - tc*v] + 6*Log[v]*((1 - tc^2)*v*(350*v^5 + 
                350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 42*tc^9*v^4*
                 (41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 363*v^4) + 
                5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 2*tc^3*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 2*tc^7*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 5*tc^4*v*
                 (-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
                  15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
            6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 
                  49*v^4) + 30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 
                10*tc^2*v^3*(583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 
                10*tc^8*v^3*(1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 
                510*(v^5 + v^7) - 9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*
                 (166 + 1501*v^2 + 3390*v^4 + 1501*v^6 + 166*v^8) + 
                30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 2761*v^6 + 
                  166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 
                  1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 
                  9791*v^6 + 1453*v^8 + 58*v^10) + tc^5*(307 + 11117*v^2 + 
                  66125*v^4 + 113800*v^6 + 66125*v^8 + 11117*v^10 + 
                  307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
                21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
                 (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
                15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
                  10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
                2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
                  60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(
                5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
              60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
                15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                  10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
                15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
                 (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                  3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
                tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
               Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - tc^6*(60 + 676*v^2 + 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, -tc] - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + tc^6*(60 + 676*v^2 - 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, tc] - 
            360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, tc*v]))/(675*tc^9))))/(3*Pi) - 
    12*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
         65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
     (4*aVR^2*c\[Delta]VR^2*v^6*
       (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
            16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
              2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
         24*(1 + 3*v^2 + v^4)*Log[tc])^2 - 
      (8*aVR*c\[Delta]VR*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
        (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
            21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
            20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
            5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
              5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
            6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
         8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]))/tc^3 - 
      (4*aVR^2*c\[Delta]VR^2*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
         3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
        ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
            45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 
            4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 
              15*v^4) - 15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 
            15*tc^5*(2 + 9*v^2 + 9*v^4 + 2*v^6)))/(5*tc^5) - 
         48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc]))/tc^3 + 
      2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
           21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
           20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
           5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
             5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
           6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
        8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
       (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
             4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
          72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
             tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
           tc^4 - 24*v*Log[tc]) + 6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - 
          (-1 + v)^2/tc + tc*(-1 + v)^2 - (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + 
          (tc^4*v)/4 + (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*
           Log[tc]) + 6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 
             4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
             3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 
          2*(2 + v + 2*v^2)*Log[tc])) + (4*aVR*c\[Delta]VR*v^3*\[Alpha]s*
        (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
            16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
              2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
         24*(1 + 3*v^2 + v^4)*Log[tc])*
        ((aVR*c\[Delta]VR*(v^2*(3*(-63 + 16*Pi^2)*v^3 + 3*(63 + 16*Pi^2)*tc^
                8*v^3 - 2*(-255 + 64*Pi^2)*tc*v^2*(1 + v^2) - 
              2*(255 + 64*Pi^2)*tc^7*v^2*(1 + v^2) + 48*Pi^2*tc^4*v*(2 + 
                32*v + 3*v^2 + 32*v^3 + 2*v^4) + 2*tc^5*(1 + v^2)*(35 + 
                (1781 - 192*Pi^2)*v^2 + 35*v^4) - 2*tc^3*(1 + v^2)*(35 + 
                (1781 + 192*Pi^2)*v^2 + 35*v^4) + tc^2*v*(-389 - 856*v^2 - 
                389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4)) + tc^6*v*(389 + 
                856*v^2 + 389*v^4 + 96*Pi^2*(1 + 4*v^2 + v^4))) - 
            24*(3*v^5 + 3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
              24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 
                4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 80*v^3 - 288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 
            8*v^3*Log[1 - tc]*(45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 
              128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 
              36*tc^6*(3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
                8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                 (1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
                  6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
              128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 
                3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*Log[1 + tc] - 
            2*v*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(11 + 5*v^2) + 
              16*tc^7*v^3*(5 + 11*v^2) - 36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 
              36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 
                2*v^4 + v^6) + 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
              tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 12*(tc + 3*v + 
                3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[v]) - 
            2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
              16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
              36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
                2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
              tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 
            2*v*Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 4*tc*v^2*
                 (35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 3*tc^2*v*
                 (38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 34*v^4) - 
                4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 12*(tc + 3*v + 
                3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[
                1 - tc*v]) - 2*Log[tc]*(v*(54*v^4 - 216*tc^8*v^4 - 
                6*tc^6*v^2*(113 + 328*v^2 + 113*v^4) - 108*tc*(v^3 + v^5) + 
                660*tc^7*(v^3 + v^5) - 30*tc^2*(v^2 + 8*v^4 + v^6) + 
                12*tc^3*v*(13 + 200*v^2 + 200*v^4 + 13*v^6) + 12*tc^5*v*
                 (13 + 200*v^2 + 200*v^4 + 13*v^6) - tc^4*(23 + 224*v^2 + 
                  360*v^4 + 224*v^6 + 23*v^8)) + 48*v^3*(3*v^2 + 3*tc^8*v^2 - 
                8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                 (1 + 4*v^2 + v^4) - 2*tc^4*(6 + 32*v + 27*v^2 + 32*v^3 + 
                  6*v^4))*Log[1 + tc] - 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*
               (v + tc^2*v - tc*(1 + v^2))^3*Log[tc - v] - 12*(3*v^5 + 
                3*tc^8*v^5 - 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 
                24*tc^5*(v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*
                 (v^3 + 4*v^5 + v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + 
                tc^4*v*(-1 + 44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
              12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                3*Log[1 - tc*v]) - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 
              8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
              8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 
                4*v^2 + v^4) + tc^4*(6 - 32*v + 9*v^2 - 32*v^3 + 6*v^4))*
             PolyLog[2, -tc] - 192*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
              24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
              6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + 
              tc^4*(6 + 32*v + 9*v^2 + 32*v^3 + 6*v^4))*PolyLog[2, tc] - 
            24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + 
                v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
              12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, v/tc] + 
            24*(6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + 
                v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
              12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
              tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, tc*v]))/
          (3*tc^4) + (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^
                4 - 3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 
              3*(1203 + 2000*Pi^2)*tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(
                240 + 15*v + 1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(
                13167 - 8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
              tc^3*(v + v^3)*(13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
              2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                 v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*(
                800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                  349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
             60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*
                v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
              (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*
                v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
            (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 75*
                tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*
                tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*
                (3 + 16*v^2 + 3*v^4))*Log[tc]) - 
           8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
              (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
              (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
             1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
             1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
             3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
              (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*
                v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 
             225*tc^9*v^4*(41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 
             400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*
              (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 
               9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 
             3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*
              (-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*
                v^4 - 61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*
                (1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
               15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 4*tc^4*
                (-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 2*Log[tc]*
            (tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 60*tc^7*
                v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 36360*
                tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
                 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 
                 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
             240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
               60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
               tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*
              Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*
                v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*
                (9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
           960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
             420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
             60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
             20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
             tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
            PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 45*
                v^3 + 240*v^4))*PolyLog[2, tc] + 120*(48*v^5 + 48*tc^10*v^5 + 
             120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
              (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
             40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
             840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
             150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*
                v^8 + 9*v^10))*PolyLog[2, v/tc] - 
           120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
             150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
             840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
             tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
            PolyLog[2, tc*v])/(900*tc^5)))/(3*Pi) + 
      (\[Alpha]s*((-16*aVR*c\[Delta]VR*v^4*
           (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 21*tc^9*
                (v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 20*tc^6*v*
                (3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*
                v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
                 5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 6*tc^5*
                (5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
            8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
           (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*
                (-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
                (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*
                (13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - tc^2*(13 + 
                 (193 + 24*Pi^2)*v^2 + 13*v^4))) - 6*(2*v^3 + 6*tc^2*v^3 + 
              6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
            4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
               Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
             (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + 
                v^4) - 36*tc^4*v*(-1 + v^4) + 9*tc^5*(v^2 + 5*v^4) + 
              tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[v]) - 
            (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 36*tc^2*v*(-1 + 
                v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
              tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
            Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
              150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
              6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 
                7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*
               Log[1 + tc] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - 
                 tc*(1 + v^2))^2*Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 
                6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*
                 (v^2 + v^4) - tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
              6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                2*Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
                3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*
                 (-1 + v^4) - 3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + tc^3*(-3 + 8*v - 
                3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*PolyLog[2, -tc] - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
              3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*PolyLog[2, tc] - 
            6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 
                15*v^4 + v^6))*PolyLog[2, v/tc] + 6*(4*v^3 + 12*tc^2*v^3 + 
              12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/
          (3*tc^3) - (8*aVR^2*c\[Delta]VR^2*v*
           ((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 
               45*tc^7*(v^2 + v^4) + 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 4*tc^6*
                v*(15 + 38*v^2 + 15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 
               15*tc^3*(2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 
                 9*v^4 + 2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*
             Log[tc])*(-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*
                (-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
                (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*
                (13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - tc^2*(13 + 
                 (193 + 24*Pi^2)*v^2 + 13*v^4))) - 6*(2*v^3 + 6*tc^2*v^3 + 
              6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
            4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
               Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
             (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + 
                v^4) - 36*tc^4*v*(-1 + v^4) + 9*tc^5*(v^2 + 5*v^4) + 
              tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[v]) - 
            (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 36*tc^2*v*(-1 + 
                v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
              tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
            Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
              150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
              6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 
                7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*
               Log[1 + tc] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - 
                 tc*(1 + v^2))^2*Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 
                6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*
                 (v^2 + v^4) - tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
              6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                2*Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
                3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*
                 (-1 + v^4) - 3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + tc^3*(-3 + 8*v - 
                3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*PolyLog[2, -tc] - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
              3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*PolyLog[2, tc] - 
            6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 
                15*v^4 + v^6))*PolyLog[2, v/tc] + 6*(4*v^3 + 12*tc^2*v^3 + 
              12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/
          (3*tc^3) + (((4*aT^2*v^3*(((-1 + tc^2)*(2*v^3 + 2*tc^10*v^3 - 
                  12*tc*(v^2 + v^4) - 12*tc^9*(v^2 + v^4) + tc^2*v*
                   (21 + 74*v^2 + 21*v^4) + tc^8*v*(21 + 74*v^2 + 21*v^4) + 
                  tc^4*v*(69 + 164*v^2 + 69*v^4) + tc^6*v*(69 + 164*v^2 + 
                    69*v^4) - 12*tc^3*(1 + 11*v^2 + 11*v^4 + v^6) - 
                  12*tc^7*(1 + 11*v^2 + 11*v^4 + v^6) + 24*tc^5*(1 + 12*v^2 + 
                    12*v^4 + v^6)))/tc^6 - 120*v*(3 + 8*v^2 + 3*v^4)*
                Log[tc]))/3 + 2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
                 21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*
                  (3 + 7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
                 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 
                   6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 
                 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 
                   54*v^4 + 5*v^6)))/(15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[
                tc]) + 2*aVR^2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
                 21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*
                  (3 + 7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
                 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 
                   6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 
                 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 
                   54*v^4 + 5*v^6)))/(15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[
                tc]) + (aS^2*v^3*(((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 
                  12*tc*v^2*(3 - 2*v + 3*v^2) - 12*tc^9*v^2*(3 - 2*v + 
                    3*v^2) + 5*tc^2*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) + 
                  5*tc^8*v*(9 - 18*v + 26*v^2 - 18*v^3 + 9*v^4) - 
                  4*tc^3*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 30*v^5 + 
                    5*v^6) - 4*tc^7*(5 - 30*v + 39*v^2 - 76*v^3 + 39*v^4 - 
                    30*v^5 + 5*v^6) + 8*tc^5*(5 - 30*v + 48*v^2 - 82*v^3 + 
                    48*v^4 - 30*v^5 + 5*v^6) - 5*tc^4*(12 - 9*v + 54*v^2 - 
                    20*v^3 + 54*v^4 - 9*v^5 + 12*v^6) - 5*tc^6*(12 - 9*v + 
                    54*v^2 - 20*v^3 + 54*v^4 - 9*v^5 + 12*v^6)))/tc^6 + 120*
                (2 - 3*v + 12*v^2 - 8*v^3 + 12*v^4 - 3*v^5 + 2*v^6)*Log[tc]))/
             10 + 6*aP^2*v^3*(((-1 + tc^2)*(10*v^3 + 10*tc^10*v^3 - 
                 12*tc*v^2*(3 + 2*v + 3*v^2) - 12*tc^9*v^2*(3 + 2*v + 
                   3*v^2) + 5*tc^2*v*(9 + 18*v + 26*v^2 + 18*v^3 + 9*v^4) + 
                 5*tc^8*v*(9 + 18*v + 26*v^2 + 18*v^3 + 9*v^4) - 
                 4*tc^3*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 30*v^5 + 
                   5*v^6) - 4*tc^7*(5 + 30*v + 39*v^2 + 76*v^3 + 39*v^4 + 
                   30*v^5 + 5*v^6) + 8*tc^5*(5 + 30*v + 48*v^2 + 82*v^3 + 
                   48*v^4 + 30*v^5 + 5*v^6) + 5*tc^4*(12 + 9*v + 54*v^2 + 
                   20*v^3 + 54*v^4 + 9*v^5 + 12*v^6) + 5*tc^6*(12 + 9*v + 
                   54*v^2 + 20*v^3 + 54*v^4 + 9*v^5 + 12*v^6)))/(60*tc^6) - 
              2*(2 + 3*v + 12*v^2 + 8*v^3 + 12*v^4 + 3*v^5 + 2*v^6)*Log[
                tc]) + aVR*c\[Delta]VR*((-2*(-1 + tc^2)*v^3*(12*v^3 + 
                 12*tc^8*v^3 - 45*tc*(v^2 + v^4) - 45*tc^7*(v^2 + v^4) + 
                 4*tc^2*v*(15 + 38*v^2 + 15*v^4) + 4*tc^6*v*(15 + 38*v^2 + 
                   15*v^4) - 8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 15*tc^3*
                  (2 + 9*v^2 + 9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 
                   2*v^6)))/(5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[
                tc]))*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
              2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*(
                1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
              2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
              2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
              tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + tc^6*(-89*v + 
                32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 24*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + 
                v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 
              96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 
              12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
            8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
              32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
            2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
              12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
                7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
              48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
                192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
                tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
                6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                  v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
              64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 
                8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
              48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
                192*v^6 - 13*v^8))*Log[1 - tc*v] + 2*Log[v]*
             (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
                 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                   33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
                tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
                6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                  v^8))*Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
              312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
              30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
              36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 
                19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
              12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
              12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
              12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[
                1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
              tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
            192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
              6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
              tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
            24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
              4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
              4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*
             PolyLog[2, v/tc] + 24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 
              2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 
              12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + 
                v^8))*PolyLog[2, tc*v]))/(6*tc^4) - 
         (4*aVR^2*c\[Delta]VR^2*v^4*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
            3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
           (v*(24*(153 - 40*Pi^2)*v^4 - 24*(153 + 40*Pi^2)*tc^10*v^4 + 
              18*(-769 + 200*Pi^2)*tc*v^3*(1 + v^2) + 18*(769 + 200*Pi^2)*tc^
                9*v^3*(1 + v^2) + 240*Pi^2*tc^5*v*(10 + 240*v + 15*v^2 + 
                672*v^3 + 15*v^4 + 240*v^5 + 10*v^6) + 6*tc^6*(223 - 
                25*(-959 + 96*Pi^2)*v^2 - 8*(-8427 + 800*Pi^2)*v^4 - 
                25*(-959 + 96*Pi^2)*v^6 + 223*v^8) - 6*tc^4*(223 + 
                25*(959 + 96*Pi^2)*v^2 + 8*(8427 + 800*Pi^2)*v^4 + 
                25*(959 + 96*Pi^2)*v^6 + 223*v^8) - 2*tc^2*v^2*(-9417 - 
                23014*v^2 - 9417*v^4 + 2400*Pi^2*(1 + 3*v^2 + v^4)) - 
              2*tc^8*v^2*(9417 + 23014*v^2 + 9417*v^4 + 2400*Pi^2*
                 (1 + 3*v^2 + v^4)) + 3*tc^3*v*(1 + v^2)*(-3193 - 6832*v^2 - 
                3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4)) + 3*tc^7*v*(1 + v^2)*(
                3193 + 6832*v^2 + 3193*v^4 + 800*Pi^2*(1 + 8*v^2 + v^4))) + 
            360*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 
              20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 15*tc*(v^4 + v^6) - 
              15*tc^9*(v^4 + v^6) + 20*tc^2*(v^3 + 3*v^5 + v^7) + 
              20*tc^8*(v^3 + 3*v^5 + v^7) - 10*tc^3*(v^2 + 9*v^4 + 9*v^6 + 
                v^8) - 10*tc^7*(v^2 + 9*v^4 + 9*v^6 + v^8) + 
              tc^5*(1 - 135*v^2 - 1040*v^4 - 1040*v^6 - 135*v^8 + v^10))*
             Log[tc]^2 - 24*v^2*Log[1 - tc]*(288*v^3 - 288*tc^10*v^3 - 
              1125*tc*(v^2 + v^4) + 1125*tc^9*(v^2 + v^4) + 800*tc^2*v*(2 + 
                5*v^2 + 2*v^4) - 800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 
              900*tc^3*(1 + 5*v^2 + 5*v^4 + v^6) + 900*tc^7*(1 + 5*v^2 + 
                5*v^4 + v^6) - 60*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
                15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
                20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
                20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + 
                  v^6) - 10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) + 2*tc^5*
                 (10 - 80*v + 105*v^2 - 224*v^3 + 105*v^4 - 80*v^5 + 10*v^6))*
               Log[tc]) - 24*v^2*(288*v^3 - 288*tc^10*v^3 - 1125*tc*(v^2 + 
                v^4) + 1125*tc^9*(v^2 + v^4) + 800*tc^2*v*(2 + 5*v^2 + 
                2*v^4) - 800*tc^8*v*(2 + 5*v^2 + 2*v^4) - 900*tc^3*(1 + 
                5*v^2 + 5*v^4 + v^6) + 900*tc^7*(1 + 5*v^2 + 5*v^4 + v^6))*
             Log[1 + tc] + 6*Log[tc - v]*(288*v^5 - 288*tc^10*v^5 - 
              75*tc*v^4*(19 + 11*v^2) + 75*tc^9*v^4*(11 + 19*v^2) + 
              400*tc^2*v^3*(7 + 10*v^2 + v^4) + 300*tc^3*v^2*(-9 - 25*v^2 - 
                5*v^4 + 3*v^6) + 300*tc^7*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) - 
              400*tc^8*(v^3 + 10*v^5 + 7*v^7) - 1200*tc^4*v*(-1 - 5*v^2 + 
                5*v^6 + v^8) - 1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 
              tc^5*(-163 - 2875*v^2 - 4000*v^4 + 4000*v^6 + 2875*v^8 + 
                163*v^10) + 60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - 
                 tc*(1 + v^2))^4*Log[v]) + 6*(288*v^5 - 288*tc^10*v^5 + 
              75*tc^9*v^4*(19 + 11*v^2) - 75*tc*v^4*(11 + 19*v^2) - 
              400*tc^8*v^3*(7 + 10*v^2 + v^4) - 300*tc^7*v^2*(-9 - 25*v^2 - 
                5*v^4 + 3*v^6) - 300*tc^3*v^2*(-3 + 5*v^2 + 25*v^4 + 9*v^6) + 
              400*tc^2*(v^3 + 10*v^5 + 7*v^7) + 1200*tc^4*v*(-1 - 5*v^2 + 
                5*v^6 + v^8) + 1200*tc^6*v*(-1 - 5*v^2 + 5*v^6 + v^8) + 
              tc^5*(163 + 2875*v^2 + 4000*v^4 - 4000*v^6 - 2875*v^8 - 
                163*v^10))*Log[1 - tc*v] + 6*Log[tc]*(360*v^5 - 
              1368*tc^10*v^5 + 20*tc^2*v^3*(39 + 68*v^2 + 39*v^4) - 
              20*tc^8*v^3*(441 + 1132*v^2 + 441*v^4) - 1140*tc*(v^4 + v^6) + 
              5610*tc^9*(v^4 + v^6) + 30*tc^3*v^2*(29 + 325*v^2 + 325*v^4 + 
                29*v^6) + 30*tc^7*v^2*(209 + 1225*v^2 + 1225*v^4 + 209*v^6) - 
              60*tc^4*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) - 
              60*tc^6*v*(21 + 545*v^2 + 1392*v^4 + 545*v^6 + 21*v^8) + 
              tc^5*(163 + 2875*v^2 + 8800*v^4 + 8800*v^6 + 2875*v^8 + 
                163*v^10) + 240*v^2*(4*v^3 + 4*tc^10*v^3 - 15*tc*
                 (v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 
                  3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*
                 (v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) - 
                10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 10*tc^7*(1 + 9*v^2 + 
                  9*v^4 + v^6) + 2*tc^5*(10 + 80*v + 105*v^2 + 224*v^3 + 
                  105*v^4 + 80*v^5 + 10*v^6))*Log[1 + tc] - 60*(tc + 4*v + 
                4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^4*Log[
                tc - v] - 60*(4*v^5 + 4*tc^10*v^5 + 20*tc^4*v^3*(3 + 8*v^2 + 
                  3*v^4) + 20*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
                15*tc*(v^4 + v^6) - 15*tc^9*(v^4 + v^6) + 20*tc^2*
                 (v^3 + 3*v^5 + v^7) + 20*tc^8*(v^3 + 3*v^5 + v^7) - 
                10*tc^3*(v^2 + 9*v^4 + 9*v^6 + v^8) - 10*tc^7*(v^2 + 9*v^4 + 
                  9*v^6 + v^8) - tc^5*(-1 + 75*v^2 + 320*v^4 + 160*v^6 + 
                  5*v^8 + v^10))*Log[v] - 60*(tc + 4*v + 4*tc^2*v + tc*v^2)*
               (v + tc^2*v - tc*(1 + v^2))^4*Log[1 - tc*v]) - 
            6*Log[v]*((1 - tc^2)*v*(288*v^4 + 288*tc^8*v^4 - 45*tc*v^3*
                 (27 + 23*v^2) - 45*tc^7*v^3*(27 + 23*v^2) + 4*tc^2*v^2*
                 (445 + 1072*v^2 + 355*v^4) + 4*tc^6*v^2*(445 + 1072*v^2 + 
                  355*v^4) - 15*tc^3*v*(62 + 351*v^2 + 399*v^4 + 58*v^6) - 
                15*tc^5*v*(62 + 351*v^2 + 399*v^4 + 58*v^6) + 4*tc^4*
                 (-15 - 380*v^2 + 1072*v^4 + 1180*v^6 + 15*v^8)) + 
              60*(tc + 4*v + 4*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                4*Log[1 - tc*v]) + 2880*v^2*(4*v^3 + 4*tc^10*v^3 - 
              15*tc*(v^2 + v^4) - 15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 
                8*v^2 + 3*v^4) + 20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 
              20*tc^2*(v + 3*v^3 + v^5) + 20*tc^8*(v + 3*v^3 + v^5) + 
              tc^5*(-10 + 80*v - 15*v^2 + 224*v^3 - 15*v^4 + 80*v^5 - 
                10*v^6) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
              10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6))*PolyLog[2, -tc] + 
            2880*v^2*(4*v^3 + 4*tc^10*v^3 - 15*tc*(v^2 + v^4) - 
              15*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 8*v^2 + 3*v^4) + 
              20*tc^6*v*(3 + 8*v^2 + 3*v^4) + 20*tc^2*(v + 3*v^3 + v^5) + 
              20*tc^8*(v + 3*v^3 + v^5) - 10*tc^3*(1 + 9*v^2 + 9*v^4 + v^6) - 
              10*tc^7*(1 + 9*v^2 + 9*v^4 + v^6) - tc^5*(10 + 80*v + 15*v^2 + 
                224*v^3 + 15*v^4 + 80*v^5 + 10*v^6))*PolyLog[2, tc] + 
            360*(8*v^5 + 8*tc^10*v^5 + 40*tc^4*v^3*(3 + 8*v^2 + 3*v^4) + 
              40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 30*tc*(v^4 + v^6) - 
              30*tc^9*(v^4 + v^6) + 40*tc^2*(v^3 + 3*v^5 + v^7) + 
              40*tc^8*(v^3 + 3*v^5 + v^7) - 20*tc^3*(v^2 + 9*v^4 + 9*v^6 + 
                v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + v^8) + 
              tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
             PolyLog[2, v/tc] - 360*(8*v^5 + 8*tc^10*v^5 + 40*tc^4*v^3*(3 + 
                8*v^2 + 3*v^4) + 40*tc^6*v^3*(3 + 8*v^2 + 3*v^4) - 
              30*tc*(v^4 + v^6) - 30*tc^9*(v^4 + v^6) + 40*tc^2*(v^3 + 
                3*v^5 + v^7) + 40*tc^8*(v^3 + 3*v^5 + v^7) - 20*tc^3*(v^2 + 
                9*v^4 + 9*v^6 + v^8) - 20*tc^7*(v^2 + 9*v^4 + 9*v^6 + v^8) + 
              tc^5*(1 - 55*v^2 - 380*v^4 - 380*v^6 - 55*v^8 + v^10))*
             PolyLog[2, tc*v]))/(75*tc^8) + 
         ((-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
                 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
                 4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
                 8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[
                tc]) - 16*aT^2*v^3*(((-1 + tc^2)*(v^2 + tc^8*v^2 - 
                 5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 25*tc^5*(v + v^3) - 
                 5*tc^7*(v + v^3) + tc^2*(5 + 26*v^2 + 5*v^4) + 
                 tc^6*(5 + 26*v^2 + 5*v^4) - 2*tc^4*(5 + 27*v^2 + 5*v^4)))/(5*
                tc^5) + 24*(v + v^3)*Log[tc]) + 
            aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                   (1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 15*tc^3*
                   (2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
                    v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 
                    5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
                  4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
              24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
            aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                   (1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 15*tc^3*
                   (2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
                    v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 
                    5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
                  4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
              24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc]))*
           (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 3*
                (-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
                tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                 1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                 8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
                (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 2*tc^6*
                (963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*v^4 + 
                 (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*
                (800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                   349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                 9*(349 - 942*v^2 + 349*v^4)))) + 
            120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + 
                v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
              75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 
                5*v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
             (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
              19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + 
                v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 
                13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                  480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                 (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
            8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
              19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + 
                v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 
                13*v^2 + 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*
             (1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
              225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 
                21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
              1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*(
                -9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
                19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 
              tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 
                1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 
                24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
                2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                  9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
            2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 
              225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 
                21*v^4) + 400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 
              1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(
                9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 
                19*v^6 + 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 
                2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 
                36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
            2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                 (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
                4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
                 (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 
                  1999*v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 
                  18*v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 
                  135*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 
                24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 
                2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 
                  9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[
                1 - tc*v]) - 2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*
                 (69 + 98*v^2 + 69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 
                  687*v^4) - 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 
                30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 
                30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
                60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
                60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
                tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
                  36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
                75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 2368*v^2 + 
                  990*v^3 + 480*v^4))*Log[1 + tc] + 60*(v + tc^2*v - 
                 tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 
                27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 
                2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 
                  9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
                60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                  3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                 (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                 (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
                tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[
                v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                 (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
            960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
              420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
              60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
              20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
              tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
             PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
              75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
              75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
              60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
              20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 
                45*v^3 + 240*v^4))*PolyLog[2, tc] + 
            120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + 
                v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
              150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
            120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
              120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + 
                v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
              150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                5*v^8 + 9*v^10))*PolyLog[2, tc*v]))/(450*tc^5) - 
         (4*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
            3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])*
           (v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
              6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^
                11*v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 
                65*v^3 + 2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*(247 - 
                5*(-3617 + 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 
                5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*(247 + 
                5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 
                5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*(3323 + 
                (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
                (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^4*v*(3323 + 
                (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*v^4 + 
                (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^10*v^3*(-79 + 
                5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 
              3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 
                  2*v^4)) - 4*tc^9*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                  3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 4*tc^3*v^2*(1 + 
                v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 7*(358 - 709*v^2 + 
                  358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 1675*v^8 + v^10 + v^12))*
             Log[tc]^2 + 24*v^3*Log[1 - tc]*(350*v^3 - 350*tc^12*v^3 - 
              1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 
                5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
              225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 
                10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
              200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 60*(5*v^3 + 
                5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
                15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 
                  2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*
                 (10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
                  3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 
                  676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
            24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
              1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
              3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
                10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
              200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 
                55*v^4 + 6*v^6))*Log[1 + tc] - 6*Log[tc - v]*
             (350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
              72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 
                5*v^4) - 225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 
              200*tc^3*v^3*(36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(
                -24 + v^2 + 109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 
                35*v^4 - 46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 
                35*v^4 + 74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 
                43625*v^4 - 43625*v^8 - 11117*v^10 - 307*v^12) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
                6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                  v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 
                  10*v^4 + v^6))*Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 
              72*tc^11*v^5*(31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 
              225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*(-5 + 
                31*v^2 + 25*v^4) + 200*tc^9*v^3*(36 + 109*v^2 + v^4 - 
                24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 36*v^6) + 
              450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
              450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
              1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
              1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
              tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
                307*v^12))*Log[1 - tc*v] + 6*Log[v]*((1 - tc^2)*v*(350*v^5 + 
                350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 42*tc^9*v^4*
                 (41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 363*v^4) + 
                5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 2*tc^3*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 2*tc^7*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 5*tc^4*v*
                 (-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
                  15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
            6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 
                  49*v^4) + 30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 
                10*tc^2*v^3*(583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 
                10*tc^8*v^3*(1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 
                510*(v^5 + v^7) - 9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*
                 (166 + 1501*v^2 + 3390*v^4 + 1501*v^6 + 166*v^8) + 
                30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 2761*v^6 + 
                  166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 
                  1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 
                  9791*v^6 + 1453*v^8 + 58*v^10) + tc^5*(307 + 11117*v^2 + 
                  66125*v^4 + 113800*v^6 + 66125*v^8 + 11117*v^10 + 
                  307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
                21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
                 (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
                15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
                  10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
                2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
                  60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(
                5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
              60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
                15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                  10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
                15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
                 (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                  3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
                tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
               Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - tc^6*(60 + 676*v^2 + 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, -tc] - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + tc^6*(60 + 676*v^2 - 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, tc] - 
            360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, tc*v]))/(675*tc^9) + 
         ((4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
                 4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^
                4 - 72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 
                 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 
                 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc]) + 
            6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - (-1 + v)^2/tc + tc*(-1 + v)^2 - 
              (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + (tc^4*v)/4 + 
              (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*Log[tc]) + 
            6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 4*tc*(1 + v)^2 + 
                 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 3*tc^2*(4 + v + 
                   4*v^2) + 3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 
              2*(2 + v + 2*v^2)*Log[tc]))*(v*(150*(-9 + 8*Pi^2)*v^5 + 
              150*(9 + 8*Pi^2)*tc^12*v^5 - 6*(-643 + 840*Pi^2)*tc*v^4*(1 + 
                v^2) - 6*(643 + 840*Pi^2)*tc^11*v^4*(1 + v^2) + 
              240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 65*v^3 + 2028*v^4 + 
                180*v^6) + 6*tc^7*(1 + v^2)*(247 - 5*(-3617 + 360*Pi^2)*v^2 - 
                21*(-9019 + 800*Pi^2)*v^4 - 5*(-3617 + 360*Pi^2)*v^6 + 
                247*v^8) - 6*tc^5*(1 + v^2)*(247 + 5*(3617 + 360*Pi^2)*v^2 + 
                21*(9019 + 800*Pi^2)*v^4 + 5*(3617 + 360*Pi^2)*v^6 + 
                247*v^8) - 3*tc^8*v*(3323 + (16213 - 12000*Pi^2)*v^2 - 
                200*(-191 + 174*Pi^2)*v^4 + (16213 - 12000*Pi^2)*v^6 + 
                3323*v^8) + 3*tc^4*v*(3323 + (16213 + 12000*Pi^2)*v^2 + 
                200*(191 + 174*Pi^2)*v^4 + (16213 + 12000*Pi^2)*v^6 + 
                3323*v^8) + 3*tc^10*v^3*(-79 + 5852*v^2 - 79*v^4 + 
                1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 3*tc^2*v^3*(79 - 5852*v^2 + 
                79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) - 4*tc^9*v^2*(1 + 
                v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) - 7*(358 - 709*v^2 + 
                  358*v^4)) - 4*tc^3*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                  3*v^4) + 7*(358 - 709*v^2 + 358*v^4))) - 
            360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                1675*v^4 + 4760*v^6 + 1675*v^8 + v^10 + v^12))*Log[tc]^2 + 
            24*v^3*Log[1 - tc]*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + 
                v^4) + 1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 
                2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 
                31*v^2 + 10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
              200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 
                55*v^4 + 6*v^6) - 60*(5*v^3 + 5*tc^12*v^3 - 21*tc*
                 (v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 
                  2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*
                 (10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 
                15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 
                  31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
                5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 
                  676*v^2 - 545*v^3 + 676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
            24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
              1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
              3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
                10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
              200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 
                55*v^4 + 6*v^6))*Log[1 + tc] - 6*Log[tc - v]*
             (350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
              72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 
                5*v^4) - 225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 
              200*tc^3*v^3*(36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(
                -24 + v^2 + 109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 
                35*v^4 - 46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 
                35*v^4 + 74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 
                43625*v^4 - 43625*v^8 - 11117*v^10 - 307*v^12) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
                6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                  v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 
                  10*v^4 + v^6))*Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 
              72*tc^11*v^5*(31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 
              225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*(-5 + 
                31*v^2 + 25*v^4) + 200*tc^9*v^3*(36 + 109*v^2 + v^4 - 
                24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 36*v^6) + 
              450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
              450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
              1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
              1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
              tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
                307*v^12))*Log[1 - tc*v] + 6*Log[v]*((1 - tc^2)*v*(350*v^5 + 
                350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 42*tc^9*v^4*
                 (41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 363*v^4) + 
                5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 2*tc^3*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 2*tc^7*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 5*tc^4*v*
                 (-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
                  15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
            6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 
                  49*v^4) + 30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 
                10*tc^2*v^3*(583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 
                10*tc^8*v^3*(1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 
                510*(v^5 + v^7) - 9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*
                 (166 + 1501*v^2 + 3390*v^4 + 1501*v^6 + 166*v^8) + 
                30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 2761*v^6 + 
                  166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 
                  1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 
                  9791*v^6 + 1453*v^8 + 58*v^10) + tc^5*(307 + 11117*v^2 + 
                  66125*v^4 + 113800*v^6 + 66125*v^8 + 11117*v^10 + 
                  307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
                21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
                 (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
                15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
                  10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
                2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
                  60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(
                5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
              60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
                15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                  10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
                15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
                 (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                  3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
                tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
               Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - tc^6*(60 + 676*v^2 + 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, -tc] - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + tc^6*(60 + 676*v^2 - 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, tc] - 
            360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, tc*v]))/(675*tc^6) + 
         2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
              20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
              5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
                5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
              6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
           8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
          ((aVR^2*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
                2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
                 (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
                2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
                2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
                tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
                tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
              24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 
              8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
                32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 
                  8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                  6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 
                    8*v^2))*Log[tc]) + 8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 
                15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[
                1 + tc] - 2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 
                64*tc^7*v^5 + 12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
                64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
              2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                    (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                    (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 
                   4*tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
                312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
                30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                  15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
                36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 
                  19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                  2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                  2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[tc - v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*
                 Log[v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
                tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
              192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 
                16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
                12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*
                 (v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
              24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
                4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                 (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*
               PolyLog[2, tc*v]))/(6*tc^4) - 
           (aP^2*(-(v*(3*(-111 + 16*Pi^2)*v^3 + 3*(111 + 16*Pi^2)*tc^8*v^3 + 
                 48*Pi^2*tc^4*v^2*(20 + 31*v + 20*v^2) + tc^6*v*(-11 + 
                   64*(26 + 3*Pi^2)*v + 8*(-29 + 24*Pi^2)*v^2 + 
                   64*(26 + 3*Pi^2)*v^3 - 11*v^4) + tc^2*v*(11 + 
                   64*(-26 + 3*Pi^2)*v + 8*(29 + 24*Pi^2)*v^2 + 
                   64*(-26 + 3*Pi^2)*v^3 + 11*v^4) - 2*tc^5*(17 - 104*v + 
                   4*(-275 + 24*Pi^2)*v^2 + 16*(-245 + 12*Pi^2)*v^3 + 
                   4*(-275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) + 
                 2*tc^3*(17 - 104*v - 4*(275 + 24*Pi^2)*v^2 - 
                   16*(245 + 12*Pi^2)*v^3 - 4*(275 + 24*Pi^2)*v^4 - 104*v^5 + 
                   17*v^6) - 2*tc*v^2*(32*Pi^2*(1 + v)^2 - 9*(23 + 64*v + 
                     23*v^2)) - 2*tc^7*v^2*(32*Pi^2*(1 + v)^2 + 
                   9*(23 + 64*v + 23*v^2)))) + 24*(3*v^4 + 3*tc^8*v^4 - 
                4*tc*v^3*(1 + v)^2 - 12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*
                 (1 + v)^2 - 4*tc^7*v^3*(1 + v)^2 + 12*tc^2*v^3*(1 + v + 
                  v^2) + 12*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 
                  156*v^3 + 132*v^4 + 156*v^5 + 4*v^6 - 4*v^7 + v^8))*Log[tc]^
                2 - 8*v^3*Log[1 - tc]*(45*v - 45*tc^8*v - 64*tc*(1 + v)^2 + 
                64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 72*tc^6*
                 (3 + v + 3*v^2) - 12*(-1 + tc)^4*(3*v + 3*tc^4*v - 
                  4*tc*(1 - v + v^2) - 4*tc^3*(1 - v + v^2) - 2*tc^2*
                   (2 - 5*v + 2*v^2))*Log[tc]) - 8*v^3*(45*v - 45*tc^8*v - 
                64*tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 
                  3*v^2) - 72*tc^6*(3 + v + 3*v^2))*Log[1 + tc] + 
              2*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(7 + 8*v + 
                  v^2) + 16*tc^7*v^3*(1 + 8*v + 7*v^2) - 72*tc^2*v^2*
                 (-1 - 5*v - v^2 - v^3 + v^4) - 72*tc^6*v^2*(-1 + v + v^2 + 
                  5*v^3 + v^4) + 144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) + 
                144*tc^5*v^2*(-2 - v + v^3 + 2*v^4) + tc^4*(-5 + 56*v + 
                  88*v^2 + 216*v^3 - 216*v^5 - 88*v^6 - 56*v^7 + 5*v^8) + 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
                  tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[v]) + 
              2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 + 8*v + v^2) - 
                16*tc*v^3*(1 + 8*v + 7*v^2) + 72*tc^6*v^2*(-1 - 5*v - v^2 - 
                  v^3 + v^4) + 72*tc^2*v^2*(-1 + v + v^2 + 5*v^3 + v^4) - 
                144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) - 144*tc^5*v^2*
                 (-2 - v + v^3 + 2*v^4) + tc^4*(5 - 56*v - 88*v^2 - 216*v^3 + 
                  216*v^5 + 88*v^6 + 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*
                   (19 + 68*v + 49*v^2) - 4*tc^5*v^2*(19 + 68*v + 49*v^2) + 
                  3*tc^2*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
                  3*tc^4*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
                  4*tc^3*(-3 + 12*v + 23*v^2 + 40*v^3 + 17*v^4 - 12*v^5 + 
                    3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + 
                    v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                 Log[1 - tc*v]) + 36*(1 - tc^2)*v^3*(3*v + 3*tc^6*v - 
                4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
                3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(5*tc^4 - 4*tc^3*(3 + 14*tc + 
                  3*tc^2)*v - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 
                  39*tc^4)*v^2 + 12*tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 
                  82*tc^4 - 100*tc^5 + 35*tc^6)*v^3 + 6*(9 - 48*tc - 
                  104*tc^2 + 608*tc^3 + 72*tc^4 + 608*tc^5 - 176*tc^6 + 
                  80*tc^7 - 36*tc^8)*v^4 + 12*tc*(3 + 8*tc + 82*tc^2 + 
                  126*tc^3 + 82*tc^4 - 100*tc^5 + 35*tc^6)*v^5 - 
                2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 39*tc^4)*v^6 - 
                4*tc^3*(3 + 14*tc + 3*tc^2)*v^7 + 5*tc^4*v^8 + 48*(1 + tc)^2*
                 v^3*(3*v + 3*tc^6*v - 2*tc*(2 + 7*v + 2*v^2) - 2*tc^5*
                   (2 + 7*v + 2*v^2) - 12*tc^3*(4 + 7*v + 4*v^2) + 
                  tc^2*(20 + 37*v + 20*v^2) + tc^4*(20 + 37*v + 20*v^2))*
                 Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + 
                    v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                 Log[tc - v] - 12*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 
                  12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 4*tc^7*v^3*
                   (1 + v)^2 + 12*tc^2*v^3*(1 + v + v^2) + 12*tc^6*v^3*
                   (1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 84*v^3 + 60*v^4 + 
                    156*v^5 - 4*v^6 + 4*v^7 - v^8))*Log[v] - 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
                  tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[1 - tc*v] + 
                432*tc^4*v^3*(2 + v + 2*v^2)*Log[\[Mu]^2/mb^2]) + 
              192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 12*tc^3*(1 + v)^2 - 
                12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 12*tc^2*(1 + v + 
                  v^2) + 12*tc^6*(1 + v + v^2) - tc^4*(4 + 35*v + 4*v^2))*
               PolyLog[2, -tc] + 192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 
                12*tc^3*(1 + v)^2 - 12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 
                12*tc^2*(1 + v + v^2) + 12*tc^6*(1 + v + v^2) + 
                tc^4*(28 + 29*v + 28*v^2))*PolyLog[2, tc] + 24*(6*v^4 + 
                6*tc^8*v^4 - 8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 
                24*tc^5*v^3*(1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*
                 (1 + v + v^2) + 24*tc^6*v^3*(1 + v + v^2) + 
                tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 
                  4*v^7 + v^8))*PolyLog[2, v/tc] - 24*(6*v^4 + 6*tc^8*v^4 - 
                8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 24*tc^5*v^3*
                 (1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*(1 + v + 
                  v^2) + 24*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 
                  60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 4*v^7 + v^8))*PolyLog[2, 
                tc*v]))/(12*tc^4) - (aS^2*(v*(3*(111 - 16*Pi^2)*v^3 - 
                3*(111 + 16*Pi^2)*tc^8*v^3 - 144*Pi^2*tc^4*v^2*(4 - 11*v + 
                  4*v^2) - tc^2*v*(11 - 64*(-26 + 3*Pi^2)*v + 
                  8*(29 + 24*Pi^2)*v^2 - 64*(-26 + 3*Pi^2)*v^3 + 11*v^4) + 
                tc^6*v*(11 + 64*(26 + 3*Pi^2)*v - 8*(-29 + 24*Pi^2)*v^2 + 
                  64*(26 + 3*Pi^2)*v^3 + 11*v^4) + 2*tc^5*(17 + 104*v + 
                  4*(-275 + 24*Pi^2)*v^2 + (3920 - 192*Pi^2)*v^3 + 
                  4*(-275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) - 
                2*tc^3*(17 + 104*v - 4*(275 + 24*Pi^2)*v^2 + 
                  16*(245 + 12*Pi^2)*v^3 - 4*(275 + 24*Pi^2)*v^4 + 104*v^5 + 
                  17*v^6) + 2*tc*v^2*(32*Pi^2*(-1 + v)^2 - 9*(23 - 64*v + 
                    23*v^2)) + 2*tc^7*v^2*(32*Pi^2*(-1 + v)^2 + 
                  9*(23 - 64*v + 23*v^2))) + 24*(-4*tc*(-1 + v)^2*v^3 - 
                12*tc^3*(-1 + v)^2*v^3 - 12*tc^5*(-1 + v)^2*v^3 - 
                4*tc^7*(-1 + v)^2*v^3 + 3*v^4 + 3*tc^8*v^4 - 12*tc^2*v^3*
                 (1 - v + v^2) - 12*tc^6*v^3*(1 - v + v^2) + 
                tc^4*(1 + 4*v + 4*v^2 - 156*v^3 + 132*v^4 - 156*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(
                64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 45*tc^8*v + 
                72*tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2) + 
                12*(-1 + tc)^2*(3*v + 3*tc^6*v + tc^2*(-20 + 37*v - 20*v^2) + 
                  tc^4*(-20 + 37*v - 20*v^2) - 2*tc*(2 - 7*v + 2*v^2) - 
                  2*tc^5*(2 - 7*v + 2*v^2) - 12*tc^3*(4 - 7*v + 4*v^2))*
                 Log[tc]) + 8*v^3*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 
                45*v + 45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*
                 (3 - v + 3*v^2))*Log[1 + tc] + 2*Log[tc - v]*(45*v^4 - 
                45*tc^8*v^4 - 16*tc*v^3*(7 - 8*v + v^2) + 16*tc^7*v^3*
                 (1 - 8*v + 7*v^2) - 72*tc^6*v^2*(-1 - v + v^2 - 5*v^3 + 
                  v^4) - 72*tc^2*v^2*(-1 + 5*v - v^2 + v^3 + v^4) - 
                144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) - 144*tc^5*v^2*
                 (-2 + v - v^3 + 2*v^4) + tc^4*(-5 - 56*v + 88*v^2 - 
                  216*v^3 + 216*v^5 - 88*v^6 + 56*v^7 + 5*v^8) + 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + v^2) + 
                  tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*Log[v]) + 
              2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 - 8*v + v^2) - 
                16*tc*v^3*(1 - 8*v + 7*v^2) + 72*tc^2*v^2*(-1 - v + v^2 - 
                  5*v^3 + v^4) + 72*tc^6*v^2*(-1 + 5*v - v^2 + v^3 + v^4) + 
                144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) + 144*tc^5*v^2*
                 (-2 + v - v^3 + 2*v^4) + tc^4*(5 + 56*v - 88*v^2 + 216*v^3 - 
                  216*v^5 + 88*v^6 - 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*
                   (19 - 68*v + 49*v^2) - 4*tc^5*v^2*(19 - 68*v + 49*v^2) + 
                  3*tc^2*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
                  3*tc^4*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
                  4*tc^3*(-3 - 12*v + 23*v^2 - 40*v^3 + 17*v^4 + 12*v^5 + 
                    3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[1 - tc*v]) - 36*(1 - tc^2)*v^3*(4*tc*(-1 + v)^2 - 
                8*tc^3*(-1 + v)^2 + 4*tc^5*(-1 + v)^2 - 3*v - 3*tc^6*v + 
                3*tc^2*(4 - v + 4*v^2) + 3*tc^4*(4 - v + 4*v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(54*v^4 - 216*tc^8*v^4 + 
                36*tc*v^3*(1 + 8*v + v^2) + 60*tc^7*v^3*(7 - 8*v + 7*v^2) - 
                6*tc^6*v^2*(13 - 200*v + 176*v^2 - 200*v^3 + 13*v^4) - 
                6*tc^2*v^2*(13 + 16*v + 104*v^2 + 16*v^3 + 13*v^4) - 
                12*tc^3*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + 
                  v^6) - 12*tc^5*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 
                  28*v^5 + v^6) + tc^4*(5 + 56*v - 88*v^2 - 1512*v^3 + 
                  432*v^4 - 1512*v^5 - 88*v^6 + 56*v^7 + 5*v^8) + 
                48*(1 + tc)^4*v^3*(3*v + 3*tc^4*v - 4*tc*(1 + v + v^2) - 
                  4*tc^3*(1 + v + v^2) + 2*tc^2*(2 + 5*v + 2*v^2))*
                 Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[tc - v] + 12*(4*tc*(-1 + v)^2*v^3 + 12*tc^3*(-1 + v)^2*
                   v^3 + 12*tc^5*(-1 + v)^2*v^3 + 4*tc^7*(-1 + v)^2*v^3 - 
                  3*v^4 - 3*tc^8*v^4 + 12*tc^2*v^3*(1 - v + v^2) + 
                  12*tc^6*v^3*(1 - v + v^2) + tc^4*(-1 - 4*v - 4*v^2 + 
                    84*v^3 - 60*v^4 + 156*v^5 + 4*v^6 + 4*v^7 + v^8))*
                 Log[v] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[1 - tc*v] - 432*tc^4*v^3*(2 - v + 2*v^2)*
                 Log[\[Mu]^2/mb^2]) - 192*v^3*(4*tc*(-1 + v)^2 + 
                12*tc^3*(-1 + v)^2 + 12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 
                3*v - 3*tc^8*v + 12*tc^2*(1 - v + v^2) + 12*tc^6*
                 (1 - v + v^2) + tc^4*(28 - 29*v + 28*v^2))*PolyLog[2, -tc] - 
              192*v^3*(4*tc*(-1 + v)^2 + 12*tc^3*(-1 + v)^2 + 12*tc^5*
                 (-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 3*v - 3*tc^8*v + 
                tc^4*(-4 + 35*v - 4*v^2) + 12*tc^2*(1 - v + v^2) + 
                12*tc^6*(1 - v + v^2))*PolyLog[2, tc] - 24*(8*tc*(-1 + v)^2*
                 v^3 + 24*tc^3*(-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 
                8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*
                 (1 - v + v^2) + 24*tc^6*v^3*(1 - v + v^2) - 
                tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 60*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*PolyLog[2, v/tc] + 24*(8*tc*(-1 + v)^2*v^3 + 
                24*tc^3*(-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 
                8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*
                 (1 - v + v^2) + 24*tc^6*v^3*(1 - v + v^2) - 
                tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 60*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*PolyLog[2, tc*v]))/(12*tc^4) + 
           (2*aT^2*(v*((-11 + 16*Pi^2)*v^3 + (11 + 16*Pi^2)*tc^8*v^3 - 
                2*(-37 + 32*Pi^2)*tc*v^2*(1 + v^2) - 2*(37 + 32*Pi^2)*tc^7*
                 v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*(16 + 5*v + 16*v^2) - 
                6*tc^5*(1 + v^2)*(9 + (-309 + 32*Pi^2)*v^2 + 9*v^4) + 
                6*tc^3*(1 + v^2)*(9 - (309 + 32*Pi^2)*v^2 + 9*v^4) + 
                5*tc^2*v*(21 + 8*(-21 + 8*Pi^2)*v^2 + 21*v^4) - 
                5*tc^6*v*(21 - 8*(21 + 8*Pi^2)*v^2 + 21*v^4)) - 
              24*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                 (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                  252*v^4 - 4*v^6 + 3*v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(
                15*v + 312*tc^2*v - 312*tc^6*v - 15*tc^8*v - 
                64*tc*(1 + v^2) + 64*tc^7*(1 + v^2) - 12*(v + 20*tc^2*v + 
                  20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                  12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(32 - 42*v + 
                    32*v^2))*Log[tc]) + 8*v^3*(15*v + 312*tc^2*v - 
                312*tc^6*v - 15*tc^8*v - 64*tc*(1 + v^2) + 64*tc^7*(1 + v^2))*
               Log[1 + tc] - 2*Log[tc - v]*(15*v^4 - 15*tc^8*v^4 - 
                32*tc*v^3*(3 + v^2) - 24*tc^2*v^2*(-5 - 13*v^2 + 5*v^4) - 
                24*tc^6*v^2*(-5 + 13*v^2 + 5*v^4) + 32*tc^7*(v^3 + 3*v^5) + 
                48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 48*tc^5*v*
                 (-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(9 + 296*v^2 - 296*v^6 - 
                  9*v^8) + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    24*v^4 - 4*v^6 + 3*v^8))*Log[v]) - 2*(15*v^4 - 
                15*tc^8*v^4 + 32*tc^7*v^3*(3 + v^2) + 24*tc^6*v^2*
                 (-5 - 13*v^2 + 5*v^4) + 24*tc^2*v^2*(-5 + 13*v^2 + 5*v^4) - 
                32*tc*(v^3 + 3*v^5) - 48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + 
                  v^6) - 48*tc^5*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 
                tc^4*(-9 - 296*v^2 + 296*v^6 + 9*v^8))*Log[1 - tc*v] + 
              2*Log[v]*(-((-1 + tc^2)*v*(9*v^3 + 9*tc^6*v^3 + 4*tc*v^2*
                    (-21 + v^2) + 4*tc^5*v^2*(-21 + v^2) + 9*tc^2*v*
                    (-2 + 25*v^2 + 2*v^4) + 9*tc^4*v*(-2 + 25*v^2 + 2*v^4) + 
                   4*tc^3*(-9 + 45*v^2 - 101*v^4 + 9*v^6))) + 
                12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v]) + 
              12*(1 - tc^2)*v^3*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
                4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(6*v^4 + 96*tc^8*v^4 + 
                6*tc^2*v^2*(23 - 8*v^2 + 23*v^4) + 6*tc^6*v^2*(23 + 304*v^2 + 
                  23*v^4) - 12*tc*(v^3 + v^5) - 396*tc^7*(v^3 + v^5) - 
                12*tc^3*(v + 122*v^3 + 122*v^5 + v^7) - 12*tc^5*
                 (v + 122*v^3 + 122*v^5 + v^7) + tc^4*(9 + 296*v^2 + 
                  528*v^4 + 296*v^6 + 9*v^8) - 48*v^3*(v + 20*tc^2*v + 
                  20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                  12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) - 2*tc^4*(16 + 21*v + 
                    16*v^2))*Log[1 + tc] + 12*(v^4 + 20*tc^2*v^4 + 
                  20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                   (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                  tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[tc - v] + 
                12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    36*v^4 + 4*v^6 - 3*v^8))*Log[v] + 12*(v^4 + 20*tc^2*v^4 + 
                  20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                   (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                  tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v] + 
                432*tc^4*v^4*Log[\[Mu]^2/mb^2]) - 192*v^3*(v + 20*tc^2*v + 
                20*tc^6*v + tc^8*v + tc^4*(-16 + 15*v - 16*v^2) - 
                4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 
                4*tc^7*(1 + v^2))*PolyLog[2, -tc] - 192*v^3*(v + 20*tc^2*v + 
                20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(16 + 15*v + 
                  16*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 40*tc^2*v^4 + 
                40*tc^6*v^4 + 2*tc^8*v^4 - 8*tc*(v^3 + v^5) - 24*tc^3*
                 (v^3 + v^5) - 24*tc^5*(v^3 + v^5) - 8*tc^7*(v^3 + v^5) + 
                tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, v/tc] + 
              24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 2*tc^8*v^4 - 
                8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 24*tc^5*
                 (v^3 + v^5) - 8*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                  96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, tc*v]))/(3*tc^4))))/
       (3*Pi))) - 
  3*v^6*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
        4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^2*
   ((16*aVR^2*c\[Delta]VR^2*v^6*(-2*v + 6*tc^2*v - 6*tc^4*v + 2*tc^6*v + 
        3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 12*tc^3*(1 + v^2)*Log[tc])^2*
      ((\[Alpha]s*(-1/3*(v^3*(((-1 + tc^2)*(8*v^4 + 8*tc^12*v^4 + 
                 4*tc^2*v^2*(21 + 58*v^2 + 21*v^4) + 4*tc^10*v^2*
                  (21 + 58*v^2 + 21*v^4) - 42*tc*(v^3 + v^5) - 42*tc^11*
                  (v^3 + v^5) - 7*tc^3*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 
                 7*tc^9*v*(11 + 69*v^2 + 69*v^4 + 11*v^6) - 7*tc^5*v*
                  (19 + 75*v^2 + 75*v^4 + 19*v^6) - 7*tc^7*v*(19 + 75*v^2 + 
                   75*v^4 + 19*v^6) + 4*tc^4*(7 + 112*v^2 + 240*v^4 + 
                   112*v^6 + 7*v^8) + 4*tc^8*(7 + 112*v^2 + 240*v^4 + 
                   112*v^6 + 7*v^8) - 8*tc^6*(7 + 133*v^2 + 300*v^4 + 
                   133*v^6 + 7*v^8)))/(28*tc^7) + 30*(v + 5*v^3 + 5*v^5 + 
                v^7)*Log[tc])*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*
                 v^3 - 2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*
                 tc^7*v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
                2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
                2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
                tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
                tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
              24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 
              8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
                32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 
                  8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                  6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 
                    8*v^2))*Log[tc]) + 8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 
                15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[
                1 + tc] - 2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 
                64*tc^7*v^5 + 12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
                64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
              2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                    (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                    (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 
                   4*tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
                312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
                30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                  15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
                36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 
                  19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                  2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                  2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[tc - v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*
                 Log[v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
                tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
              192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 
                16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
                12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*
                 (v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
              24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
                4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                 (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*
               PolyLog[2, tc*v]))/tc^4 + 
          (v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
                21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
                20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 
                  6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*
                 (5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 
                  47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
              (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
            (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
                3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
                 tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                  1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                  8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*
                 (13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
                2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 
                    4200*Pi^2)*v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 
                2*tc^4*(963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 
                    4200*Pi^2)*v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 
                2*tc^8*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) - 
                  9*(349 - 942*v^2 + 349*v^4)) + 2*tc^2*v^2*
                 (800*Pi^2*(3 + 16*v^2 + 3*v^4) + 9*(349 - 942*v^2 + 
                    349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*
                tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 
                 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                (v^4 + v^6) - 75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 
                 4800*v^4 + 4800*v^6 + 5*v^8 + 9*v^10))*Log[tc]^2 - 
             8*v^3*Log[1 - tc]*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*
                (v + v^3) - 19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
               5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*
                tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                 75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 
                   990*v^3 - 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
             8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 19800*
                tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
               1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 
                 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*
                v^5 - 225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
               400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
                (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 
                 10*v^4 + 9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 
                 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*
                tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 
                 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
               60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
             2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 225*
                tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
               400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
                (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
                 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
                 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*
                (1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
                 1503*v^10))*Log[1 - tc*v] - 2*Log[v]*((1 - tc^2)*v*
                (1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
                 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
                   1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
                 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
                 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
                 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
               60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
             2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 
                   69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 
                 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*
                  (549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 30*tc^6*v^2*
                  (549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 60*tc^3*v*
                  (111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
                 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
                 tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
                   36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
                 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                 75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 
                   990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 60*
                (v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 60*
                (24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                 75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                  (v^4 + v^6) - 75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 
                   1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[v] + 60*
                (v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
             960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
             960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*
                (240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
             120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
               120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*
                (v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
               150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                 5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*
                v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
                (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 40*
                tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 840*tc^3*
                (v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
               tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
              PolyLog[2, tc*v]))/(150*tc^5)))/(3*Pi) - 
       6*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
            65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
            4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
            8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
        (2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
              20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
              5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 
                5*v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
              6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
           8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
         (\[Alpha]s*(v*(150*(-9 + 8*Pi^2)*v^5 + 150*(9 + 8*Pi^2)*tc^12*v^5 - 
              6*(-643 + 840*Pi^2)*tc*v^4*(1 + v^2) - 6*(643 + 840*Pi^2)*tc^
                11*v^4*(1 + v^2) + 240*Pi^2*tc^6*v^2*(180 + 2028*v^2 - 
                65*v^3 + 2028*v^4 + 180*v^6) + 6*tc^7*(1 + v^2)*(247 - 
                5*(-3617 + 360*Pi^2)*v^2 - 21*(-9019 + 800*Pi^2)*v^4 - 
                5*(-3617 + 360*Pi^2)*v^6 + 247*v^8) - 6*tc^5*(1 + v^2)*(247 + 
                5*(3617 + 360*Pi^2)*v^2 + 21*(9019 + 800*Pi^2)*v^4 + 
                5*(3617 + 360*Pi^2)*v^6 + 247*v^8) - 3*tc^8*v*(3323 + 
                (16213 - 12000*Pi^2)*v^2 - 200*(-191 + 174*Pi^2)*v^4 + 
                (16213 - 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^4*v*(3323 + 
                (16213 + 12000*Pi^2)*v^2 + 200*(191 + 174*Pi^2)*v^4 + 
                (16213 + 12000*Pi^2)*v^6 + 3323*v^8) + 3*tc^10*v^3*(-79 + 
                5852*v^2 - 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 2*v^4)) + 
              3*tc^2*v^3*(79 - 5852*v^2 + 79*v^4 + 1200*Pi^2*(2 + 7*v^2 + 
                  2*v^4)) - 4*tc^9*v^2*(1 + v^2)*(300*Pi^2*(3 + 35*v^2 + 
                  3*v^4) - 7*(358 - 709*v^2 + 358*v^4)) - 4*tc^3*v^2*(1 + 
                v^2)*(300*Pi^2*(3 + 35*v^2 + 3*v^4) + 7*(358 - 709*v^2 + 
                  358*v^4))) - 360*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              15*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              15*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 1675*v^4 + 4760*v^6 + 1675*v^8 + v^10 + v^12))*
             Log[tc]^2 + 24*v^3*Log[1 - tc]*(350*v^3 - 350*tc^12*v^3 - 
              1512*tc*(v^2 + v^4) + 1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 
                5*v^2 + 2*v^4) - 3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 
              225*tc^2*v*(10 + 31*v^2 + 10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 
                10*v^4) - 200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 
              200*tc^9*(6 + 55*v^2 + 55*v^4 + 6*v^6) - 60*(5*v^3 + 
                5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 
                15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 
                  2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*
                 (10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 
                  3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) + 2*tc^6*(60 - 180*v + 676*v^2 - 545*v^3 + 
                  676*v^4 - 180*v^5 + 60*v^6))*Log[tc]) + 
            24*v^3*(350*v^3 - 350*tc^12*v^3 - 1512*tc*(v^2 + v^4) + 
              1512*tc^11*(v^2 + v^4) + 3150*tc^4*v*(2 + 5*v^2 + 2*v^4) - 
              3150*tc^8*v*(2 + 5*v^2 + 2*v^4) + 225*tc^2*v*(10 + 31*v^2 + 
                10*v^4) - 225*tc^10*v*(10 + 31*v^2 + 10*v^4) - 
              200*tc^3*(6 + 55*v^2 + 55*v^4 + 6*v^6) + 200*tc^9*(6 + 55*v^2 + 
                55*v^4 + 6*v^6))*Log[1 + tc] - 6*Log[tc - v]*
             (350*v^6 - 350*tc^12*v^6 - 72*tc*v^5*(31 + 11*v^2) + 
              72*tc^11*v^5*(11 + 31*v^2) + 225*tc^2*v^4*(25 + 31*v^2 - 
                5*v^4) - 225*tc^10*v^4*(-5 + 31*v^2 + 25*v^4) - 
              200*tc^3*v^3*(36 + 109*v^2 + v^4 - 24*v^6) + 200*tc^9*v^3*(
                -24 + v^2 + 109*v^4 + 36*v^6) + 450*tc^4*v^2*(11 + 74*v^2 + 
                35*v^4 - 46*v^6 - 11*v^8) - 450*tc^8*v^2*(-11 - 46*v^2 + 
                35*v^4 + 74*v^6 + 11*v^8) + 1800*tc^5*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + 1800*tc^7*v*(-1 - 15*v^2 - 
                20*v^4 + 20*v^6 + 15*v^8 + v^10) + tc^6*(307 + 11117*v^2 + 
                43625*v^4 - 43625*v^8 - 11117*v^10 - 307*v^12) + 
              60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 5*tc^6*v^3 - 
                6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 3*tc^2*(v - 8*v^3 + 
                  v^5) - 3*tc^4*(v - 8*v^3 + v^5) - tc^3*(1 + 10*v^2 + 
                  10*v^4 + v^6))*Log[v]) - 6*(350*v^6 - 350*tc^12*v^6 + 
              72*tc^11*v^5*(31 + 11*v^2) - 72*tc*v^5*(11 + 31*v^2) + 
              225*tc^10*v^4*(-25 - 31*v^2 + 5*v^4) + 225*tc^2*v^4*(-5 + 
                31*v^2 + 25*v^4) + 200*tc^9*v^3*(36 + 109*v^2 + v^4 - 
                24*v^6) - 200*tc^3*v^3*(-24 + v^2 + 109*v^4 + 36*v^6) + 
              450*tc^8*v^2*(-11 - 74*v^2 - 35*v^4 + 46*v^6 + 11*v^8) + 
              450*tc^4*v^2*(-11 - 46*v^2 + 35*v^4 + 74*v^6 + 11*v^8) - 
              1800*tc^5*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) - 
              1800*tc^7*v*(-1 - 15*v^2 - 20*v^4 + 20*v^6 + 15*v^8 + v^10) + 
              tc^6*(-307 - 11117*v^2 - 43625*v^4 + 43625*v^8 + 11117*v^10 + 
                307*v^12))*Log[1 - tc*v] + 6*Log[v]*((1 - tc^2)*v*(350*v^5 + 
                350*tc^10*v^5 - 42*tc*v^4*(41 + 31*v^2) - 42*tc^9*v^4*
                 (41 + 31*v^2) + 5*tc^2*v^3*(537 + 1465*v^2 + 363*v^4) + 
                5*tc^8*v^3*(537 + 1465*v^2 + 363*v^4) - 2*tc^3*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) - 2*tc^7*v^2*
                 (685 + 6271*v^2 + 6241*v^4 + 515*v^6) + 5*tc^4*v*
                 (-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                5*tc^6*v*(-6 + 1251*v^2 + 4615*v^4 + 2169*v^6 + 6*v^8) + 
                4*tc^5*(-15 + 655*v^2 - 23*v^4 - 6233*v^6 - 1255*v^8 + 
                  15*v^10)) + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) + 
            6*Log[tc]*(tc*(2100*tc^11*v^6 + 60*tc*v^4*(49 + 73*v^2 + 
                  49*v^4) + 30*tc^9*v^4*(548 + 1541*v^2 + 548*v^4) - 
                10*tc^2*v^3*(583 + 2124*v^2 + 2124*v^4 + 583*v^6) - 
                10*tc^8*v^3*(1303 + 8724*v^2 + 8724*v^4 + 1303*v^6) - 
                510*(v^5 + v^7) - 9582*tc^10*(v^5 + v^7) + 30*tc^3*v^2*
                 (166 + 1501*v^2 + 3390*v^4 + 1501*v^6 + 166*v^8) + 
                30*tc^7*v^2*(166 + 2761*v^2 + 6540*v^4 + 2761*v^6 + 
                  166*v^8) - 30*tc^4*v*(58 + 1453*v^2 + 9791*v^4 + 9791*v^6 + 
                  1453*v^8 + 58*v^10) - 30*tc^6*v*(58 + 1453*v^2 + 9791*v^4 + 
                  9791*v^6 + 1453*v^8 + 58*v^10) + tc^5*(307 + 11117*v^2 + 
                  66125*v^4 + 113800*v^6 + 66125*v^8 + 11117*v^10 + 
                  307*v^12)) - 240*v^3*(5*v^3 + 5*tc^12*v^3 - 
                21*tc*(v^2 + v^4) - 21*tc^11*(v^2 + v^4) + 15*tc^2*v*
                 (2 + 7*v^2 + 2*v^4) + 15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 
                15*tc^4*v*(10 + 29*v^2 + 10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 
                  10*v^4) - 15*tc^5*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
                15*tc^7*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
                2*tc^6*(60 + 180*v + 676*v^2 + 545*v^3 + 676*v^4 + 180*v^5 + 
                  60*v^6))*Log[1 + tc] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(
                5*v^3 + 5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[tc - v] + 
              60*(5*v^6 + 5*tc^12*v^6 + 15*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
                15*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v^4*(10 + 29*v^2 + 
                  10*v^4) + 15*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
                15*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*v^3*
                 (3 + 31*v^2 + 31*v^4 + 3*v^6) - 5*tc^3*v^3*(3 + 38*v^2 + 
                  38*v^4 + 3*v^6) - 5*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                  3*v^6) - 21*tc*(v^5 + v^7) - 21*tc^11*(v^5 + v^7) + 
                tc^6*(1 + v^2 + 595*v^4 + 960*v^6 + 125*v^8 - v^10 - v^12))*
               Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^3*(5*v^3 + 
                5*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) - 
                3*tc^2*(v - 8*v^3 + v^5) - 3*tc^4*(v - 8*v^3 + v^5) - 
                tc^3*(1 + 10*v^2 + 10*v^4 + v^6))*Log[1 - tc*v]) - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) - tc^6*(60 + 676*v^2 + 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, -tc] - 
            2880*v^3*(5*v^3 + 5*tc^12*v^3 - 21*tc*(v^2 + v^4) - 
              21*tc^11*(v^2 + v^4) + 15*tc^2*v*(2 + 7*v^2 + 2*v^4) + 
              15*tc^10*v*(2 + 7*v^2 + 2*v^4) + 15*tc^4*v*(10 + 29*v^2 + 
                10*v^4) + 15*tc^8*v*(10 + 29*v^2 + 10*v^4) - 15*tc^5*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 15*tc^7*(3 + 31*v^2 + 31*v^4 + 
                3*v^6) - 5*tc^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              5*tc^9*(3 + 38*v^2 + 38*v^4 + 3*v^6) + tc^6*(60 + 676*v^2 - 
                65*v^3 + 676*v^4 + 60*v^6))*PolyLog[2, tc] - 
            360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 30*tc^4*v^4*(10 + 29*v^2 + 
                10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 10*v^4) - 
              30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 30*tc^7*v^3*(3 + 
                31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 3*v^6) - 
              42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + tc^6*(1 + v^2 + 
                595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, v/tc] + 360*(10*v^6 + 10*tc^12*v^6 + 30*tc^2*v^4*(2 + 
                7*v^2 + 2*v^4) + 30*tc^10*v^4*(2 + 7*v^2 + 2*v^4) + 
              30*tc^4*v^4*(10 + 29*v^2 + 10*v^4) + 30*tc^8*v^4*(10 + 29*v^2 + 
                10*v^4) - 30*tc^5*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 
              30*tc^7*v^3*(3 + 31*v^2 + 31*v^4 + 3*v^6) - 10*tc^3*v^3*(3 + 
                38*v^2 + 38*v^4 + 3*v^6) - 10*tc^9*v^3*(3 + 38*v^2 + 38*v^4 + 
                3*v^6) - 42*tc*(v^5 + v^7) - 42*tc^11*(v^5 + v^7) + 
              tc^6*(1 + v^2 + 595*v^4 + 1620*v^6 + 595*v^8 + v^10 + v^12))*
             PolyLog[2, tc*v]))/(2025*Pi*tc^6))))/tc^6 - 
    4*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
         65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
         4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
         8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
     ((\[Alpha]s*(4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
               65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 4*
                tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*
                tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
           2 + 12*aVR^2*c\[Delta]VR^2*v^6*
          (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 16*tc^3*
                (v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*
                tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 24*(1 + 3*v^2 + v^4)*
             Log[tc])^2 - 6*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
              25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
              25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
              4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
            (20*tc^5) + 18*(v + v^3)*Log[tc])*
          (-2*aVR^2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
                65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
                4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
                8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*
              Log[tc]) - 16*aT^2*v^3*(((-1 + tc^2)*(v^2 + tc^8*v^2 - 
                5*tc*(v + v^3) - 25*tc^3*(v + v^3) - 25*tc^5*(v + v^3) - 
                5*tc^7*(v + v^3) + tc^2*(5 + 26*v^2 + 5*v^4) + 
                tc^6*(5 + 26*v^2 + 5*v^4) - 2*tc^4*(5 + 27*v^2 + 5*v^4)))/
              (5*tc^5) + 24*(v + v^3)*Log[tc]) + 2*aVR*c\[Delta]VR*v^3*
            (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
                16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
                  2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
             24*(1 + 3*v^2 + v^4)*Log[tc]) + 
           aS^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                  (1 - v + v^2) - 15*tc^7*v*(1 - v + v^2) + 15*tc^3*
                  (2 - v + 5*v^2 - v^3 + 2*v^4) + 15*tc^5*(2 - v + 5*v^2 - 
                   v^3 + 2*v^4) + 2*tc^2*(5 - 20*v + 18*v^2 - 20*v^3 + 
                   5*v^4) + 2*tc^6*(5 - 20*v + 18*v^2 - 20*v^3 + 5*v^4) - 
                 4*tc^4*(5 - 20*v + 21*v^2 - 20*v^3 + 5*v^4)))/tc^5 + 
             24*v^3*(1 - v + 3*v^2 - v^3 + v^4)*Log[tc]) + 
           aP^2*(-1/5*((-1 + tc^2)*v^3*(6*v^2 + 6*tc^8*v^2 - 15*tc*v*
                  (1 + v + v^2) - 15*tc^7*v*(1 + v + v^2) - 15*tc^3*
                  (2 + v + 5*v^2 + v^3 + 2*v^4) - 15*tc^5*(2 + v + 5*v^2 + 
                   v^3 + 2*v^4) + 2*tc^2*(5 + 20*v + 18*v^2 + 20*v^3 + 
                   5*v^4) + 2*tc^6*(5 + 20*v + 18*v^2 + 20*v^3 + 5*v^4) - 
                 4*tc^4*(5 + 20*v + 21*v^2 + 20*v^3 + 5*v^4)))/tc^5 - 
             24*v^3*(1 + v + 3*v^2 + v^3 + v^4)*Log[tc])))*
        (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
           2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
            (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
           2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
           2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
           tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
           tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
         24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
           6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
           tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
          (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
             2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
             2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
         8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
           32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
          (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
           12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
         2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
           12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 
             7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
           tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
         2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 
                3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 
                2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 
                17*v^2 - 33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
         2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
           192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
           6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
           216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
           36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
             8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
            Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
             2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
             2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
           12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
             8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
             6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
           tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
           6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
         192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
           6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
           tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
         24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
           4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
           4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
       (18*Pi*tc^4) + 
      (4*aT^2*v^3*(((-1 + tc^2)*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
             4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2)))/tc^4 - 
          72*v*Log[tc]) + aVR^2*v^3*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + 
             tc^6*v - 2*tc*(1 + v^2) + 4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/
           tc^4 - 24*v*Log[tc]) + 6*aS^2*v^3*((-1 + v)^2/(3*tc^3) - 
          (-1 + v)^2/tc + tc*(-1 + v)^2 - (tc^3*(-1 + v)^2)/3 - v/(4*tc^4) + 
          (tc^4*v)/4 + (1 + v^2)/tc^2 - tc^2*(1 + v^2) + 2*(2 - v + 2*v^2)*
           Log[tc]) + 6*aP^2*v^3*(((-1 + tc^2)*(3*v + 3*tc^6*v - 
             4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
             3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2)))/(12*tc^4) - 
          2*(2 + v + 2*v^2)*Log[tc]))*
       (4*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
              65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
              4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
              8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
          2 + (v^3*\[Alpha]s*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
              21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 
                7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
              5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 
              3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 
                47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
            (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
          (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
             2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
              (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
             2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
             2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
             tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
             tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
           24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
             6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
             tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
            (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
             32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
           8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
             32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
           2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
             12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*
                v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 
             12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*
                v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
             48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*
                v^6 - 13*v^8))*Log[1 - tc*v] + 2*Log[v]*
            (-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 
                8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                  33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
               tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*
                (v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
              Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
             312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
             30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 15*
                v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
             36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 19*
                v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*
                (1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*
                (1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 
             12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*
                tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
             tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
             6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
           192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
             6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
             tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
           24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
             4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
             4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
         (3*Pi*tc^4) - (v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
              25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
              25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
              4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
            (20*tc^5) + 18*(v + v^3)*Log[tc])*
          (-(v*(240*(-9 + 8*Pi^2)*v^4 + 240*(9 + 8*Pi^2)*tc^10*v^4 - 
              3*(-1203 + 2000*Pi^2)*tc*v^3*(1 + v^2) - 3*(1203 + 2000*Pi^2)*
               tc^9*v^3*(1 + v^2) - 240*Pi^2*tc^5*v^2*(240 + 15*v + 
                1184*v^2 + 15*v^3 + 240*v^4) + tc^7*(v + v^3)*(13167 - 
                8*(-901 + 4200*Pi^2)*v^2 + 13167*v^4) - tc^3*(v + v^3)*(
                13167 + 8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 
              2*tc^6*(963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                 v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*(963 + 
                25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*v^4 + 
                25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*(
                800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                  349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*v^5 + 
             60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*
                v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
              (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 
             420*tc^3*(v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 
             75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*
                v^8 + 9*v^10))*Log[tc]^2 - 8*v^3*Log[1 - tc]*
            (1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 75*
                tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*
                tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 990*v^3 - 
                 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*
                (3 + 16*v^2 + 3*v^4))*Log[tc]) - 
           8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
             19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
             5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
             1600*tc^8*(3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 
           2*Log[tc - v]*(1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*
              (41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*
              (45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
             1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 
             1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 9*v^6) + 
             3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*tc^6*v*
              (2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*
                v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 
             225*tc^9*v^4*(41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 
             400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*
              (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 
               9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 
             3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*
              (-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*
                v^4 - 61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
           2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*
                (1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 
                 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
               15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 4*tc^4*
                (-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 2*Log[tc]*
            (tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 69*v^4) + 60*tc^7*
                v^3*(687 + 2374*v^2 + 687*v^4) - 2610*(v^4 + v^6) - 36360*
                tc^8*(v^4 + v^6) - 30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 
                 549*v^6) - 30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 
                 549*v^6) + 60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                 111*v^8) - tc^4*(1503 + 36775*v^2 + 130200*v^4 + 
                 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
             240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (480 + 990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
             60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 27*tc*
                (v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 
                 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 
                 41*v^4 + 9*v^6))*Log[tc - v] + 60*(24*v^5 + 24*tc^10*v^5 + 
               60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 
                 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*
                (3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) + 
               tc^5*(-9 - 5*v^2 - 1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*
              Log[v] + 60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*
                v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - tc^3*
                (9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
           960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
             420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
             60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
             20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
             tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*
            PolyLog[2, -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 
             75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
             75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
             60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
             20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*(240 + 45*v + 1184*v^2 + 45*
                v^3 + 240*v^4))*PolyLog[2, tc] + 120*(48*v^5 + 48*tc^10*v^5 + 
             120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
              (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 
             40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 
             840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
             150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*
                v^8 + 9*v^10))*PolyLog[2, v/tc] - 
           120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
             120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*
                v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
             150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 
             840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
             tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
            PolyLog[2, tc*v]))/(450*Pi*tc^5)) - 
      (2*v^3*\[Alpha]s*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
            65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
            4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
            8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
        ((-8*aVR*c\[Delta]VR*v*(-2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
                 25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
                 25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
                 4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/(
                20*tc^5) + 18*(v + v^3)*Log[tc]) + 6*aVR*c\[Delta]VR*v^3*
             (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
                 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
                   2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
              24*(1 + 3*v^2 + v^4)*Log[tc]))*
           (-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 2*
                (-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
                (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + tc^4*
                (13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - tc^2*(13 + 
                 (193 + 24*Pi^2)*v^2 + 13*v^4))) - 6*(2*v^3 + 6*tc^2*v^3 + 
              6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 39*v^2 - 39*v^4 + v^6))*Log[tc]^2 + 
            4*v^2*Log[1 - tc]*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2) - 6*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*
               Log[tc]) + 4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 
              27*tc^5*(1 + v^2))*Log[1 + tc] - Log[tc - v]*
             (16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*(5 + v^2) - 36*tc^2*v*(-1 + 
                v^4) - 36*tc^4*v*(-1 + v^4) + 9*tc^5*(v^2 + 5*v^4) + 
              tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[v]) - 
            (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 36*tc^2*v*(-1 + 
                v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*(v^2 + 5*v^4) + 
              tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*Log[1 - tc*v] - 
            Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*(v^2 + v^4) + 
              150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 7*v^4) - 
              6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 27*v^4 + 
                7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 
                3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 2*tc^3*(3 + 8*v + 3*v^2))*
               Log[1 + tc] - 6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - 
                 tc*(1 + v^2))^2*Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 
                6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*
                 (v^2 + v^4) - tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 
              6*(tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^
                2*Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
                3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*
                 (-1 + v^4) - 3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + 
                tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + tc^3*(-3 + 8*v - 
                3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*PolyLog[2, -tc] - 
            48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
              3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 3*v^2))*PolyLog[2, tc] - 
            6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 
              6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 
                15*v^4 + v^6))*PolyLog[2, v/tc] + 6*(4*v^3 + 12*tc^2*v^3 + 
              12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + 
                v^4) + tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, tc*v]))/
          (3*tc^3) - 2*v^3*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 
              25*tc*(v + v^3) - 65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 
              25*tc^7*(v + v^3) + 4*tc^2*(5 + 22*v^2 + 5*v^4) + 
              4*tc^6*(5 + 22*v^2 + 5*v^4) - 8*tc^4*(5 + 24*v^2 + 5*v^4)))/
            (20*tc^5) + 18*(v + v^3)*Log[tc])*
          ((aVR^2*(v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
                2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
                 (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
                2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
                2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
                tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
                tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
              24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 
              8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 
                32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 
                  8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                  6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 
                    8*v^2))*Log[tc]) + 8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 
                15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2))*Log[
                1 + tc] - 2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 
                64*tc^7*v^5 + 12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
                64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*
                 (-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + 
                  v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
                tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
              2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                    (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                    (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 
                   4*tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
                312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 
                30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                  15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 
                36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 
                  19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                  2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                  2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
                12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[tc - v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*
                 Log[v] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                  2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + 
                    v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                 Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
                tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
                6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
              192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 
                16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 
                12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*
                 (v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
              24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
                4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                 (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*
               PolyLog[2, tc*v]))/(6*tc^4) - 
           (aP^2*(-(v*(3*(-111 + 16*Pi^2)*v^3 + 3*(111 + 16*Pi^2)*tc^8*v^3 + 
                 48*Pi^2*tc^4*v^2*(20 + 31*v + 20*v^2) + tc^6*v*(-11 + 
                   64*(26 + 3*Pi^2)*v + 8*(-29 + 24*Pi^2)*v^2 + 
                   64*(26 + 3*Pi^2)*v^3 - 11*v^4) + tc^2*v*(11 + 
                   64*(-26 + 3*Pi^2)*v + 8*(29 + 24*Pi^2)*v^2 + 
                   64*(-26 + 3*Pi^2)*v^3 + 11*v^4) - 2*tc^5*(17 - 104*v + 
                   4*(-275 + 24*Pi^2)*v^2 + 16*(-245 + 12*Pi^2)*v^3 + 
                   4*(-275 + 24*Pi^2)*v^4 - 104*v^5 + 17*v^6) + 
                 2*tc^3*(17 - 104*v - 4*(275 + 24*Pi^2)*v^2 - 
                   16*(245 + 12*Pi^2)*v^3 - 4*(275 + 24*Pi^2)*v^4 - 104*v^5 + 
                   17*v^6) - 2*tc*v^2*(32*Pi^2*(1 + v)^2 - 9*(23 + 64*v + 
                     23*v^2)) - 2*tc^7*v^2*(32*Pi^2*(1 + v)^2 + 
                   9*(23 + 64*v + 23*v^2)))) + 24*(3*v^4 + 3*tc^8*v^4 - 
                4*tc*v^3*(1 + v)^2 - 12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*
                 (1 + v)^2 - 4*tc^7*v^3*(1 + v)^2 + 12*tc^2*v^3*(1 + v + 
                  v^2) + 12*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 
                  156*v^3 + 132*v^4 + 156*v^5 + 4*v^6 - 4*v^7 + v^8))*Log[tc]^
                2 - 8*v^3*Log[1 - tc]*(45*v - 45*tc^8*v - 64*tc*(1 + v)^2 + 
                64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 3*v^2) - 72*tc^6*
                 (3 + v + 3*v^2) - 12*(-1 + tc)^4*(3*v + 3*tc^4*v - 
                  4*tc*(1 - v + v^2) - 4*tc^3*(1 - v + v^2) - 2*tc^2*
                   (2 - 5*v + 2*v^2))*Log[tc]) - 8*v^3*(45*v - 45*tc^8*v - 
                64*tc*(1 + v)^2 + 64*tc^7*(1 + v)^2 + 72*tc^2*(3 + v + 
                  3*v^2) - 72*tc^6*(3 + v + 3*v^2))*Log[1 + tc] + 
              2*Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(7 + 8*v + 
                  v^2) + 16*tc^7*v^3*(1 + 8*v + 7*v^2) - 72*tc^2*v^2*
                 (-1 - 5*v - v^2 - v^3 + v^4) - 72*tc^6*v^2*(-1 + v + v^2 + 
                  5*v^3 + v^4) + 144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) + 
                144*tc^5*v^2*(-2 - v + v^3 + 2*v^4) + tc^4*(-5 + 56*v + 
                  88*v^2 + 216*v^3 - 216*v^5 - 88*v^6 - 56*v^7 + 5*v^8) + 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
                  tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[v]) + 
              2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 + 8*v + v^2) - 
                16*tc*v^3*(1 + 8*v + 7*v^2) + 72*tc^6*v^2*(-1 - 5*v - v^2 - 
                  v^3 + v^4) + 72*tc^2*v^2*(-1 + v + v^2 + 5*v^3 + v^4) - 
                144*tc^3*v^2*(-2 - v + v^3 + 2*v^4) - 144*tc^5*v^2*
                 (-2 - v + v^3 + 2*v^4) + tc^4*(5 - 56*v - 88*v^2 - 216*v^3 + 
                  216*v^5 + 88*v^6 + 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*
                   (19 + 68*v + 49*v^2) - 4*tc^5*v^2*(19 + 68*v + 49*v^2) + 
                  3*tc^2*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
                  3*tc^4*v*(-2 + 80*v + 57*v^2 + 208*v^3 + 2*v^4) + 
                  4*tc^3*(-3 + 12*v + 23*v^2 + 40*v^3 + 17*v^4 - 12*v^5 + 
                    3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + 
                    v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                 Log[1 - tc*v]) + 36*(1 - tc^2)*v^3*(3*v + 3*tc^6*v - 
                4*tc*(1 + v)^2 + 8*tc^3*(1 + v)^2 - 4*tc^5*(1 + v)^2 + 
                3*tc^2*(4 + v + 4*v^2) + 3*tc^4*(4 + v + 4*v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(5*tc^4 - 4*tc^3*(3 + 14*tc + 
                  3*tc^2)*v - 2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 
                  39*tc^4)*v^2 + 12*tc*(3 + 8*tc + 82*tc^2 + 126*tc^3 + 
                  82*tc^4 - 100*tc^5 + 35*tc^6)*v^3 + 6*(9 - 48*tc - 
                  104*tc^2 + 608*tc^3 + 72*tc^4 + 608*tc^5 - 176*tc^6 + 
                  80*tc^7 - 36*tc^8)*v^4 + 12*tc*(3 + 8*tc + 82*tc^2 + 
                  126*tc^3 + 82*tc^4 - 100*tc^5 + 35*tc^6)*v^5 - 
                2*tc^2*(39 - 168*tc + 44*tc^2 - 168*tc^3 + 39*tc^4)*v^6 - 
                4*tc^3*(3 + 14*tc + 3*tc^2)*v^7 + 5*tc^4*v^8 + 48*(1 + tc)^2*
                 v^3*(3*v + 3*tc^6*v - 2*tc*(2 + 7*v + 2*v^2) - 2*tc^5*
                   (2 + 7*v + 2*v^2) - 12*tc^3*(4 + 7*v + 4*v^2) + 
                  tc^2*(20 + 37*v + 20*v^2) + tc^4*(20 + 37*v + 20*v^2))*
                 Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + 
                    v^2) + tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*
                 Log[tc - v] - 12*(3*v^4 + 3*tc^8*v^4 - 4*tc*v^3*(1 + v)^2 - 
                  12*tc^3*v^3*(1 + v)^2 - 12*tc^5*v^3*(1 + v)^2 - 4*tc^7*v^3*
                   (1 + v)^2 + 12*tc^2*v^3*(1 + v + v^2) + 12*tc^6*v^3*
                   (1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 84*v^3 + 60*v^4 + 
                    156*v^5 - 4*v^6 + 4*v^7 - v^8))*Log[v] - 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 - 4*v + v^2) + 2*tc^3*v*(1 - 4*v + v^2) + 
                  tc^2*(1 - 4*v + 8*v^2 - 4*v^3 + v^4))*Log[1 - tc*v] + 
                432*tc^4*v^3*(2 + v + 2*v^2)*Log[\[Mu]^2/mb^2]) + 
              192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 12*tc^3*(1 + v)^2 - 
                12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 12*tc^2*(1 + v + 
                  v^2) + 12*tc^6*(1 + v + v^2) - tc^4*(4 + 35*v + 4*v^2))*
               PolyLog[2, -tc] + 192*v^3*(3*v + 3*tc^8*v - 4*tc*(1 + v)^2 - 
                12*tc^3*(1 + v)^2 - 12*tc^5*(1 + v)^2 - 4*tc^7*(1 + v)^2 + 
                12*tc^2*(1 + v + v^2) + 12*tc^6*(1 + v + v^2) + 
                tc^4*(28 + 29*v + 28*v^2))*PolyLog[2, tc] + 24*(6*v^4 + 
                6*tc^8*v^4 - 8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 
                24*tc^5*v^3*(1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*
                 (1 + v + v^2) + 24*tc^6*v^3*(1 + v + v^2) + 
                tc^4*(1 - 4*v + 4*v^2 + 60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 
                  4*v^7 + v^8))*PolyLog[2, v/tc] - 24*(6*v^4 + 6*tc^8*v^4 - 
                8*tc*v^3*(1 + v)^2 - 24*tc^3*v^3*(1 + v)^2 - 24*tc^5*v^3*
                 (1 + v)^2 - 8*tc^7*v^3*(1 + v)^2 + 24*tc^2*v^3*(1 + v + 
                  v^2) + 24*tc^6*v^3*(1 + v + v^2) + tc^4*(1 - 4*v + 4*v^2 + 
                  60*v^3 + 48*v^4 + 60*v^5 + 4*v^6 - 4*v^7 + v^8))*PolyLog[2, 
                tc*v]))/(12*tc^4) - (aS^2*(v*(3*(111 - 16*Pi^2)*v^3 - 
                3*(111 + 16*Pi^2)*tc^8*v^3 - 144*Pi^2*tc^4*v^2*(4 - 11*v + 
                  4*v^2) - tc^2*v*(11 - 64*(-26 + 3*Pi^2)*v + 
                  8*(29 + 24*Pi^2)*v^2 - 64*(-26 + 3*Pi^2)*v^3 + 11*v^4) + 
                tc^6*v*(11 + 64*(26 + 3*Pi^2)*v - 8*(-29 + 24*Pi^2)*v^2 + 
                  64*(26 + 3*Pi^2)*v^3 + 11*v^4) + 2*tc^5*(17 + 104*v + 
                  4*(-275 + 24*Pi^2)*v^2 + (3920 - 192*Pi^2)*v^3 + 
                  4*(-275 + 24*Pi^2)*v^4 + 104*v^5 + 17*v^6) - 
                2*tc^3*(17 + 104*v - 4*(275 + 24*Pi^2)*v^2 + 
                  16*(245 + 12*Pi^2)*v^3 - 4*(275 + 24*Pi^2)*v^4 + 104*v^5 + 
                  17*v^6) + 2*tc*v^2*(32*Pi^2*(-1 + v)^2 - 9*(23 - 64*v + 
                    23*v^2)) + 2*tc^7*v^2*(32*Pi^2*(-1 + v)^2 + 
                  9*(23 - 64*v + 23*v^2))) + 24*(-4*tc*(-1 + v)^2*v^3 - 
                12*tc^3*(-1 + v)^2*v^3 - 12*tc^5*(-1 + v)^2*v^3 - 
                4*tc^7*(-1 + v)^2*v^3 + 3*v^4 + 3*tc^8*v^4 - 12*tc^2*v^3*
                 (1 - v + v^2) - 12*tc^6*v^3*(1 - v + v^2) + 
                tc^4*(1 + 4*v + 4*v^2 - 156*v^3 + 132*v^4 - 156*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(
                64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 45*v + 45*tc^8*v + 
                72*tc^2*(3 - v + 3*v^2) - 72*tc^6*(3 - v + 3*v^2) + 
                12*(-1 + tc)^2*(3*v + 3*tc^6*v + tc^2*(-20 + 37*v - 20*v^2) + 
                  tc^4*(-20 + 37*v - 20*v^2) - 2*tc*(2 - 7*v + 2*v^2) - 
                  2*tc^5*(2 - 7*v + 2*v^2) - 12*tc^3*(4 - 7*v + 4*v^2))*
                 Log[tc]) + 8*v^3*(64*tc*(-1 + v)^2 - 64*tc^7*(-1 + v)^2 - 
                45*v + 45*tc^8*v + 72*tc^2*(3 - v + 3*v^2) - 72*tc^6*
                 (3 - v + 3*v^2))*Log[1 + tc] + 2*Log[tc - v]*(45*v^4 - 
                45*tc^8*v^4 - 16*tc*v^3*(7 - 8*v + v^2) + 16*tc^7*v^3*
                 (1 - 8*v + 7*v^2) - 72*tc^6*v^2*(-1 - v + v^2 - 5*v^3 + 
                  v^4) - 72*tc^2*v^2*(-1 + 5*v - v^2 + v^3 + v^4) - 
                144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) - 144*tc^5*v^2*
                 (-2 + v - v^3 + 2*v^4) + tc^4*(-5 - 56*v + 88*v^2 - 
                  216*v^3 + 216*v^5 - 88*v^6 + 56*v^7 + 5*v^8) + 
                12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 3*tc^4*v^2 + 
                  2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + v^2) + 
                  tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*Log[v]) + 
              2*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(7 - 8*v + v^2) - 
                16*tc*v^3*(1 - 8*v + 7*v^2) + 72*tc^2*v^2*(-1 - v + v^2 - 
                  5*v^3 + v^4) + 72*tc^6*v^2*(-1 + 5*v - v^2 + v^3 + v^4) + 
                144*tc^3*v^2*(-2 + v - v^3 + 2*v^4) + 144*tc^5*v^2*
                 (-2 + v - v^3 + 2*v^4) + tc^4*(5 + 56*v - 88*v^2 + 216*v^3 - 
                  216*v^5 + 88*v^6 - 56*v^7 - 5*v^8))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(99*v^3 + 99*tc^6*v^3 - 4*tc*v^2*
                   (19 - 68*v + 49*v^2) - 4*tc^5*v^2*(19 - 68*v + 49*v^2) + 
                  3*tc^2*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
                  3*tc^4*v*(-2 - 80*v + 57*v^2 - 208*v^3 + 2*v^4) + 
                  4*tc^3*(-3 - 12*v + 23*v^2 - 40*v^3 + 17*v^4 + 12*v^5 + 
                    3*v^6)) + 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[1 - tc*v]) - 36*(1 - tc^2)*v^3*(4*tc*(-1 + v)^2 - 
                8*tc^3*(-1 + v)^2 + 4*tc^5*(-1 + v)^2 - 3*v - 3*tc^6*v + 
                3*tc^2*(4 - v + 4*v^2) + 3*tc^4*(4 - v + 4*v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(54*v^4 - 216*tc^8*v^4 + 
                36*tc*v^3*(1 + 8*v + v^2) + 60*tc^7*v^3*(7 - 8*v + 7*v^2) - 
                6*tc^6*v^2*(13 - 200*v + 176*v^2 - 200*v^3 + 13*v^4) - 
                6*tc^2*v^2*(13 + 16*v + 104*v^2 + 16*v^3 + 13*v^4) - 
                12*tc^3*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 28*v^5 + 
                  v^6) - 12*tc^5*v*(1 + 28*v - 82*v^2 + 304*v^3 - 82*v^4 + 
                  28*v^5 + v^6) + tc^4*(5 + 56*v - 88*v^2 - 1512*v^3 + 
                  432*v^4 - 1512*v^5 - 88*v^6 + 56*v^7 + 5*v^8) + 
                48*(1 + tc)^4*v^3*(3*v + 3*tc^4*v - 4*tc*(1 + v + v^2) - 
                  4*tc^3*(1 + v + v^2) + 2*tc^2*(2 + 5*v + 2*v^2))*
                 Log[1 + tc] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[tc - v] + 12*(4*tc*(-1 + v)^2*v^3 + 12*tc^3*(-1 + v)^2*
                   v^3 + 12*tc^5*(-1 + v)^2*v^3 + 4*tc^7*(-1 + v)^2*v^3 - 
                  3*v^4 - 3*tc^8*v^4 + 12*tc^2*v^3*(1 - v + v^2) + 
                  12*tc^6*v^3*(1 - v + v^2) + tc^4*(-1 - 4*v - 4*v^2 + 
                    84*v^3 - 60*v^4 + 156*v^5 + 4*v^6 + 4*v^7 + v^8))*
                 Log[v] - 12*(v + tc^2*v - tc*(1 + v^2))^2*(3*v^2 + 
                  3*tc^4*v^2 + 2*tc*v*(1 + 4*v + v^2) + 2*tc^3*v*(1 + 4*v + 
                    v^2) + tc^2*(1 + 4*v + 8*v^2 + 4*v^3 + v^4))*
                 Log[1 - tc*v] - 432*tc^4*v^3*(2 - v + 2*v^2)*
                 Log[\[Mu]^2/mb^2]) - 192*v^3*(4*tc*(-1 + v)^2 + 
                12*tc^3*(-1 + v)^2 + 12*tc^5*(-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 
                3*v - 3*tc^8*v + 12*tc^2*(1 - v + v^2) + 12*tc^6*
                 (1 - v + v^2) + tc^4*(28 - 29*v + 28*v^2))*PolyLog[2, -tc] - 
              192*v^3*(4*tc*(-1 + v)^2 + 12*tc^3*(-1 + v)^2 + 12*tc^5*
                 (-1 + v)^2 + 4*tc^7*(-1 + v)^2 - 3*v - 3*tc^8*v + 
                tc^4*(-4 + 35*v - 4*v^2) + 12*tc^2*(1 - v + v^2) + 
                12*tc^6*(1 - v + v^2))*PolyLog[2, tc] - 24*(8*tc*(-1 + v)^2*
                 v^3 + 24*tc^3*(-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 
                8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*
                 (1 - v + v^2) + 24*tc^6*v^3*(1 - v + v^2) - 
                tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 60*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*PolyLog[2, v/tc] + 24*(8*tc*(-1 + v)^2*v^3 + 
                24*tc^3*(-1 + v)^2*v^3 + 24*tc^5*(-1 + v)^2*v^3 + 
                8*tc^7*(-1 + v)^2*v^3 - 6*v^4 - 6*tc^8*v^4 + 24*tc^2*v^3*
                 (1 - v + v^2) + 24*tc^6*v^3*(1 - v + v^2) - 
                tc^4*(1 + 4*v + 4*v^2 - 60*v^3 + 48*v^4 - 60*v^5 + 4*v^6 + 
                  4*v^7 + v^8))*PolyLog[2, tc*v]))/(12*tc^4) + 
           (2*aT^2*(v*((-11 + 16*Pi^2)*v^3 + (11 + 16*Pi^2)*tc^8*v^3 - 
                2*(-37 + 32*Pi^2)*tc*v^2*(1 + v^2) - 2*(37 + 32*Pi^2)*tc^7*
                 v^2*(1 + v^2) + 48*Pi^2*tc^4*v^2*(16 + 5*v + 16*v^2) - 
                6*tc^5*(1 + v^2)*(9 + (-309 + 32*Pi^2)*v^2 + 9*v^4) + 
                6*tc^3*(1 + v^2)*(9 - (309 + 32*Pi^2)*v^2 + 9*v^4) + 
                5*tc^2*v*(21 + 8*(-21 + 8*Pi^2)*v^2 + 21*v^4) - 
                5*tc^6*v*(21 - 8*(21 + 8*Pi^2)*v^2 + 21*v^4)) - 
              24*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                 (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                  252*v^4 - 4*v^6 + 3*v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(
                15*v + 312*tc^2*v - 312*tc^6*v - 15*tc^8*v - 
                64*tc*(1 + v^2) + 64*tc^7*(1 + v^2) - 12*(v + 20*tc^2*v + 
                  20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                  12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(32 - 42*v + 
                    32*v^2))*Log[tc]) + 8*v^3*(15*v + 312*tc^2*v - 
                312*tc^6*v - 15*tc^8*v - 64*tc*(1 + v^2) + 64*tc^7*(1 + v^2))*
               Log[1 + tc] - 2*Log[tc - v]*(15*v^4 - 15*tc^8*v^4 - 
                32*tc*v^3*(3 + v^2) - 24*tc^2*v^2*(-5 - 13*v^2 + 5*v^4) - 
                24*tc^6*v^2*(-5 + 13*v^2 + 5*v^4) + 32*tc^7*(v^3 + 3*v^5) + 
                48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 48*tc^5*v*
                 (-1 - 11*v^2 + 11*v^4 + v^6) + tc^4*(9 + 296*v^2 - 296*v^6 - 
                  9*v^8) + 12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    24*v^4 - 4*v^6 + 3*v^8))*Log[v]) - 2*(15*v^4 - 
                15*tc^8*v^4 + 32*tc^7*v^3*(3 + v^2) + 24*tc^6*v^2*
                 (-5 - 13*v^2 + 5*v^4) + 24*tc^2*v^2*(-5 + 13*v^2 + 5*v^4) - 
                32*tc*(v^3 + 3*v^5) - 48*tc^3*v*(-1 - 11*v^2 + 11*v^4 + 
                  v^6) - 48*tc^5*v*(-1 - 11*v^2 + 11*v^4 + v^6) + 
                tc^4*(-9 - 296*v^2 + 296*v^6 + 9*v^8))*Log[1 - tc*v] + 
              2*Log[v]*(-((-1 + tc^2)*v*(9*v^3 + 9*tc^6*v^3 + 4*tc*v^2*
                    (-21 + v^2) + 4*tc^5*v^2*(-21 + v^2) + 9*tc^2*v*
                    (-2 + 25*v^2 + 2*v^4) + 9*tc^4*v*(-2 + 25*v^2 + 2*v^4) + 
                   4*tc^3*(-9 + 45*v^2 - 101*v^4 + 9*v^6))) + 
                12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v]) + 
              12*(1 - tc^2)*v^3*(v + 17*tc^2*v + 17*tc^4*v + tc^6*v - 
                4*tc*(1 + v^2) + 8*tc^3*(1 + v^2) - 4*tc^5*(1 + v^2))*Log[
                \[Mu]^2/mb^2] + 2*Log[tc]*(6*v^4 + 96*tc^8*v^4 + 
                6*tc^2*v^2*(23 - 8*v^2 + 23*v^4) + 6*tc^6*v^2*(23 + 304*v^2 + 
                  23*v^4) - 12*tc*(v^3 + v^5) - 396*tc^7*(v^3 + v^5) - 
                12*tc^3*(v + 122*v^3 + 122*v^5 + v^7) - 12*tc^5*
                 (v + 122*v^3 + 122*v^5 + v^7) + tc^4*(9 + 296*v^2 + 
                  528*v^4 + 296*v^6 + 9*v^8) - 48*v^3*(v + 20*tc^2*v + 
                  20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                  12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) - 2*tc^4*(16 + 21*v + 
                    16*v^2))*Log[1 + tc] + 12*(v^4 + 20*tc^2*v^4 + 
                  20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                   (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                  tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[tc - v] + 
                12*(v^4 + 20*tc^2*v^4 + 20*tc^6*v^4 + tc^8*v^4 - 
                  4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*
                   (v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                    36*v^4 + 4*v^6 - 3*v^8))*Log[v] + 12*(v^4 + 20*tc^2*v^4 + 
                  20*tc^6*v^4 + tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                   (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + 
                  tc^4*(3 - 4*v^2 + 24*v^4 - 4*v^6 + 3*v^8))*Log[1 - tc*v] + 
                432*tc^4*v^4*Log[\[Mu]^2/mb^2]) - 192*v^3*(v + 20*tc^2*v + 
                20*tc^6*v + tc^8*v + tc^4*(-16 + 15*v - 16*v^2) - 
                4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 12*tc^5*(1 + v^2) - 
                4*tc^7*(1 + v^2))*PolyLog[2, -tc] - 192*v^3*(v + 20*tc^2*v + 
                20*tc^6*v + tc^8*v - 4*tc*(1 + v^2) - 12*tc^3*(1 + v^2) - 
                12*tc^5*(1 + v^2) - 4*tc^7*(1 + v^2) + tc^4*(16 + 15*v + 
                  16*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 40*tc^2*v^4 + 
                40*tc^6*v^4 + 2*tc^8*v^4 - 8*tc*(v^3 + v^5) - 24*tc^3*
                 (v^3 + v^5) - 24*tc^5*(v^3 + v^5) - 8*tc^7*(v^3 + v^5) + 
                tc^4*(3 - 4*v^2 + 96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, v/tc] + 
              24*(2*v^4 + 40*tc^2*v^4 + 40*tc^6*v^4 + 2*tc^8*v^4 - 
                8*tc*(v^3 + v^5) - 24*tc^3*(v^3 + v^5) - 24*tc^5*
                 (v^3 + v^5) - 8*tc^7*(v^3 + v^5) + tc^4*(3 - 4*v^2 + 
                  96*v^4 - 4*v^6 + 3*v^8))*PolyLog[2, tc*v]))/(3*tc^4))))/
       (3*Pi)) - (8*aVR*c\[Delta]VR*v^3*(-2*v + 6*tc^2*v - 6*tc^4*v + 
       2*tc^6*v + 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
       12*tc^3*(1 + v^2)*Log[tc])*
      (-8*v^9*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
             65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
             4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
             8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
         3 + (2*aVR*c\[Delta]VR*v^6*\[Alpha]s*
         (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
             16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 2*
                v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
          24*(1 + 3*v^2 + v^4)*Log[tc])*
         (((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
             21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
             20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 
             5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*
                v^6) - 3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 
             6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/(15*tc^6) - 
          8*v*(3 + 8*v^2 + 3*v^4)*Log[tc])*
         (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 
            2*(-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
             (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 
            2*tc^5*(1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 
            2*tc^3*(1 + v^2)*(1 + (433 + 48*Pi^2)*v^2 + v^4) + 
            tc^2*v*(89 + 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + 
            tc^6*(-89*v + 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 
          24*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
            6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
            tc^4*(1 + 96*v^4 + v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
           (15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2) - 12*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
              2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
              2*tc^7*(1 + v^2) + 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
          8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 
            32*tc^7*(1 + v^2))*Log[1 + tc] - 2*Log[tc - v]*
           (-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
            12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
              7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 
              192*v^6 - 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
              tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[v]) + 2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 
            64*tc*v^5 + 12*tc^6*v^2*(7 + 8*v^2 - 7*v^4) - 
            12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 
              5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 
            tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*Log[1 - tc*v] + 
          2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 15*tc^6*v^3 - 8*tc*v^2*
                (5 + 3*v^2) - 8*tc^5*v^2*(5 + 3*v^2) + 3*tc^2*v*
                (-2 + 37*v^2 + 2*v^4) + 3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*
                tc^3*(-3 + 17*v^2 - 33*v^4 + 3*v^6))) + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 12*v^4 + v^8))*Log[1 - tc*v]) + 
          2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 312*tc^4*v^4 + 90*tc^8*v^4 + 
            192*tc^4*v^6 + 13*tc^4*v^8 + 30*tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 
            6*tc^6*v^2*(15 + 116*v^2 + 15*v^4) - 24*tc*(v^3 + v^5) - 
            216*tc^7*(v^3 + v^5) - 36*tc^3*(v + 19*v^3 + 19*v^5 + v^7) - 
            36*tc^5*(v + 19*v^3 + 19*v^5 + v^7) - 48*v^3*(v + 8*tc^2*v + 
              8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
              6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*
             Log[1 + tc] + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
              2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
              2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
            12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 
              6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + 
              tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*(v^4 + 8*tc^2*v^4 + 
              8*tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
              6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                v^8))*Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + 
            tc^8*v + tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 
            6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*
           PolyLog[2, -tc] - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
            2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
            2*tc^7*(1 + v^2) + tc^4*(8 + 3*v + 8*v^2))*PolyLog[2, tc] - 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
          24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 
            4*tc*(v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 
            4*tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*v]))/
        (3*Pi*tc^4) - (2*v^3*\[Alpha]s*
         (((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
             65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
             4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
             8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])*
         ((-16*aVR*c\[Delta]VR*v^4*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 
                21*tc*(v^2 + v^4) - 21*tc^9*(v^2 + v^4) + 20*tc^4*v*
                 (3 + 7*v^2 + 3*v^4) + 20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 
                5*tc^2*v*(6 + 19*v^2 + 6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 
                  6*v^4) - 3*tc^3*(5 + 47*v^2 + 47*v^4 + 5*v^6) - 
                3*tc^7*(5 + 47*v^2 + 47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 
                  54*v^4 + 5*v^6)))/(15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*
              Log[tc])*(-(v*((33 - 8*Pi^2)*v^2 - (33 + 8*Pi^2)*tc^6*v^2 + 
                2*(-25 + 6*Pi^2)*tc*v*(1 + v^2) + 2*(25 + 6*Pi^2)*tc^5*v*
                 (1 + v^2) + 12*Pi^2*tc^3*v*(1 + 8*v + v^2) + 
                tc^4*(13 + (193 - 24*Pi^2)*v^2 + 13*v^4) - 
                tc^2*(13 + (193 + 24*Pi^2)*v^2 + 13*v^4))) - 
             6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 2*tc^6*v^3 - 3*tc*
                (v^2 + v^4) - 3*tc^5*(v^2 + v^4) + tc^3*(1 - 39*v^2 - 
                 39*v^4 + v^6))*Log[tc]^2 + 4*v^2*Log[1 - tc]*
              (16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 27*tc^5*(1 + v^2) - 6*
                (2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v - 3*tc*(1 + v^2) - 
                 3*tc^5*(1 + v^2) + 2*tc^3*(3 - 8*v + 3*v^2))*Log[tc]) + 
             4*v^2*(16*v - 16*tc^6*v - 27*tc*(1 + v^2) + 27*tc^5*(1 + v^2))*
              Log[1 + tc] - Log[tc - v]*(16*v^3 - 16*tc^6*v^3 - 9*tc*v^2*
                (5 + v^2) - 36*tc^2*v*(-1 + v^4) - 36*tc^4*v*(-1 + v^4) + 9*
                tc^5*(v^2 + 5*v^4) + tc^3*(-7 - 27*v^2 + 27*v^4 + 7*v^6) + 6*
                (tc + 2*v + 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
                Log[v]) - (16*v^3 - 16*tc^6*v^3 + 9*tc^5*v^2*(5 + v^2) + 36*
                tc^2*v*(-1 + v^4) + 36*tc^4*v*(-1 + v^4) - 9*tc*
                (v^2 + 5*v^4) + tc^3*(7 + 27*v^2 - 27*v^4 - 7*v^6))*
              Log[1 - tc*v] - Log[tc]*(18*v^3 - 78*tc^6*v^3 - 12*tc*
                (v^2 + v^4) + 150*tc^5*(v^2 + v^4) - 6*tc^2*v*(7 + 43*v^2 + 
                 7*v^4) - 6*tc^4*v*(7 + 43*v^2 + 7*v^4) + tc^3*(7 + 27*v^2 + 
                 27*v^4 + 7*v^6) + 24*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 
                 2*tc^6*v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) + 
                 2*tc^3*(3 + 8*v + 3*v^2))*Log[1 + tc] - 6*(tc + 2*v + 
                 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
                Log[tc - v] - 6*(2*v^3 + 6*tc^2*v^3 + 6*tc^4*v^3 + 
                 2*tc^6*v^3 - 3*tc*(v^2 + v^4) - 3*tc^5*(v^2 + v^4) - 
                 tc^3*(-1 + 21*v^2 + 3*v^4 + v^6))*Log[v] - 6*(tc + 2*v + 
                 2*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*
                Log[1 - tc*v]) + 2*Log[v]*(v*(8*v^2 - 8*tc^6*v^2 - 
                 3*tc*v*(5 + 4*v^2) + 3*tc^5*v*(5 + 4*v^2) + 3*tc^2*
                  (-1 + v^4) - 3*tc^4*(-1 + v^4)) + 3*(tc + 2*v + 2*tc^2*v + 
                 tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^2*Log[1 - tc*v]) - 
             48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*v + tc^3*
                (-3 + 8*v - 3*v^2) - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2))*
              PolyLog[2, -tc] - 48*v^2*(2*v + 6*tc^2*v + 6*tc^4*v + 2*tc^6*
                v - 3*tc*(1 + v^2) - 3*tc^5*(1 + v^2) - tc^3*(3 + 8*v + 
                 3*v^2))*PolyLog[2, tc] - 6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*
                v^3 + 4*tc^6*v^3 - 6*tc*(v^2 + v^4) - 6*tc^5*(v^2 + v^4) + 
               tc^3*(1 - 15*v^2 - 15*v^4 + v^6))*PolyLog[2, v/tc] + 
             6*(4*v^3 + 12*tc^2*v^3 + 12*tc^4*v^3 + 4*tc^6*v^3 - 6*tc*
                (v^2 + v^4) - 6*tc^5*(v^2 + v^4) + tc^3*(1 - 15*v^2 - 
                 15*v^4 + v^6))*PolyLog[2, tc*v]))/(3*tc^3) + 
          ((2*v^3*(((-1 + tc^2)*(5*v^3 + 5*tc^10*v^3 - 21*tc*(v^2 + v^4) - 
                  21*tc^9*(v^2 + v^4) + 20*tc^4*v*(3 + 7*v^2 + 3*v^4) + 
                  20*tc^6*v*(3 + 7*v^2 + 3*v^4) + 5*tc^2*v*(6 + 19*v^2 + 
                    6*v^4) + 5*tc^8*v*(6 + 19*v^2 + 6*v^4) - 3*tc^3*
                   (5 + 47*v^2 + 47*v^4 + 5*v^6) - 3*tc^7*(5 + 47*v^2 + 
                    47*v^4 + 5*v^6) + 6*tc^5*(5 + 54*v^2 + 54*v^4 + 5*v^6)))/
                (15*tc^6) - 8*v*(3 + 8*v^2 + 3*v^4)*Log[tc]) + 
             aVR*c\[Delta]VR*((-2*(-1 + tc^2)*v^3*(12*v^3 + 12*tc^8*v^3 - 
                  45*tc*(v^2 + v^4) - 45*tc^7*(v^2 + v^4) + 4*tc^2*v*
                   (15 + 38*v^2 + 15*v^4) + 4*tc^6*v*(15 + 38*v^2 + 15*v^4) - 
                  8*tc^4*v*(15 + 41*v^2 + 15*v^4) - 15*tc^3*(2 + 9*v^2 + 
                    9*v^4 + 2*v^6) - 15*tc^5*(2 + 9*v^2 + 9*v^4 + 2*v^6)))/
                (5*tc^5) - 48*(v^3 + 6*v^5 + 6*v^7 + v^9)*Log[tc]))*
            (v*(2*(-9 + 8*Pi^2)*v^3 + 2*(9 + 8*Pi^2)*tc^8*v^3 - 2*
                (-3 + 16*Pi^2)*tc*v^2*(1 + v^2) - 2*(3 + 16*Pi^2)*tc^7*v^2*
                (1 + v^2) + 48*Pi^2*tc^4*v^2*(8 + v + 8*v^2) + 2*tc^5*
                (1 + v^2)*(1 + (433 - 48*Pi^2)*v^2 + v^4) - 2*tc^3*(1 + v^2)*
                (1 + (433 + 48*Pi^2)*v^2 + v^4) + tc^2*v*(89 + 
                 32*(-3 + 4*Pi^2)*v^2 + 89*v^4) + tc^6*(-89*v + 
                 32*(3 + 4*Pi^2)*v^3 - 89*v^5)) - 24*(v^4 + 8*tc^2*v^4 + 8*
                tc^6*v^4 + tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
               6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 96*v^4 + 
                 v^8))*Log[tc]^2 + 8*v^3*Log[1 - tc]*(15*v + 96*tc^2*v - 96*
                tc^6*v - 15*tc^8*v - 32*tc*(1 + v^2) + 32*tc^7*(1 + v^2) - 12*
                (v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 
                 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + 
                 2*tc^4*(8 - 9*v + 8*v^2))*Log[tc]) + 
             8*v^3*(15*v + 96*tc^2*v - 96*tc^6*v - 15*tc^8*v - 32*tc*
                (1 + v^2) + 32*tc^7*(1 + v^2))*Log[1 + tc] - 
             2*Log[tc - v]*(-64*tc*v^3 + 15*v^4 - 15*tc^8*v^4 + 64*tc^7*v^5 + 
               12*tc^2*v^2*(7 + 8*v^2 - 7*v^4) - 12*tc^6*v^2*(-7 + 8*v^2 + 
                 7*v^4) + 48*tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*
                (-1 - 5*v^2 + 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 
                 13*v^8) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[v]) + 
             2*(-64*tc^7*v^3 - 15*v^4 + 15*tc^8*v^4 + 64*tc*v^5 + 12*tc^6*v^2*
                (7 + 8*v^2 - 7*v^4) - 12*tc^2*v^2*(-7 + 8*v^2 + 7*v^4) + 48*
                tc^3*v*(-1 - 5*v^2 + 5*v^4 + v^6) + 48*tc^5*v*(-1 - 5*v^2 + 
                 5*v^4 + v^6) + tc^4*(13 + 192*v^2 - 192*v^6 - 13*v^8))*
              Log[1 - tc*v] + 2*Log[v]*(-((-1 + tc^2)*v*(15*v^3 + 
                  15*tc^6*v^3 - 8*tc*v^2*(5 + 3*v^2) - 8*tc^5*v^2*
                   (5 + 3*v^2) + 3*tc^2*v*(-2 + 37*v^2 + 2*v^4) + 
                  3*tc^4*v*(-2 + 37*v^2 + 2*v^4) + 4*tc^3*(-3 + 17*v^2 - 
                    33*v^4 + 3*v^6))) + 12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + 
                 tc^8*v^4 - 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 
                 6*tc^5*(v^3 + v^5) - 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + 
                   v^8))*Log[1 - tc*v]) + 2*Log[tc]*(13*tc^4 + 192*tc^4*v^2 + 
               312*tc^4*v^4 + 90*tc^8*v^4 + 192*tc^4*v^6 + 13*tc^4*v^8 + 30*
                tc^2*v^2*(3 + 4*v^2 + 3*v^4) + 6*tc^6*v^2*(15 + 116*v^2 + 
                 15*v^4) - 24*tc*(v^3 + v^5) - 216*tc^7*(v^3 + v^5) - 36*tc^3*
                (v + 19*v^3 + 19*v^5 + v^7) - 36*tc^5*(v + 19*v^3 + 19*v^5 + 
                 v^7) - 48*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 
                 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 
                 2*tc^7*(1 + v^2) - 2*tc^4*(8 + 9*v + 8*v^2))*Log[1 + tc] + 
               12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*Log[tc - v] + 
               12*(v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 
                 2*tc*(v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 24*v^4 - v^8))*Log[v] + 12*
                (v^4 + 8*tc^2*v^4 + 8*tc^6*v^4 + tc^8*v^4 - 2*tc*
                  (v^3 + v^5) - 6*tc^3*(v^3 + v^5) - 6*tc^5*(v^3 + v^5) - 
                 2*tc^7*(v^3 + v^5) + tc^4*(1 + 12*v^4 + v^8))*
                Log[1 - tc*v]) - 192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v + 
               tc^4*(-8 + 3*v - 8*v^2) - 2*tc*(1 + v^2) - 6*tc^3*(1 + v^2) - 
               6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2))*PolyLog[2, -tc] - 
             192*v^3*(v + 8*tc^2*v + 8*tc^6*v + tc^8*v - 2*tc*(1 + v^2) - 6*
                tc^3*(1 + v^2) - 6*tc^5*(1 + v^2) - 2*tc^7*(1 + v^2) + tc^4*
                (8 + 3*v + 8*v^2))*PolyLog[2, tc] - 24*(2*v^4 + 16*tc^2*v^4 + 
               16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*(v^3 + v^5) - 12*tc^3*
                (v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*tc^7*(v^3 + v^5) + tc^4*
                (1 + 36*v^4 + v^8))*PolyLog[2, v/tc] + 
             24*(2*v^4 + 16*tc^2*v^4 + 16*tc^6*v^4 + 2*tc^8*v^4 - 4*tc*
                (v^3 + v^5) - 12*tc^3*(v^3 + v^5) - 12*tc^5*(v^3 + v^5) - 4*
                tc^7*(v^3 + v^5) + tc^4*(1 + 36*v^4 + v^8))*PolyLog[2, tc*
                v]))/(6*tc^4) + (aVR*c\[Delta]VR*v^3*
            (((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 8*tc*(v + v^3) + 
                16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 3*tc^2*(2 + 5*v^2 + 
                  2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/tc^4 - 
             24*(1 + 3*v^2 + v^4)*Log[tc])*(-(v*(240*(-9 + 8*Pi^2)*v^4 + 
                240*(9 + 8*Pi^2)*tc^10*v^4 - 3*(-1203 + 2000*Pi^2)*tc*v^3*
                 (1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*v^3*(1 + v^2) - 
                240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 15*v^3 + 
                  240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
                   v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 
                  8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 2*tc^6*
                 (963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                   v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*
                 (963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                   v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*
                 (800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                    349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                  9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 24*tc^10*
                v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 60*tc^6*v^3*
                (3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 20*
                tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 75*tc*(v^4 + v^6) - 420*tc^3*
                (v^4 + v^6) - 420*tc^7*(v^4 + v^6) - 75*tc^9*(v^4 + v^6) - 
               tc^5*(9 + 5*v^2 + 4800*v^4 + 4800*v^6 + 5*v^8 + 9*v^10))*
              Log[tc]^2 - 8*v^3*Log[1 - tc]*(1728*v^2 - 1728*tc^10*v^2 - 5625*
                tc*(v + v^3) - 19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
               5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*
                tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                 75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 
                   990*v^3 - 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
             8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 19800*
                tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*(v + v^3) + 
               1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*(3 + 13*v^2 + 
                 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*(1728*v^5 - 1728*tc^10*
                v^5 - 225*tc*v^4*(41 + 9*v^2) + 225*tc^9*v^4*(9 + 41*v^2) + 
               400*tc^2*v^3*(45 + 52*v^2 - 21*v^4) - 400*tc^8*v^3*
                (-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*(-9 - 32*v^2 + 
                 10*v^4 + 9*v^6) + 1800*tc^7*v^2*(-9 - 10*v^2 + 32*v^4 + 
                 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + 3600*
                tc^6*v*(2 + 19*v^2 - 19*v^6 - 2*v^8) + tc^5*(-1503 - 
                 36775*v^2 - 61800*v^4 + 61800*v^6 + 36775*v^8 + 1503*v^10) + 
               60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[v]) + 
             2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*(41 + 9*v^2) - 225*
                tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*(-45 - 52*v^2 + 21*v^4) + 
               400*tc^2*v^3*(-21 + 52*v^2 + 45*v^4) + 1800*tc^3*v^2*
                (9 + 10*v^2 - 32*v^4 - 9*v^6) + 1800*tc^7*v^2*(9 + 32*v^2 - 
                 10*v^4 - 9*v^6) + 3600*tc^4*v*(-2 - 19*v^2 + 19*v^6 + 
                 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 19*v^6 + 2*v^8) + tc^5*
                (1503 + 36775*v^2 + 61800*v^4 - 61800*v^6 - 36775*v^8 - 
                 1503*v^10))*Log[1 - tc*v] - 2*Log[v]*((1 - tc^2)*v*
                (1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*(147 + 103*v^2) - 
                 45*tc^7*v^3*(147 + 103*v^2) + 4*tc^2*v^2*(1395 + 5632*v^2 + 
                   1005*v^4) + 4*tc^6*v^2*(1395 + 5632*v^2 + 1005*v^4) - 
                 15*tc^3*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
                 15*tc^5*v*(-18 + 1391*v^2 + 1999*v^4 + 18*v^6) - 
                 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 4980*v^6 + 135*v^8)) + 
               60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) - 
             2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*(69 + 98*v^2 + 
                   69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 687*v^4) - 
                 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 30*tc^2*v^2*
                  (549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 30*tc^6*v^2*
                  (549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 60*tc^3*v*
                  (111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) + 
                 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 111*v^8) - 
                 tc^4*(1503 + 36775*v^2 + 130200*v^4 + 130200*v^6 + 
                   36775*v^8 + 1503*v^10)) - 240*v^3*(24*v^2 + 24*tc^10*v^2 - 
                 75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                 75*tc^9*(v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 
                   990*v + 2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 60*
                (v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 60*
                (24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
                 60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                   3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                 75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                  (v^4 + v^6) - 75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 
                   1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[v] + 60*
                (v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                 27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                  (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                 tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
             960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*
                (240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, -tc] + 
             960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 420*tc^3*
                (v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 60*tc^4*
                (3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*
                (3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - tc^5*
                (240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, tc] + 
             120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
               120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 
                 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*
                (v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 
               150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 
                 5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 120*(48*v^5 + 48*tc^10*
                v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 120*tc^6*v^3*
                (3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*(3 + 16*v^2 + 3*v^4) + 40*
                tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 150*tc*(v^4 + v^6) - 840*tc^3*
                (v^4 + v^6) - 840*tc^7*(v^4 + v^6) - 150*tc^9*(v^4 + v^6) - 
               tc^5*(9 + 5*v^2 + 1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*
              PolyLog[2, tc*v]))/(225*tc^5)))/Pi + 
       12*v^6*(((-1 + tc^2)*(8*v^2 + 8*tc^8*v^2 - 25*tc*(v + v^3) - 
             65*tc^3*(v + v^3) - 65*tc^5*(v + v^3) - 25*tc^7*(v + v^3) + 
             4*tc^2*(5 + 22*v^2 + 5*v^4) + 4*tc^6*(5 + 22*v^2 + 5*v^4) - 
             8*tc^4*(5 + 24*v^2 + 5*v^4)))/(20*tc^5) + 18*(v + v^3)*Log[tc])^
         2*(2*aVR*c\[Delta]VR*v^3*(((-1 + tc^2)*(3*v^2 + 3*tc^6*v^2 - 
              8*tc*(v + v^3) + 16*tc^3*(v + v^3) - 8*tc^5*(v + v^3) + 
              3*tc^2*(2 + 5*v^2 + 2*v^4) + 3*tc^4*(2 + 5*v^2 + 2*v^4)))/
            tc^4 - 24*(1 + 3*v^2 + v^4)*Log[tc]) + 
         (\[Alpha]s*((aVR*c\[Delta]VR*(v^2*(3*(-63 + 16*Pi^2)*v^3 + 
                 3*(63 + 16*Pi^2)*tc^8*v^3 - 2*(-255 + 64*Pi^2)*tc*v^2*
                  (1 + v^2) - 2*(255 + 64*Pi^2)*tc^7*v^2*(1 + v^2) + 
                 48*Pi^2*tc^4*v*(2 + 32*v + 3*v^2 + 32*v^3 + 2*v^4) + 
                 2*tc^5*(1 + v^2)*(35 + (1781 - 192*Pi^2)*v^2 + 35*v^4) - 
                 2*tc^3*(1 + v^2)*(35 + (1781 + 192*Pi^2)*v^2 + 35*v^4) + 
                 tc^2*v*(-389 - 856*v^2 - 389*v^4 + 96*Pi^2*(1 + 4*v^2 + 
                     v^4)) + tc^6*v*(389 + 856*v^2 + 389*v^4 + 96*Pi^2*
                    (1 + 4*v^2 + v^4))) - 24*(3*v^5 + 3*tc^8*v^5 - 
                 8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 24*tc^5*
                  (v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 4*v^5 + 
                   v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 80*v^3 - 
                   288*v^5 - 80*v^7 + v^9))*Log[tc]^2 + 8*v^3*Log[1 - tc]*
                (45*v^2 - 45*tc^8*v^2 - 128*tc*(v + v^3) + 128*tc^7*
                  (v + v^3) + 36*tc^2*(3 + 8*v^2 + 3*v^4) - 36*tc^6*
                  (3 + 8*v^2 + 3*v^4) - 12*(3*v^2 + 3*tc^8*v^2 - 
                   8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 
                   8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*
                    (1 + 4*v^2 + v^4) - 2*tc^4*(6 - 32*v + 27*v^2 - 32*v^3 + 
                     6*v^4))*Log[tc]) + 8*v^3*(45*v^2 - 45*tc^8*v^2 - 
                 128*tc*(v + v^3) + 128*tc^7*(v + v^3) + 36*tc^2*(3 + 8*v^2 + 
                   3*v^4) - 36*tc^6*(3 + 8*v^2 + 3*v^4))*Log[1 + tc] - 2*v*
                Log[tc - v]*(45*v^4 - 45*tc^8*v^4 - 16*tc*v^3*(11 + 5*v^2) + 
                 16*tc^7*v^3*(5 + 11*v^2) - 36*tc^2*v^2*(-7 - 8*v^2 + v^4) - 
                 36*tc^6*v^2*(-1 + 8*v^2 + 7*v^4) + 144*tc^3*v*(-1 - 2*v^2 + 
                   2*v^4 + v^6) + 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) - 
                 tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8) + 12*(tc + 3*v + 
                   3*tc^2*v + tc*v^2)*(v + tc^2*v - tc*(1 + v^2))^3*Log[v]) - 
               2*v*(45*v^4 - 45*tc^8*v^4 + 16*tc^7*v^3*(11 + 5*v^2) - 
                 16*tc*v^3*(5 + 11*v^2) + 36*tc^6*v^2*(-7 - 8*v^2 + v^4) + 
                 36*tc^2*v^2*(-1 + 8*v^2 + 7*v^4) - 144*tc^3*v*(-1 - 2*v^2 + 
                   2*v^4 + v^6) - 144*tc^5*v*(-1 - 2*v^2 + 2*v^4 + v^6) + 
                 tc^4*(-23 - 224*v^2 + 224*v^6 + 23*v^8))*Log[1 - tc*v] + 2*v*
                Log[v]*((1 - tc^2)*v*(45*v^3 + 45*tc^6*v^3 - 4*tc*v^2*
                    (35 + 29*v^2) - 4*tc^5*v^2*(35 + 29*v^2) + 3*tc^2*v*
                    (38 + 111*v^2 + 34*v^4) + 3*tc^4*v*(38 + 111*v^2 + 
                     34*v^4) - 4*tc^3*(-3 - 13*v^2 + 77*v^4 + 3*v^6)) + 
                 12*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - 
                    tc*(1 + v^2))^3*Log[1 - tc*v]) - 2*Log[tc]*
                (v*(54*v^4 - 216*tc^8*v^4 - 6*tc^6*v^2*(113 + 328*v^2 + 
                     113*v^4) - 108*tc*(v^3 + v^5) + 660*tc^7*(v^3 + v^5) - 
                   30*tc^2*(v^2 + 8*v^4 + v^6) + 12*tc^3*v*(13 + 200*v^2 + 
                     200*v^4 + 13*v^6) + 12*tc^5*v*(13 + 200*v^2 + 200*v^4 + 
                     13*v^6) - tc^4*(23 + 224*v^2 + 360*v^4 + 224*v^6 + 
                     23*v^8)) + 48*v^3*(3*v^2 + 3*tc^8*v^2 - 8*tc*(v + v^3) - 
                   24*tc^3*(v + v^3) - 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 
                   6*tc^2*(1 + 4*v^2 + v^4) + 6*tc^6*(1 + 4*v^2 + v^4) - 
                   2*tc^4*(6 + 32*v + 27*v^2 + 32*v^3 + 6*v^4))*Log[1 + tc] - 
                 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - 
                    tc*(1 + v^2))^3*Log[tc - v] - 12*(3*v^5 + 3*tc^8*v^5 - 
                   8*tc*(v^4 + v^6) - 24*tc^3*(v^4 + v^6) - 24*tc^5*
                    (v^4 + v^6) - 8*tc^7*(v^4 + v^6) + 6*tc^2*(v^3 + 4*v^5 + 
                     v^7) + 6*tc^6*(v^3 + 4*v^5 + v^7) + tc^4*v*(-1 + 
                     44*v^2 + 72*v^4 + 4*v^6 + v^8))*Log[v] - 
                 12*v*(tc + 3*v + 3*tc^2*v + tc*v^2)*(v + tc^2*v - 
                    tc*(1 + v^2))^3*Log[1 - tc*v]) - 192*v^3*(3*v^2 + 
                 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
                 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + 
                   v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 - 32*v + 9*v^2 - 
                   32*v^3 + 6*v^4))*PolyLog[2, -tc] - 192*v^3*(3*v^2 + 
                 3*tc^8*v^2 - 8*tc*(v + v^3) - 24*tc^3*(v + v^3) - 
                 24*tc^5*(v + v^3) - 8*tc^7*(v + v^3) + 6*tc^2*(1 + 4*v^2 + 
                   v^4) + 6*tc^6*(1 + 4*v^2 + v^4) + tc^4*(6 + 32*v + 9*v^2 + 
                   32*v^3 + 6*v^4))*PolyLog[2, tc] - 24*(6*v^5 + 6*tc^8*v^5 - 
                 16*tc*(v^4 + v^6) - 48*tc^3*(v^4 + v^6) - 48*tc^5*
                  (v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 12*tc^2*(v^3 + 4*v^5 + 
                   v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - tc^4*(v - 32*v^3 - 
                   108*v^5 - 32*v^7 + v^9))*PolyLog[2, v/tc] + 24*
                (6*v^5 + 6*tc^8*v^5 - 16*tc*(v^4 + v^6) - 48*tc^3*
                  (v^4 + v^6) - 48*tc^5*(v^4 + v^6) - 16*tc^7*(v^4 + v^6) + 
                 12*tc^2*(v^3 + 4*v^5 + v^7) + 12*tc^6*(v^3 + 4*v^5 + v^7) - 
                 tc^4*(v - 32*v^3 - 108*v^5 - 32*v^7 + v^9))*PolyLog[2, 
                 tc*v]))/(3*tc^4) + (-(v*(240*(-9 + 8*Pi^2)*v^4 + 
                 240*(9 + 8*Pi^2)*tc^10*v^4 - 3*(-1203 + 2000*Pi^2)*tc*v^3*
                  (1 + v^2) - 3*(1203 + 2000*Pi^2)*tc^9*v^3*(1 + v^2) - 
                 240*Pi^2*tc^5*v^2*(240 + 15*v + 1184*v^2 + 15*v^3 + 
                   240*v^4) + tc^7*(v + v^3)*(13167 - 8*(-901 + 4200*Pi^2)*
                    v^2 + 13167*v^4) - tc^3*(v + v^3)*(13167 + 
                   8*(901 + 4200*Pi^2)*v^2 + 13167*v^4) - 2*tc^6*
                  (963 + (69175 - 7200*Pi^2)*v^2 - 8*(-43487 + 4200*Pi^2)*
                    v^4 + (69175 - 7200*Pi^2)*v^6 + 963*v^8) + 2*tc^4*
                  (963 + 25*(2767 + 288*Pi^2)*v^2 + 8*(43487 + 4200*Pi^2)*
                    v^4 + 25*(2767 + 288*Pi^2)*v^6 + 963*v^8) + 2*tc^8*v^2*
                  (800*Pi^2*(3 + 16*v^2 + 3*v^4) - 9*(349 - 942*v^2 + 
                     349*v^4)) + 2*tc^2*v^2*(800*Pi^2*(3 + 16*v^2 + 3*v^4) + 
                   9*(349 - 942*v^2 + 349*v^4)))) + 120*(24*v^5 + 
                24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 3*v^4) + 
                60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*(3 + 16*v^2 + 
                  3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                 (v^4 + v^6) - 75*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 
                  4800*v^4 + 4800*v^6 + 5*v^8 + 9*v^10))*Log[tc]^2 - 
              8*v^3*Log[1 - tc]*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*
                 (v + v^3) - 19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 
                5625*tc^9*(v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 
                1600*tc^8*(3 + 13*v^2 + 3*v^4) - 60*(24*v^2 + 24*tc^10*v^2 - 
                  75*tc*(v + v^3) - 420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 
                  75*tc^9*(v + v^3) + tc^5*(-480 + 990*v - 2368*v^2 + 
                    990*v^3 - 480*v^4) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 
                  60*tc^6*(3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 
                    3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4))*Log[tc]) - 
              8*v^3*(1728*v^2 - 1728*tc^10*v^2 - 5625*tc*(v + v^3) - 
                19800*tc^3*(v + v^3) + 19800*tc^7*(v + v^3) + 5625*tc^9*
                 (v + v^3) + 1600*tc^2*(3 + 13*v^2 + 3*v^4) - 1600*tc^8*
                 (3 + 13*v^2 + 3*v^4))*Log[1 + tc] + 2*Log[tc - v]*(
                1728*v^5 - 1728*tc^10*v^5 - 225*tc*v^4*(41 + 9*v^2) + 
                225*tc^9*v^4*(9 + 41*v^2) + 400*tc^2*v^3*(45 + 52*v^2 - 
                  21*v^4) - 400*tc^8*v^3*(-21 + 52*v^2 + 45*v^4) + 
                1800*tc^3*v^2*(-9 - 32*v^2 + 10*v^4 + 9*v^6) + 1800*tc^7*v^2*
                 (-9 - 10*v^2 + 32*v^4 + 9*v^6) + 3600*tc^4*v*(2 + 19*v^2 - 
                  19*v^6 - 2*v^8) + 3600*tc^6*v*(2 + 19*v^2 - 19*v^6 - 
                  2*v^8) + tc^5*(-1503 - 36775*v^2 - 61800*v^4 + 61800*v^6 + 
                  36775*v^8 + 1503*v^10) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
                 (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*
                   (v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*
                   (9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*
                 Log[v]) + 2*(1728*v^5 - 1728*tc^10*v^5 + 225*tc^9*v^4*
                 (41 + 9*v^2) - 225*tc*v^4*(9 + 41*v^2) + 400*tc^8*v^3*
                 (-45 - 52*v^2 + 21*v^4) + 400*tc^2*v^3*(-21 + 52*v^2 + 
                  45*v^4) + 1800*tc^3*v^2*(9 + 10*v^2 - 32*v^4 - 9*v^6) + 
                1800*tc^7*v^2*(9 + 32*v^2 - 10*v^4 - 9*v^6) + 3600*tc^4*v*
                 (-2 - 19*v^2 + 19*v^6 + 2*v^8) + 3600*tc^6*v*(-2 - 19*v^2 + 
                  19*v^6 + 2*v^8) + tc^5*(1503 + 36775*v^2 + 61800*v^4 - 
                  61800*v^6 - 36775*v^8 - 1503*v^10))*Log[1 - tc*v] - 
              2*Log[v]*((1 - tc^2)*v*(1728*v^4 + 1728*tc^8*v^4 - 45*tc*v^3*
                   (147 + 103*v^2) - 45*tc^7*v^3*(147 + 103*v^2) + 
                  4*tc^2*v^2*(1395 + 5632*v^2 + 1005*v^4) + 4*tc^6*v^2*
                   (1395 + 5632*v^2 + 1005*v^4) - 15*tc^3*v*(-18 + 1391*v^2 + 
                    1999*v^4 + 18*v^6) - 15*tc^5*v*(-18 + 1391*v^2 + 
                    1999*v^4 + 18*v^6) - 4*tc^4*(-135 + 2580*v^2 - 5632*v^4 - 
                    4980*v^6 + 135*v^8)) + 60*(v + tc^2*v - tc*(1 + v^2))^2*
                 (24*v^3 + 24*tc^6*v^3 - 27*tc*(v^2 + v^4) - 27*tc^5*
                   (v^2 + v^4) - 2*tc^2*v*(9 - 58*v^2 + 9*v^4) - 2*tc^4*v*
                   (9 - 58*v^2 + 9*v^4) - tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*
                 Log[1 - tc*v]) - 2*Log[tc]*(tc*(10368*tc^9*v^5 + 180*tc*v^3*
                   (69 + 98*v^2 + 69*v^4) + 60*tc^7*v^3*(687 + 2374*v^2 + 
                    687*v^4) - 2610*(v^4 + v^6) - 36360*tc^8*(v^4 + v^6) - 
                  30*tc^2*v^2*(549 + 2765*v^2 + 2765*v^4 + 549*v^6) - 
                  30*tc^6*v^2*(549 + 6725*v^2 + 6725*v^4 + 549*v^6) + 
                  60*tc^3*v*(111 + 2245*v^2 + 7972*v^4 + 2245*v^6 + 
                    111*v^8) + 60*tc^5*v*(111 + 2245*v^2 + 7972*v^4 + 
                    2245*v^6 + 111*v^8) - tc^4*(1503 + 36775*v^2 + 
                    130200*v^4 + 130200*v^6 + 36775*v^8 + 1503*v^10)) - 
                240*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
                  420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*
                   (v + v^3) + 60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*
                   (3 + 14*v^2 + 3*v^4) + 20*tc^2*(3 + 16*v^2 + 3*v^4) + 
                  20*tc^8*(3 + 16*v^2 + 3*v^4) + tc^5*(480 + 990*v + 
                    2368*v^2 + 990*v^3 + 480*v^4))*Log[1 + tc] + 
                60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                  27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                   (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                  tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[tc - v] + 
                60*(24*v^5 + 24*tc^10*v^5 + 60*tc^4*v^3*(3 + 14*v^2 + 
                    3*v^4) + 60*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 20*tc^2*v^3*
                   (3 + 16*v^2 + 3*v^4) + 20*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                  75*tc*(v^4 + v^6) - 420*tc^3*(v^4 + v^6) - 420*tc^7*
                   (v^4 + v^6) - 75*tc^9*(v^4 + v^6) + tc^5*(-9 - 5*v^2 - 
                    1560*v^4 - 600*v^6 + 5*v^8 + 9*v^10))*Log[v] + 
                60*(v + tc^2*v - tc*(1 + v^2))^2*(24*v^3 + 24*tc^6*v^3 - 
                  27*tc*(v^2 + v^4) - 27*tc^5*(v^2 + v^4) - 2*tc^2*v*
                   (9 - 58*v^2 + 9*v^4) - 2*tc^4*v*(9 - 58*v^2 + 9*v^4) - 
                  tc^3*(9 + 41*v^2 + 41*v^4 + 9*v^6))*Log[1 - tc*v]) + 
              960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
                420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
                60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
                20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) + 
                tc^5*(240 - 45*v + 1184*v^2 - 45*v^3 + 240*v^4))*PolyLog[2, 
                -tc] + 960*v^3*(24*v^2 + 24*tc^10*v^2 - 75*tc*(v + v^3) - 
                420*tc^3*(v + v^3) - 420*tc^7*(v + v^3) - 75*tc^9*(v + v^3) + 
                60*tc^4*(3 + 14*v^2 + 3*v^4) + 60*tc^6*(3 + 14*v^2 + 3*v^4) + 
                20*tc^2*(3 + 16*v^2 + 3*v^4) + 20*tc^8*(3 + 16*v^2 + 3*v^4) - 
                tc^5*(240 + 45*v + 1184*v^2 + 45*v^3 + 240*v^4))*PolyLog[2, 
                tc] + 120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 
                  3*v^4) + 120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
                 (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*
                 (v^4 + v^6) - 150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 
                  1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*PolyLog[2, v/tc] - 
              120*(48*v^5 + 48*tc^10*v^5 + 120*tc^4*v^3*(3 + 14*v^2 + 
                  3*v^4) + 120*tc^6*v^3*(3 + 14*v^2 + 3*v^4) + 40*tc^2*v^3*
                 (3 + 16*v^2 + 3*v^4) + 40*tc^8*v^3*(3 + 16*v^2 + 3*v^4) - 
                150*tc*(v^4 + v^6) - 840*tc^3*(v^4 + v^6) - 840*tc^7*
                 (v^4 + v^6) - 150*tc^9*(v^4 + v^6) - tc^5*(9 + 5*v^2 + 
                  1740*v^4 + 1740*v^6 + 5*v^8 + 9*v^10))*PolyLog[2, tc*v])/
             (900*tc^5)))/(3*Pi))))/tc^3))/
 (v^18*(((-1 + tc^2)*(v + 5*tc^2*v + 5*tc^4*v + tc^6*v - 2*tc*(1 + v^2) + 
       4*tc^3*(1 + v^2) - 2*tc^5*(1 + v^2)))/tc^4 - 24*v*Log[tc])^6)


==> anc/Results_CentralMoms/Rstar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
      4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
       (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
      2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
   12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])/
  (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) - 
 (128*aT^2*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
  ((1 - 2*Ec)^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
    12*\[Rho]^2*Log[\[Rho]])) + 
 (32*aP*aT*c\[Delta]P*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
  ((1 - 2*Ec)^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
    12*\[Rho]^2*Log[\[Rho]])) - 
 (32*aS*aT*c\[Delta]S*Ec^3*(-1 + 2*Ec + \[Rho])^3)/
  ((1 - 2*Ec)^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
    12*\[Rho]^2*Log[\[Rho]])) + 4*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
  (-(((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
      (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
        Log[\[Rho]]))/(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
       12*\[Rho]^2*Log[\[Rho]])^2) + 
   (((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
        2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
     6*\[Rho]*(1 + \[Rho])*Log[1 - 2*Ec] - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])/
    (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])) + 
 (aS^2*(-((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
      (1/2 + 2*Sqrt[\[Rho]] - 4*\[Rho] + 18*\[Rho]^(3/2) - 18*\[Rho]^(5/2) + 
       4*\[Rho]^3 - 2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*
        (2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]])) + 
    (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
     (1/2 + 8*(-1 + Ec)*Ec^3 - 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
      4*(-1 + 2*Ec^3)*\[Rho] - 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
      (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) - 
      (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
      (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
      2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
        2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
        2*\[Rho])*Log[\[Rho]])))/(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
    12*\[Rho]^2*Log[\[Rho]])^2 + 
 (aP^2*(-((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
      (1/2 - 2*Sqrt[\[Rho]] - 4*\[Rho] - 18*\[Rho]^(3/2) + 18*\[Rho]^(5/2) + 
       4*\[Rho]^3 + 2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*
        (2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]])) + 
    (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
     (1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
      4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
      (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
      (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
      (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
      2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
        2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
        2*\[Rho])*Log[\[Rho]])))/(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
    12*\[Rho]^2*Log[\[Rho]])^2 + 
 aVR^2*((-16*Ec^3*(-1 + 2*Ec + \[Rho])^3)/((1 - 2*Ec)^2*
     (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])) + 
   (16*c\[Delta]VR^2*\[Rho]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
      6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])*
     (-(((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
          2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec)) - 
      6*\[Rho]*(1 + \[Rho])*Log[1 - 2*Ec] + 6*\[Rho]*(1 + \[Rho])*
       Log[\[Rho]] + 
      ((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]))/(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
        12*\[Rho]^2*Log[\[Rho]])))/(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
      12*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Alpha]s*
  (((((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
          4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
           (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
          2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
       12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
      (-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 
       192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 
       75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
       256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
       68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
       1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
       68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
        Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
       48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
        Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
       768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
       48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*Log[\[Rho]]^2 + 
       12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*(1 + \[Rho])*
        PolyLog[2, Sqrt[\[Rho]]] - 24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 
         32*\[Rho]^(5/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
     6*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
      (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
       Log[1 - 2*Ec]^2*((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
       8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
          \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
         16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
         4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
       (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
       2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 
       (2*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-17 + 1184*Ec^5 + 
          47*\[Rho] + 47*\[Rho]^2 - 17*\[Rho]^3 - 16*Ec^4*(157 + 9*\[Rho]) - 
          8*Ec^3*(-222 - 476*\[Rho] + 27*\[Rho]^2) - 
          4*Ec^2*(138 + 1014*\[Rho] + 35*\[Rho]^2 + 17*\[Rho]^3) + 
          2*Ec*(53 + 500*\[Rho] - 29*\[Rho]^2 + 34*\[Rho]^3) + 
          6*(-5 + 32*Ec^5 + 16*Ec^4*(-11 + \[Rho]) - 93*\[Rho] - 9*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-34 - 32*\[Rho] + \[Rho]^2) - 
            4*Ec^2*(44 + 156*\[Rho] + 3*\[Rho]^2 + \[Rho]^3) + 
            Ec*(50 + 432*\[Rho] + 30*\[Rho]^2 + 4*\[Rho]^3))*Log[\[Rho]]))/
        (3*(1 - 2*Ec)^2) - (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
          3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
          3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
            27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 
       256*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
       (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
          8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
          80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
          4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
         PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 + 
       4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
        PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
         32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
         \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
        ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
             \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
            32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
         16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
             2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
              (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
            (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 
             9*\[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
            4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
              8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
          (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
            88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
            80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + 
              \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + 
              \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + 
              \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/(1 - 2*Ec)^2 - 
         (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 10*\[Rho]^3 - 
            320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 28*\[Rho]) + 
            4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
            8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
            2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]])/
          (1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 192*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
        ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
            288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
              47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
              17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
              17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 128*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 
           16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] + 
         96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 4*Ec*(3 + \[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*\[Rho]^2*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 192*(1 - 2*Ec)*\[Rho]*
          (2 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
         48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
         4*Ec*(3 + \[Rho]))*PolyLog[3, 1 - 2*Ec] + 
       384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]*
        (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
       96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
         956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
         12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
           \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
         4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
           12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 
             32*\[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
           \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
         2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
           40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
         16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
             \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
           \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
           75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
             92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
           24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3])))/
        (6*(1 - 2*Ec)^2)))/(18*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
       12*\[Rho]^2*Log[\[Rho]])^2) + (2*aVR*c\[Delta]VR*Sqrt[\[Rho]]*
     ((2*(-(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
             4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*(1 + (-8 + \[Rho])*
                \[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*
                (-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2) - 
         12*\[Rho]^2*Log[1 - 2*Ec] + 12*\[Rho]^2*Log[\[Rho]])*
        (-60 + 6*Pi^2 - 460*\[Rho] - 18*Pi^2*\[Rho] + 192*Pi^2*\[Rho]^(3/2) + 
         460*\[Rho]^2 - 18*Pi^2*\[Rho]^2 + 60*\[Rho]^3 + 6*Pi^2*\[Rho]^3 + 
         44*Log[1 - \[Rho]] + 108*\[Rho]*Log[1 - \[Rho]] - 
         108*\[Rho]^2*Log[1 - \[Rho]] - 44*\[Rho]^3*Log[1 - \[Rho]] - 
         9*Log[\[Rho]] - 267*\[Rho]*Log[\[Rho]] - 159*\[Rho]^2*Log[\[Rho]] + 
         35*\[Rho]^3*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] - 24*Log[1 - \[Rho]]*Log[\[Rho]] + 
         216*\[Rho]*Log[1 - \[Rho]]*Log[\[Rho]] + 384*\[Rho]^(3/2)*
          Log[1 - \[Rho]]*Log[\[Rho]] + 216*\[Rho]^2*Log[1 - \[Rho]]*
          Log[\[Rho]] - 24*\[Rho]^3*Log[1 - \[Rho]]*Log[\[Rho]] - 
         54*\[Rho]*Log[\[Rho]]^2 - 108*\[Rho]^2*Log[\[Rho]]^2 + 
         6*\[Rho]^3*Log[\[Rho]]^2 - 1536*\[Rho]^(3/2)*
          PolyLog[2, Sqrt[\[Rho]]] - 12*(3 - 9*\[Rho] - 32*\[Rho]^(3/2) - 
           9*\[Rho]^2 + 3*\[Rho]^3)*PolyLog[2, \[Rho]]))/
       (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 - 
      (2*(-(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
             4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*(1 + (-8 + \[Rho])*
                \[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*
                (-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2) - 
         12*\[Rho]^2*Log[1 - 2*Ec] + 12*\[Rho]^2*Log[\[Rho]])*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]])*(-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 
         192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 
         75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]))/(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
         \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^3 + 
      ((((-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 + 8*Ec^2*\[Rho] + 
            2*Ec*\[Rho]*(5 + \[Rho]) - \[Rho]*(10 + \[Rho])))/(-1 + 2*Ec) + 
         6*\[Rho]*(1 + \[Rho])*Log[1 - 2*Ec] - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]])*(-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 
         192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 
         75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]))/(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
         \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
      (6*(4*\[Rho]*(3 - 4*Ec + \[Rho])*Log[1 - 2*Ec]^3 + 
         2*Log[1 - 2*Ec]^2*((-13 + 176*Ec^4 - 81*\[Rho] + 60*\[Rho]^2 + 
             2*\[Rho]^3 + 8*Ec^3*(-11 + 27*\[Rho]) - 12*Ec^2*
              (8 + 67*\[Rho] + \[Rho]^2) + Ec*(74 + 510*\[Rho] - 48*
                \[Rho]^2 - 4*\[Rho]^3))/(-1 + 2*Ec) - 
           12*\[Rho]*(3 - 4*Ec + \[Rho])*Log[2*Ec]) + 
         (16*(-1 + 8*Ec^4 - 6*\[Rho] + 4*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            4*Ec^3*(-1 + 3*\[Rho]) - 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(5 + 30*\[Rho] - 8*\[Rho]^(3/2) - 3*\[Rho]^2))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
         (16*(-1 + 8*Ec^4 - 6*\[Rho] - 4*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            4*Ec^3*(-1 + 3*\[Rho]) - 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(5 + 30*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + 2*Ec) + 
         2*\[Rho]*(-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 - 
         (4*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-11 + 88*Ec^3 - 
            38*\[Rho] - 11*\[Rho]^2 + 8*Ec^2*(6 + 17*\[Rho]) + 
            Ec*(-24 - 82*\[Rho] + 22*\[Rho]^2) + 3*(5 + 8*Ec^3 + 20*\[Rho] + 
              8*Ec^2*\[Rho] - \[Rho]^2 + 2*Ec*(-6 - 19*\[Rho] + \[Rho]^2))*
             Log[\[Rho]]))/(-3 + 6*Ec) - 
         (16*Ec*(4*Ec^3 + 3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
            Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec])/(-1 + 2*Ec) - 
         256*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]] + 
         (32*(-1 + 8*Ec^4 - 6*\[Rho] + 4*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            4*Ec^3*(-1 + 3*\[Rho]) - 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(5 + 30*\[Rho] - 8*\[Rho]^(3/2) - 3*\[Rho]^2))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(-1 + 2*Ec) + 
         (32*(-1 + 8*Ec^4 - 6*\[Rho] - 4*\[Rho]^(3/2) + 3*\[Rho]^2 + 
            4*Ec^3*(-1 + 3*\[Rho]) - 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(5 + 30*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2))*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(-1 + 2*Ec) - 
         4*(1 + Sqrt[\[Rho]])^4*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
          PolyLog[2, \[Rho]] - 8*(3 + 12*\[Rho] - 6*\[Rho]^2 + \[Rho]^3 + 
           6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
         2*Log[1 - 2*Ec]*((-5 + 64*Ec^4 - 24*(8 + 3*Pi^2)*\[Rho] - 
             3*(1 + 8*Pi^2)*\[Rho]^2 + 16*Ec^3*(16 + 39*\[Rho]) - 
             12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) + 
             4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*\[Rho]^2))/
            (-3 + 6*Ec) + (16*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (16*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]])/(-1 + 2*Ec) + 
           (4*(-5 + 16*Ec^4 - 15*\[Rho] + 21*\[Rho]^2 - \[Rho]^3 + 
              8*Ec^3*(-1 + 3*\[Rho]) + 12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) + 
              2*Ec*(11 + 33*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
             Log[1 - 2*Ec - \[Rho]])/(-1 + 2*Ec) + 
           (3*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 21*\[Rho]^2 + 
              16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 5*\[Rho]^2))*
             Log[\[Rho]])/(-1 + 2*Ec) - 12*\[Rho]*(3 - 4*Ec + \[Rho])*
            PolyLog[2, 2*Ec] + 48*\[Rho]*(3 - 4*Ec + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 48*\[Rho]*
            (3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           24*\[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
         Log[\[Rho]]*((9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
             35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*
              (107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 35*
                \[Rho]^3))/(-3 + 6*Ec) - 128*\[Rho]^(3/2)*
            Log[1 - Sqrt[\[Rho]]] - 4*(1 + Sqrt[\[Rho]])^4*
            (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] - 
           48*\[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/
              (1 - 2*Ec)] + 96*(-1 + 2*Ec)*\[Rho]*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] - 48*\[Rho]*(1 + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]*
            (3 - 4*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         48*\[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[3, 1 - 2*Ec] + 
         192*\[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         192*\[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[3, Sqrt[\[Rho]]/
            (-1 + 2*Ec)] - 48*\[Rho]*(3 - 4*Ec + \[Rho])*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] - (2*(-30 + 8*Ec^4*(-27 + 4*Pi^2) - 
            230*\[Rho] + 230*\[Rho]^2 + 30*\[Rho]^3 + 
            3*Pi^2*(1 - 3*\[Rho] + 32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) + 
            16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) - 
            2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
                24*Zeta[3])) + 216*\[Rho]*Zeta[3] + 72*\[Rho]^2*Zeta[3] - 
            2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 
                32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 
                60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))/(-3 + 6*Ec)))/
       (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) - 
      (6*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]])*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 
         (2*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-17 + 1184*Ec^5 + 
            47*\[Rho] + 47*\[Rho]^2 - 17*\[Rho]^3 - 
            16*Ec^4*(157 + 9*\[Rho]) - 8*Ec^3*(-222 - 476*\[Rho] + 
              27*\[Rho]^2) - 4*Ec^2*(138 + 1014*\[Rho] + 35*\[Rho]^2 + 
              17*\[Rho]^3) + 2*Ec*(53 + 500*\[Rho] - 29*\[Rho]^2 + 
              34*\[Rho]^3) + 6*(-5 + 32*Ec^5 + 16*Ec^4*(-11 + \[Rho]) - 
              93*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-34 - 32*\[Rho] + 
                \[Rho]^2) - 4*Ec^2*(44 + 156*\[Rho] + 3*\[Rho]^2 + 
                \[Rho]^3) + Ec*(50 + 432*\[Rho] + 30*\[Rho]^2 + 4*\[Rho]^3))*
             Log[\[Rho]]))/(3*(1 - 2*Ec)^2) - 
         (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
            10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
            2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] - 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/
       (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2))/
    (9*Pi) + aS*aT*c\[Delta]S*((-64*Ec^3*(-1 + 2*Ec + \[Rho])^3*
       Log[\[Mu]^2/mb^2])/(3*(1 - 2*Ec)^2*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
        \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])) - 
     (8*(6*Log[1 - 2*Ec]^2*(8 - 352*Ec^6 - 528*Ec^5*(-1 + \[Rho]) + 
          72*\[Rho] - 75*\[Rho]^2 - 9*\[Rho]^3 + 24*Ec^4*(-3 + 110*\[Rho] + 
            2*\[Rho]^2) + 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) + 
          3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3) - 
          24*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*(1 - 2*Ec + \[Rho])*Log[2*Ec])*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) + 
        24*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 
          240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 
          30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 
            11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]]*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) + 
        24*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 
          240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 
          30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 
            11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]]*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) - 
        24*(1 - 2*Ec)^2*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
        8*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(1 - 8*\[Rho] + 
          8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         (2*Ec*(44*Ec^4 + 4*Ec^3*(-5 + 17*\[Rho]) - 
            3*(1 + 10*\[Rho] + \[Rho]^2) + 6*Ec*(3 + 20*\[Rho] + \[Rho]^2) + 
            Ec^2*(-25 - 154*\[Rho] + 11*\[Rho]^2)) + 3*(-1 + Ec)*
           (-1 + 8*Ec^4 - 10*\[Rho] + 8*Ec^3*\[Rho] - \[Rho]^2 + 
            2*Ec^2*(-5 - 22*\[Rho] + \[Rho]^2) + 2*Ec*(3 + 20*\[Rho] + 
              \[Rho]^2))*Log[\[Rho]]) + 
        48*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 6*\[Rho]*(1 + \[Rho]) - 
          12*Ec*\[Rho]*(3 + 2*\[Rho]) - 6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - 
          Ec^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[2, 2*Ec] + 48*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 
          9*\[Rho] + 240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 
          40*Ec^3*(1 + 9*\[Rho]) - 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 
          3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
        48*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 
          240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 
          30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 
            11*\[Rho]^2 + \[Rho]^3))*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
          12*\[Rho]^2*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        2*Ec^3*(-1 + 2*Ec + \[Rho])^3*(75 - 12*Pi^2 - 956*\[Rho] + 
          384*Pi^2*\[Rho]^(3/2) - 192*Pi^2*\[Rho]^2 + 384*Pi^2*\[Rho]^(5/2) + 
          956*\[Rho]^3 - 75*\[Rho]^4 - 12*Pi^2*\[Rho]^4 - 
          68*Log[1 - \[Rho]] + 256*\[Rho]*Log[1 - \[Rho]] - 
          256*\[Rho]^3*Log[1 - \[Rho]] + 68*\[Rho]^4*Log[1 - \[Rho]] - 
          240*\[Rho]*Log[\[Rho]] - 1080*\[Rho]^2*Log[\[Rho]] + 
          16*\[Rho]^3*Log[\[Rho]] - 68*\[Rho]^4*Log[\[Rho]] - 
          1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          48*Log[1 - \[Rho]]*Log[\[Rho]] + 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
           Log[\[Rho]] + 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
          768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
          48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] - 432*\[Rho]^2*
           Log[\[Rho]]^2 - 12*\[Rho]^4*Log[\[Rho]]^2 - 3072*\[Rho]^(3/2)*
           (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
          24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
            3*\[Rho]^4)*PolyLog[2, \[Rho]]) - 24*(1 - 2*Ec)^2*(-1 + \[Rho])*
         (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + 
          Ec*(-5 - 20*\[Rho] + \[Rho]^2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
        4*\[Rho]*Log[\[Rho]]*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
          12*\[Rho]^2*Log[\[Rho]])*(Ec*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
            3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
              5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)) + 
          72*(1 - 2*Ec)^2*(1 - Ec)*(1 - 2*Ec + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 36*(1 - 2*Ec)^2*\[Rho]*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 36*(1 - 2*Ec)^3*
           (2 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          36*(1 - 2*Ec)^2*(1 - Ec)*(1 - 2*Ec + \[Rho])*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - Log[1 - 2*Ec]*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         (1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*\[Rho]^2 + 
          17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 
          24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 
          4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*\[Rho]^2 - 
            5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*\[Rho] + 
            (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 
          6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 
            16*\[Rho]^3) + 48*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 
            9*\[Rho] + 240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 
            40*Ec^3*(1 + 9*\[Rho]) - 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] + 48*(1 - 32*Ec^6 - 
            48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 240*Ec^4*\[Rho] - 9*\[Rho]^2 - 
            \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 30*Ec^2*(-1 - 8*\[Rho] + 
              \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 48*(1 - Ec)*(1 + 16*Ec^5 + 
            9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
            4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
              21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
              \[Rho]^3))*Log[1 - 2*Ec - \[Rho]] + 
          6*(4 - 192*Ec^6 - 288*Ec^5*(-1 + \[Rho]) + 36*\[Rho] - 
            39*\[Rho]^2 - 5*\[Rho]^3 + 24*Ec^4*(-2 + 60*\[Rho] + \[Rho]^2) + 
            6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
            4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3) + 
            3*Ec*(-12 - 116*\[Rho] + 33*\[Rho]^2 + 5*\[Rho]^3))*Log[\[Rho]] + 
          144*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*(1 - 2*Ec + \[Rho])*
           PolyLog[2, 2*Ec] - 576*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*
           (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          576*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*(1 - 2*Ec + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 288*(1 - 2*Ec)^2*(1 - Ec)*
           \[Rho]*(1 - 2*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
        288*(1 - 2*Ec)^2*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[3, 1 - 2*Ec] - 1152*(1 - 2*Ec)^2*(-1 + Ec)*
         (-1 + 2*Ec - \[Rho])*\[Rho]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
        1152*(1 - 2*Ec)^2*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 288*(1 - 2*Ec)^2*(-1 + Ec)*
         (-1 + 2*Ec - \[Rho])*\[Rho]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
        2*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         (8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*(149 + 24*Pi^2*(-1 + \[Rho]) - 
            295*\[Rho]) + Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 
              720*Zeta[3]) + 3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 
          144*\[Rho]*(1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
            24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*
             (397 + 288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 
            6*\[Rho]^2*(11 + 16*Pi^2 - 96*Zeta[3]) + 
            \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
          Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + \[Rho]^2*(-553 + 576*Zeta[3]) + 
            \[Rho]*(667 + 2880*Zeta[3])))))/(9*(1 - 2*Ec)^2*Pi*
       (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^
        2)) + aP*aT*c\[Delta]P*
    ((64*Ec^3*(-1 + 2*Ec + \[Rho])^3*Log[\[Mu]^2/mb^2])/
      (3*(1 - 2*Ec)^2*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
        12*\[Rho]^2*Log[\[Rho]])) + 
     (8*(6*Log[1 - 2*Ec]^2*(8 - 352*Ec^6 - 528*Ec^5*(-1 + \[Rho]) + 
          72*\[Rho] - 75*\[Rho]^2 - 9*\[Rho]^3 + 24*Ec^4*(-3 + 110*\[Rho] + 
            2*\[Rho]^2) + 6*Ec^2*(40 + 392*\[Rho] + 3*\[Rho]^2) - 
          4*Ec^3*(77 + 945*\[Rho] + 72*\[Rho]^2 - 2*\[Rho]^3) + 
          3*Ec*(-24 - 224*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3) - 
          24*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*(1 - 2*Ec + \[Rho])*Log[2*Ec])*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) + 
        24*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 
          240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 
          30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 
            11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]]*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) + 
        24*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 
          240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 
          30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 
            11*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]]*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]) - 
        24*(1 - 2*Ec)^2*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*Log[1 - 2*Ec]^3*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
        8*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(1 - 8*\[Rho] + 
          8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         (2*Ec*(44*Ec^4 + 4*Ec^3*(-5 + 17*\[Rho]) - 
            3*(1 + 10*\[Rho] + \[Rho]^2) + 6*Ec*(3 + 20*\[Rho] + \[Rho]^2) + 
            Ec^2*(-25 - 154*\[Rho] + 11*\[Rho]^2)) + 3*(-1 + Ec)*
           (-1 + 8*Ec^4 - 10*\[Rho] + 8*Ec^3*\[Rho] - \[Rho]^2 + 
            2*Ec^2*(-5 - 22*\[Rho] + \[Rho]^2) + 2*Ec*(3 + 20*\[Rho] + 
              \[Rho]^2))*Log[\[Rho]]) + 
        48*Ec*(8*Ec^5 + 12*Ec^4*(-1 + \[Rho]) + 6*\[Rho]*(1 + \[Rho]) - 
          12*Ec*\[Rho]*(3 + 2*\[Rho]) - 6*Ec^3*(-1 + 10*\[Rho] + \[Rho]^2) - 
          Ec^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[2, 2*Ec] + 48*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 
          9*\[Rho] + 240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 
          40*Ec^3*(1 + 9*\[Rho]) - 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 
          3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
        48*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 
          240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 
          30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 
            11*\[Rho]^2 + \[Rho]^3))*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
          12*\[Rho]^2*Log[\[Rho]])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
        2*Ec^3*(-1 + 2*Ec + \[Rho])^3*(75 - 12*Pi^2 - 956*\[Rho] + 
          384*Pi^2*\[Rho]^(3/2) - 192*Pi^2*\[Rho]^2 + 384*Pi^2*\[Rho]^(5/2) + 
          956*\[Rho]^3 - 75*\[Rho]^4 - 12*Pi^2*\[Rho]^4 - 
          68*Log[1 - \[Rho]] + 256*\[Rho]*Log[1 - \[Rho]] - 
          256*\[Rho]^3*Log[1 - \[Rho]] + 68*\[Rho]^4*Log[1 - \[Rho]] - 
          240*\[Rho]*Log[\[Rho]] - 1080*\[Rho]^2*Log[\[Rho]] + 
          16*\[Rho]^3*Log[\[Rho]] - 68*\[Rho]^4*Log[\[Rho]] - 
          1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          48*Log[1 - \[Rho]]*Log[\[Rho]] + 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
           Log[\[Rho]] + 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
          768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
          48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] - 432*\[Rho]^2*
           Log[\[Rho]]^2 - 12*\[Rho]^4*Log[\[Rho]]^2 - 3072*\[Rho]^(3/2)*
           (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
          24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
            3*\[Rho]^4)*PolyLog[2, \[Rho]]) - 24*(1 - 2*Ec)^2*(-1 + \[Rho])*
         (1 + 10*\[Rho] + \[Rho]^2 + 6*Ec^2*(1 + \[Rho]) + 
          Ec*(-5 - 20*\[Rho] + \[Rho]^2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
        4*\[Rho]*Log[\[Rho]]*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
          12*\[Rho]^2*Log[\[Rho]])*(Ec*(264*Ec^4 + 6*Ec^3*(-36 + 31*\[Rho]) - 
            3*(4 + 43*\[Rho] + 5*\[Rho]^2) + 6*Ec*(10 + 76*\[Rho] + 
              5*\[Rho]^2) + Ec^2*(-30 - 489*\[Rho] + 35*\[Rho]^2)) + 
          72*(1 - 2*Ec)^2*(1 - Ec)*(1 - 2*Ec + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 36*(1 - 2*Ec)^2*\[Rho]*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 36*(1 - 2*Ec)^3*
           (2 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
          36*(1 - 2*Ec)^2*(1 - Ec)*(1 - 2*Ec + \[Rho])*
           PolyLog[2, \[Rho]/(1 - 2*Ec)]) - Log[1 - 2*Ec]*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         (1 + 960*Ec^6 - 3*(3 + 32*Pi^2)*\[Rho] - 3*(3 + 32*Pi^2)*\[Rho]^2 + 
          17*\[Rho]^3 + 192*Ec^5*(-4 + 7*\[Rho]) + 
          24*Ec^4*(-27 - 4*(39 + 8*Pi^2)*\[Rho] + 19*\[Rho]^2) + 
          4*Ec^3*(229 + (951 + 480*Pi^2)*\[Rho] + (33 + 96*Pi^2)*\[Rho]^2 - 
            5*\[Rho]^3) + Ec*(39 + (303 + 672*Pi^2)*\[Rho] + 
            (321 + 480*Pi^2)*\[Rho]^2 + 9*\[Rho]^3) - 
          6*Ec^2*(57 + 4*(71 + 72*Pi^2)*\[Rho] + (131 + 128*Pi^2)*\[Rho]^2 + 
            16*\[Rho]^3) + 48*(1 - 32*Ec^6 - 48*Ec^5*(-1 + \[Rho]) + 
            9*\[Rho] + 240*Ec^4*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 
            40*Ec^3*(1 + 9*\[Rho]) - 30*Ec^2*(-1 - 8*\[Rho] + \[Rho]^2) + 
            3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]] + 48*(1 - 32*Ec^6 - 
            48*Ec^5*(-1 + \[Rho]) + 9*\[Rho] + 240*Ec^4*\[Rho] - 9*\[Rho]^2 - 
            \[Rho]^3 - 40*Ec^3*(1 + 9*\[Rho]) - 30*Ec^2*(-1 - 8*\[Rho] + 
              \[Rho]^2) + 3*Ec*(-3 - 25*\[Rho] + 11*\[Rho]^2 + \[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]] - 48*(1 - Ec)*(1 + 16*Ec^5 + 
            9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 8*Ec^4*(-1 + 3*\[Rho]) + 
            4*Ec^3*(-5 - 24*\[Rho] + 3*\[Rho]^2) + 2*Ec^2*(11 + 57*\[Rho] - 
              21*\[Rho]^2 + \[Rho]^3) + 2*Ec*(-4 - 27*\[Rho] + 18*\[Rho]^2 + 
              \[Rho]^3))*Log[1 - 2*Ec - \[Rho]] + 
          6*(4 - 192*Ec^6 - 288*Ec^5*(-1 + \[Rho]) + 36*\[Rho] - 
            39*\[Rho]^2 - 5*\[Rho]^3 + 24*Ec^4*(-2 + 60*\[Rho] + \[Rho]^2) + 
            6*Ec^2*(20 + 208*\[Rho] + 7*\[Rho]^2) + 
            4*Ec^3*(-38 - 510*\[Rho] - 45*\[Rho]^2 + \[Rho]^3) + 
            3*Ec*(-12 - 116*\[Rho] + 33*\[Rho]^2 + 5*\[Rho]^3))*Log[\[Rho]] + 
          144*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*(1 - 2*Ec + \[Rho])*
           PolyLog[2, 2*Ec] - 576*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*
           (1 - 2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          576*(1 - 2*Ec)^2*(1 - Ec)*\[Rho]*(1 - 2*Ec + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 288*(1 - 2*Ec)^2*(1 - Ec)*
           \[Rho]*(1 - 2*Ec + \[Rho])*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
        288*(1 - 2*Ec)^2*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[3, 1 - 2*Ec] - 1152*(1 - 2*Ec)^2*(-1 + Ec)*
         (-1 + 2*Ec - \[Rho])*\[Rho]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
        1152*(1 - 2*Ec)^2*(-1 + Ec)*(-1 + 2*Ec - \[Rho])*\[Rho]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*
         PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 288*(1 - 2*Ec)^2*(-1 + Ec)*
         (-1 + 2*Ec - \[Rho])*\[Rho]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
        2*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         (8*Ec^6*(-51 + 8*Pi^2) + 4*Ec^5*(149 + 24*Pi^2*(-1 + \[Rho]) - 
            295*\[Rho]) + Ec*(-1 - 17*\[Rho]^3 + \[Rho]^2*(9 + 48*Pi^2 - 
              720*Zeta[3]) + 3*\[Rho]*(3 + 16*Pi^2 - 336*Zeta[3])) + 
          144*\[Rho]*(1 + \[Rho])*Zeta[3] - 2*Ec^4*(137 + 325*\[Rho]^2 + 
            24*Pi^2*(-1 + 10*\[Rho] + \[Rho]^2) - 2*\[Rho]*
             (397 + 288*Zeta[3])) + 2*Ec^2*(4 + 5*\[Rho]^3 - 
            6*\[Rho]^2*(11 + 16*Pi^2 - 96*Zeta[3]) + 
            \[Rho]*(33 - 144*Pi^2 + 1296*Zeta[3])) - 
          Ec^3*(-27 + 81*\[Rho]^3 + 8*Pi^2*(1 - 75*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + \[Rho]^2*(-553 + 576*Zeta[3]) + 
            \[Rho]*(667 + 2880*Zeta[3])))))/(9*(1 - 2*Ec)^2*Pi*
       (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^
        2)) + aVR^2*(-1/18*((1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
         12*\[Rho]^2*Log[\[Rho]])*
        (-((1 - 8*\[Rho] + (2*Ec + \[Rho])^2*(12*Ec^2 + 4*Ec*(-2 + \[Rho]) - 
              (-8 + \[Rho])*\[Rho]) + 12*\[Rho]^2*Log[1 - 2*Ec] - 
            12*\[Rho]^2*Log[\[Rho]])*(75 - 12*Pi^2 - 956*\[Rho] + 
            384*Pi^2*\[Rho]^(3/2) - 192*Pi^2*\[Rho]^2 + 
            384*Pi^2*\[Rho]^(5/2) + 956*\[Rho]^3 - 75*\[Rho]^4 - 
            12*Pi^2*\[Rho]^4 - 68*Log[1 - \[Rho]] + 256*\[Rho]*
             Log[1 - \[Rho]] - 256*\[Rho]^3*Log[1 - \[Rho]] + 
            68*\[Rho]^4*Log[1 - \[Rho]] - 240*\[Rho]*Log[\[Rho]] - 
            1080*\[Rho]^2*Log[\[Rho]] + 16*\[Rho]^3*Log[\[Rho]] - 
            68*\[Rho]^4*Log[\[Rho]] - 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
             Log[\[Rho]] - 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*
             Log[\[Rho]] + 48*Log[1 - \[Rho]]*Log[\[Rho]] + 
            768*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
            1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 768*\[Rho]^(5/2)*
             Log[1 - \[Rho]]*Log[\[Rho]] + 48*\[Rho]^4*Log[1 - \[Rho]]*
             Log[\[Rho]] - 432*\[Rho]^2*Log[\[Rho]]^2 - 12*\[Rho]^4*
             Log[\[Rho]]^2 - 3072*\[Rho]^(3/2)*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]] + 24*(3 + 32*\[Rho]^(3/2) + 
              48*\[Rho]^2 + 32*\[Rho]^(5/2) + 3*\[Rho]^4)*
             PolyLog[2, \[Rho]])) - 
         (((1 - 2*Ec - \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
              4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*(1 + (-8 + \[Rho])*
                 \[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*
                 (-8 + \[Rho]*(-13 + 2*\[Rho])))) - 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
           (75 - 12*Pi^2 - 956*\[Rho] + 384*Pi^2*\[Rho]^(3/2) - 
            192*Pi^2*\[Rho]^2 + 384*Pi^2*\[Rho]^(5/2) + 956*\[Rho]^3 - 
            75*\[Rho]^4 - 12*Pi^2*\[Rho]^4 - 68*Log[1 - \[Rho]] + 
            256*\[Rho]*Log[1 - \[Rho]] - 256*\[Rho]^3*Log[1 - \[Rho]] + 
            68*\[Rho]^4*Log[1 - \[Rho]] - 240*\[Rho]*Log[\[Rho]] - 
            1080*\[Rho]^2*Log[\[Rho]] + 16*\[Rho]^3*Log[\[Rho]] - 
            68*\[Rho]^4*Log[\[Rho]] - 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
             Log[\[Rho]] - 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*
             Log[\[Rho]] + 48*Log[1 - \[Rho]]*Log[\[Rho]] + 
            768*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
            1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 768*\[Rho]^(5/2)*
             Log[1 - \[Rho]]*Log[\[Rho]] + 48*\[Rho]^4*Log[1 - \[Rho]]*
             Log[\[Rho]] - 432*\[Rho]^2*Log[\[Rho]]^2 - 12*\[Rho]^4*
             Log[\[Rho]]^2 - 3072*\[Rho]^(3/2)*(1 + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]] + 24*(3 + 32*\[Rho]^(3/2) + 
              48*\[Rho]^2 + 32*\[Rho]^(5/2) + 3*\[Rho]^4)*
             PolyLog[2, \[Rho]]))/(1 - 2*Ec)^2 + 
         6*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
          (8*\[Rho]^2*Log[1 - 2*Ec]^3 + 2*Log[1 - 2*Ec]^2*(-5 + 528*Ec^4 + 
             64*\[Rho] + 78*\[Rho]^2 - 240*Ec*\[Rho]^2 + 2*\[Rho]^4 + 
             32*Ec^3*(-19 + 8*\[Rho]) - 48*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2) - 
             24*\[Rho]^2*Log[2*Ec]) + 8*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 
             4*(-1 + 2*Ec)^3*(1 + \[Rho]) - 12*(-1 + 2*Ec + Sqrt[\[Rho]])*
              \[Rho]*(1 + \[Rho]) + 4*\[Rho]^(3/2)*(1 + \[Rho]))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
           (96*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*(1 + \[Rho]) - 
             32*(1 + \[Rho])*((1 - 2*Ec)^3 + \[Rho]^(3/2)) + 
             24*((1 - 2*Ec)^4 - \[Rho]^2))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
            Log[\[Rho]] - 2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 
           (2*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-17 + 648*Ec^3 + 
              47*\[Rho] + 47*\[Rho]^2 - 17*\[Rho]^3 + 4*Ec^2*(-35 + 
                127*\[Rho]) + Ec*(-58 + 228*\[Rho] + 34*\[Rho]^2) + 
              6*(3 + 24*Ec^3 - 13*\[Rho] - \[Rho]^2 - \[Rho]^3 + 
                4*Ec^2*(-9 + 5*\[Rho]) + 2*Ec*(3 - 10*\[Rho] + \[Rho]^2))*Log[
                \[Rho]]))/3 - 32*Ec*(-4*Ec^2 + 6*Ec^3 - 3*\[Rho]^2 - 
             3*Ec*\[Rho]^2)*PolyLog[2, 2*Ec] - 256*\[Rho]^(3/2)*(1 + \[Rho])*
            PolyLog[2, Sqrt[\[Rho]]] + 16*(3*(1 - 2*Ec)^4 - 3*\[Rho]^2 + 
             4*(-1 + 2*Ec)^3*(1 + \[Rho]) + 12*(1 - 2*Ec)*\[Rho]*
              (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 16*(-3*(1 - 2*Ec)^4 + 
             3*\[Rho]^2 + 4*(1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*
              (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*
            PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            PolyLog[2, \[Rho]] - 8*(-2 + 32*Ec^3*(-1 + \[Rho]) + 
             24*Ec^2*(-1 + \[Rho])^2 + 8*\[Rho] - \[Rho]^4)*
            PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
            ((2*(-7 + 1104*Ec^4 + 140*\[Rho] + 6*(33 + 8*Pi^2)*\[Rho]^2 + 
                12*\[Rho]^3 + 80*Ec^3*(-11 + 10*\[Rho]) + 12*Ec^2*
                 (4 - 16*\[Rho] + 7*\[Rho]^2) - 12*Ec*(-6 + 32*\[Rho] + 
                  29*\[Rho]^2)))/3 + 16*(3*\[Rho]^2 + 8*\[Rho]^(3/2)*
                (1 + \[Rho]) + (1 - 2*Ec)*(3*(-1 + 2*Ec)^3 + 4*(1 - 2*Ec)^2*
                  (1 + \[Rho]) - 12*\[Rho]*(1 + \[Rho])))*Log[1 - 2*Ec - 
                Sqrt[\[Rho]]] + 16*(-3*(1 - 2*Ec)^4 + 3*\[Rho]^2 + 4*
                (1 - 2*Ec)^3*(1 + \[Rho]) + 12*(-1 + 2*Ec)*\[Rho]*
                (1 + \[Rho]) - 8*\[Rho]^(3/2)*(1 + \[Rho]))*Log[1 - 2*Ec + 
                Sqrt[\[Rho]]] - 8*(3 - 48*Ec^4 + Ec^3*(96 - 64*\[Rho]) - 16*
                \[Rho] + 12*\[Rho]^2 + 24*Ec*\[Rho]^2 + \[Rho]^4 - 24*Ec^2*
                (2 - 4*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec - \[Rho]] + 
             4*(1 - 144*Ec^4 - 16*\[Rho] + 12*\[Rho]^2 + 60*Ec*\[Rho]^2 - 32*
                Ec^3*(-5 + 2*\[Rho]) + 12*Ec^2*(-4 + 8*\[Rho] + \[Rho]^2))*
              Log[\[Rho]] - 48*\[Rho]^2*PolyLog[2, 2*Ec] + 192*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 192*\[Rho]^2*
              PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 96*\[Rho]^2*
              PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
            ((-2*\[Rho]*(60 - 720*Ec^3 + Ec^2*(72 - 444*\[Rho]) + 
                270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 12*Ec*
                 (1 - 43*\[Rho] + \[Rho]^2)))/3 - 128*\[Rho]^(3/2)*
              (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 4*(1 + 16*\[Rho]^(3/2) + 
               30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] - 
             96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
             96*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
             48*\[Rho]^2*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
           96*\[Rho]^2*PolyLog[3, 1 - 2*Ec] + 384*\[Rho]^2*
            PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 384*\[Rho]^2*
            PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 96*\[Rho]^2*
            PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 48*Ec^4*(-23 + 8*Pi^2) - 
             956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 + 
             32*Ec^3*(-27 + 8*Pi^2 + 69*\[Rho]) + 8*Ec^2*(30 - 46*\[Rho] + 
               (131 + 24*Pi^2)*\[Rho]^2) - 8*Ec*(24 - 187*\[Rho] - 
               (245 + 24*Pi^2)*\[Rho]^2 + 5*\[Rho]^3) - 
             12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
               \[Rho]^4) + 576*\[Rho]^2*Zeta[3])/6) - 
         ((1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
           (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
            75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 
              32*\[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 
              8*Pi^2*(2 + 3*\[Rho])) + 48*(1 - 2*Ec)^2*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
            12*Log[1 - 2*Ec]^2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
              36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
              80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
                114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
                300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
                75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4) - 24*(1 - 2*Ec)^
                2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[
                2*Ec]) + 48*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 
              27*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + 
                \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
            48*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 12*(1 - 2*Ec)^2*
             \[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 
            4*Log[1 - 2*Ec - \[Rho]]*(17 + 2368*Ec^6 - 64*\[Rho] + 
              64*\[Rho]^3 - 17*\[Rho]^4 + 64*Ec^5*(-97 + 14*\[Rho]) + 
              Ec^4*(6064 + 5248*\[Rho] - 576*\[Rho]^2) - 32*Ec^3*(90 + 
                317*\[Rho] - 117*\[Rho]^2 + 11*\[Rho]^3) + Ec^2*(764 + 
                5504*\[Rho] - 4032*\[Rho]^2 + 64*\[Rho]^3 - 68*\[Rho]^4) + 
              4*Ec*(-35 - 200*\[Rho] + 288*\[Rho]^2 - 40*\[Rho]^3 + 
                17*\[Rho]^4) + 6*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
                88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
                80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[\[Rho]]) - 
            192*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 
                5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 
                19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + 
                \[Rho]^3))*PolyLog[2, 2*Ec] - 1536*(1 - 2*Ec)^2*\[Rho]^(3/2)*
             (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
            96*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) - 4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            96*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*(1 - 2*Ec)^2*
             (1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
             PolyLog[2, \[Rho]] - 48*(1 - 2*Ec)^2*(2 - 48*Ec^2*(-1 + 
                \[Rho]) + 32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 
              4*\[Rho]^3 - \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + 
                \[Rho]^3))*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
            4*Log[\[Rho]]*(\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
                17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                  597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                  23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                  44*\[Rho]^2 + 17*\[Rho]^3)) + 192*(1 - 2*Ec)^2*\[Rho]^(3/2)*
               (1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] - 6*(1 - 2*Ec)^2*(1 + 
                16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
               Log[1 - \[Rho]] + 144*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 
                5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/
                 (1 - 2*Ec)] + 432*(1 - 2*Ec)^2*\[Rho]^2*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 288*(1 - 2*Ec)^3*\[Rho]*(2 - 
                2*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
              72*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
                4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
            4*Log[1 - 2*Ec]*(9 - 2112*Ec^6 - 2*(79 + 96*Pi^2)*\[Rho] - 
              24*(9 + 10*Pi^2)*\[Rho]^2 + 22*\[Rho]^3 + 64*Ec^5*(85 + 
                \[Rho]) - 32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 
                9*\[Rho]^2) + 8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 
                3*(89 + 32*Pi^2)*\[Rho]^2 - 5*\[Rho]^3) + 2*Ec*(-17 + 
                (811 + 672*Pi^2)*\[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 
                21*\[Rho]^3) - 8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 
                3*(157 + 72*Pi^2)*\[Rho]^2 + 27*\[Rho]^3) + 
              24*((1 - 2*Ec)^6 + 18*(1 - 2*Ec)^4*\[Rho] + 2*\[Rho]^3 - 
                2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(-1 + 2*Ec)^3*\[Rho]*
                 (1 + \[Rho]) + 6*(-1 + 2*Ec)*\[Rho]^2*(1 + \[Rho]) + 
                (1 - 2*Ec)^2*\[Rho]*(36 + 48*Ec^2 - 8*Sqrt[\[Rho]] - 
                  9*\[Rho] - 8*\[Rho]^(3/2) - 48*Ec*(2 + \[Rho])))*Log[
                1 - 2*Ec - Sqrt[\[Rho]]] + 24*(3 + 64*Ec^6 + 44*\[Rho] + 
                8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
                64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
                32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*
                 (35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
                  8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
                  18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[
                1 - 2*Ec + Sqrt[\[Rho]]] - 12*(5 + 64*Ec^6 + 64*Ec^5*
                 (-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - 
                \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                  15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                  138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                  96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - 
                 \[Rho]] + 6*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
                10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                  28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
                8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
                2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*Log[
                \[Rho]] + 72*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
                4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] - 288*(1 - 2*Ec)^2*\[Rho]*
               (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
                Sqrt[\[Rho]]/(1 - 2*Ec)] - 288*(1 - 2*Ec)^2*\[Rho]*(4 + 
                8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
                Sqrt[\[Rho]]/(-1 + 2*Ec)] + 144*(1 - 2*Ec)^2*\[Rho]*(4 + 
                8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
                \[Rho]/(1 - 2*Ec)]) - 576*(1 - 2*Ec)^2*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[3, 
              1 - 2*Ec] + 2304*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            2304*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            576*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[3, \[Rho]/(1 - 2*Ec)] + 
            4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*(1 + 
                16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*\[Rho]^(5/2) + 
                \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + \[Rho]^2*(526 - 
                3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 2880*\[Rho]^2*
             Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*(1 + 
                12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
            16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 
                27*\[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
              \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
              75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 
                92*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 24*\[Rho]*(-101 + 
                432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*Zeta[3]))))/
          (1 - 2*Ec)^2))/(Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^3) + 
     (8*c\[Delta]VR^2*\[Rho]*(-4*(3 - 6*Ec)*(1 - 8*\[Rho] + 8*\[Rho]^3 - 
          \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*((1 - 2*Ec - \[Rho])*
           (32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            (1 + \[Rho])*(1 + (-8 + \[Rho])*\[Rho]) - 
            8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 + \[Rho]*(-8 + \[Rho]*
                 (-13 + 2*\[Rho])))) - 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
         (1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]])*(60 - 6*Pi^2 + 460*\[Rho] + 18*Pi^2*\[Rho] - 
          192*Pi^2*\[Rho]^(3/2) - 460*\[Rho]^2 + 18*Pi^2*\[Rho]^2 - 
          60*\[Rho]^3 - 6*Pi^2*\[Rho]^3 - 44*Log[1 - \[Rho]] - 
          108*\[Rho]*Log[1 - \[Rho]] + 108*\[Rho]^2*Log[1 - \[Rho]] + 
          44*\[Rho]^3*Log[1 - \[Rho]] + 9*Log[\[Rho]] + 
          267*\[Rho]*Log[\[Rho]] + 159*\[Rho]^2*Log[\[Rho]] - 
          35*\[Rho]^3*Log[\[Rho]] + 768*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
           Log[\[Rho]] + 24*Log[1 - \[Rho]]*Log[\[Rho]] - 
          216*\[Rho]*Log[1 - \[Rho]]*Log[\[Rho]] - 384*\[Rho]^(3/2)*
           Log[1 - \[Rho]]*Log[\[Rho]] - 216*\[Rho]^2*Log[1 - \[Rho]]*
           Log[\[Rho]] + 24*\[Rho]^3*Log[1 - \[Rho]]*Log[\[Rho]] + 
          54*\[Rho]*Log[\[Rho]]^2 + 108*\[Rho]^2*Log[\[Rho]]^2 - 
          6*\[Rho]^3*Log[\[Rho]]^2 + 1536*\[Rho]^(3/2)*
           PolyLog[2, Sqrt[\[Rho]]] + 12*(3 - 9*\[Rho] - 32*\[Rho]^(3/2) - 
            9*\[Rho]^2 + 3*\[Rho]^3)*PolyLog[2, \[Rho]]) - 
        2*(3 - 6*Ec)*(1 - 2*Ec)*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
           12*\[Rho]^2*Log[\[Rho]])^2*((1 - 2*Ec - \[Rho])*
           (1 - 8*Ec^3 - 8*Ec^2*\[Rho] - 2*Ec*\[Rho]*(5 + \[Rho]) + 
            \[Rho]*(10 + \[Rho])) + 6*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho])*
           Log[1 - 2*Ec] + 6*(1 - 2*Ec)*\[Rho]*(1 + \[Rho])*Log[\[Rho]])*
         (60 - 6*Pi^2 + 460*\[Rho] + 18*Pi^2*\[Rho] - 192*Pi^2*\[Rho]^(3/2) - 
          460*\[Rho]^2 + 18*Pi^2*\[Rho]^2 - 60*\[Rho]^3 - 6*Pi^2*\[Rho]^3 - 
          44*Log[1 - \[Rho]] - 108*\[Rho]*Log[1 - \[Rho]] + 
          108*\[Rho]^2*Log[1 - \[Rho]] + 44*\[Rho]^3*Log[1 - \[Rho]] + 
          9*Log[\[Rho]] + 267*\[Rho]*Log[\[Rho]] + 159*\[Rho]^2*Log[\[Rho]] - 
          35*\[Rho]^3*Log[\[Rho]] + 768*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
           Log[\[Rho]] + 24*Log[1 - \[Rho]]*Log[\[Rho]] - 
          216*\[Rho]*Log[1 - \[Rho]]*Log[\[Rho]] - 384*\[Rho]^(3/2)*
           Log[1 - \[Rho]]*Log[\[Rho]] - 216*\[Rho]^2*Log[1 - \[Rho]]*
           Log[\[Rho]] + 24*\[Rho]^3*Log[1 - \[Rho]]*Log[\[Rho]] + 
          54*\[Rho]*Log[\[Rho]]^2 + 108*\[Rho]^2*Log[\[Rho]]^2 - 
          6*\[Rho]^3*Log[\[Rho]]^2 + 1536*\[Rho]^(3/2)*
           PolyLog[2, Sqrt[\[Rho]]] + 12*(3 - 9*\[Rho] - 32*\[Rho]^(3/2) - 
            9*\[Rho]^2 + 3*\[Rho]^3)*PolyLog[2, \[Rho]]) + 
        3*(3 - 6*Ec)*((1 - 2*Ec - \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))) - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[\[Rho]])*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
           6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])^2*(75 - 12*Pi^2 - 956*\[Rho] + 
          384*Pi^2*\[Rho]^(3/2) - 192*Pi^2*\[Rho]^2 + 384*Pi^2*\[Rho]^(5/2) + 
          956*\[Rho]^3 - 75*\[Rho]^4 - 12*Pi^2*\[Rho]^4 - 
          68*Log[1 - \[Rho]] + 256*\[Rho]*Log[1 - \[Rho]] - 
          256*\[Rho]^3*Log[1 - \[Rho]] + 68*\[Rho]^4*Log[1 - \[Rho]] - 
          240*\[Rho]*Log[\[Rho]] - 1080*\[Rho]^2*Log[\[Rho]] + 
          16*\[Rho]^3*Log[\[Rho]] - 68*\[Rho]^4*Log[\[Rho]] - 
          1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
          1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          48*Log[1 - \[Rho]]*Log[\[Rho]] + 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
           Log[\[Rho]] + 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 
          768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
          48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] - 432*\[Rho]^2*
           Log[\[Rho]]^2 - 12*\[Rho]^4*Log[\[Rho]]^2 - 3072*\[Rho]^(3/2)*
           (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] + 
          24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
            3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 2*(3 - 6*Ec)*(1 - 2*Ec)*
         (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
         (1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]])*((1 - 2*Ec - \[Rho])*(1 - 8*Ec^3 - 8*Ec^2*\[Rho] - 
            2*Ec*\[Rho]*(5 + \[Rho]) + \[Rho]*(10 + \[Rho])) + 
          6*(-1 + 2*Ec)*\[Rho]*(1 + \[Rho])*Log[1 - 2*Ec] + 
          6*(1 - 2*Ec)*\[Rho]*(1 + \[Rho])*Log[\[Rho]])*
         (75 - 12*Pi^2 - 956*\[Rho] + 384*Pi^2*\[Rho]^(3/2) - 
          192*Pi^2*\[Rho]^2 + 384*Pi^2*\[Rho]^(5/2) + 956*\[Rho]^3 - 
          75*\[Rho]^4 - 12*Pi^2*\[Rho]^4 - 68*Log[1 - \[Rho]] + 
          256*\[Rho]*Log[1 - \[Rho]] - 256*\[Rho]^3*Log[1 - \[Rho]] + 
          68*\[Rho]^4*Log[1 - \[Rho]] - 240*\[Rho]*Log[\[Rho]] - 
          1080*\[Rho]^2*Log[\[Rho]] + 16*\[Rho]^3*Log[\[Rho]] - 
          68*\[Rho]^4*Log[\[Rho]] - 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
           Log[\[Rho]] - 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*
           Log[\[Rho]] + 48*Log[1 - \[Rho]]*Log[\[Rho]] + 
          768*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
          1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 768*\[Rho]^(5/2)*
           Log[1 - \[Rho]]*Log[\[Rho]] + 48*\[Rho]^4*Log[1 - \[Rho]]*
           Log[\[Rho]] - 432*\[Rho]^2*Log[\[Rho]]^2 - 12*\[Rho]^4*
           Log[\[Rho]]^2 - 3072*\[Rho]^(3/2)*(1 + \[Rho])*
           PolyLog[2, Sqrt[\[Rho]]] + 24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 
            32*\[Rho]^(5/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
        (3 - 6*Ec)*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
          12*\[Rho]^2*Log[\[Rho]])*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
           6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])^2*
         (75 - 64*Ec^6*(-47 + 8*Pi^2) - 956*\[Rho] + 956*\[Rho]^3 - 
          75*\[Rho]^4 - 12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 
            32*\[Rho]^(5/2) + \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 
            8*Pi^2*(2 + 3*\[Rho])) + 48*(1 - 2*Ec)^2*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[1 - 2*Ec]^3 + 
          12*Log[1 - 2*Ec]^2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 
            36*\[Rho]^3 + 2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 
            80*Ec^4*(43 + 100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 
              114*\[Rho]^2 + 2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 
              300*\[Rho]^2 + 2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 
              75*\[Rho]^2 - 27*\[Rho]^3 + 2*\[Rho]^4) - 24*(1 - 2*Ec)^2*
             \[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
          48*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 27*\[Rho]^2 - 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
          48*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] - 12*(1 - 2*Ec)^2*
           \[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 4*Log[1 - 2*Ec - \[Rho]]*
           (17 + 2368*Ec^6 - 64*\[Rho] + 64*\[Rho]^3 - 17*\[Rho]^4 + 
            64*Ec^5*(-97 + 14*\[Rho]) + Ec^4*(6064 + 5248*\[Rho] - 
              576*\[Rho]^2) - 32*Ec^3*(90 + 317*\[Rho] - 117*\[Rho]^2 + 
              11*\[Rho]^3) + Ec^2*(764 + 5504*\[Rho] - 4032*\[Rho]^2 + 
              64*\[Rho]^3 - 68*\[Rho]^4) + 4*Ec*(-35 - 200*\[Rho] + 
              288*\[Rho]^2 - 40*\[Rho]^3 + 17*\[Rho]^4) + 
            6*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 
              84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 
              16*Ec^3*(39 + 77*\[Rho] - 15*\[Rho]^2 + \[Rho]^3) - 
              4*Ec^2*(-69 - 328*\[Rho] + 138*\[Rho]^2 + \[Rho]^4) + 
              4*Ec*(-15 - 142*\[Rho] + 96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
             Log[\[Rho]]) - 192*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 
            3*\[Rho]*(4 + 5*\[Rho]) + 10*Ec^3*(1 + 12*\[Rho]) + 
            3*Ec*\[Rho]*(24 + 19*\[Rho]) + 2*Ec^2*(-1 - 75*\[Rho] - 
              27*\[Rho]^2 + \[Rho]^3))*PolyLog[2, 2*Ec] - 
          1536*(1 - 2*Ec)^2*\[Rho]^(3/2)*(1 + \[Rho])*PolyLog[2, 
            Sqrt[\[Rho]]] + 96*(3 + 64*Ec^6 + 44*\[Rho] - 8*\[Rho]^(3/2) - 
            27*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
          96*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*(1 - 2*Ec)^2*
           (1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
           PolyLog[2, \[Rho]] - 48*(1 - 2*Ec)^2*(2 - 48*Ec^2*(-1 + \[Rho]) + 
            32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
            \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, \[Rho]/(1 - 2*Ec)] - 4*Log[\[Rho]]*
           (\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 17*\[Rho]^3 + 
              288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 597*\[Rho] + 
                47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 23*\[Rho]^2 + 
                17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 44*\[Rho]^2 + 
                17*\[Rho]^3)) + 192*(1 - 2*Ec)^2*\[Rho]^(3/2)*(1 + \[Rho])*
             Log[1 - Sqrt[\[Rho]]] - 6*(1 - 2*Ec)^2*(1 + 16*\[Rho]^(3/2) + 
              30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*Log[1 - \[Rho]] + 
            144*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            432*(1 - 2*Ec)^2*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            288*(1 - 2*Ec)^3*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
              Sqrt[\[Rho]]/(-1 + 2*Ec)] - 72*(1 - 2*Ec)^2*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)]) - 4*Log[1 - 2*Ec]*(9 - 2112*Ec^6 - 
            2*(79 + 96*Pi^2)*\[Rho] - 24*(9 + 10*Pi^2)*\[Rho]^2 + 
            22*\[Rho]^3 + 64*Ec^5*(85 + \[Rho]) - 32*Ec^4*
             (161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) + 
            8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*\[Rho]^
                2 - 5*\[Rho]^3) + 2*Ec*(-17 + (811 + 672*Pi^2)*\[Rho] + 
              9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) - 
            8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*\[Rho]^
                2 + 27*\[Rho]^3) + 24*((1 - 2*Ec)^6 + 18*(1 - 2*Ec)^4*
               \[Rho] + 2*\[Rho]^3 - 2*(-1 + 2*Ec)^5*(1 + \[Rho]) + 
              12*(-1 + 2*Ec)^3*\[Rho]*(1 + \[Rho]) + 6*(-1 + 2*Ec)*\[Rho]^2*(
                1 + \[Rho]) + (1 - 2*Ec)^2*\[Rho]*(36 + 48*Ec^2 - 
                8*Sqrt[\[Rho]] - 9*\[Rho] - 8*\[Rho]^(3/2) - 
                48*Ec*(2 + \[Rho])))*Log[1 - 2*Ec - Sqrt[\[Rho]]] + 
            24*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
              8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
              80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 
                3*\[Rho]^2) + 4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 
                8*\[Rho]^(3/2) + 18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]] - 12*(5 + 64*Ec^6 + 
              64*Ec^5*(-6 + \[Rho]) + 88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - 
              \[Rho]^4 + 80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*
             Log[1 - 2*Ec - \[Rho]] + 6*(7 + 192*Ec^6 + 88*\[Rho] - 
              90*\[Rho]^2 - 10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 
              80*Ec^4*(11 + 28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 
                54*\[Rho]^2) + 8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + 
                \[Rho]^3) + 2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 
                15*\[Rho]^3))*Log[\[Rho]] + 72*(1 - 2*Ec)^2*\[Rho]*
             (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] - 
            288*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
            288*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
            144*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
              4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
          576*(1 - 2*Ec)^2*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, 1 - 2*Ec] + 2304*(1 - 2*Ec)^2*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 2304*(1 - 2*Ec)^2*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 576*(1 - 2*Ec)^2*\[Rho]*
           (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
           PolyLog[3, \[Rho]/(1 - 2*Ec)] + 4*Ec*(-127 - 1034*\[Rho]^3 + 
            75*\[Rho]^4 + 12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 
              36*\[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) + 
            \[Rho]*(1366 - 4032*Zeta[3]) + \[Rho]^2*(526 - 3456*Zeta[3])) + 
          2304*\[Rho]*Zeta[3] + 2880*\[Rho]^2*Zeta[3] - 
          16*Ec^4*(-383 + 100*\[Rho]^2 + 40*Pi^2*(1 + 12*\[Rho]) - 
            8*\[Rho]*(19 + 144*Zeta[3])) - 16*Ec^3*(211 + 69*\[Rho]^3 + 
            8*Pi^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3) + 
            9*\[Rho]*(-27 + 320*Zeta[3]) + \[Rho]^2*(-601 + 576*Zeta[3])) - 
          4*Ec^2*(-383 - 1084*\[Rho]^3 + 75*\[Rho]^4 + 
            12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*\[Rho]^2 - 
              32*\[Rho]^(5/2) + \[Rho]^4) - 24*\[Rho]*(-101 + 432*Zeta[3]) - 
            6*\[Rho]^2*(-359 + 864*Zeta[3]))) + 6*(1 - 2*Ec)*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         (1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]])*(4*(3 - 6*Ec)*(1 - 2*Ec)*\[Rho]*(3 - 4*Ec + \[Rho])*
           Log[1 - 2*Ec]^3 + 2*(3 - 6*Ec)*Log[1 - 2*Ec]^2*(13 - 176*Ec^4 + 
            Ec^3*(88 - 216*\[Rho]) + 81*\[Rho] - 60*\[Rho]^2 - 2*\[Rho]^3 + 
            12*Ec^2*(8 + 67*\[Rho] + \[Rho]^2) + Ec*(-74 - 510*\[Rho] + 
              48*\[Rho]^2 + 4*\[Rho]^3) - 12*(1 - 2*Ec)*\[Rho]*
             (3 - 4*Ec + \[Rho])*Log[2*Ec]) + 16*(3 - 6*Ec)*
           (1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 
            3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
           Log[\[Rho]] + 16*(3 - 6*Ec)*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
            6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]] + 6*(1 - 2*Ec)^2*\[Rho]*
           (-9 - 18*\[Rho] + \[Rho]^2)*Log[\[Rho]]^2 - 4*(-1 + 2*Ec)*
           (-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-11 + 88*Ec^3 - 
            38*\[Rho] - 11*\[Rho]^2 + 8*Ec^2*(6 + 17*\[Rho]) + 
            Ec*(-24 - 82*\[Rho] + 22*\[Rho]^2) + 3*(5 + 8*Ec^3 + 20*\[Rho] + 
              8*Ec^2*\[Rho] - \[Rho]^2 + 2*Ec*(-6 - 19*\[Rho] + \[Rho]^2))*
             Log[\[Rho]]) + 16*(3 - 6*Ec)*Ec*(4*Ec^3 + 
            3*\[Rho]*(3 + \[Rho]) - 3*Ec*\[Rho]*(7 + \[Rho]) + 
            Ec^2*(-2 + 6*\[Rho]))*PolyLog[2, 2*Ec] - 768*(1 - 2*Ec)^2*
           \[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]] + 32*(3 - 6*Ec)*
           (1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 
            3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 
              8*\[Rho]^(3/2) + 3*\[Rho]^2))*PolyLog[2, Sqrt[\[Rho]]/
             (1 - 2*Ec)] + 32*(3 - 6*Ec)*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 
            6*\[Rho] + 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
            Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 12*(1 - 2*Ec)^2*
           (1 + Sqrt[\[Rho]])^4*(1 - 4*Sqrt[\[Rho]] + \[Rho])*
           PolyLog[2, \[Rho]] - 24*(1 - 2*Ec)^2*(3 + 12*\[Rho] - 6*\[Rho]^2 + 
            \[Rho]^3 + 6*Ec*(-1 + \[Rho]^2))*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
          2*Log[1 - 2*Ec]*((1 - 2*Ec)*(5 - 64*Ec^4 + 24*(8 + 3*Pi^2)*\[Rho] + 
              3*(1 + 8*Pi^2)*\[Rho]^2 - 16*Ec^3*(16 + 39*\[Rho]) + 
              12*Ec^2*(27 + 16*(8 + Pi^2)*\[Rho] + \[Rho]^2) - 
              4*Ec*(25 + 3*(83 + 20*Pi^2)*\[Rho] + 6*(5 + 2*Pi^2)*
                 \[Rho]^2)) - 16*(3 - 6*Ec)*(1 - 8*Ec^4 + Ec^3*(4 - 
                12*\[Rho]) + 6*\[Rho] - 4*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              6*Ec^2*(1 + 7*\[Rho]) + Ec*(-5 - 30*\[Rho] + 8*\[Rho]^(3/2) + 
                3*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]] - 
            16*(3 - 6*Ec)*(1 - 8*Ec^4 + Ec^3*(4 - 12*\[Rho]) + 6*\[Rho] + 
              4*\[Rho]^(3/2) - 3*\[Rho]^2 + 6*Ec^2*(1 + 7*\[Rho]) + 
              Ec*(-5 - 30*\[Rho] - 8*\[Rho]^(3/2) + 3*\[Rho]^2))*
             Log[1 - 2*Ec + Sqrt[\[Rho]]] + 4*(3 - 6*Ec)*(5 - 16*Ec^4 + 
              Ec^3*(8 - 24*\[Rho]) + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3 - 
              12*Ec^2*(-2 - 7*\[Rho] + \[Rho]^2) - 2*Ec*(11 + 33*\[Rho] - 
                21*\[Rho]^2 + \[Rho]^3))*Log[1 - 2*Ec - \[Rho]] - 
            3*(3 - 6*Ec)*(2 - 32*Ec^4 + Ec^3*(16 - 32*\[Rho]) + 5*\[Rho] - 
              21*\[Rho]^2 + 16*Ec^2*(1 + 8*\[Rho]) + 6*Ec*(-2 - 11*\[Rho] + 
                5*\[Rho]^2))*Log[\[Rho]] + 36*(1 - 2*Ec)^2*(-3 + 4*Ec - 
              \[Rho])*\[Rho]*PolyLog[2, 2*Ec] + 48*(3 - 6*Ec)*(1 - 2*Ec)*
             \[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
            48*(3 - 6*Ec)*(1 - 2*Ec)*\[Rho]*(3 - 4*Ec + \[Rho])*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 72*(1 - 2*Ec)^2*
             (-3 + 4*Ec - \[Rho])*\[Rho]*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
          (1 - 2*Ec)*Log[\[Rho]]*(9 + 144*Ec^4 + 267*\[Rho] + 159*\[Rho]^2 - 
            35*\[Rho]^3 + 24*Ec^3*(-3 + 7*\[Rho]) + 12*Ec^2*\[Rho]*
             (107 + 67*\[Rho]) + 2*Ec*(-9 - 609*\[Rho] - 549*\[Rho]^2 + 
              35*\[Rho]^3) + 128*(3 - 6*Ec)*\[Rho]^(3/2)*
             Log[1 - Sqrt[\[Rho]]] + 4*(3 - 6*Ec)*(1 + Sqrt[\[Rho]])^4*
             (1 - 4*Sqrt[\[Rho]] + \[Rho])*Log[1 - \[Rho]] + 
            48*(3 - 6*Ec)*\[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[2, 
              Sqrt[\[Rho]]/(1 - 2*Ec)] + 288*(1 - 2*Ec)^2*\[Rho]*
             PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*(3 - 6*Ec)*\[Rho]*
             (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
            24*(3 - 6*Ec)*\[Rho]*(3 - 4*Ec + \[Rho])*PolyLog[2, 
              \[Rho]/(1 - 2*Ec)]) + 144*(1 - 2*Ec)^2*(-3 + 4*Ec - \[Rho])*
           \[Rho]*PolyLog[3, 1 - 2*Ec] - 576*(1 - 2*Ec)^2*
           (-3 + 4*Ec - \[Rho])*\[Rho]*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
          576*(1 - 2*Ec)^2*(-3 + 4*Ec - \[Rho])*\[Rho]*
           PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 144*(1 - 2*Ec)^2*
           (-3 + 4*Ec - \[Rho])*\[Rho]*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
          2*(1 - 2*Ec)*(30 - 8*Ec^4*(-27 + 4*Pi^2) + 230*\[Rho] - 
            230*\[Rho]^2 - 30*\[Rho]^3 - 3*Pi^2*(1 - 3*\[Rho] + 
              32*\[Rho]^(3/2) - 3*\[Rho]^2 + \[Rho]^3) - 
            16*Ec^3*(-2*(-6 + \[Rho]) + Pi^2*(-1 + 3*\[Rho])) + 
            2*Ec^2*(75 + (41 + 12*Pi^2)*\[Rho]^2 + 12*\[Rho]*(44 + 7*Pi^2 - 
                24*Zeta[3])) - 216*\[Rho]*Zeta[3] - 72*\[Rho]^2*Zeta[3] + 
            2*Ec*(-57 + 30*\[Rho]^3 + 3*Pi^2*(1 - 15*\[Rho] + 
                32*\[Rho]^(3/2) - 7*\[Rho]^2 + \[Rho]^3) + 6*\[Rho]*(-83 + 
                60*Zeta[3]) + \[Rho]^2*(205 + 72*Zeta[3]))))))/
      (9*(3 - 6*Ec)*(1 - 2*Ec)^2*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]])^4)) + 
   aT^2*((256*Ec^3*(-1 + 2*Ec + \[Rho])^3*Log[\[Mu]^2/mb^2])/
      (3*(1 - 2*Ec)^2*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
        12*\[Rho]^2*Log[\[Rho]])) - 
     ((16*(-8 + 6720*Ec^6 + (155 + 144*Pi^2)*\[Rho] + 6*(41 + 28*Pi^2)*
           \[Rho]^2 + \[Rho]^3 + 32*Ec^5*(-443 + 118*\[Rho]) + 
          8*Ec^4*(1421 + 16*(-19 + 12*Pi^2)*\[Rho] - 30*\[Rho]^2) - 
          4*Ec^3*(1031 + (847 + 864*Pi^2)*\[Rho] + (633 + 96*Pi^2)*\[Rho]^2 - 
            5*\[Rho]^3) - Ec*(-25 + (1367 + 1056*Pi^2)*\[Rho] + 
            3*(605 + 256*Pi^2)*\[Rho]^2 + 57*\[Rho]^3) + 
          2*Ec^2*(277 + 4*(493 + 360*Pi^2)*\[Rho] + 6*(331 + 88*Pi^2)*
             \[Rho]^2 + 72*\[Rho]^3))*Log[1 - 2*Ec]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2)/
        (1 - 2*Ec)^2 + 96*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
        Log[1 - 2*Ec]^3*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2 + 3*Log[1 - 2*Ec]^2*
        ((8*(49 + 4928*Ec^6 + 500*\[Rho] - 294*\[Rho]^2 - 44*\[Rho]^3 + 
            6*\[Rho]^4 - 64*Ec^5*(196 + 13*\[Rho]) - 
            16*Ec^4*(-841 - 592*\[Rho] + 24*\[Rho]^2) + 
            16*Ec^3*(-495 - 1069*\[Rho] - 168*\[Rho]^2 + 2*\[Rho]^3) - 
            4*Ec*(137 + 1016*\[Rho] - 69*\[Rho]^2 - 35*\[Rho]^3 + 
              6*\[Rho]^4) + 4*Ec^2*(689 + 3104*\[Rho] + 516*\[Rho]^2 - 
              8*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 - 
         192*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*Log[2*Ec])*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       192*((-7*(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 
           2*(1 - 2*Ec)^5*(1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
          (1 - 2*Ec)^2 + \[Rho]*(-48 - 96*Ec^2 + 16*Sqrt[\[Rho]] + 
           27*\[Rho] + 16*\[Rho]^(3/2) + 48*Ec*(3 + \[Rho])))*Log[1 - 2*Ec]*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2 - 
       (192*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 64*\[Rho] + 
          16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 
          16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 
          4*Ec^2*(85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
            16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 16*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 16*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec]*
         Log[1 - 2*Ec + Sqrt[\[Rho]]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
           \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2)/(1 - 2*Ec)^2 + 
       (96*(7 + 448*Ec^6 + 132*\[Rho] - 132*\[Rho]^2 - 4*\[Rho]^3 - 
          3*\[Rho]^4 + 64*Ec^5*(-28 + 9*\[Rho]) + 
          16*Ec^4*(163 - 48*\[Rho] + 12*\[Rho]^2) - 
          16*Ec^3*(115 + 45*\[Rho] - 3*\[Rho]^2 + \[Rho]^3) - 
          4*Ec^2*(-167 - 384*\[Rho] + 174*\[Rho]^2 - 4*\[Rho]^3 + 
            3*\[Rho]^4) + 4*Ec*(-29 - 198*\[Rho] + 144*\[Rho]^2 + 
            2*\[Rho]^3 + 3*\[Rho]^4))*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2)/
        (1 - 2*Ec)^2 - (48*(13 + 1344*Ec^6 + 124*\[Rho] - 168*\[Rho]^2 - 
          10*\[Rho]^3 - 64*Ec^5*(52 + 5*\[Rho]) + 
          Ec^4*(3472 + 2816*\[Rho] - 96*\[Rho]^2) + 
          4*Ec^2*(173 + 832*\[Rho] + 54*\[Rho]^2) + 
          8*Ec^3*(-250 - 598*\[Rho] - 93*\[Rho]^2 + \[Rho]^3) + 
          2*Ec*(-70 - 524*\[Rho] + 213*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
         Log[\[Rho]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
           12*\[Rho]^2*Log[\[Rho]])^2)/(1 - 2*Ec)^2 + 
       96*(5 + 112*Ec^4 + 16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 
         16*\[Rho]^(3/2) + (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*\[Rho]^(5/2) + 
         (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*Ec^2*(1 + \[Rho]) - 
         4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
        Log[\[Rho]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2 + 96*(7*(1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3 + 
         42*(1 - 2*Ec)^2*\[Rho] + 2*(-1 + 2*Ec)^3*\[Rho] - 2*\[Rho]^(3/2) - 
         49*\[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
          (1 - 2*Ec)^2 - 2*\[Rho]^(5/2) + 24*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]*
          (1 + \[Rho]) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho]^(3/2)*
           (1 + \[Rho]))/(1 - 2*Ec))*Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 - 
       24*\[Rho]^2*(108 - 4*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 - 
       (8*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         (-49 + 6944*Ec^5 + 199*\[Rho] + 199*\[Rho]^2 - 49*\[Rho]^3 + 
          16*Ec^4*(-657 + 211*\[Rho]) + 8*Ec^3*(674 + 420*\[Rho] + 
            5*\[Rho]^2) - 4*Ec^2*(294 + 1410*\[Rho] - 53*\[Rho]^2 + 
            49*\[Rho]^3) + 2*Ec*(109 + 580*\[Rho] - 301*\[Rho]^2 + 
            98*\[Rho]^3) + 6*(-7 + 224*Ec^5 - 139*\[Rho] - 7*\[Rho]^2 - 
            3*\[Rho]^3 + 16*Ec^4*(-49 + 11*\[Rho]) + 
            8*Ec^3*(114 + 12*\[Rho] + \[Rho]^2) - 4*Ec^2*(116 + 192*\[Rho] + 
              5*\[Rho]^2 + 3*\[Rho]^3) + 2*Ec*(51 + 308*\[Rho] + 
              13*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]))/(1 - 2*Ec)^2 - 
       (384*Ec*(56*Ec^5 - 3*\[Rho]*(6 + 7*\[Rho]) - 8*Ec^4*(12 + 7*\[Rho]) + 
          3*Ec*\[Rho]*(38 + 25*\[Rho]) + Ec^3*(54 + 224*\[Rho] - 
            24*\[Rho]^2) + 2*Ec^2*(-5 - 127*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 576*\[Rho]*(-6 - 16*Ec^2 - 
         7*\[Rho] + 4*Ec*(5 + \[Rho]))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, 2*Ec] - 6144*\[Rho]^(3/2)*(1 + \[Rho])*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, Sqrt[\[Rho]]] + 192*(5 + 112*Ec^4 + 
         16*Ec^3*(-13 + \[Rho]) + 64*\[Rho] - 16*\[Rho]^(3/2) + 
         (-27 + 6/(-1 + 2*Ec))*\[Rho]^2 - 16*\[Rho]^(5/2) + 
         (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 144*Ec^2*(1 + \[Rho]) - 
         4*Ec*(11 + 51*\[Rho] + 12*\[Rho]^2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, 
         Sqrt[\[Rho]]/(1 - 2*Ec)] + 2304*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
         4*Ec*(5 + \[Rho]))*Log[1 - 2*Ec]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, 
         Sqrt[\[Rho]]/(1 - 2*Ec)] + 
       (192*(5 + 448*Ec^6 + 64*Ec^5*(-20 + \[Rho]) + 64*\[Rho] + 
          16*\[Rho]^(3/2) - 33*\[Rho]^2 + 16*\[Rho]^(5/2) - 4*\[Rho]^3 + 
          16*Ec^4*(95 + 32*\[Rho]) - 32*Ec^3*(30 + 43*\[Rho] + 6*\[Rho]^2) + 
          4*Ec^2*(85 + 304*\[Rho] + 16*\[Rho]^(3/2) + 21*\[Rho]^2 + 
            16*\[Rho]^(5/2)) + 4*Ec*(-16 - 115*\[Rho] - 16*\[Rho]^(3/2) + 
            18*\[Rho]^2 - 16*\[Rho]^(5/2) + 3*\[Rho]^3))*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 + 
       2304*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*(1 + Sqrt[\[Rho]])^4*
        (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*\[Rho]^2)*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, \[Rho]] + 2*(3 + 16*Ec^3*(-5 + 7*Ec) + 
         24*(-1 + 6*Ec^3)*\[Rho] + (24*Ec*(-3 + Ec*(3 + 4*Ec))*\[Rho]^2)/
          (-1 + 2*Ec) + (8*(3 - 2*Ec*(6 + (-6 + Ec)*Ec))*\[Rho]^3)/
          (1 - 2*Ec)^2 - 3*\[Rho]^4 + 36*\[Rho]^2*Log[1 - 2*Ec] - 
         36*\[Rho]^2*Log[\[Rho]])*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
         12*\[Rho]^2*Log[\[Rho]])*(-75 + 12*Pi^2 + 956*\[Rho] - 
         384*Pi^2*\[Rho]^(3/2) + 192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 
         956*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
       12*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*
        (-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 
         192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 
         75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 4*(1 - 8*\[Rho] + 8*\[Rho]^3 - 
         \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
        (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (-111 + 18*Pi^2 + 1310*\[Rho] - 24*Pi^2*\[Rho] - 
         384*Pi^2*\[Rho]^(3/2) + 168*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 
         1310*\[Rho]^3 - 24*Pi^2*\[Rho]^3 + 111*\[Rho]^4 + 18*Pi^2*\[Rho]^4 + 
         98*Log[1 - \[Rho]] - 496*\[Rho]*Log[1 - \[Rho]] + 
         496*\[Rho]^3*Log[1 - \[Rho]] - 98*\[Rho]^4*Log[1 - \[Rho]] + 
         360*\[Rho]*Log[\[Rho]] + 1380*\[Rho]^2*Log[\[Rho]] - 
         280*\[Rho]^3*Log[\[Rho]] + 116*\[Rho]^4*Log[\[Rho]] + 
         1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         72*Log[1 - \[Rho]]*Log[\[Rho]] + 96*\[Rho]*Log[1 - \[Rho]]*
          Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         1584*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(5/2)*
          Log[1 - \[Rho]]*Log[\[Rho]] + 96*\[Rho]^3*Log[1 - \[Rho]]*
          Log[\[Rho]] - 72*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 
         648*\[Rho]^2*Log[\[Rho]]^2 - 24*\[Rho]^3*Log[\[Rho]]^2 + 
         18*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] - 12*(9 - 12*\[Rho] + 64*\[Rho]^(3/2) + 
           84*\[Rho]^2 + 64*\[Rho]^(5/2) - 12*\[Rho]^3 + 9*\[Rho]^4)*
          PolyLog[2, \[Rho]]) - 96*(2 + 128*Ec^3*(-1 + \[Rho]) + 68*\[Rho] - 
         42*\[Rho]^2 - 3*\[Rho]^4 + 48*Ec^2*(3 - 4*\[Rho] + \[Rho]^2) - 
         4*Ec*(11 + 15*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + 1152*\[Rho]*(-6 - 16*Ec^2 - 
         7*\[Rho] + 4*Ec*(5 + \[Rho]))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + 16*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        ((\[Rho]*(-90 + 3264*Ec^5 - 345*\[Rho] + 70*\[Rho]^2 - 29*\[Rho]^3 + 
            48*Ec^4*(-89 + 43*\[Rho]) - 4*Ec^3*(-534 - 717*\[Rho] + 
              65*\[Rho]^2) + 2*Ec*(219 + 1413*\[Rho] - 119*\[Rho]^2 + 
              58*\[Rho]^3) - 2*Ec^2*(462 + 3111*\[Rho] - 116*\[Rho]^2 + 
              58*\[Rho]^3)))/(1 - 2*Ec)^2 - 192*\[Rho]^(3/2)*(1 + \[Rho])*
          Log[1 - Sqrt[\[Rho]]] + 3*(1 + Sqrt[\[Rho]])^4*
          (3 - 12*Sqrt[\[Rho]] + 26*\[Rho] - 12*\[Rho]^(3/2) + 3*\[Rho]^2)*
          Log[1 - \[Rho]] + 72*\[Rho]*(-6 - 16*Ec^2 - 7*\[Rho] + 
           4*Ec*(5 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
         144*(-1 + 2*Ec)*(-3 + 4*Ec - \[Rho])*\[Rho]*PolyLog[2, 
           Sqrt[\[Rho]]/(-1 + 2*Ec)] - 360*\[Rho]^2*PolyLog[2, 
           Sqrt[\[Rho]]/(-1 + 2*Ec)] + 36*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
           4*Ec*(5 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
       1152*\[Rho]*(-6 - 16*Ec^2 - 7*\[Rho] + 4*Ec*(5 + \[Rho]))*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[3, 1 - 2*Ec] + 4608*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 
         4*Ec*(5 + \[Rho]))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
       4608*\[Rho]*(6 + 16*Ec^2 + 7*\[Rho] - 4*Ec*(5 + \[Rho]))*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 1152*\[Rho]*
        (-6 - 16*Ec^2 - 7*\[Rho] + 4*Ec*(5 + \[Rho]))*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
       (4*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         (-111 + 64*Ec^6*(-65 + 28*Pi^2) + 1310*\[Rho] - 1310*\[Rho]^3 + 
          111*\[Rho]^4 + 6*Pi^2*(3 - 4*\[Rho] - 64*\[Rho]^(3/2) + 
            28*\[Rho]^2 - 64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) - 
          32*Ec^5*(-235 + 11*\[Rho] + 8*Pi^2*(12 + 7*\[Rho])) - 
          4*Ec*(-176 - 1357*\[Rho]^3 + 111*\[Rho]^4 + 
            6*Pi^2*(3 + 20*\[Rho] - 64*\[Rho]^(3/2) + 56*\[Rho]^2 - 
              64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) + 
            \[Rho]*(1819 - 3168*Zeta[3]) + \[Rho]^2*(691 - 2304*Zeta[3])) - 
          1728*\[Rho]*Zeta[3] - 2016*\[Rho]^2*Zeta[3] - 
          32*Ec^4*(167 - 21*\[Rho]^2 + Pi^2*(-54 - 224*\[Rho] + 
              24*\[Rho]^2) + 24*\[Rho]*(5 + 24*Zeta[3])) + 
          4*Ec^2*(-430 - 1430*\[Rho]^3 + 111*\[Rho]^4 + 
            6*Pi^2*(3 + 148*\[Rho] - 64*\[Rho]^(3/2) + 128*\[Rho]^2 - 
              64*\[Rho]^(5/2) - 4*\[Rho]^3 + 3*\[Rho]^4) + 
            \[Rho]*(3084 - 8640*Zeta[3]) - 9*\[Rho]^2*(-309 + 352*Zeta[3])) + 
          8*Ec^3*(353 + 99*\[Rho]^3 + 8*Pi^2*(-5 - 127*\[Rho] - 27*\[Rho]^2 + 
              \[Rho]^3) + \[Rho]^2*(-1441 + 576*Zeta[3]) + 
            \[Rho]*(-505 + 5184*Zeta[3]))))/(1 - 2*Ec)^2 + 
       36*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 
         (2*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-17 + 1184*Ec^5 + 
            47*\[Rho] + 47*\[Rho]^2 - 17*\[Rho]^3 - 
            16*Ec^4*(157 + 9*\[Rho]) - 8*Ec^3*(-222 - 476*\[Rho] + 
              27*\[Rho]^2) - 4*Ec^2*(138 + 1014*\[Rho] + 35*\[Rho]^2 + 
              17*\[Rho]^3) + 2*Ec*(53 + 500*\[Rho] - 29*\[Rho]^2 + 
              34*\[Rho]^3) + 6*(-5 + 32*Ec^5 + 16*Ec^4*(-11 + \[Rho]) - 
              93*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-34 - 32*\[Rho] + 
                \[Rho]^2) - 4*Ec^2*(44 + 156*\[Rho] + 3*\[Rho]^2 + 
                \[Rho]^3) + Ec*(50 + 432*\[Rho] + 30*\[Rho]^2 + 4*\[Rho]^3))*
             Log[\[Rho]]))/(3*(1 - 2*Ec)^2) - 
         (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
            10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
            2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] - 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/
      (9*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^
        3)) + aS^2*((8*Sqrt[\[Rho]]*Log[\[Mu]^2/mb^2]*
       (2*Ec*(-1 + \[Rho])*(3*(-1 + \[Rho])^4*\[Rho] - 9*Ec*(-1 + \[Rho])^4*
           \[Rho] + 16*Ec^5*(1 + 10*\[Rho] + \[Rho]^2) + 
          2*Ec^2*(-1 + \[Rho])^2*(-1 - 27*\[Rho] - 33*\[Rho]^2 + \[Rho]^3) + 
          24*Ec^4*(-1 - 15*\[Rho] + 3*\[Rho]^2 + \[Rho]^3) + 
          12*Ec^3*(1 + 21*\[Rho] - 14*\[Rho]^2 - 9*\[Rho]^3 + \[Rho]^4)) + 
        3*(1 - 2*Ec)^2*(-1 + \[Rho])^5*\[Rho]*Log[1 - 2*Ec] - 
        48*Ec^3*\[Rho]*(4*Ec^3*(1 + \[Rho]) + 5*Ec*(1 + \[Rho] - 
            2*\[Rho]^2) + 4*Ec^2*(-2 - 2*\[Rho] + \[Rho]^2) - 
          (-1 + \[Rho])^2*(1 + 3*\[Rho] + \[Rho]^2))*Log[\[Rho]]))/
      ((1 - 2*Ec)^2*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]])^2) - 
     ((4*(-8 + 192*Ec^6 - 28*Sqrt[\[Rho]] + (143 + 48*Pi^2)*\[Rho] - 
          12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 120*(2 + Pi^2)*\[Rho]^2 - 
          24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 11*\[Rho]^3 - 
          32*Ec^5*(5 + 8*Sqrt[\[Rho]] + 2*\[Rho]) - 
          8*Ec^4*(55 + 148*Sqrt[\[Rho]] - 248*\[Rho] + 240*\[Rho]^(3/2)) + 
          Ec*(97 + 364*Sqrt[\[Rho]] - (1127 + 288*Pi^2)*\[Rho] + 
            24*(211 + 32*Pi^2)*\[Rho]^(3/2) - 9*(155 + 64*Pi^2)*\[Rho]^2 + 
            12*(117 + 16*Pi^2)*\[Rho]^(5/2) - 57*\[Rho]^3) + 
          4*Ec^3*(181 + 596*Sqrt[\[Rho]] - (1039 + 96*Pi^2)*\[Rho] + 
            24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 3*(99 + 32*Pi^2)*\[Rho]^2 + 
            48*\[Rho]^(5/2) + 5*\[Rho]^3) + 2*Ec^2*(-203 - 740*Sqrt[\[Rho]] + 
            4*(409 + 72*Pi^2)*\[Rho] - 24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 
            12*(101 + 36*Pi^2)*\[Rho]^2 - 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
            72*\[Rho]^3))*Log[1 - 2*Ec]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
           \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2)/(1 - 2*Ec)^2 - 
       24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       6*Log[1 - 2*Ec]^2*((-5 + 704*Ec^6 - 52*Sqrt[\[Rho]] + 332*\[Rho] - 
           252*\[Rho]^(3/2) + 6*\[Rho]^2 + 240*\[Rho]^(5/2) - 28*\[Rho]^3 + 
           8*\[Rho]^(7/2) + 2*\[Rho]^4 + 704*Ec^5*(-2 - 2*Sqrt[\[Rho]] + 
             \[Rho]) - 176*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
             12*\[Rho]^(3/2)) + 16*Ec^3*(-3 + 26*Sqrt[\[Rho]] - 373*\[Rho] + 
             456*\[Rho]^(3/2) - 168*\[Rho]^2 + 6*\[Rho]^(5/2) + 2*\[Rho]^3) - 
           4*Ec*(-13 - 100*Sqrt[\[Rho]] + 584*\[Rho] - 576*\[Rho]^(3/2) + 
             207*\[Rho]^2 + 168*\[Rho]^(5/2) - 19*\[Rho]^3 + 8*\[Rho]^(7/2) + 
             2*\[Rho]^4) + 4*Ec^2*(-37 - 244*Sqrt[\[Rho]] + 1472*\[Rho] - 
             1680*\[Rho]^(3/2) + 744*\[Rho]^2 + 84*\[Rho]^(5/2) + 
             8*\[Rho]^3 + 8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 + 
         24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec])*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       6*(8*\[Rho]*(-24 + 48*Ec*(-1 + Sqrt[\[Rho]])^2 + 52*Sqrt[\[Rho]] - 
           35*\[Rho] + 4*\[Rho]^(3/2)) - 
         (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(-1 + Sqrt[\[Rho]])^2 + 
            6*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2 + 2*\[Rho]^3 - 
            6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho])))/
          (1 - 2*Ec)^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       48*(-(1 - 2*Ec)^4 + 2*(1 - 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
         24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
         2*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
           (-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + \[Rho]^2 + 
         (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 - 
         6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 
           2*\[Rho]))*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       (24*(-3 + 64*Ec^6 - 20*Sqrt[\[Rho]] + 76*\[Rho] - 60*\[Rho]^(3/2) - 
          60*\[Rho]^2 + 84*\[Rho]^(5/2) - 12*\[Rho]^3 - 4*\[Rho]^(7/2) - 
          \[Rho]^4 + 64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
          16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
          16*Ec^3*(-1 - 10*Sqrt[\[Rho]] + 53*\[Rho] - 48*\[Rho]^(3/2) - 
            3*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 
          4*Ec^2*(11 + 68*Sqrt[\[Rho]] - 256*\[Rho] + 216*\[Rho]^(3/2) + 
            66*\[Rho]^2 - 96*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + 
            \[Rho]^4) + 4*Ec*(5 + 32*Sqrt[\[Rho]] - 118*\[Rho] + 
            96*\[Rho]^(3/2) + 60*\[Rho]^2 - 84*\[Rho]^(5/2) + 10*\[Rho]^3 + 
            4*\[Rho]^(7/2) + \[Rho]^4))*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2)/
        (1 - 2*Ec)^2 - (12*(-1 + 192*Ec^6 - 12*Sqrt[\[Rho]] + 84*\[Rho] + 
          6*\[Rho]^(3/2) - 36*\[Rho]^2 + 90*\[Rho]^(5/2) - 10*\[Rho]^3 + 
          192*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
          48*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) + 
          12*Ec^2*(-3 - 20*Sqrt[\[Rho]] + 128*\[Rho] - 106*\[Rho]^(3/2) + 
            56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 8*Ec^3*(-2 + 12*Sqrt[\[Rho]] - 
            198*\[Rho] + 216*\[Rho]^(3/2) - 93*\[Rho]^2 + \[Rho]^3) + 
          6*Ec*(2 + 16*Sqrt[\[Rho]] - 100*\[Rho] + 44*\[Rho]^(3/2) - 
            13*\[Rho]^2 - 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[1 - 2*Ec]*
         Log[\[Rho]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
           12*\[Rho]^2*Log[\[Rho]])^2)/(1 - 2*Ec)^2 + 
       24*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(-1 + Sqrt[\[Rho]])^2 - 
         24*(-1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
         8*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
         (6*(-1 + Sqrt[\[Rho]])^2*\[Rho]^2)/(-1 + 2*Ec) + 
         (2*\[Rho]^3)/(1 - 2*Ec)^2 + 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
           \[Rho])*(2 - 3*Sqrt[\[Rho]] + 2*\[Rho]))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       24*((1 - 2*Ec)^4 + 24*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
          \[Rho] - (6*(-1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
           \[Rho]^(3/2))/(1 - 2*Ec) - \[Rho]^2 - 
         (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
         6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 - 3*Sqrt[\[Rho]] + 
           2*\[Rho]) - 2*(-1 + Sqrt[\[Rho]])^2*((1 - 2*Ec)^3 + \[Rho]^(3/2)))*
        Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 - 
       6*(-36*\[Rho]^(3/2) + 36*\[Rho]^2 + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + 
         \[Rho]^4)*Log[\[Rho]]^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2 - (2*(-1 + 2*Ec + \[Rho])*
         Log[1 - 2*Ec - \[Rho]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
           12*\[Rho]^2*Log[\[Rho]])^2*(-19 + 608*Ec^5 - 88*Sqrt[\[Rho]] - 
          11*\[Rho] - 304*\[Rho]^(3/2) - 11*\[Rho]^2 - 88*\[Rho]^(5/2) - 
          19*\[Rho]^3 + 16*Ec^4*(-51 - 88*Sqrt[\[Rho]] + 25*\[Rho]) - 
          8*Ec^3*(-14 + 8*Sqrt[\[Rho]] - 252*\[Rho] + 272*\[Rho]^(3/2) + 
            25*\[Rho]^2) - 4*Ec^2*(-30 - 192*Sqrt[\[Rho]] + 726*\[Rho] - 
            600*\[Rho]^(3/2) + 97*\[Rho]^2 + 88*\[Rho]^(5/2) + 19*\[Rho]^3) + 
          2*Ec*(7 - 8*Sqrt[\[Rho]] + 460*\[Rho] - 24*\[Rho]^(3/2) + 
            89*\[Rho]^2 + 176*\[Rho]^(5/2) + 38*\[Rho]^3) + 
          6*(3 + 32*Ec^5 + 20*Sqrt[\[Rho]] - 73*\[Rho] + 80*\[Rho]^(3/2) - 
            13*\[Rho]^2 - 4*\[Rho]^(5/2) - \[Rho]^3 + 
            16*Ec^4*(-3 - 4*Sqrt[\[Rho]] + \[Rho]) - 
            8*Ec^3*(-2 - 4*Sqrt[\[Rho]] - 12*\[Rho] + 8*\[Rho]^(3/2) + 
              \[Rho]^2) - 4*Ec^2*(-4 - 24*Sqrt[\[Rho]] + 96*\[Rho] - 
              84*\[Rho]^(3/2) + 7*\[Rho]^2 + 4*\[Rho]^(5/2) + \[Rho]^3) + 
            2*Ec*(-7 - 44*Sqrt[\[Rho]] + 156*\[Rho] - 156*\[Rho]^(3/2) + 
              23*\[Rho]^2 + 8*\[Rho]^(5/2) + 2*\[Rho]^3))*Log[\[Rho]]))/
        (1 - 2*Ec)^2 - (96*Ec*(8*Ec^5 + 8*Ec^4*(-2 - 2*Sqrt[\[Rho]] + 
            \[Rho]) + 2*Ec^3*(5 + 8*Sqrt[\[Rho]] + 8*\[Rho] - 
            12*\[Rho]^(3/2)) + 3*Ec*\[Rho]*(10 - 26*Sqrt[\[Rho]] + 
            19*\[Rho] - 6*\[Rho]^(3/2)) + 3*\[Rho]*(-2 + 6*Sqrt[\[Rho]] - 
            5*\[Rho] + 2*\[Rho]^(3/2)) + 2*Ec^2*(-1 - 2*Sqrt[\[Rho]] - 
            23*\[Rho] + 48*\[Rho]^(3/2) - 27*\[Rho]^2 + 6*\[Rho]^(5/2) + 
            \[Rho]^3))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
           12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 + 
       144*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, 2*Ec] - 1536*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, Sqrt[\[Rho]]] + 48*(-1 + 16*Ec^4 - 8*Sqrt[\[Rho]] + 
         40*\[Rho] - 48*Ec^2*(-1 + Sqrt[\[Rho]])*\[Rho] - 64*\[Rho]^(3/2) + 
         (35 + 6/(-1 + 2*Ec))*\[Rho]^2 - (8*(1 + Ec)*\[Rho]^(5/2))/
          (-1 + 2*Ec) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
         16*Ec^3*(-1 - 2*Sqrt[\[Rho]] + \[Rho]) - 
         4*Ec*(-1 - 6*Sqrt[\[Rho]] + 27*\[Rho] - 36*\[Rho]^(3/2) + 
           12*\[Rho]^2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       576*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
       (48*(-1 + 64*Ec^6 - 8*Sqrt[\[Rho]] + 40*\[Rho] - 32*\[Rho]^(3/2) - 
          35*\[Rho]^2 + 40*\[Rho]^(5/2) - 4*\[Rho]^3 + 
          64*Ec^5*(-2 - 2*Sqrt[\[Rho]] + \[Rho]) - 
          16*Ec^4*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 12*\[Rho]^(3/2)) - 
          32*Ec^3*(-2*Sqrt[\[Rho]] + 19*\[Rho] - 24*\[Rho]^(3/2) + 
            6*\[Rho]^2) + 4*Ec^2*(-5 - 32*Sqrt[\[Rho]] + 160*\[Rho] - 
            188*\[Rho]^(3/2) + 19*\[Rho]^2 + 28*\[Rho]^(5/2)) + 
          4*Ec*(2 + 14*Sqrt[\[Rho]] - 67*\[Rho] + 68*\[Rho]^(3/2) + 
            20*\[Rho]^2 - 34*\[Rho]^(5/2) + 3*\[Rho]^3))*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 - 
       576*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 12*(-1 + Sqrt[\[Rho]])^2*
        (1 + Sqrt[\[Rho]])^6*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, \[Rho]] - 
       2*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (1/2 + 2*Sqrt[\[Rho]] - 4*\[Rho] + 18*\[Rho]^(3/2) - 
         18*\[Rho]^(5/2) + 4*\[Rho]^3 - 2*\[Rho]^(7/2) - \[Rho]^4/2 + 
         6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]])*
        (-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 
         192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 
         75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
       (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
        (1/2 + 8*(-1 + Ec)*Ec^3 - 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
         4*(-1 + 2*Ec^3)*\[Rho] - 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
         (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) - 
         (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) - 
         (4*(-1 + 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 - 
         2*\[Rho]^(7/2) - \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] + 6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]])*(-75 + 12*Pi^2 + 956*\[Rho] - 
         384*Pi^2*\[Rho]^(3/2) + 192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 
         956*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
       (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
        (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (-63 + 6*Pi^2 - 360*Sqrt[\[Rho]] + 24*Pi^2*Sqrt[\[Rho]] + 
         794*\[Rho] + 24*Pi^2*\[Rho] - 4648*\[Rho]^(3/2) - 
         456*Pi^2*\[Rho]^(3/2) + 984*Pi^2*\[Rho]^2 + 4648*\[Rho]^(5/2) - 
         456*Pi^2*\[Rho]^(5/2) - 794*\[Rho]^3 + 24*Pi^2*\[Rho]^3 + 
         360*\[Rho]^(7/2) + 24*Pi^2*\[Rho]^(7/2) + 63*\[Rho]^4 + 
         6*Pi^2*\[Rho]^4 + 38*Log[1 - \[Rho]] + 176*Sqrt[\[Rho]]*
          Log[1 - \[Rho]] - 16*\[Rho]*Log[1 - \[Rho]] + 
         432*\[Rho]^(3/2)*Log[1 - \[Rho]] - 432*\[Rho]^(5/2)*
          Log[1 - \[Rho]] + 16*\[Rho]^3*Log[1 - \[Rho]] - 
         176*\[Rho]^(7/2)*Log[1 - \[Rho]] - 38*\[Rho]^4*Log[1 - \[Rho]] - 
         36*Sqrt[\[Rho]]*Log[\[Rho]] + 120*\[Rho]*Log[\[Rho]] - 
         2292*\[Rho]^(3/2)*Log[\[Rho]] + 1068*\[Rho]^2*Log[\[Rho]] - 
         2508*\[Rho]^(5/2)*Log[\[Rho]] + 248*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^(7/2)*Log[\[Rho]] + 20*\[Rho]^4*Log[\[Rho]] + 
         1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         3072*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         24*Log[1 - \[Rho]]*Log[\[Rho]] - 96*Sqrt[\[Rho]]*Log[1 - \[Rho]]*
          Log[\[Rho]] - 96*\[Rho]*Log[1 - \[Rho]]*Log[\[Rho]] + 
         96*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] + 
         240*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] + 96*\[Rho]^(5/2)*
          Log[1 - \[Rho]]*Log[\[Rho]] - 96*\[Rho]^3*Log[1 - \[Rho]]*
          Log[\[Rho]] - 96*\[Rho]^(7/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         24*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] - 216*\[Rho]^(3/2)*
          Log[\[Rho]]^2 + 216*\[Rho]^2*Log[\[Rho]]^2 + 
         24*\[Rho]^3*Log[\[Rho]]^2 + 24*\[Rho]^(7/2)*Log[\[Rho]]^2 + 
         6*\[Rho]^4*Log[\[Rho]]^2 + 3072*(-1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
          PolyLog[2, Sqrt[\[Rho]]] - 12*(3 + 12*Sqrt[\[Rho]] + 12*\[Rho] + 
           28*\[Rho]^(3/2) - 20*\[Rho]^2 + 28*\[Rho]^(5/2) + 12*\[Rho]^3 + 
           12*\[Rho]^(7/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
       24*(2 + 12*Sqrt[\[Rho]] - 36*\[Rho] + 48*\[Rho]^(3/2) + 30*\[Rho]^2 - 
         24*\[Rho]^(5/2) + 8*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4 + 
         4*Ec*(-1 + Sqrt[\[Rho]])^3*(1 + 9*Sqrt[\[Rho]] + 9*\[Rho] + 
           \[Rho]^(3/2)))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] + 
       288*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + 6*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        ((-2*Sqrt[\[Rho]]*(-9 - 96*Ec^5*(-3 + 4*Sqrt[\[Rho]]) + 
            30*Sqrt[\[Rho]] - 573*\[Rho] + 267*\[Rho]^(3/2) - 627*\[Rho]^2 + 
            62*\[Rho]^(5/2) + 17*\[Rho]^3 + 5*\[Rho]^(7/2) + 
            48*Ec^4*(-6 + 7*Sqrt[\[Rho]] + \[Rho]) + 
            4*Ec^3*(18 - 6*Sqrt[\[Rho]] + 888*\[Rho] - 405*\[Rho]^(3/2) + 
              294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 2*Ec*(-18 + 57*Sqrt[\[Rho]] - 
              1596*\[Rho] + 843*\[Rho]^(3/2) - 1536*\[Rho]^2 + 
              151*\[Rho]^(5/2) + 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
            Ec^2*(-36 + 84*Sqrt[\[Rho]] - 5880*\[Rho] + 3114*\[Rho]^(3/2) - 
              4224*\[Rho]^2 + 344*\[Rho]^(5/2) + 68*\[Rho]^3 + 
              20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*(-1 + Sqrt[\[Rho]])^2*
          \[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*(-1 + Sqrt[\[Rho]])^2*
          (1 + Sqrt[\[Rho]])^6*Log[1 - \[Rho]] + 48*\[Rho]*
          (-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 5*\[Rho] + 
           2*\[Rho]^(3/2))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         96*(-1 + 2*Ec)*(-1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, 
           Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]^(3/2)*(2 - 3*Sqrt[\[Rho]] + 
           2*\[Rho])*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         24*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
           5*\[Rho] + 2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) + 
       288*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, 1 - 2*Ec] - 
       1152*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
       1152*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 
       288*\[Rho]*(-2 + 4*Ec*(-1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] - 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
       ((-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         (-63 + 64*Ec^6*(-43 + 4*Pi^2) - 360*Sqrt[\[Rho]] + 794*\[Rho] - 
          4648*\[Rho]^(3/2) + 4648*\[Rho]^(5/2) - 794*\[Rho]^3 + 
          360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 
            4*\[Rho] - 76*\[Rho]^(3/2) + 164*\[Rho]^2 - 76*\[Rho]^(5/2) + 
            4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
          32*Ec^5*(199 + 264*Sqrt[\[Rho]] - 143*\[Rho] + 
            8*Pi^2*(-2 - 2*Sqrt[\[Rho]] + \[Rho])) - 
          32*Ec^4*(173 + 360*Sqrt[\[Rho]] - 162*\[Rho] - 268*\[Rho]^(3/2) + 
            30*\[Rho]^2 + 2*Pi^2*(-5 - 8*Sqrt[\[Rho]] - 8*\[Rho] + 
              12*\[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] + 1728*\[Rho]^(3/2)*
           Zeta[3] - 1440*\[Rho]^2*Zeta[3] + 576*\[Rho]^(5/2)*Zeta[3] - 
          4*Ec*(-98 - 504*Sqrt[\[Rho]] - 835*\[Rho]^3 + 360*\[Rho]^(7/2) + 
            63*\[Rho]^4 + 6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 12*\[Rho] - 
              100*\[Rho]^(3/2) + 184*\[Rho]^2 - 84*\[Rho]^(5/2) + 
              4*\[Rho]^3 + 4*\[Rho]^(7/2) + \[Rho]^4) + 
            \[Rho]^2*(469 - 1728*Zeta[3]) + \[Rho]*(1069 - 864*Zeta[3]) + 
            96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) + 256*\[Rho]^(3/2)*
             (-26 + 9*Zeta[3])) + 4*Ec^2*(-280 - 1128*Sqrt[\[Rho]] - 
            794*\[Rho]^3 + 360*\[Rho]^(7/2) + 63*\[Rho]^4 + 
            6*Pi^2*(1 + 4*Sqrt[\[Rho]] + 44*\[Rho] - 180*\[Rho]^(3/2) + 
              240*\[Rho]^2 - 100*\[Rho]^(5/2) + 4*\[Rho]^3 + 4*\[Rho]^(7/2) + 
              \[Rho]^4) + \[Rho]*(1932 - 1728*Zeta[3]) + 288*\[Rho]^(5/2)*
             (9 + 2*Zeta[3]) + 48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 
            9*\[Rho]^2*(-175 + 288*Zeta[3])) + 
          8*Ec^3*(337 + 936*Sqrt[\[Rho]] + 632*\[Rho]^(5/2) + 103*\[Rho]^3 + 
            8*Pi^2*(-1 - 2*Sqrt[\[Rho]] - 23*\[Rho] + 48*\[Rho]^(3/2) - 
              27*\[Rho]^2 + 6*\[Rho]^(5/2) + \[Rho]^3) - 128*\[Rho]^(3/2)*
             (-23 + 9*Zeta[3]) + \[Rho]*(-769 + 576*Zeta[3]) + 
            \[Rho]^2*(-577 + 576*Zeta[3]))))/(1 - 2*Ec)^2 - 
       6*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
        (1/2 + 2*Sqrt[\[Rho]] - 4*\[Rho] + 18*\[Rho]^(3/2) - 
         18*\[Rho]^(5/2) + 4*\[Rho]^3 - 2*\[Rho]^(7/2) - \[Rho]^4/2 + 
         6*\[Rho]^(3/2)*(2 - Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]])*
        (8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 
         (2*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-17 + 1184*Ec^5 + 
            47*\[Rho] + 47*\[Rho]^2 - 17*\[Rho]^3 - 
            16*Ec^4*(157 + 9*\[Rho]) - 8*Ec^3*(-222 - 476*\[Rho] + 
              27*\[Rho]^2) - 4*Ec^2*(138 + 1014*\[Rho] + 35*\[Rho]^2 + 
              17*\[Rho]^3) + 2*Ec*(53 + 500*\[Rho] - 29*\[Rho]^2 + 
              34*\[Rho]^3) + 6*(-5 + 32*Ec^5 + 16*Ec^4*(-11 + \[Rho]) - 
              93*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-34 - 32*\[Rho] + 
                \[Rho]^2) - 4*Ec^2*(44 + 156*\[Rho] + 3*\[Rho]^2 + 
                \[Rho]^3) + Ec*(50 + 432*\[Rho] + 30*\[Rho]^2 + 4*\[Rho]^3))*
             Log[\[Rho]]))/(3*(1 - 2*Ec)^2) - 
         (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
            10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
            2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] - 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/
      (18*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]])^3)) + 
   aP^2*((-8*Sqrt[\[Rho]]*Log[\[Mu]^2/mb^2]*
       (2*Ec*(-1 + \[Rho])*(3*(-1 + \[Rho])^4*\[Rho] - 9*Ec*(-1 + \[Rho])^4*
           \[Rho] + 16*Ec^5*(1 + 10*\[Rho] + \[Rho]^2) + 
          2*Ec^2*(-1 + \[Rho])^2*(-1 - 27*\[Rho] - 33*\[Rho]^2 + \[Rho]^3) + 
          24*Ec^4*(-1 - 15*\[Rho] + 3*\[Rho]^2 + \[Rho]^3) + 
          12*Ec^3*(1 + 21*\[Rho] - 14*\[Rho]^2 - 9*\[Rho]^3 + \[Rho]^4)) + 
        3*(1 - 2*Ec)^2*(-1 + \[Rho])^5*\[Rho]*Log[1 - 2*Ec] - 
        48*Ec^3*\[Rho]*(4*Ec^3*(1 + \[Rho]) + 5*Ec*(1 + \[Rho] - 
            2*\[Rho]^2) + 4*Ec^2*(-2 - 2*\[Rho] + \[Rho]^2) - 
          (-1 + \[Rho])^2*(1 + 3*\[Rho] + \[Rho]^2))*Log[\[Rho]]))/
      ((1 - 2*Ec)^2*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]])^2) - 
     ((4*(-8 + 192*Ec^6 + 28*Sqrt[\[Rho]] + (143 + 48*Pi^2)*\[Rho] + 
          12*(71 + 12*Pi^2)*\[Rho]^(3/2) + 120*(2 + Pi^2)*\[Rho]^2 + 
          24*(13 + 2*Pi^2)*\[Rho]^(5/2) - 11*\[Rho]^3 - 
          32*Ec^5*(5 - 8*Sqrt[\[Rho]] + 2*\[Rho]) + 
          8*Ec^4*(-55 + 148*Sqrt[\[Rho]] + 248*\[Rho] + 240*\[Rho]^(3/2)) + 
          4*Ec^3*(181 - 596*Sqrt[\[Rho]] - (1039 + 96*Pi^2)*\[Rho] - 
            24*(89 + 8*Pi^2)*\[Rho]^(3/2) - 3*(99 + 32*Pi^2)*\[Rho]^2 - 
            48*\[Rho]^(5/2) + 5*\[Rho]^3) - Ec*(-97 + 364*Sqrt[\[Rho]] + 
            (1127 + 288*Pi^2)*\[Rho] + 24*(211 + 32*Pi^2)*\[Rho]^(3/2) + 
            9*(155 + 64*Pi^2)*\[Rho]^2 + 12*(117 + 16*Pi^2)*\[Rho]^(5/2) + 
            57*\[Rho]^3) + 2*Ec^2*(-203 + 740*Sqrt[\[Rho]] + 
            4*(409 + 72*Pi^2)*\[Rho] + 24*(219 + 28*Pi^2)*\[Rho]^(3/2) + 
            12*(101 + 36*Pi^2)*\[Rho]^2 + 12*(69 + 8*Pi^2)*\[Rho]^(5/2) + 
            72*\[Rho]^3))*Log[1 - 2*Ec]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
           \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2)/(1 - 2*Ec)^2 + 
       24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
         2*\[Rho]^(3/2))*Log[1 - 2*Ec]^3*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 6*Log[1 - 2*Ec]^2*
        ((-5 + 704*Ec^6 + 52*Sqrt[\[Rho]] + 332*\[Rho] + 252*\[Rho]^(3/2) + 
           6*\[Rho]^2 - 240*\[Rho]^(5/2) - 28*\[Rho]^3 - 8*\[Rho]^(7/2) + 
           2*\[Rho]^4 + 704*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
           176*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) + 
           16*Ec^3*(-3 - 26*Sqrt[\[Rho]] - 373*\[Rho] - 456*\[Rho]^(3/2) - 
             168*\[Rho]^2 - 6*\[Rho]^(5/2) + 2*\[Rho]^3) - 
           4*Ec*(-13 + 100*Sqrt[\[Rho]] + 584*\[Rho] + 576*\[Rho]^(3/2) + 
             207*\[Rho]^2 - 168*\[Rho]^(5/2) - 19*\[Rho]^3 - 8*\[Rho]^(7/2) + 
             2*\[Rho]^4) + 4*Ec^2*(-37 + 244*Sqrt[\[Rho]] + 1472*\[Rho] + 
             1680*\[Rho]^(3/2) + 744*\[Rho]^2 - 84*\[Rho]^(5/2) + 
             8*\[Rho]^3 - 8*\[Rho]^(7/2) + 2*\[Rho]^4))/(1 - 2*Ec)^2 - 
         24*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
           5*\[Rho] + 2*\[Rho]^(3/2))*Log[2*Ec])*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       6*(8*\[Rho]*(-24 + 48*Ec*(1 + Sqrt[\[Rho]])^2 - 20*Sqrt[\[Rho]] + 
           29*\[Rho] + 28*\[Rho]^(3/2)) - 
         (8*((1 - 2*Ec)^6 + 2*(-1 + 2*Ec)^5*(1 + Sqrt[\[Rho]])^2 + 
            2*\[Rho]^3 + 6*(1 - 2*Ec)^4*Sqrt[\[Rho]]*(2 + 3*Sqrt[\[Rho]] + 
              2*\[Rho]) + 6*(-1 + 2*Ec)*(\[Rho] + \[Rho]^(3/2))^2))/
          (1 - 2*Ec)^2)*Log[1 - 2*Ec]*Log[1 - 2*Ec - Sqrt[\[Rho]]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       48*(-(1 - 2*Ec)^4 + 2*(1 - 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 
         24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
         2*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) + (6*(-1 + 2*Ec - Sqrt[\[Rho]])*
           (1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2))/(-1 + 2*Ec) + \[Rho]^2 + 
         (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/(1 - 2*Ec)^2 + 
         6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + \[Rho])*(2 + 3*Sqrt[\[Rho]] + 
           2*\[Rho]))*Log[1 - 2*Ec]*Log[1 - 2*Ec + Sqrt[\[Rho]]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       (24*(-3 + 64*Ec^6 + 20*Sqrt[\[Rho]] + 76*\[Rho] + 60*\[Rho]^(3/2) - 
          60*\[Rho]^2 - 84*\[Rho]^(5/2) - 12*\[Rho]^3 + 4*\[Rho]^(7/2) - 
          \[Rho]^4 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
          16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
          16*Ec^3*(-1 + 10*Sqrt[\[Rho]] + 53*\[Rho] + 48*\[Rho]^(3/2) - 
            3*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3) - 
          4*Ec^2*(11 - 68*Sqrt[\[Rho]] - 256*\[Rho] - 216*\[Rho]^(3/2) + 
            66*\[Rho]^2 + 96*\[Rho]^(5/2) + 4*\[Rho]^3 - 4*\[Rho]^(7/2) + 
            \[Rho]^4) + 4*Ec*(5 - 32*Sqrt[\[Rho]] - 118*\[Rho] - 
            96*\[Rho]^(3/2) + 60*\[Rho]^2 + 84*\[Rho]^(5/2) + 10*\[Rho]^3 - 
            4*\[Rho]^(7/2) + \[Rho]^4))*Log[1 - 2*Ec]*Log[1 - 2*Ec - \[Rho]]*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2)/
        (1 - 2*Ec)^2 - (12*(-1 + 192*Ec^6 + 12*Sqrt[\[Rho]] + 84*\[Rho] - 
          6*\[Rho]^(3/2) - 36*\[Rho]^2 - 90*\[Rho]^(5/2) - 10*\[Rho]^3 + 
          192*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
          48*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
          12*Ec^2*(3 - 20*Sqrt[\[Rho]] - 128*\[Rho] - 106*\[Rho]^(3/2) - 
            56*\[Rho]^2 + 18*\[Rho]^(5/2)) + 8*Ec^3*(-2 - 12*Sqrt[\[Rho]] - 
            198*\[Rho] - 216*\[Rho]^(3/2) - 93*\[Rho]^2 + \[Rho]^3) + 
          6*Ec*(2 - 16*Sqrt[\[Rho]] - 100*\[Rho] - 44*\[Rho]^(3/2) - 
            13*\[Rho]^2 + 48*\[Rho]^(5/2) + 5*\[Rho]^3))*Log[1 - 2*Ec]*
         Log[\[Rho]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
           12*\[Rho]^2*Log[\[Rho]])^2)/(1 - 2*Ec)^2 + 
       24*((1 - 2*Ec)^4 + 2*(-1 + 2*Ec)^3*(1 + Sqrt[\[Rho]])^2 - 
         24*(1 + Sqrt[\[Rho]])^2*(-1 + 2*Ec + Sqrt[\[Rho]])*\[Rho] + 
         8*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2) - 3*\[Rho]^2 + 
         (2*\[Rho]^3)/(1 - 2*Ec)^2 - 6*Sqrt[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
           \[Rho])*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) + 
         (6*(\[Rho] + \[Rho]^(3/2))^2)/(-1 + 2*Ec))*
        Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 + 
       24*((1 - 2*Ec)^4 + 24*(1 + Sqrt[\[Rho]])^2*(1 - 2*Ec + Sqrt[\[Rho]])*
          \[Rho] - \[Rho]^2 - (2*(1 - 4*Ec + 4*Ec^2 - \[Rho])*\[Rho]^2)/
          (1 - 2*Ec)^2 + 6*((1 - 2*Ec)^2 - \[Rho])*Sqrt[\[Rho]]*
          (2 + 3*Sqrt[\[Rho]] + 2*\[Rho]) - 2*(1 + Sqrt[\[Rho]])^2*
          ((1 - 2*Ec)^3 + \[Rho]^(3/2)) - (6*(1 - 2*Ec + Sqrt[\[Rho]])*
           (\[Rho] + \[Rho]^(3/2))^2)/((1 - 2*Ec)*Sqrt[\[Rho]]))*
        Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2 - 
       6*(36*\[Rho]^(3/2) + 36*\[Rho]^2 + 4*\[Rho]^3 - 4*\[Rho]^(7/2) + 
         \[Rho]^4)*Log[\[Rho]]^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2 - (2*(-1 + 2*Ec + \[Rho])*
         Log[1 - 2*Ec - \[Rho]]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
           12*\[Rho]^2*Log[\[Rho]])^2*(-19 + 608*Ec^5 + 88*Sqrt[\[Rho]] - 
          11*\[Rho] + 304*\[Rho]^(3/2) - 11*\[Rho]^2 + 88*\[Rho]^(5/2) - 
          19*\[Rho]^3 + 16*Ec^4*(-51 + 88*Sqrt[\[Rho]] + 25*\[Rho]) - 
          8*Ec^3*(-14 - 8*Sqrt[\[Rho]] - 252*\[Rho] - 272*\[Rho]^(3/2) + 
            25*\[Rho]^2) - 4*Ec^2*(-30 + 192*Sqrt[\[Rho]] + 726*\[Rho] + 
            600*\[Rho]^(3/2) + 97*\[Rho]^2 - 88*\[Rho]^(5/2) + 19*\[Rho]^3) + 
          2*Ec*(7 + 8*Sqrt[\[Rho]] + 460*\[Rho] + 24*\[Rho]^(3/2) + 
            89*\[Rho]^2 - 176*\[Rho]^(5/2) + 38*\[Rho]^3) + 
          6*(3 + 32*Ec^5 - 20*Sqrt[\[Rho]] - 73*\[Rho] - 80*\[Rho]^(3/2) - 
            13*\[Rho]^2 + 4*\[Rho]^(5/2) - \[Rho]^3 + 
            16*Ec^4*(-3 + 4*Sqrt[\[Rho]] + \[Rho]) - 
            8*Ec^3*(-2 + 4*Sqrt[\[Rho]] - 12*\[Rho] - 8*\[Rho]^(3/2) + 
              \[Rho]^2) - 4*Ec^2*(-4 + 24*Sqrt[\[Rho]] + 96*\[Rho] + 
              84*\[Rho]^(3/2) + 7*\[Rho]^2 - 4*\[Rho]^(5/2) + \[Rho]^3) + 
            2*Ec*(-7 + 44*Sqrt[\[Rho]] + 156*\[Rho] + 156*\[Rho]^(3/2) + 
              23*\[Rho]^2 - 8*\[Rho]^(5/2) + 2*\[Rho]^3))*Log[\[Rho]]))/
        (1 - 2*Ec)^2 - (96*Ec*(8*Ec^5 + 8*Ec^4*(-2 + 2*Sqrt[\[Rho]] + 
            \[Rho]) - 3*\[Rho]*(2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
            2*\[Rho]^(3/2)) + 3*Ec*\[Rho]*(10 + 26*Sqrt[\[Rho]] + 19*\[Rho] + 
            6*\[Rho]^(3/2)) + 2*Ec^3*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
            12*\[Rho]^(3/2)) + 2*Ec^2*(-1 + 2*Sqrt[\[Rho]] - 23*\[Rho] - 
            48*\[Rho]^(3/2) - 27*\[Rho]^2 - 6*\[Rho]^(5/2) + \[Rho]^3))*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 144*\[Rho]*
        (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
         2*\[Rho]^(3/2))*Log[1 - 2*Ec]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, 2*Ec] - 
       1536*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, Sqrt[\[Rho]]] + 
       48*(-1 + 16*Ec^4 + 8*Sqrt[\[Rho]] + 40*\[Rho] + 32*\[Rho]^(3/2) + 
         (-29 + 6/(-1 + 2*Ec))*\[Rho]^2 + (-28 + 12/(-1 + 2*Ec))*
          \[Rho]^(5/2) + (4*(-1 + 3*Ec)*\[Rho]^3)/(1 - 2*Ec)^2 + 
         16*Ec^3*(-1 + 2*Sqrt[\[Rho]] + \[Rho]) + 
         48*Ec^2*(\[Rho] + \[Rho]^(3/2)) - 4*Ec*(-1 + 6*Sqrt[\[Rho]] + 
           27*\[Rho] + 36*\[Rho]^(3/2) + 12*\[Rho]^2))*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 576*\[Rho]*
        (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
         2*\[Rho]^(3/2))*Log[1 - 2*Ec]*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, 
         Sqrt[\[Rho]]/(1 - 2*Ec)] + (48*(-1 + 64*Ec^6 + 8*Sqrt[\[Rho]] + 
          40*\[Rho] + 64*\[Rho]^(3/2) + 29*\[Rho]^2 - 8*\[Rho]^(5/2) - 
          4*\[Rho]^3 + 64*Ec^5*(-2 + 2*Sqrt[\[Rho]] + \[Rho]) + 
          16*Ec^4*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 12*\[Rho]^(3/2)) - 
          32*Ec^3*(2*Sqrt[\[Rho]] + 19*\[Rho] + 24*\[Rho]^(3/2) + 
            6*\[Rho]^2) + 4*Ec^2*(-5 + 32*Sqrt[\[Rho]] + 160*\[Rho] + 
            220*\[Rho]^(3/2) + 83*\[Rho]^2 + 4*\[Rho]^(5/2)) + 
          4*Ec*(2 - 14*Sqrt[\[Rho]] - 67*\[Rho] - 100*\[Rho]^(3/2) - 
            44*\[Rho]^2 + 2*\[Rho]^(5/2) + 3*\[Rho]^3))*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 + 
       576*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
         5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 12*(1 + Sqrt[\[Rho]])^4*
        (1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, \[Rho]] - 
       2*(((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (1/2 - 2*Sqrt[\[Rho]] - 4*\[Rho] - 18*\[Rho]^(3/2) + 
         18*\[Rho]^(5/2) + 4*\[Rho]^3 + 2*\[Rho]^(7/2) - \[Rho]^4/2 - 
         6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*Log[\[Rho]])*
        (-75 + 12*Pi^2 + 956*\[Rho] - 384*Pi^2*\[Rho]^(3/2) + 
         192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 956*\[Rho]^3 + 
         75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
       (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
        (1/2 + 8*(-1 + Ec)*Ec^3 + 2*(-1 + 8*Ec^3)*Sqrt[\[Rho]] + 
         4*(-1 + 2*Ec^3)*\[Rho] + 6*(-1 + 2*Ec)*(3 + 2*Ec)*\[Rho]^(3/2) + 
         (12*(-1 + Ec)*Ec*\[Rho]^2)/(-1 + 2*Ec) + 
         (6*(-3 + 2*Ec + 4*Ec^2)*\[Rho]^(5/2))/(-1 + 2*Ec) + 
         (4*(1 - 2*Ec*(2 + (-2 + Ec)*Ec))*\[Rho]^3)/(1 - 2*Ec)^2 + 
         2*\[Rho]^(7/2) - \[Rho]^4/2 + 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[1 - 2*Ec] - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 
           2*\[Rho])*Log[\[Rho]])*(-75 + 12*Pi^2 + 956*\[Rho] - 
         384*Pi^2*\[Rho]^(3/2) + 192*Pi^2*\[Rho]^2 - 384*Pi^2*\[Rho]^(5/2) - 
         956*\[Rho]^3 + 75*\[Rho]^4 + 12*Pi^2*\[Rho]^4 + 68*Log[1 - \[Rho]] - 
         256*\[Rho]*Log[1 - \[Rho]] + 256*\[Rho]^3*Log[1 - \[Rho]] - 
         68*\[Rho]^4*Log[1 - \[Rho]] + 240*\[Rho]*Log[\[Rho]] + 
         1080*\[Rho]^2*Log[\[Rho]] - 16*\[Rho]^3*Log[\[Rho]] + 
         68*\[Rho]^4*Log[\[Rho]] + 1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]] + 1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         48*Log[1 - \[Rho]]*Log[\[Rho]] - 768*\[Rho]^(3/2)*Log[1 - \[Rho]]*
          Log[\[Rho]] - 1440*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 
         768*\[Rho]^(5/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         48*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 432*\[Rho]^2*
          Log[\[Rho]]^2 + 12*\[Rho]^4*Log[\[Rho]]^2 + 3072*\[Rho]^(3/2)*
          (1 + \[Rho])*PolyLog[2, Sqrt[\[Rho]]] - 
         24*(3 + 32*\[Rho]^(3/2) + 48*\[Rho]^2 + 32*\[Rho]^(5/2) + 
           3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
       (1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]])*
        (((-1 + 2*Ec + \[Rho])*(32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - (1 + \[Rho])*
             (1 + (-8 + \[Rho])*\[Rho]) - 8*Ec^3*(-2 + \[Rho]^2) + 
            2*Ec*(1 + \[Rho]*(-8 + \[Rho]*(-13 + 2*\[Rho])))))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])*
        (-63 + 6*Pi^2 + 360*Sqrt[\[Rho]] - 24*Pi^2*Sqrt[\[Rho]] + 
         794*\[Rho] + 24*Pi^2*\[Rho] + 4648*\[Rho]^(3/2) - 
         312*Pi^2*\[Rho]^(3/2) - 552*Pi^2*\[Rho]^2 - 4648*\[Rho]^(5/2) - 
         312*Pi^2*\[Rho]^(5/2) - 794*\[Rho]^3 + 24*Pi^2*\[Rho]^3 - 
         360*\[Rho]^(7/2) - 24*Pi^2*\[Rho]^(7/2) + 63*\[Rho]^4 + 
         6*Pi^2*\[Rho]^4 + 38*Log[1 - \[Rho]] - 176*Sqrt[\[Rho]]*
          Log[1 - \[Rho]] - 16*\[Rho]*Log[1 - \[Rho]] - 
         432*\[Rho]^(3/2)*Log[1 - \[Rho]] + 432*\[Rho]^(5/2)*
          Log[1 - \[Rho]] + 16*\[Rho]^3*Log[1 - \[Rho]] + 
         176*\[Rho]^(7/2)*Log[1 - \[Rho]] - 38*\[Rho]^4*Log[1 - \[Rho]] + 
         36*Sqrt[\[Rho]]*Log[\[Rho]] + 120*\[Rho]*Log[\[Rho]] + 
         2292*\[Rho]^(3/2)*Log[\[Rho]] + 1068*\[Rho]^2*Log[\[Rho]] + 
         2508*\[Rho]^(5/2)*Log[\[Rho]] + 248*\[Rho]^3*Log[\[Rho]] - 
         68*\[Rho]^(7/2)*Log[\[Rho]] + 20*\[Rho]^4*Log[\[Rho]] + 
         1536*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         3072*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         1536*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
         24*Log[1 - \[Rho]]*Log[\[Rho]] + 96*Sqrt[\[Rho]]*Log[1 - \[Rho]]*
          Log[\[Rho]] - 96*\[Rho]*Log[1 - \[Rho]]*Log[\[Rho]] - 
         1632*\[Rho]^(3/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         2832*\[Rho]^2*Log[1 - \[Rho]]*Log[\[Rho]] - 1632*\[Rho]^(5/2)*
          Log[1 - \[Rho]]*Log[\[Rho]] - 96*\[Rho]^3*Log[1 - \[Rho]]*
          Log[\[Rho]] + 96*\[Rho]^(7/2)*Log[1 - \[Rho]]*Log[\[Rho]] - 
         24*\[Rho]^4*Log[1 - \[Rho]]*Log[\[Rho]] + 216*\[Rho]^(3/2)*
          Log[\[Rho]]^2 + 216*\[Rho]^2*Log[\[Rho]]^2 + 
         24*\[Rho]^3*Log[\[Rho]]^2 - 24*\[Rho]^(7/2)*Log[\[Rho]]^2 + 
         6*\[Rho]^4*Log[\[Rho]]^2 + 3072*(1 + Sqrt[\[Rho]])^2*\[Rho]^(3/2)*
          PolyLog[2, Sqrt[\[Rho]]] - 12*(3 - 12*Sqrt[\[Rho]] + 12*\[Rho] + 
           100*\[Rho]^(3/2) + 236*\[Rho]^2 + 100*\[Rho]^(5/2) + 12*\[Rho]^3 - 
           12*\[Rho]^(7/2) + 3*\[Rho]^4)*PolyLog[2, \[Rho]]) + 
       24*(2 - 12*Sqrt[\[Rho]] - 36*\[Rho] - 48*\[Rho]^(3/2) + 30*\[Rho]^2 + 
         24*\[Rho]^(5/2) + 8*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4 + 
         4*Ec*(1 + Sqrt[\[Rho]])^3*(-1 + 9*Sqrt[\[Rho]] - 9*\[Rho] + 
           \[Rho]^(3/2)))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[2, \[Rho]/(1 - 2*Ec)] - 
       288*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
         5*\[Rho] + 2*\[Rho]^(3/2))*Log[1 - 2*Ec]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        PolyLog[2, \[Rho]/(1 - 2*Ec)] + 6*Log[\[Rho]]*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
        ((-2*Sqrt[\[Rho]]*(9 - 96*Ec^5*(3 + 4*Sqrt[\[Rho]]) + 
            30*Sqrt[\[Rho]] + 573*\[Rho] + 267*\[Rho]^(3/2) + 627*\[Rho]^2 + 
            62*\[Rho]^(5/2) - 17*\[Rho]^3 + 5*\[Rho]^(7/2) - 
            48*Ec^4*(-6 - 7*Sqrt[\[Rho]] + \[Rho]) + 
            4*Ec^3*(-18 - 6*Sqrt[\[Rho]] - 888*\[Rho] - 405*\[Rho]^(3/2) - 
              294*\[Rho]^2 + 29*\[Rho]^(5/2)) - 2*Ec*(18 + 57*Sqrt[\[Rho]] + 
              1596*\[Rho] + 843*\[Rho]^(3/2) + 1536*\[Rho]^2 + 
              151*\[Rho]^(5/2) - 34*\[Rho]^3 + 10*\[Rho]^(7/2)) + 
            Ec^2*(36 + 84*Sqrt[\[Rho]] + 5880*\[Rho] + 3114*\[Rho]^(3/2) + 
              4224*\[Rho]^2 + 344*\[Rho]^(5/2) - 68*\[Rho]^3 + 
              20*\[Rho]^(7/2))))/(3*(1 - 2*Ec)^2) - 128*(1 + Sqrt[\[Rho]])^2*
          \[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]] + 2*(1 + Sqrt[\[Rho]])^4*
          (1 - 8*Sqrt[\[Rho]] + 30*\[Rho] - 8*\[Rho]^(3/2) + \[Rho]^2)*
          Log[1 - \[Rho]] + (96*(-1 + 2*Ec)*(1 + Sqrt[\[Rho]])^2*\[Rho] - 
           48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho]))*
          PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] + 96*(-1 + 2*Ec)*
          (1 + Sqrt[\[Rho]])^2*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
         48*\[Rho]^(3/2)*(2 + 3*Sqrt[\[Rho]] + 2*\[Rho])*
          PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] + 24*\[Rho]*
          (2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 5*\[Rho] + 
           2*\[Rho]^(3/2))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
       288*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, 1 - 2*Ec] + 
       1152*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
       1152*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
       288*\[Rho]*(2 - 4*Ec*(1 + Sqrt[\[Rho]])^2 + 6*Sqrt[\[Rho]] + 
         5*\[Rho] + 2*\[Rho]^(3/2))*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])^2*PolyLog[3, \[Rho]/(1 - 2*Ec)] - 
       ((-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])^2*
         (-63 + 64*Ec^6*(-43 + 4*Pi^2) + 360*Sqrt[\[Rho]] + 794*\[Rho] + 
          4648*\[Rho]^(3/2) - 4648*\[Rho]^(5/2) - 794*\[Rho]^3 - 
          360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 
            4*\[Rho] - 52*\[Rho]^(3/2) - 92*\[Rho]^2 - 52*\[Rho]^(5/2) + 
            4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) + 
          32*Ec^5*(199 - 264*Sqrt[\[Rho]] - 143*\[Rho] + 
            8*Pi^2*(-2 + 2*Sqrt[\[Rho]] + \[Rho])) + 
          32*Ec^4*(-173 + 360*Sqrt[\[Rho]] + 162*\[Rho] - 268*\[Rho]^(3/2) - 
            30*\[Rho]^2 + 2*Pi^2*(5 - 8*Sqrt[\[Rho]] + 8*\[Rho] + 
              12*\[Rho]^(3/2))) - 576*\[Rho]*Zeta[3] - 1728*\[Rho]^(3/2)*
           Zeta[3] - 1440*\[Rho]^2*Zeta[3] - 576*\[Rho]^(5/2)*Zeta[3] - 
          4*Ec*(-98 + 504*Sqrt[\[Rho]] - 835*\[Rho]^3 - 360*\[Rho]^(7/2) + 
            63*\[Rho]^4 + 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 12*\[Rho] - 
              28*\[Rho]^(3/2) - 72*\[Rho]^2 - 44*\[Rho]^(5/2) + 4*\[Rho]^3 - 
              4*\[Rho]^(7/2) + \[Rho]^4) + \[Rho]^2*(469 - 1728*Zeta[3]) + 
            \[Rho]*(1069 - 864*Zeta[3]) - 96*\[Rho]^(5/2)*(41 + 6*Zeta[3]) - 
            256*\[Rho]^(3/2)*(-26 + 9*Zeta[3])) + 
          4*Ec^2*(-280 + 1128*Sqrt[\[Rho]] - 794*\[Rho]^3 - 
            360*\[Rho]^(7/2) + 63*\[Rho]^4 + 6*Pi^2*(1 - 4*Sqrt[\[Rho]] + 
              44*\[Rho] + 52*\[Rho]^(3/2) - 16*\[Rho]^2 - 28*\[Rho]^(5/2) + 
              4*\[Rho]^3 - 4*\[Rho]^(7/2) + \[Rho]^4) + 
            \[Rho]*(1932 - 1728*Zeta[3]) - 288*\[Rho]^(5/2)*(9 + 2*Zeta[3]) - 
            48*\[Rho]^(3/2)*(-253 + 84*Zeta[3]) - 9*\[Rho]^2*
             (-175 + 288*Zeta[3])) + 8*Ec^3*(337 - 936*Sqrt[\[Rho]] - 
            632*\[Rho]^(5/2) + 103*\[Rho]^3 + 8*Pi^2*(-1 + 2*Sqrt[\[Rho]] - 
              23*\[Rho] - 48*\[Rho]^(3/2) - 27*\[Rho]^2 - 6*\[Rho]^(5/2) + 
              \[Rho]^3) + 128*\[Rho]^(3/2)*(-23 + 9*Zeta[3]) + 
            \[Rho]*(-769 + 576*Zeta[3]) + \[Rho]^2*(-577 + 576*Zeta[3]))))/
        (1 - 2*Ec)^2 - 6*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
         12*\[Rho]^2*Log[\[Rho]])*(1/2 - 2*Sqrt[\[Rho]] - 4*\[Rho] - 
         18*\[Rho]^(3/2) + 18*\[Rho]^(5/2) + 4*\[Rho]^3 + 2*\[Rho]^(7/2) - 
         \[Rho]^4/2 - 6*\[Rho]^(3/2)*(2 + Sqrt[\[Rho]] + 2*\[Rho])*
          Log[\[Rho]])*(8*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          Log[1 - 2*Ec]^3 + Log[1 - 2*Ec]^2*
          ((2*(27 + 704*Ec^6 + 352*\[Rho] - 222*\[Rho]^2 - 36*\[Rho]^3 + 
              2*\[Rho]^4 - 64*Ec^5*(38 + 17*\[Rho]) + 80*Ec^4*(43 + 
                100*\[Rho]) + 16*Ec^3*(-163 - 833*\[Rho] - 114*\[Rho]^2 + 
                2*\[Rho]^3) + 4*Ec^2*(283 + 2320*\[Rho] + 300*\[Rho]^2 + 
                2*\[Rho]^4) - 4*Ec*(67 + 736*\[Rho] - 75*\[Rho]^2 - 
                27*\[Rho]^3 + 2*\[Rho]^4)))/(1 - 2*Ec)^2 - 
           48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*Log[2*Ec]) + 
         8*(3 + 16*Ec^4 + 44*\[Rho] - 8*\[Rho]^(3/2) + (-21 + 6/(-1 + 2*Ec))*
            \[Rho]^2 - 8*\[Rho]^(5/2) - (4*\[Rho]^3)/(1 - 2*Ec)^2 - 
           16*Ec^3*(3 + \[Rho]) + 48*Ec^2*(1 + 3*\[Rho]) + 
           4*Ec*(-5 - 39*\[Rho] - 6*\[Rho]^2 + (3*\[Rho]^3)/(1 - 2*Ec)^2))*
          Log[1 - 2*Ec - Sqrt[\[Rho]]]*Log[\[Rho]] + 
         (8*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           Log[1 - 2*Ec + Sqrt[\[Rho]]]*Log[\[Rho]])/(1 - 2*Ec)^2 - 
         2*\[Rho]^2*(36 + \[Rho]^2)*Log[\[Rho]]^2 - 
         (2*(-1 + 2*Ec + \[Rho])*Log[1 - 2*Ec - \[Rho]]*(-17 + 1184*Ec^5 + 
            47*\[Rho] + 47*\[Rho]^2 - 17*\[Rho]^3 - 
            16*Ec^4*(157 + 9*\[Rho]) - 8*Ec^3*(-222 - 476*\[Rho] + 
              27*\[Rho]^2) - 4*Ec^2*(138 + 1014*\[Rho] + 35*\[Rho]^2 + 
              17*\[Rho]^3) + 2*Ec*(53 + 500*\[Rho] - 29*\[Rho]^2 + 
              34*\[Rho]^3) + 6*(-5 + 32*Ec^5 + 16*Ec^4*(-11 + \[Rho]) - 
              93*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-34 - 32*\[Rho] + 
                \[Rho]^2) - 4*Ec^2*(44 + 156*\[Rho] + 3*\[Rho]^2 + 
                \[Rho]^3) + Ec*(50 + 432*\[Rho] + 30*\[Rho]^2 + 4*\[Rho]^3))*
             Log[\[Rho]]))/(3*(1 - 2*Ec)^2) - 
         (32*Ec*(8*Ec^5 - 8*Ec^4*(2 + 3*\[Rho]) - 3*\[Rho]*(4 + 5*\[Rho]) + 
            10*Ec^3*(1 + 12*\[Rho]) + 3*Ec*\[Rho]*(24 + 19*\[Rho]) + 
            2*Ec^2*(-1 - 75*\[Rho] - 27*\[Rho]^2 + \[Rho]^3))*
           PolyLog[2, 2*Ec])/(1 - 2*Ec)^2 - 256*\[Rho]^(3/2)*(1 + \[Rho])*
          PolyLog[2, Sqrt[\[Rho]]] + (16*(3 + 64*Ec^6 + 44*\[Rho] - 
            8*\[Rho]^(3/2) - 27*\[Rho]^2 - 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
            64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
            32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) - 
            4*Ec^2*(-35 - 236*\[Rho] + 8*\[Rho]^(3/2) - 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] + 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 + 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)])/(1 - 2*Ec)^2 + 
         (16*(3 + 64*Ec^6 + 44*\[Rho] + 8*\[Rho]^(3/2) - 27*\[Rho]^2 + 
            8*\[Rho]^(5/2) - 4*\[Rho]^3 - 64*Ec^5*(4 + \[Rho]) + 
            80*Ec^4*(5 + 8*\[Rho]) - 32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 
            4*Ec^2*(35 + 236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 
              8*\[Rho]^(5/2)) + 4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 
              18*\[Rho]^2 - 8*\[Rho]^(5/2) + 3*\[Rho]^3))*
           PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)])/(1 - 2*Ec)^2 + 
         4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
          PolyLog[2, \[Rho]] - 8*(2 - 48*Ec^2*(-1 + \[Rho]) + 
           32*Ec^3*(-1 + \[Rho]) + 44*\[Rho] - 36*\[Rho]^2 - 4*\[Rho]^3 - 
           \[Rho]^4 - 4*Ec*(5 + 15*\[Rho] - 21*\[Rho]^2 + \[Rho]^3))*
          PolyLog[2, \[Rho]/(1 - 2*Ec)] + Log[1 - 2*Ec]*
          ((2*(-9 + 2112*Ec^6 + 2*(79 + 96*Pi^2)*\[Rho] + 24*(9 + 10*Pi^2)*
               \[Rho]^2 - 22*\[Rho]^3 - 64*Ec^5*(85 + \[Rho]) + 
              32*Ec^4*(161 + (155 + 48*Pi^2)*\[Rho] - 9*\[Rho]^2) - 
              8*Ec^3*(267 + (1109 + 480*Pi^2)*\[Rho] + 3*(89 + 32*Pi^2)*
                 \[Rho]^2 - 5*\[Rho]^3) - 2*Ec*(-17 + (811 + 672*Pi^2)*
                 \[Rho] + 9*(97 + 64*Pi^2)*\[Rho]^2 + 21*\[Rho]^3) + 
              8*Ec^2*(37 + (727 + 432*Pi^2)*\[Rho] + 3*(157 + 72*Pi^2)*
                 \[Rho]^2 + 27*\[Rho]^3)))/(3*(1 - 2*Ec)^2) + 
           16*((-(1 - 2*Ec)^6 - 18*(1 - 2*Ec)^4*\[Rho] - 2*\[Rho]^3 + 2*
                (-1 + 2*Ec)^5*(1 + \[Rho]) + 12*(1 - 2*Ec)^3*\[Rho]*
                (1 + \[Rho]) + 6*(1 - 2*Ec)*\[Rho]^2*(1 + \[Rho]))/
              (1 - 2*Ec)^2 + \[Rho]*(-36 - 48*Ec^2 + 8*Sqrt[\[Rho]] + 9*
                \[Rho] + 8*\[Rho]^(3/2) + 48*Ec*(2 + \[Rho])))*
            Log[1 - 2*Ec - Sqrt[\[Rho]]] - (16*(3 + 64*Ec^6 + 44*\[Rho] + 
              8*\[Rho]^(3/2) - 27*\[Rho]^2 + 8*\[Rho]^(5/2) - 4*\[Rho]^3 - 
              64*Ec^5*(4 + \[Rho]) + 80*Ec^4*(5 + 8*\[Rho]) - 
              32*Ec^3*(10 + 38*\[Rho] + 3*\[Rho]^2) + 4*Ec^2*(35 + 
                236*\[Rho] + 8*\[Rho]^(3/2) + 3*\[Rho]^2 + 8*\[Rho]^(5/2)) + 
              4*Ec*(-8 - 83*\[Rho] - 8*\[Rho]^(3/2) + 18*\[Rho]^2 - 
                8*\[Rho]^(5/2) + 3*\[Rho]^3))*Log[1 - 2*Ec + Sqrt[\[Rho]]])/
            (1 - 2*Ec)^2 + (8*(5 + 64*Ec^6 + 64*Ec^5*(-6 + \[Rho]) + 
              88*\[Rho] - 84*\[Rho]^2 - 8*\[Rho]^3 - \[Rho]^4 + 
              80*Ec^4*(9 + 4*\[Rho]) - 16*Ec^3*(39 + 77*\[Rho] - 
                15*\[Rho]^2 + \[Rho]^3) - 4*Ec^2*(-69 - 328*\[Rho] + 
                138*\[Rho]^2 + \[Rho]^4) + 4*Ec*(-15 - 142*\[Rho] + 
                96*\[Rho]^2 + 6*\[Rho]^3 + \[Rho]^4))*Log[1 - 2*Ec - \[Rho]])/
            (1 - 2*Ec)^2 - (4*(7 + 192*Ec^6 + 88*\[Rho] - 90*\[Rho]^2 - 
              10*\[Rho]^3 - 320*Ec^5*(2 + \[Rho]) + 80*Ec^4*(11 + 
                28*\[Rho]) + 4*Ec^2*(71 + 616*\[Rho] + 54*\[Rho]^2) + 
              8*Ec^3*(-82 - 454*\[Rho] - 63*\[Rho]^2 + \[Rho]^3) + 
              2*Ec*(-34 - 380*\[Rho] + 99*\[Rho]^2 + 15*\[Rho]^3))*
             Log[\[Rho]])/(1 - 2*Ec)^2 - 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, 2*Ec] + 192*\[Rho]*
            (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*PolyLog[2, 
             Sqrt[\[Rho]]/(1 - 2*Ec)] + 192*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
            PolyLog[2, \[Rho]/(1 - 2*Ec)]) + Log[\[Rho]]*
          ((-2*\[Rho]*(60 - 768*Ec^5 + 270*\[Rho] - 4*\[Rho]^2 + 
              17*\[Rho]^3 + 288*Ec^4*(5 + \[Rho]) + 8*Ec^3*(-150 - 
                597*\[Rho] + 47*\[Rho]^2) - 4*Ec*(81 + 657*\[Rho] + 
                23*\[Rho]^2 + 17*\[Rho]^3) + 4*Ec^2*(186 + 1623*\[Rho] + 
                44*\[Rho]^2 + 17*\[Rho]^3)))/(3*(1 - 2*Ec)^2) - 
           128*\[Rho]^(3/2)*(1 + \[Rho])*Log[1 - Sqrt[\[Rho]]] + 
           4*(1 + 16*\[Rho]^(3/2) + 30*\[Rho]^2 + 16*\[Rho]^(5/2) + \[Rho]^4)*
            Log[1 - \[Rho]] + 96*\[Rho]*(-4 - 8*Ec^2 - 5*\[Rho] + 
             4*Ec*(3 + \[Rho]))*PolyLog[2, Sqrt[\[Rho]]/(1 - 2*Ec)] - 
           288*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 
           192*(1 - 2*Ec)*\[Rho]*(2 - 2*Ec + \[Rho])*PolyLog[2, 
             Sqrt[\[Rho]]/(-1 + 2*Ec)] + 48*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
             4*Ec*(3 + \[Rho]))*PolyLog[2, \[Rho]/(1 - 2*Ec)]) - 
         96*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, 1 - 2*Ec] + 384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 
           4*Ec*(3 + \[Rho]))*PolyLog[3, Sqrt[\[Rho]]/(1 - 2*Ec)] + 
         384*\[Rho]*(4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, Sqrt[\[Rho]]/(-1 + 2*Ec)] - 96*\[Rho]*
          (4 + 8*Ec^2 + 5*\[Rho] - 4*Ec*(3 + \[Rho]))*
          PolyLog[3, \[Rho]/(1 - 2*Ec)] + (75 - 64*Ec^6*(-47 + 8*Pi^2) - 
           956*\[Rho] + 956*\[Rho]^3 - 75*\[Rho]^4 - 
           12*Pi^2*(1 - 32*\[Rho]^(3/2) + 16*\[Rho]^2 - 32*\[Rho]^(5/2) + 
             \[Rho]^4) + 64*Ec^5*(-106 + 5*\[Rho] + 8*Pi^2*(2 + 3*\[Rho])) + 
           4*Ec*(-127 - 1034*\[Rho]^3 + 75*\[Rho]^4 + 
             12*Pi^2*(1 + 16*\[Rho] - 32*\[Rho]^(3/2) + 36*\[Rho]^2 - 32*
                \[Rho]^(5/2) + \[Rho]^4) + \[Rho]*(1366 - 4032*Zeta[3]) + 
             \[Rho]^2*(526 - 3456*Zeta[3])) + 2304*\[Rho]*Zeta[3] + 
           2880*\[Rho]^2*Zeta[3] - 16*Ec^4*(-383 + 100*\[Rho]^2 + 
             40*Pi^2*(1 + 12*\[Rho]) - 8*\[Rho]*(19 + 144*Zeta[3])) - 
           16*Ec^3*(211 + 69*\[Rho]^3 + 8*Pi^2*(-1 - 75*\[Rho] - 27*
                \[Rho]^2 + \[Rho]^3) + 9*\[Rho]*(-27 + 320*Zeta[3]) + 
             \[Rho]^2*(-601 + 576*Zeta[3])) - 4*Ec^2*(-383 - 1084*\[Rho]^3 + 
             75*\[Rho]^4 + 12*Pi^2*(1 + 96*\[Rho] - 32*\[Rho]^(3/2) + 92*
                \[Rho]^2 - 32*\[Rho]^(5/2) + \[Rho]^4) - 
             24*\[Rho]*(-101 + 432*Zeta[3]) - 6*\[Rho]^2*(-359 + 864*
                Zeta[3])))/(6*(1 - 2*Ec)^2)))/
      (18*Pi*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]])^3)))


==> anc/projectors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58743,       1567]
NotebookOptionsPosition[     58304,       1552]
NotebookOutlinePosition[     58692,       1568]
CellTagsIndexPosition[     58649,       1565]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "We collect here the Lorentz projectors for extracting the scalar functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "i"], TraditionalForm]],ExpressionUUID->
  "dd33c9f4-ff0a-4df6-9148-afad257def61"],
 ".\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"projSS", "=", "P0"}], TraditionalForm]],ExpressionUUID->
  "512471fc-37a9-4506-9c65-97855552c2f3"],
 ";\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"projVV", "[", 
     RowBox[{"\[Mu]", ",", " ", "\[Nu]"}], "]"}], " ", "=", " ", 
    RowBox[{"{", "P1"}]}], TraditionalForm]],ExpressionUUID->
  "94ad1e7c-2ce9-477c-bb89-24abab86d23f"],
 ",...,P5}^{\[Mu],\[Nu]}\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"projTT", "[", 
     RowBox[{"\[Mu]", ",", " ", "\[Nu]", ",", "\[Alpha]", ",", "\[Beta]"}], 
     "]"}], " ", "=", " ", 
    RowBox[{"{", "P6"}]}], TraditionalForm]],ExpressionUUID->
  "117df78b-d37b-4710-8dda-0adb1c42e7df"],
 ",...,P8}^{\[Mu],\[Nu],\[Alpha],\[Beta]}\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"projSV", "[", "\[Mu]", "]"}], " ", "=", " ", 
    RowBox[{"{", "P9"}]}], TraditionalForm]],ExpressionUUID->
  "5613dddc-b05e-4d3e-907d-1a0eb3e11bc2"],
 ",P10}^{\[Mu]}\nprojST[\[Rho],\[Tau]] = P11^{\[Rho],\[Tau]}\nprojVT[\[Mu],\
\[Rho],\[Tau]] = {P12,...P15}^{\[Mu],\[Rho],\[Tau]}\nThe vector q is \
dimensionless, being normalized by mb.\nv is the B meson four-velocity\nq0 \
denotes v.q\nFV,MT,LC are FeynCalc functions \
https://feyncalc.github.io/reference"
}], "Text",
 CellChangeTimes->{{3.976866296184808*^9, 3.976866555414847*^9}, {
  3.976876443557231*^9, 
  3.97687648390939*^9}},ExpressionUUID->"52df0d6d-57cc-45aa-8e6b-\
ffca23147939"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"projSS", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projVV", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Nu]"}], "]"}]}], "+", 
          RowBox[{"q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Nu]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"q2", "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Nu]"}], "]"}]}], "-", 
          RowBox[{"3", "*", "q0", "*", "q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Nu]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"q2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "*", "q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}]}], "+", 
          RowBox[{"3", "*", "q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Nu]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "2"}]}], ")"}]}],
     ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", "*", 
       RowBox[{
        RowBox[{"LC", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
        RowBox[{"q", ",", "v"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"q0", "^", "2"}]}], "-", 
       RowBox[{"2", "*", "q2"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"q", ",", "\[Nu]"}], "]"}], "-", 
          RowBox[{"q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Nu]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
       RowBox[{"q2", "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "2"}]}], ")"}]}],
     ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"3", "*", "q0", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "*", "q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Nu]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Nu]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"q0", "^", "3"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"q0", "*", "q2", "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "2"}]}], 
      ")"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projTT", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
   "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "32"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"q0", "^", "4"}]}], "+", 
           RowBox[{
            RowBox[{"q0", "^", "2"}], "*", "q2"}], "+", 
           RowBox[{"q2", "^", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"FV", "[", 
                RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
               RowBox[{"FV", "[", 
                RowBox[{"q", ",", "\[Nu]"}], "]"}]}], "-", 
              RowBox[{"q2", "*", 
               RowBox[{"MT", "[", 
                RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}]}], ")"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"q2", "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"3", "*", "q0", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "*", "q2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", "q0", "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", "q0", "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "v", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"q2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", 
               RowBox[{"FV", "[", 
                RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
               RowBox[{"FV", "[", 
                RowBox[{"v", ",", "\[Nu]"}], "]"}]}], "+", 
              RowBox[{"MT", "[", 
               RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], ")"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "v", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "3"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"2", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"6", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "-", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "-", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"2", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"6", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"2", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"4", "*", "q2", "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"6", "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
       RowBox[{"2", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{"4", "*", "q2", "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", "q",
          "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", "q",
          "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", "v",
          "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "I"}], ")"}], "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", "v",
          "]"}]}], "-", 
       RowBox[{"I", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", "v",
          "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"q", ",", "\[Mu]"}], "]"}], "-", 
          RowBox[{"q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", "q",
          "]"}]}], "+", 
       RowBox[{"I", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "*", "q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Mu]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", "v",
          "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "q", 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "q", 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "v", 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "I"}], ")"}], "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "v", 
         "]"}]}], "+", 
       RowBox[{"I", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "v", 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "q", 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "q", 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "*", "q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "v", 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "I"}], ")"}], "*", 
        RowBox[{"q0", "^", "2"}], "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "v", 
         "]"}]}], "-", 
       RowBox[{"I", "*", "q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", "v", 
         "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"32", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "2"}]}], ")"}]}],
     ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "32"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q0", "^", "3"}], "-", 
           RowBox[{"q0", "*", "q2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"FV", "[", 
                RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
               RowBox[{"FV", "[", 
                RowBox[{"q", ",", "\[Nu]"}], "]"}]}], "-", 
              RowBox[{"q2", "*", 
               RowBox[{"MT", "[", 
                RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}]}], ")"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"q2", "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"q0", "^", "4"}]}], "+", 
           RowBox[{
            RowBox[{"q0", "^", "2"}], "*", "q2"}], "+", 
           RowBox[{"q2", "^", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", "q0", "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", "q0", "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "q", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "v", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "q", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", "*", "q0", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "*", "q2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", 
               RowBox[{"FV", "[", 
                RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
               RowBox[{"FV", "[", 
                RowBox[{"v", ",", "\[Nu]"}], "]"}]}], "+", 
              RowBox[{"MT", "[", 
               RowBox[{"\[Alpha]", ",", "\[Nu]"}], "]"}]}], ")"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MT", "[", 
             RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Beta]", ",", "\[Nu]"}], "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Nu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Mu]"}], "]"}], "[", 
             "v", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Beta]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Alpha]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Alpha]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Beta]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
             "v", "]"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "3"}]}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projSV", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}]}], "+", 
       RowBox[{"q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q0", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"q", ",", "\[Mu]"}], "]"}]}], "-", 
       RowBox[{"q2", "*", 
        RowBox[{"FV", "[", 
         RowBox[{"v", ",", "\[Mu]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projST", "[", 
   RowBox[{"\[Rho]_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"FV", "[", 
        RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
       RowBox[{"FV", "[", 
        RowBox[{"v", ",", "\[Rho]"}], "]"}]}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"FV", "[", 
        RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
       RowBox[{"FV", "[", 
        RowBox[{"v", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"LC", "[", 
        RowBox[{"\[Rho]", ",", "\[Tau]"}], "]"}], "[", 
       RowBox[{"q", ",", "v"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"q0", "^", "2"}]}], "-", 
      RowBox[{"2", "*", "q2"}]}], ")"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projVT", "[", 
   RowBox[{"\[Mu]_", ",", "\[Rho]_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q0", "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Mu]", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], "[", "q", 
         "]"}]}], "-", 
       RowBox[{"I", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
             RowBox[{"FV", "[", 
              RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Rho]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
          RowBox[{"q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
          RowBox[{"q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"I", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"LC", "[", 
             RowBox[{"\[Rho]", ",", "\[Tau]"}], "]"}], "[", 
            RowBox[{"q", ",", "v"}], "]"}]}], "-", 
          RowBox[{"I", "*", "q2", "*", 
           RowBox[{
            RowBox[{"LC", "[", 
             RowBox[{"\[Mu]", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], "[", "v",
             "]"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Rho]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
           RowBox[{"q0", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Tau]"}], "]"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"FV", "[", 
               RowBox[{"q", ",", "\[Rho]"}], "]"}], "-", 
              RowBox[{"q0", "*", 
               RowBox[{"FV", "[", 
                RowBox[{"v", ",", "\[Rho]"}], "]"}]}]}], ")"}], "*", 
            RowBox[{"MT", "[", 
             RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{"I", "*", 
            RowBox[{"FV", "[", 
             RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
            RowBox[{
             RowBox[{"LC", "[", 
              RowBox[{"\[Rho]", ",", "\[Tau]"}], "]"}], "[", 
             RowBox[{"q", ",", "v"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Mu]", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], "[", "q", 
         "]"}], "-", 
        RowBox[{"q0", "*", 
         RowBox[{
          RowBox[{"LC", "[", 
           RowBox[{"\[Mu]", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], "[", "v", 
          "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "*", "q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"3", "*", "q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"3", "*", "q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"3", "*", "q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"q0", "^", "2"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
          RowBox[{"q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "*", "I"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q0", "*", 
              RowBox[{"FV", "[", 
               RowBox[{"q", ",", "\[Mu]"}], "]"}]}], "-", 
             RowBox[{"q2", "*", 
              RowBox[{"FV", "[", 
               RowBox[{"v", ",", "\[Mu]"}], "]"}]}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"LC", "[", 
             RowBox[{"\[Rho]", ",", "\[Tau]"}], "]"}], "[", 
            RowBox[{"q", ",", "v"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Mu]", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], "[", "q", 
         "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "2"}]}], ")"}]}],
     ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"I", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"3", "*", "q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"3", "*", "q0", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"q", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Mu]"}], "]"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"q0", "^", "2"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
          RowBox[{"q2", "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Tau]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
           RowBox[{"FV", "[", 
            RowBox[{"v", ",", "\[Rho]"}], "]"}], "*", 
           RowBox[{"MT", "[", 
            RowBox[{"\[Mu]", ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "*", "I"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"q", ",", "\[Mu]"}], "]"}], "-", 
             RowBox[{"q0", "*", 
              RowBox[{"FV", "[", 
               RowBox[{"v", ",", "\[Mu]"}], "]"}]}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"LC", "[", 
             RowBox[{"\[Rho]", ",", "\[Tau]"}], "]"}], "[", 
            RowBox[{"q", ",", "v"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"q0", "^", "2"}]}], "+", "q2"}], ")"}], "*", 
        RowBox[{
         RowBox[{"LC", "[", 
          RowBox[{"\[Mu]", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], "[", "v", 
         "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q0", "^", "2"}], "-", "q2"}], ")"}], "^", "2"}]}], 
      ")"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.976866067847082*^9, 3.976866282091634*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4e3c3065-f6b9-4260-9083-e298f6297576"]
},
WindowSize->{1440, 753},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b3f55475-6a47-4106-abc6-6d143673feea"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1666, 44, 259, "Text",ExpressionUUID->"52df0d6d-57cc-45aa-8e6b-ffca23147939"],
Cell[2227, 66, 56073, 1484, 1111, "Input",ExpressionUUID->"4e3c3065-f6b9-4260-9083-e298f6297576"]
}
]
*)



==> anc/wi_as/w0.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CP]^2*
  ((HeavisideTheta[u]*((u*(-3*t*u + Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
         4*t*\[Rho]))/(u + \[Rho])^2 + 2*(t*(u - 4*Sqrt[\[Rho]]) + 
        2*Sqrt[\[Rho]] + 2*t^2*Sqrt[\[Rho]])*I1[u]))/(2*t) - 
   ((-1 + t)*Sqrt[\[Rho]]*DiracDelta[u]*
     (-4*t*(Sqrt[\[Rho]] + t^4*Sqrt[\[Rho]] - 2*t^2*(1 - 3*Sqrt[\[Rho]] + 
          \[Rho]) - 2*t*(1 - Sqrt[\[Rho]] + \[Rho]) - 
        2*t^3*(1 - Sqrt[\[Rho]] + \[Rho]))*Log[t] + 
      (-1 + t^2)*(2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (-4*t + Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + t^2*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) - 6*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*Log[\[Mu]^2/mb^2] + 
        t*(-3*Sqrt[\[Rho]] - 3*t^2*Sqrt[\[Rho]] + t*(5 + \[Rho]))*
         Log[\[Rho]])))/(2*t^2*(1 + t)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])) + (2*(-1 + t)^2*Sqrt[\[Rho]]*
     (-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*PDist[u^(-1)])/t^2) + 
 Abs[CS]^2*
  ((HeavisideTheta[u]*((u*(-3*t*u + Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
         4*t*\[Rho]))/(u + \[Rho])^2 + 2*(t*(u + 4*Sqrt[\[Rho]]) + 
        2*Sqrt[\[Rho]] + 2*t^2*Sqrt[\[Rho]])*I1[u]))/(2*t) - 
   ((1 + t)*Sqrt[\[Rho]]*DiracDelta[u]*
     (-4*t*(Sqrt[\[Rho]] + t^4*Sqrt[\[Rho]] - 
        2*t*(1 + Sqrt[\[Rho]] + \[Rho]) - 2*t^3*(1 + Sqrt[\[Rho]] + \[Rho]) + 
        2*t^2*(1 + 3*Sqrt[\[Rho]] + \[Rho]))*Log[t] + 
      (-1 + t^2)*(2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (-4*t + Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + t^2*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) - 6*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*Log[\[Mu]^2/mb^2] + 
        t*(-3*Sqrt[\[Rho]] - 3*t^2*Sqrt[\[Rho]] + t*(5 + \[Rho]))*
         Log[\[Rho]])))/(2*(-1 + t)*t^2*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])) + (2*(1 + t)^2*Sqrt[\[Rho]]*
     (-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*PDist[u^(-1)])/t^2)


==> anc/wi_as/w1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CVL]^2*
  ((HeavisideTheta[u]*(u*(t^2*(5*u^2 + 2*u*(-2 + \[Rho]) - \[Rho])*
         Sqrt[\[Rho]] + t^4*(5*u^2 + 2*u*(-2 + \[Rho]) - \[Rho])*
         Sqrt[\[Rho]] + \[Rho]^(3/2) + t^6*\[Rho]^(3/2) + 
        t*\[Rho]*(5*u + 2*\[Rho]) + t^5*\[Rho]*(5*u + 2*\[Rho]) + 
        t^3*(12*u^2 + u^3 + 38*u*\[Rho] + 20*\[Rho]^2)) + 
      2*(u + \[Rho])^2*(5*t*u*\[Rho] + 5*t^5*u*\[Rho] + 2*\[Rho]^(3/2) + 
        2*t^6*\[Rho]^(3/2) - 2*t^2*Sqrt[\[Rho]]*(7*u - 2*u^2 + \[Rho]) - 
        2*t^4*Sqrt[\[Rho]]*(7*u - 2*u^2 + \[Rho]) + 
        t^3*u*(-8*u + u^2 + 6*\[Rho]))*I1[u]))/(4*t*(u + \[Rho])^2*
     (t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (Sqrt[\[Rho]]*DiracDelta[u]*(2*t*(5*Sqrt[\[Rho]] + 3*t^2*Sqrt[\[Rho]] + 
        3*t^4*Sqrt[\[Rho]] + 5*t^6*Sqrt[\[Rho]] - 4*t*(1 + \[Rho]) - 
        4*t^5*(1 + \[Rho]))*Log[t] - (-1 + t^2)*
       ((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (4*t + 4*t^3 + 2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 
          4*t^2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 2*t^4*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) - t*(1 + t^2)*(6*Sqrt[\[Rho]] + 
          6*t^2*Sqrt[\[Rho]] - t*(5 + 7*\[Rho]))*Log[\[Rho]])))/
    (4*t^2*(-1 + t^2)*(t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])) + 
   ((1 + t^2)*Sqrt[\[Rho]]*(-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*
     PDist[u^(-1)])/t^2) + 
 Abs[CVR]^2*
  ((HeavisideTheta[u]*(u*(t^2*(5*u^2 + 2*u*(-2 + \[Rho]) - \[Rho])*
         Sqrt[\[Rho]] + t^4*(5*u^2 + 2*u*(-2 + \[Rho]) - \[Rho])*
         Sqrt[\[Rho]] + \[Rho]^(3/2) + t^6*\[Rho]^(3/2) + 
        t*\[Rho]*(5*u + 2*\[Rho]) + t^5*\[Rho]*(5*u + 2*\[Rho]) + 
        t^3*(12*u^2 + u^3 + 38*u*\[Rho] + 20*\[Rho]^2)) + 
      2*(u + \[Rho])^2*(5*t*u*\[Rho] + 5*t^5*u*\[Rho] + 2*\[Rho]^(3/2) + 
        2*t^6*\[Rho]^(3/2) - 2*t^2*Sqrt[\[Rho]]*(7*u - 2*u^2 + \[Rho]) - 
        2*t^4*Sqrt[\[Rho]]*(7*u - 2*u^2 + \[Rho]) + 
        t^3*u*(-8*u + u^2 + 6*\[Rho]))*I1[u]))/(4*t*(u + \[Rho])^2*
     (t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (Sqrt[\[Rho]]*DiracDelta[u]*(2*t*(5*Sqrt[\[Rho]] + 3*t^2*Sqrt[\[Rho]] + 
        3*t^4*Sqrt[\[Rho]] + 5*t^6*Sqrt[\[Rho]] - 4*t*(1 + \[Rho]) - 
        4*t^5*(1 + \[Rho]))*Log[t] - (-1 + t^2)*
       ((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (4*t + 4*t^3 + 2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 
          4*t^2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 2*t^4*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) - t*(1 + t^2)*(6*Sqrt[\[Rho]] + 
          6*t^2*Sqrt[\[Rho]] - t*(5 + 7*\[Rho]))*Log[\[Rho]])))/
    (4*t^2*(-1 + t^2)*(t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])) + 
   ((1 + t^2)*Sqrt[\[Rho]]*(-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*
     PDist[u^(-1)])/t^2) + 
 2*(-((Sqrt[\[Rho]]*HeavisideTheta[u]*
      (t*u*(t*u + Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]]) + 
       2*(2*t*u*Sqrt[\[Rho]]*(u + \[Rho]) + 2*t^3*u*Sqrt[\[Rho]]*
          (u + \[Rho]) + \[Rho]*(u + \[Rho]) + t^4*\[Rho]*(u + \[Rho]) + 
         t^2*(u^3 + u^2*(-5 + \[Rho]) - 7*u*\[Rho] - 2*\[Rho]^2))*I1[u]))/
     ((u + \[Rho])*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho]))) + 
   (Sqrt[\[Rho]]*DiracDelta[u]*(4*t*(-3*Sqrt[\[Rho]] - 2*t^2*Sqrt[\[Rho]] - 
        3*t^4*Sqrt[\[Rho]] + 2*t*(1 + \[Rho]) + 2*t^3*(1 + \[Rho]))*Log[t] - 
      (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (-8*t - 4*Sqrt[\[Rho]]*I4[0] - 4*Sqrt[\[Rho]]*(-2*I2[0] + I4[0]) - 
          4*t^2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0])) + 
        2*t*(6*Sqrt[\[Rho]] + 6*t^2*Sqrt[\[Rho]] - t*(5 + 7*\[Rho]))*
         Log[\[Rho]])))/(4*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])) + (4*Sqrt[\[Rho]] - (2*(1 + t^2)*\[Rho]*I1[u])/t)*
    PDist[u^(-1)])*Re[CVL*Conjugate[CVR]]


==> anc/wi_as/w10.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
CP*Conjugate[CVL]*((HeavisideTheta[u]*(u*(1 + Sqrt[\[Rho]])*\[Rho] + 
      t^4*u*(1 + Sqrt[\[Rho]])*\[Rho] + t^2*(u^3*(11 - 5*Sqrt[\[Rho]]) + 
        16*(-1 + Sqrt[\[Rho]])*\[Rho]^2 + 2*u*\[Rho]*(-17 + 15*Sqrt[\[Rho]] + 
          6*\[Rho] - 2*\[Rho]^(3/2)) - 2*u^2*(10 - 6*Sqrt[\[Rho]] - 
          11*\[Rho] + 5*\[Rho]^(3/2))) - 
      2*t*(4*u^2*(-Sqrt[\[Rho]] + \[Rho]) + u*(-7*\[Rho]^(3/2) + 
          9*\[Rho]^2) + 4*(-\[Rho]^(5/2) + \[Rho]^3)) - 
      2*t^3*(4*u^2*(-Sqrt[\[Rho]] + \[Rho]) + 
        u*(-7*\[Rho]^(3/2) + 9*\[Rho]^2) + 4*(-\[Rho]^(5/2) + \[Rho]^3)) - 
      2*t*(u + \[Rho])^2*((-4 + u)*Sqrt[\[Rho]] + (4 + u)*\[Rho] + 
        t^2*((-4 + u)*Sqrt[\[Rho]] + (4 + u)*\[Rho]) + 
        t*(u*(2 - 6*Sqrt[\[Rho]]) + u^2*(1 + Sqrt[\[Rho]]) - 
          8*(-1 + Sqrt[\[Rho]])*\[Rho]))*I1[u]))/
    (2*(u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(2*t*(3*Sqrt[\[Rho]] - 3*\[Rho] - 
        10*t^2*(-Sqrt[\[Rho]] + \[Rho]) - 3*t^4*(-Sqrt[\[Rho]] + \[Rho]) + 
        4*t*(-1 + Sqrt[\[Rho]] - \[Rho] + \[Rho]^(3/2)) + 
        4*t^3*(-1 + Sqrt[\[Rho]] - \[Rho] + \[Rho]^(3/2)))*Log[t] + 
      (-1 + t^2)*((-1 + Sqrt[\[Rho]])*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*(-2*t + 2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 
          2*t^2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0])) - 3*t*(-1 + Sqrt[\[Rho]])*
         (Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         Log[\[Mu]^2/mb^2] + t*(t^2*(4*Sqrt[\[Rho]] - 5*\[Rho]) + 
          4*Sqrt[\[Rho]] - 5*\[Rho] + t*(-5 + 6*Sqrt[\[Rho]] - 3*\[Rho] + 
            4*\[Rho]^(3/2)))*Log[\[Rho]])))/(2*t*(-1 + t^2)*
     (t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])) - 
   (2*(-1 + Sqrt[\[Rho]])*(-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*
     PDist[u^(-1)])/t) + CP*Conjugate[CVR]*
  ((HeavisideTheta[u]*(-(u*(1 + Sqrt[\[Rho]])*\[Rho]) - 
      t^4*u*(1 + Sqrt[\[Rho]])*\[Rho] + t^2*(u^3*(-11 + 5*Sqrt[\[Rho]]) - 
        16*(-1 + Sqrt[\[Rho]])*\[Rho]^2 + 2*u*\[Rho]*(17 - 15*Sqrt[\[Rho]] - 
          6*\[Rho] + 2*\[Rho]^(3/2)) + 2*u^2*(10 - 6*Sqrt[\[Rho]] - 
          11*\[Rho] + 5*\[Rho]^(3/2))) + 
      2*t*(4*u^2*(-Sqrt[\[Rho]] + \[Rho]) + u*(-7*\[Rho]^(3/2) + 
          9*\[Rho]^2) + 4*(-\[Rho]^(5/2) + \[Rho]^3)) + 
      2*t^3*(4*u^2*(-Sqrt[\[Rho]] + \[Rho]) + 
        u*(-7*\[Rho]^(3/2) + 9*\[Rho]^2) + 4*(-\[Rho]^(5/2) + \[Rho]^3)) + 
      2*t*(u + \[Rho])^2*((-4 + u)*Sqrt[\[Rho]] + (4 + u)*\[Rho] + 
        t^2*((-4 + u)*Sqrt[\[Rho]] + (4 + u)*\[Rho]) + 
        t*(u*(2 - 6*Sqrt[\[Rho]]) + u^2*(1 + Sqrt[\[Rho]]) - 
          8*(-1 + Sqrt[\[Rho]])*\[Rho]))*I1[u]))/
    (2*(u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(2*t*(3*(-Sqrt[\[Rho]] + \[Rho]) + 
        10*t^2*(-Sqrt[\[Rho]] + \[Rho]) + 3*t^4*(-Sqrt[\[Rho]] + \[Rho]) - 
        4*t*(-1 + Sqrt[\[Rho]] - \[Rho] + \[Rho]^(3/2)) - 
        4*t^3*(-1 + Sqrt[\[Rho]] - \[Rho] + \[Rho]^(3/2)))*Log[t] - 
      (-1 + t^2)*((-1 + Sqrt[\[Rho]])*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*(-2*t + 2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 
          2*t^2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0])) - 3*t*(-1 + Sqrt[\[Rho]])*
         (Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         Log[\[Mu]^2/mb^2] + t*(t^2*(4*Sqrt[\[Rho]] - 5*\[Rho]) + 
          4*Sqrt[\[Rho]] - 5*\[Rho] + t*(-5 + 6*Sqrt[\[Rho]] - 3*\[Rho] + 
            4*\[Rho]^(3/2)))*Log[\[Rho]])))/(2*t*(-1 + t^2)*
     (t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])) + 
   (2*(-1 + Sqrt[\[Rho]])*(-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*
     PDist[u^(-1)])/t) + CS*Conjugate[CVL]*
  ((HeavisideTheta[u]*(-(u*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
      t^4*u*(-1 + Sqrt[\[Rho]])*\[Rho] + t^2*(u^3*(11 + 5*Sqrt[\[Rho]]) + 
        2*u*\[Rho]*(-17 - 15*Sqrt[\[Rho]] + 6*\[Rho] + 2*\[Rho]^(3/2)) + 
        2*u^2*(-10 - 6*Sqrt[\[Rho]] + 11*\[Rho] + 5*\[Rho]^(3/2)) - 
        16*(\[Rho]^2 + \[Rho]^(5/2))) + 2*t*(4*u^2*(Sqrt[\[Rho]] + \[Rho]) + 
        u*(7*\[Rho]^(3/2) + 9*\[Rho]^2) + 4*(\[Rho]^(5/2) + \[Rho]^3)) + 
      2*t^3*(4*u^2*(Sqrt[\[Rho]] + \[Rho]) + 
        u*(7*\[Rho]^(3/2) + 9*\[Rho]^2) + 4*(\[Rho]^(5/2) + \[Rho]^3)) + 
      2*t*(u + \[Rho])^2*(-((-4 + u)*Sqrt[\[Rho]]) + (4 + u)*\[Rho] + 
        t^2*(-((-4 + u)*Sqrt[\[Rho]]) + (4 + u)*\[Rho]) + 
        t*(u^2*(-1 + Sqrt[\[Rho]]) - 2*u*(1 + 3*Sqrt[\[Rho]]) - 
          8*(\[Rho] + \[Rho]^(3/2))))*I1[u]))/(2*(u + \[Rho])^2*
     (t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(2*t*(3*(Sqrt[\[Rho]] + \[Rho]) + 
        10*t^2*(Sqrt[\[Rho]] + \[Rho]) + 3*t^4*(Sqrt[\[Rho]] + \[Rho]) - 
        4*t*(1 + Sqrt[\[Rho]] + \[Rho] + \[Rho]^(3/2)) - 
        4*t^3*(1 + Sqrt[\[Rho]] + \[Rho] + \[Rho]^(3/2)))*Log[t] - 
      (-1 + t^2)*(2*(1 + Sqrt[\[Rho]])*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*(-t + Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 
          t^2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0])) - 3*t*(1 + Sqrt[\[Rho]])*
         (Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         Log[\[Mu]^2/mb^2] + t*(-4*Sqrt[\[Rho]] - 5*\[Rho] - 
          t^2*(4*Sqrt[\[Rho]] + 5*\[Rho]) + t*(5 + 6*Sqrt[\[Rho]] + 
            3*\[Rho] + 4*\[Rho]^(3/2)))*Log[\[Rho]])))/
    (2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])) + 
   (2*(1 + Sqrt[\[Rho]])*(-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*PDist[u^(-1)])/
    t) + CS*Conjugate[CVR]*
  ((HeavisideTheta[u]*(-(u*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
      t^4*u*(-1 + Sqrt[\[Rho]])*\[Rho] + t^2*(u^3*(11 + 5*Sqrt[\[Rho]]) + 
        2*u*\[Rho]*(-17 - 15*Sqrt[\[Rho]] + 6*\[Rho] + 2*\[Rho]^(3/2)) + 
        2*u^2*(-10 - 6*Sqrt[\[Rho]] + 11*\[Rho] + 5*\[Rho]^(3/2)) - 
        16*(\[Rho]^2 + \[Rho]^(5/2))) + 2*t*(4*u^2*(Sqrt[\[Rho]] + \[Rho]) + 
        u*(7*\[Rho]^(3/2) + 9*\[Rho]^2) + 4*(\[Rho]^(5/2) + \[Rho]^3)) + 
      2*t^3*(4*u^2*(Sqrt[\[Rho]] + \[Rho]) + 
        u*(7*\[Rho]^(3/2) + 9*\[Rho]^2) + 4*(\[Rho]^(5/2) + \[Rho]^3)) + 
      2*t*(u + \[Rho])^2*(-((-4 + u)*Sqrt[\[Rho]]) + (4 + u)*\[Rho] + 
        t^2*(-((-4 + u)*Sqrt[\[Rho]]) + (4 + u)*\[Rho]) + 
        t*(u^2*(-1 + Sqrt[\[Rho]]) - 2*u*(1 + 3*Sqrt[\[Rho]]) - 
          8*(\[Rho] + \[Rho]^(3/2))))*I1[u]))/(2*(u + \[Rho])^2*
     (t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(2*t*(3*(Sqrt[\[Rho]] + \[Rho]) + 
        10*t^2*(Sqrt[\[Rho]] + \[Rho]) + 3*t^4*(Sqrt[\[Rho]] + \[Rho]) - 
        4*t*(1 + Sqrt[\[Rho]] + \[Rho] + \[Rho]^(3/2)) - 
        4*t^3*(1 + Sqrt[\[Rho]] + \[Rho] + \[Rho]^(3/2)))*Log[t] - 
      (-1 + t^2)*(2*(1 + Sqrt[\[Rho]])*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*(-t + Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 
          t^2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0])) - 3*t*(1 + Sqrt[\[Rho]])*
         (Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         Log[\[Mu]^2/mb^2] + t*(-4*Sqrt[\[Rho]] - 5*\[Rho] - 
          t^2*(4*Sqrt[\[Rho]] + 5*\[Rho]) + t*(5 + 6*Sqrt[\[Rho]] + 
            3*\[Rho] + 4*\[Rho]^(3/2)))*Log[\[Rho]])))/
    (2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])) + 
   (2*(1 + Sqrt[\[Rho]])*(-2*t + (1 + t^2)*Sqrt[\[Rho]]*I1[u])*PDist[u^(-1)])/
    t)


==> anc/wi_as/w11.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
CS*Conjugate[CT]*
  (-((HeavisideTheta[u]*(u*\[Rho] + t^4*u*\[Rho] + 2*t*Sqrt[\[Rho]]*
        (5*u^2 + 8*u*\[Rho] + 4*\[Rho]^2) + 2*t^3*Sqrt[\[Rho]]*
        (5*u^2 + 8*u*\[Rho] + 4*\[Rho]^2) - 
       t^2*(-5*u^3 + u^2*(20 - 8*\[Rho]) + 2*u*(17 - 2*\[Rho])*\[Rho] + 
         16*\[Rho]^2) + 2*t*(t*(-4*u + u^2 - 8*\[Rho]) + 
         (4 + u)*Sqrt[\[Rho]] + t^2*(4 + u)*Sqrt[\[Rho]])*(u + \[Rho])^2*
        I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
       2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho]))) + 
   DiracDelta[u]*(-2 + (2*Sqrt[\[Rho]]*I4[0])/t + 2*t*Sqrt[\[Rho]]*I4[0] + 
     (2*Sqrt[\[Rho]]*(-2*I2[0] + I4[0]))/t + 2*t*Sqrt[\[Rho]]*
      (-2*I2[0] + I4[0]) - (8*(1 + t^2)*Log[t])/(-1 + t^2) - 
     2*Log[\[Mu]^2/mb^2] - 5*Log[\[Rho]]) + 
   (8 - (4*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*PDist[u^(-1)]) + 
 CP*Conjugate[CT]*((HeavisideTheta[u]*(u*\[Rho] + t^4*u*\[Rho] + 
      2*t*Sqrt[\[Rho]]*(5*u^2 + 8*u*\[Rho] + 4*\[Rho]^2) + 
      2*t^3*Sqrt[\[Rho]]*(5*u^2 + 8*u*\[Rho] + 4*\[Rho]^2) + 
      t^2*(5*u^3 - 16*\[Rho]^2 + 2*u*\[Rho]*(-17 + 2*\[Rho]) + 
        4*u^2*(-5 + 2*\[Rho])) + 2*t*(t*(-4*u + u^2 - 8*\[Rho]) + 
        (4 + u)*Sqrt[\[Rho]] + t^2*(4 + u)*Sqrt[\[Rho]])*(u + \[Rho])^2*
       I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   DiracDelta[u]*(2 - (2*Sqrt[\[Rho]]*I4[0])/t - 2*t*Sqrt[\[Rho]]*I4[0] - 
     (2*Sqrt[\[Rho]]*(-2*I2[0] + I4[0]))/t - 2*t*Sqrt[\[Rho]]*
      (-2*I2[0] + I4[0]) + (8*(1 + t^2)*Log[t])/(-1 + t^2) + 
     2*Log[\[Mu]^2/mb^2] + 5*Log[\[Rho]]) + 
   (-8 + (4*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*PDist[u^(-1)])


==> anc/wi_as/w12.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
CVR*Conjugate[CT]*((HeavisideTheta[u]*(u*\[Rho] + t^4*u*\[Rho] + 
      t^2*(-2 + u)*(10*u^2 + 17*u*\[Rho] + 8*\[Rho]^2) + 
      t*Sqrt[\[Rho]]*(11*u^2 + 17*u*\[Rho] + 8*\[Rho]^2) + 
      t^3*Sqrt[\[Rho]]*(11*u^2 + 17*u*\[Rho] + 8*\[Rho]^2) + 
      2*t*(u + \[Rho])^2*(-5*t*u + 4*Sqrt[\[Rho]] + 4*t^2*Sqrt[\[Rho]] - 
        8*t*\[Rho])*I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(2*t*(9*Sqrt[\[Rho]] + 14*t^2*Sqrt[\[Rho]] + 
        9*t^4*Sqrt[\[Rho]] - 8*t*(1 + \[Rho]) - 8*t^3*(1 + \[Rho]))*Log[t] - 
      (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (8*t + 4*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 4*t^2*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) + 2*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*Log[\[Mu]^2/mb^2] + 
        t*(-11*Sqrt[\[Rho]] - 11*t^2*Sqrt[\[Rho]] + 2*t*(5 + 6*\[Rho]))*
         Log[\[Rho]])))/(2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])) + (-8 + (4*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)]) + CVL*Conjugate[CT]*
  (-((t*Sqrt[\[Rho]]*HeavisideTheta[u]*
      (t*(7*u^2 + 4*u*(-4 + \[Rho]) - 16*\[Rho]) + 
       Sqrt[\[Rho]]*(11*u + 8*\[Rho]) + t^2*Sqrt[\[Rho]]*(11*u + 8*\[Rho]) + 
       2*(t*(-7*u + u^2 - 8*\[Rho]) + (4 + u)*Sqrt[\[Rho]] + 
         t^2*(4 + u)*Sqrt[\[Rho]])*(u + \[Rho])*I1[u]))/
     ((u + \[Rho])*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho]))) + 
   (DiracDelta[u]*(-2*(9*t*\[Rho] + 14*t^3*\[Rho] + 9*t^5*\[Rho] - 
        8*t^2*Sqrt[\[Rho]]*(1 + \[Rho]) - 8*t^4*Sqrt[\[Rho]]*(1 + \[Rho]))*
       Log[t] + (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*(-(t*(4 - 4*(1 + Sqrt[\[Rho]]) - 4*Sqrt[\[Rho]])) + 
          4*\[Rho]*(-2*I2[0] + 2*I4[0]) + 4*t^2*\[Rho]*(-2*I2[0] + 
            2*I4[0])) + 2*(t*\[Rho] + t^3*\[Rho] - t^2*Sqrt[\[Rho]]*
           (1 + \[Rho]))*Log[\[Mu]^2/mb^2] + (-15*t*\[Rho] - 15*t^3*\[Rho] + 
          2*t^2*Sqrt[\[Rho]]*(7 + 8*\[Rho]))*Log[\[Rho]])))/
    (2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])) + 
   (8*Sqrt[\[Rho]] - (4*(1 + t^2)*\[Rho]*I1[u])/t)*PDist[u^(-1)])


==> anc/wi_as/w13.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
CVL*Conjugate[CT]*((2*t*Sqrt[\[Rho]]*HeavisideTheta[u]*
     (t*(-8*u + u^2 - 8*\[Rho]) + u*Sqrt[\[Rho]] + t^2*u*Sqrt[\[Rho]] + 
      2*(t*u + 2*Sqrt[\[Rho]] + 2*t^2*Sqrt[\[Rho]])*(u + \[Rho])*I1[u]))/
    ((u + \[Rho])*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(-8*t*(1 + t^2 - 2*t*Sqrt[\[Rho]])*Sqrt[\[Rho]]*Log[t] - 
      4*t*(-1 + t^2)*Sqrt[\[Rho]]*Log[\[Rho]]))/
    (2*(-1 + t^2)*(t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]]))) + 
 CVR*Conjugate[CT]*
  (-((HeavisideTheta[u]*(u*\[Rho] + t^4*u*\[Rho] + t*u*Sqrt[\[Rho]]*
        (3*u + \[Rho]) + t^3*u*Sqrt[\[Rho]]*(3*u + \[Rho]) + 
       t^2*(2*u^3 + u^2*(-20 + \[Rho]) - 34*u*\[Rho] - 16*\[Rho]^2) + 
       2*(u + \[Rho])^2*(t^2*(-5*u + 2*u^2 - 4*\[Rho]) + 
         4*t*(1 + u)*Sqrt[\[Rho]] + 4*t^3*(1 + u)*Sqrt[\[Rho]] + 2*\[Rho] + 
         2*t^4*\[Rho])*I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
       2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho]))) + 
   (DiracDelta[u]*(-2*t*(9*Sqrt[\[Rho]] + 6*t^2*Sqrt[\[Rho]] + 
        9*t^4*Sqrt[\[Rho]] - 4*t*(2 + \[Rho]) - 4*t^3*(2 + \[Rho]))*Log[t] + 
      (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (8*t + 4*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 4*t^2*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) + 2*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*Log[\[Mu]^2/mb^2] + 
        t*(-11*Sqrt[\[Rho]] - 11*t^2*Sqrt[\[Rho]] + 2*t*(5 + 8*\[Rho]))*
         Log[\[Rho]])))/(2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])) + (8 - (4*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)])


==> anc/wi_as/w14.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
CVR*Conjugate[CT]*((2*t^2*u*HeavisideTheta[u]*(\[Rho] + t^4*\[Rho] - 
      2*t*Sqrt[\[Rho]]*(2*u + 3*\[Rho]) - 2*t^3*Sqrt[\[Rho]]*
       (2*u + 3*\[Rho]) + t^2*(8*u - 5*u^2 + 10*\[Rho] - 6*u*\[Rho]) + 
      2*(t*(-3 + 2*u)*Sqrt[\[Rho]]*(u + \[Rho]) + t^3*(-3 + 2*u)*Sqrt[\[Rho]]*
         (u + \[Rho]) + \[Rho]*(u + \[Rho]) + t^4*\[Rho]*(u + \[Rho]) + 
        t^2*(u^3 + u^2*(-1 + \[Rho]) + 3*u*\[Rho] + 4*\[Rho]^2))*I1[u]))/
    ((u + \[Rho])*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) - 
   (t*DiracDelta[u]*(2*(1 + t^2 - 2*t*Sqrt[\[Rho]])*Log[t] + 
      (-1 + t^2)*Log[\[Rho]]))/((-1 + t^2)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]]))) + CVL*Conjugate[CT]*
  ((2*t*u*Sqrt[\[Rho]]*HeavisideTheta[u]*
     (t^2*(5*u^2 + 2*u*(-5 + \[Rho]) - 7*\[Rho])*Sqrt[\[Rho]] + 
      t^4*(5*u^2 + 2*u*(-5 + \[Rho]) - 7*\[Rho])*Sqrt[\[Rho]] + 
      \[Rho]^(3/2) + t^6*\[Rho]^(3/2) + t*\[Rho]*(4*u + \[Rho]) + 
      t^5*\[Rho]*(4*u + \[Rho]) + t^3*(2*u^3 + u^2*(-2 + \[Rho]) + 
        14*u*\[Rho] + 10*\[Rho]^2) - 6*t^2*(t*(-2 + u) + Sqrt[\[Rho]] + 
        t^2*Sqrt[\[Rho]])*(u + \[Rho])^2*I1[u]))/
    ((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   (t*DiracDelta[u]*(-2*(-2*t + Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]])*Log[t] + 
      (-1 + t^2)*Sqrt[\[Rho]]*Log[\[Rho]]))/((-1 + t^2)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])))


==> anc/wi_as/w15.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
CVL*Conjugate[CT]*((-2*t*u*Sqrt[\[Rho]]*HeavisideTheta[u]*
     (t^3*u*(-10*u + u^2 - 4*\[Rho]) + t^2*(-10*u + 3*u^2 - 7*\[Rho])*
       Sqrt[\[Rho]] + t^4*(-10*u + 3*u^2 - 7*\[Rho])*Sqrt[\[Rho]] + 
      3*t*u*\[Rho] + 3*t^5*u*\[Rho] + \[Rho]^(3/2) + t^6*\[Rho]^(3/2) + 
      12*t^3*(u + \[Rho])^2*I1[u]))/((u + \[Rho])^2*
     (t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   (t*DiracDelta[u]*(2*(2*t^2 - 2*t*Sqrt[\[Rho]] - 2*t^3*Sqrt[\[Rho]] + 
        \[Rho] + t^4*\[Rho])*Log[t] - (-1 + t^2)*Sqrt[\[Rho]]*
       (2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho])) + 
        (-2*t + Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]])*Log[\[Rho]])))/
    ((-1 + t^2)*(t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2)) + 
 CVR*Conjugate[CT]*((-2*t^2*u*HeavisideTheta[u]*(2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho] + 
      t^2*(8*u + u^2 + 10*\[Rho]) - 6*t*(t*u + Sqrt[\[Rho]] + 
        t^2*Sqrt[\[Rho]])*(u + \[Rho])*I1[u]))/
    ((u + \[Rho])*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   (t*DiracDelta[u]*(-2*t*(1 - 4*t*Sqrt[\[Rho]] + \[Rho] + t^2*(1 + \[Rho]))*
       Log[t] + (-1 + t^2)*(2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho])) + t*(-1 + \[Rho])*Log[\[Rho]])))/
    ((-1 + t^2)*(t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2))


==> anc/wi_as/w2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CVL]^2*((HeavisideTheta[u]*(u*\[Rho]^2 + t^8*u*\[Rho]^2 + 
      t*\[Rho]^(3/2)*(25*u^2 + 38*u*\[Rho] + 16*\[Rho]^2) + 
      t^7*\[Rho]^(3/2)*(25*u^2 + 38*u*\[Rho] + 16*\[Rho]^2) + 
      t^3*Sqrt[\[Rho]]*(33*u^4 - 94*u*\[Rho]^2 - 16*\[Rho]^3 + 
        u^2*\[Rho]*(-167 + 18*\[Rho]) + u^3*(-98 + 50*\[Rho])) + 
      t^5*Sqrt[\[Rho]]*(33*u^4 - 94*u*\[Rho]^2 - 16*\[Rho]^3 + 
        u^2*\[Rho]*(-167 + 18*\[Rho]) + u^3*(-98 + 50*\[Rho])) + 
      t^2*\[Rho]*(49*u^3 - 32*\[Rho]^2 + 2*u*\[Rho]*(-37 + 15*\[Rho]) + 
        u^2*(-46 + 76*\[Rho])) + t^6*\[Rho]*(49*u^3 - 32*\[Rho]^2 + 
        2*u*\[Rho]*(-37 + 15*\[Rho]) + u^2*(-46 + 76*\[Rho])) + 
      2*t^4*(4*u^5 + 2*u^2*(57 - 10*\[Rho])*\[Rho] + u*(101 - 2*\[Rho])*
         \[Rho]^2 + 32*\[Rho]^3 + u^4*(-34 + 6*\[Rho]) + 
        u^3*(48 - 49*\[Rho] + 2*\[Rho]^2)) - 2*(u + \[Rho])^2*
       (t*(-8 + 5*u)*\[Rho]^(3/2) + t^7*(-8 + 5*u)*\[Rho]^(3/2) + 
        2*\[Rho]^2 + 2*t^8*\[Rho]^2 + 2*t^2*\[Rho]*(-3*u + 2*u^2 + 
          4*\[Rho]) + 2*t^6*\[Rho]*(-3*u + 2*u^2 + 4*\[Rho]) + 
        4*t^4*(u^2*(-3 + \[Rho]) - 11*u*\[Rho] - 5*\[Rho]^2) + 
        t^3*Sqrt[\[Rho]]*(u^3 + 8*\[Rho] + u*(14 + 9*\[Rho])) + 
        t^5*Sqrt[\[Rho]]*(u^3 + 8*\[Rho] + u*(14 + 9*\[Rho])))*I1[u]))/
    ((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   DiracDelta[u]*(-4 - (2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]))/t - 
     2*t*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + (10*(1 + t^2)*Log[t])/
      (-1 + t^2) + 6*Log[\[Rho]]) + (-8 + (4*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)]) + Abs[CVR]^2*
  ((HeavisideTheta[u]*(u*\[Rho]^2 + t^8*u*\[Rho]^2 + 
      t*\[Rho]^(3/2)*(25*u^2 + 38*u*\[Rho] + 16*\[Rho]^2) + 
      t^7*\[Rho]^(3/2)*(25*u^2 + 38*u*\[Rho] + 16*\[Rho]^2) + 
      t^3*Sqrt[\[Rho]]*(33*u^4 - 94*u*\[Rho]^2 - 16*\[Rho]^3 + 
        u^2*\[Rho]*(-167 + 18*\[Rho]) + u^3*(-98 + 50*\[Rho])) + 
      t^5*Sqrt[\[Rho]]*(33*u^4 - 94*u*\[Rho]^2 - 16*\[Rho]^3 + 
        u^2*\[Rho]*(-167 + 18*\[Rho]) + u^3*(-98 + 50*\[Rho])) + 
      t^2*\[Rho]*(49*u^3 - 32*\[Rho]^2 + 2*u*\[Rho]*(-37 + 15*\[Rho]) + 
        u^2*(-46 + 76*\[Rho])) + t^6*\[Rho]*(49*u^3 - 32*\[Rho]^2 + 
        2*u*\[Rho]*(-37 + 15*\[Rho]) + u^2*(-46 + 76*\[Rho])) + 
      2*t^4*(4*u^5 + 2*u^2*(57 - 10*\[Rho])*\[Rho] + u*(101 - 2*\[Rho])*
         \[Rho]^2 + 32*\[Rho]^3 + u^4*(-34 + 6*\[Rho]) + 
        u^3*(48 - 49*\[Rho] + 2*\[Rho]^2)) - 2*(u + \[Rho])^2*
       (t*(-8 + 5*u)*\[Rho]^(3/2) + t^7*(-8 + 5*u)*\[Rho]^(3/2) + 
        2*\[Rho]^2 + 2*t^8*\[Rho]^2 + 2*t^2*\[Rho]*(-3*u + 2*u^2 + 
          4*\[Rho]) + 2*t^6*\[Rho]*(-3*u + 2*u^2 + 4*\[Rho]) + 
        4*t^4*(u^2*(-3 + \[Rho]) - 11*u*\[Rho] - 5*\[Rho]^2) + 
        t^3*Sqrt[\[Rho]]*(u^3 + 8*\[Rho] + u*(14 + 9*\[Rho])) + 
        t^5*Sqrt[\[Rho]]*(u^3 + 8*\[Rho] + u*(14 + 9*\[Rho])))*I1[u]))/
    ((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   DiracDelta[u]*(-4 - (2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]))/t - 
     2*t*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + (10*(1 + t^2)*Log[t])/
      (-1 + t^2) + 6*Log[\[Rho]]) + (-8 + (4*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)]) + 
 2*((-2*u*Sqrt[\[Rho]]*HeavisideTheta[u]*
     (-(((1 - Sqrt[\[Rho]]/t - t*Sqrt[\[Rho]] + \[Rho])^3 + 
         (-1 + u + \[Rho])^2*(-1 + 3*u + 3*\[Rho]) - 
         ((t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2*(3 + 5*u + 5*\[Rho]))/
          t^2 + (1 - Sqrt[\[Rho]]/t)*(1 - t*Sqrt[\[Rho]])*
          (3 + u^2 + 2*u*\[Rho] + \[Rho]^2))/(u + \[Rho])^2) + 
      (2*(2*t*(-3 + u)*Sqrt[\[Rho]] + 2*t^3*(-3 + u)*Sqrt[\[Rho]] + \[Rho] + 
         t^4*\[Rho] + t^2*(6 - 4*u + u^2 + 4*\[Rho]))*I1[u])/t^2))/
    (u^2 + u*(-4 + (2*Sqrt[\[Rho]])/t + 2*t*Sqrt[\[Rho]]) + 
      ((-1 + t^2)^2*\[Rho])/t^2)^2 + (4*t*DiracDelta[u]*Log[t])/(-1 + t^2))*
  Re[CVL*Conjugate[CVR]]


==> anc/wi_as/w3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CVL]^2*(-1/2*(HeavisideTheta[u]*(u*\[Rho] + t^4*u*\[Rho] + 
       2*t*Sqrt[\[Rho]]*(6*u^2 + 9*u*\[Rho] + 4*\[Rho]^2) + 
       2*t^3*Sqrt[\[Rho]]*(6*u^2 + 9*u*\[Rho] + 4*\[Rho]^2) - 
       t^2*(-7*u^3 - 10*u^2*(-2 + \[Rho]) + 2*u*(17 - 2*\[Rho])*\[Rho] + 
         16*\[Rho]^2) + 2*t*(t*(-6*u + u^2 - 8*\[Rho]) + 
         (4 + u)*Sqrt[\[Rho]] + t^2*(4 + u)*Sqrt[\[Rho]])*(u + \[Rho])^2*
        I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
       2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(-2*t*(5*Sqrt[\[Rho]] + 6*t^2*Sqrt[\[Rho]] + 
        5*t^4*Sqrt[\[Rho]] - 4*t*(1 + \[Rho]) - 4*t^3*(1 + \[Rho]))*Log[t] + 
      (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (4*t + 2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 2*t^2*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) + t*(-6*Sqrt[\[Rho]] - 6*t^2*Sqrt[\[Rho]] + 
          t*(5 + 7*\[Rho]))*Log[\[Rho]])))/(2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])) + (4 - (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)]) + Abs[CVR]^2*
  ((HeavisideTheta[u]*(u*\[Rho] + t^4*u*\[Rho] + 2*t*Sqrt[\[Rho]]*
       (6*u^2 + 9*u*\[Rho] + 4*\[Rho]^2) + 2*t^3*Sqrt[\[Rho]]*
       (6*u^2 + 9*u*\[Rho] + 4*\[Rho]^2) + 
      t^2*(7*u^3 + 10*u^2*(-2 + \[Rho]) - 16*\[Rho]^2 + 
        2*u*\[Rho]*(-17 + 2*\[Rho])) + 2*t*(t*(-6*u + u^2 - 8*\[Rho]) + 
        (4 + u)*Sqrt[\[Rho]] + t^2*(4 + u)*Sqrt[\[Rho]])*(u + \[Rho])^2*
       I1[u]))/(2*(u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(2*t*(5*Sqrt[\[Rho]] + 6*t^2*Sqrt[\[Rho]] + 
        5*t^4*Sqrt[\[Rho]] - 4*t*(1 + \[Rho]) - 4*t^3*(1 + \[Rho]))*Log[t] - 
      (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (4*t + 2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 2*t^2*Sqrt[\[Rho]]*
           (-2*I2[0] + 2*I4[0])) + t*(-6*Sqrt[\[Rho]] - 6*t^2*Sqrt[\[Rho]] + 
          t*(5 + 7*\[Rho]))*Log[\[Rho]])))/(2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])*
     (-1 + t*Sqrt[\[Rho]])) + (-4 + (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)])


==> anc/wi_as/w4.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CVL]^2*((t*HeavisideTheta[u]*(u*\[Rho]^(3/2)*(u + 2*\[Rho]) + 
      t^6*u*\[Rho]^(3/2)*(u + 2*\[Rho]) + t^2*u*Sqrt[\[Rho]]*
       (3*u^3 + 6*u^2*(-7 + \[Rho]) - 79*u*\[Rho] - 34*\[Rho]^2) + 
      t^4*u*Sqrt[\[Rho]]*(3*u^3 + 6*u^2*(-7 + \[Rho]) - 79*u*\[Rho] - 
        34*\[Rho]^2) + t^3*(u^5 + u^3*(16 - 38*\[Rho]) + 
        2*u^4*(-10 + \[Rho]) + 4*u^2*(13 - 3*\[Rho])*\[Rho] + 68*u*\[Rho]^2 + 
        32*\[Rho]^3) + t*\[Rho]*(3*u^3 - 38*u*\[Rho] - 16*\[Rho]^2 + 
        u^2*(-22 + 6*\[Rho])) + t^5*\[Rho]*(3*u^3 - 38*u*\[Rho] - 
        16*\[Rho]^2 + u^2*(-22 + 6*\[Rho])) + 4*(u + \[Rho])^2*
       (t^2*(u + 4*u^2 - 2*\[Rho])*Sqrt[\[Rho]] + t^4*(u + 4*u^2 - 2*\[Rho])*
         Sqrt[\[Rho]] + 5*t*u*\[Rho] + 5*t^5*u*\[Rho] + 2*\[Rho]^(3/2) + 
        2*t^6*\[Rho]^(3/2) + t^3*u*(2*u + u^2 + 6*\[Rho]))*I1[u]))/
    ((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) - 
   (t*DiracDelta[u]*(2*(2*Sqrt[\[Rho]] + 2*t^4*Sqrt[\[Rho]] + 
        4*t^2*Sqrt[\[Rho]]*(1 + \[Rho]) - t*(1 + 5*\[Rho]) - 
        t^3*(1 + 5*\[Rho]))*Log[t] + (-1 + t^2)*
       (2*(t - Sqrt[\[Rho]] - t^2*Sqrt[\[Rho]] + t*\[Rho]) + 
        (-t + 2*Sqrt[\[Rho]] + 2*t^2*Sqrt[\[Rho]] - 3*t*\[Rho])*
         Log[\[Rho]])))/((-1 + t^2)*(t - Sqrt[\[Rho]])^2*
     (-1 + t*Sqrt[\[Rho]])^2)) + 
 Abs[CVR]^2*((t*HeavisideTheta[u]*(u*\[Rho]^(3/2)*(u + 2*\[Rho]) + 
      t^6*u*\[Rho]^(3/2)*(u + 2*\[Rho]) + t^2*u*Sqrt[\[Rho]]*
       (3*u^3 + 6*u^2*(-7 + \[Rho]) - 79*u*\[Rho] - 34*\[Rho]^2) + 
      t^4*u*Sqrt[\[Rho]]*(3*u^3 + 6*u^2*(-7 + \[Rho]) - 79*u*\[Rho] - 
        34*\[Rho]^2) + t^3*(u^5 + u^3*(16 - 38*\[Rho]) + 
        2*u^4*(-10 + \[Rho]) + 4*u^2*(13 - 3*\[Rho])*\[Rho] + 68*u*\[Rho]^2 + 
        32*\[Rho]^3) + t*\[Rho]*(3*u^3 - 38*u*\[Rho] - 16*\[Rho]^2 + 
        u^2*(-22 + 6*\[Rho])) + t^5*\[Rho]*(3*u^3 - 38*u*\[Rho] - 
        16*\[Rho]^2 + u^2*(-22 + 6*\[Rho])) + 4*(u + \[Rho])^2*
       (t^2*(u + 4*u^2 - 2*\[Rho])*Sqrt[\[Rho]] + t^4*(u + 4*u^2 - 2*\[Rho])*
         Sqrt[\[Rho]] + 5*t*u*\[Rho] + 5*t^5*u*\[Rho] + 2*\[Rho]^(3/2) + 
        2*t^6*\[Rho]^(3/2) + t^3*u*(2*u + u^2 + 6*\[Rho]))*I1[u]))/
    ((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) - 
   (t*DiracDelta[u]*(2*(2*Sqrt[\[Rho]] + 2*t^4*Sqrt[\[Rho]] + 
        4*t^2*Sqrt[\[Rho]]*(1 + \[Rho]) - t*(1 + 5*\[Rho]) - 
        t^3*(1 + 5*\[Rho]))*Log[t] + (-1 + t^2)*
       (2*(t - Sqrt[\[Rho]] - t^2*Sqrt[\[Rho]] + t*\[Rho]) + 
        (-t + 2*Sqrt[\[Rho]] + 2*t^2*Sqrt[\[Rho]] - 3*t*\[Rho])*
         Log[\[Rho]])))/((-1 + t^2)*(t - Sqrt[\[Rho]])^2*
     (-1 + t*Sqrt[\[Rho]])^2)) + 
 2*((-2*t*u*Sqrt[\[Rho]]*HeavisideTheta[u]*(t^3*u*(-10*u + u^2 - 4*\[Rho]) + 
      t^2*(-10*u + 3*u^2 - 7*\[Rho])*Sqrt[\[Rho]] + 
      t^4*(-10*u + 3*u^2 - 7*\[Rho])*Sqrt[\[Rho]] + 3*t*u*\[Rho] + 
      3*t^5*u*\[Rho] + \[Rho]^(3/2) + t^6*\[Rho]^(3/2) + 
      12*t^3*(u + \[Rho])^2*I1[u]))/((u + \[Rho])^2*
     (t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   (t*DiracDelta[u]*(2*(2*t^2 - 2*t*Sqrt[\[Rho]] - 2*t^3*Sqrt[\[Rho]] + 
        \[Rho] + t^4*\[Rho])*Log[t] - (-1 + t^2)*Sqrt[\[Rho]]*
       (2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho])) + 
        (-2*t + Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]])*Log[\[Rho]])))/
    ((-1 + t^2)*(t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2))*
  Re[CVL*Conjugate[CVR]]


==> anc/wi_as/w5.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CVL]^2*(-1/2*(HeavisideTheta[u]*(u*\[Rho]^2 + t^8*u*\[Rho]^2 + 
       2*t*\[Rho]^(3/2)*(3*u + 2*\[Rho])^2 + 2*t^7*\[Rho]^(3/2)*
        (3*u + 2*\[Rho])^2 - 2*t^2*\[Rho]*(-21*u^3 + u^2*(34 - 31*\[Rho]) + 
         2*u*(28 - 5*\[Rho])*\[Rho] + 24*\[Rho]^2) - 
       2*t^6*\[Rho]*(-21*u^3 + u^2*(34 - 31*\[Rho]) + 2*u*(28 - 5*\[Rho])*
          \[Rho] + 24*\[Rho]^2) - 2*t^3*Sqrt[\[Rho]]*
        (-17*u^4 + u^3*(54 - 26*\[Rho]) + u^2*(87 - 8*\[Rho])*\[Rho] + 
         40*u*\[Rho]^2 + 4*\[Rho]^3) - 2*t^5*Sqrt[\[Rho]]*
        (-17*u^4 + u^3*(54 - 26*\[Rho]) + u^2*(87 - 8*\[Rho])*\[Rho] + 
         40*u*\[Rho]^2 + 4*\[Rho]^3) + t^4*(9*u^5 + 96*\[Rho]^3 + 
         6*u*\[Rho]^2*(45 + 4*\[Rho]) + 2*u^4*(-20 + 7*\[Rho]) + 
         4*u^2*\[Rho]*(70 + 13*\[Rho]) + 4*u^3*(28 - 3*\[Rho] + \[Rho]^2)) + 
       2*t*(u + \[Rho])^2*(t*(8*u + 3*u^2 - 8*\[Rho])*\[Rho] + 
         t^5*(8*u + 3*u^2 - 8*\[Rho])*\[Rho] + (12 + u)*\[Rho]^(3/2) + 
         t^6*(12 + u)*\[Rho]^(3/2) + t^3*(-14*u^3 + u^4 + 
           u^2*(16 - 6*\[Rho]) + 40*u*\[Rho] + 16*\[Rho]^2) - 
         t^2*Sqrt[\[Rho]]*(18*u^2 - 3*u^3 + 12*\[Rho] + u*(12 + 17*\[Rho])) - 
         t^4*Sqrt[\[Rho]]*(18*u^2 - 3*u^3 + 12*\[Rho] + u*(12 + 17*\[Rho])))*
        I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
        2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   (DiracDelta[u]*(-2*t*(5*\[Rho] + 5*t^6*\[Rho] - 20*t^3*Sqrt[\[Rho]]*
         (1 + \[Rho]) - 4*t*Sqrt[\[Rho]]*(3 + 2*\[Rho]) - 
        4*t^5*Sqrt[\[Rho]]*(3 + 2*\[Rho]) + t^2*(6 + 25*\[Rho] + 
          4*\[Rho]^2) + t^4*(6 + 25*\[Rho] + 4*\[Rho]^2))*Log[t] + 
      (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (2*\[Rho]*(-2*I2[0] + 2*I4[0]) + 2*t^4*\[Rho]*(-2*I2[0] + 2*I4[0]) + 
          t^2*(-6 - 2*\[Rho] + 4*\[Rho]*I4[0] + 4*\[Rho]*(-2*I2[0] + 
              I4[0])) - t*Sqrt[\[Rho]]*(-4 + 2*(1 + \[Rho])*
             (-2*I2[0] + 2*I4[0])) - t^3*Sqrt[\[Rho]]*
           (-4 + 2*(1 + \[Rho])*(-2*I2[0] + 2*I4[0]))) + 
        t*(-6*\[Rho] - 6*t^4*\[Rho] + 14*t*Sqrt[\[Rho]]*(1 + \[Rho]) + 
          14*t^3*Sqrt[\[Rho]]*(1 + \[Rho]) - t^2*(7 + 30*\[Rho] + 
            7*\[Rho]^2))*Log[\[Rho]])))/(2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])^2*
     (-1 + t*Sqrt[\[Rho]])^2) + (4 - (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)]) + Abs[CVR]^2*
  (-1/2*(HeavisideTheta[u]*(u*\[Rho]^2 + t^8*u*\[Rho]^2 + 
       2*t*\[Rho]^(3/2)*(3*u + 2*\[Rho])^2 + 2*t^7*\[Rho]^(3/2)*
        (3*u + 2*\[Rho])^2 - 2*t^2*\[Rho]*(-21*u^3 + u^2*(34 - 31*\[Rho]) + 
         2*u*(28 - 5*\[Rho])*\[Rho] + 24*\[Rho]^2) - 
       2*t^6*\[Rho]*(-21*u^3 + u^2*(34 - 31*\[Rho]) + 2*u*(28 - 5*\[Rho])*
          \[Rho] + 24*\[Rho]^2) - 2*t^3*Sqrt[\[Rho]]*
        (-17*u^4 + u^3*(54 - 26*\[Rho]) + u^2*(87 - 8*\[Rho])*\[Rho] + 
         40*u*\[Rho]^2 + 4*\[Rho]^3) - 2*t^5*Sqrt[\[Rho]]*
        (-17*u^4 + u^3*(54 - 26*\[Rho]) + u^2*(87 - 8*\[Rho])*\[Rho] + 
         40*u*\[Rho]^2 + 4*\[Rho]^3) + t^4*(9*u^5 + 96*\[Rho]^3 + 
         6*u*\[Rho]^2*(45 + 4*\[Rho]) + 2*u^4*(-20 + 7*\[Rho]) + 
         4*u^2*\[Rho]*(70 + 13*\[Rho]) + 4*u^3*(28 - 3*\[Rho] + \[Rho]^2)) + 
       2*t*(u + \[Rho])^2*(t*(8*u + 3*u^2 - 8*\[Rho])*\[Rho] + 
         t^5*(8*u + 3*u^2 - 8*\[Rho])*\[Rho] + (12 + u)*\[Rho]^(3/2) + 
         t^6*(12 + u)*\[Rho]^(3/2) + t^3*(-14*u^3 + u^4 + 
           u^2*(16 - 6*\[Rho]) + 40*u*\[Rho] + 16*\[Rho]^2) - 
         t^2*Sqrt[\[Rho]]*(18*u^2 - 3*u^3 + 12*\[Rho] + u*(12 + 17*\[Rho])) - 
         t^4*Sqrt[\[Rho]]*(18*u^2 - 3*u^3 + 12*\[Rho] + u*(12 + 17*\[Rho])))*
        I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
        2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   (DiracDelta[u]*(-2*t*(5*\[Rho] + 5*t^6*\[Rho] - 20*t^3*Sqrt[\[Rho]]*
         (1 + \[Rho]) - 4*t*Sqrt[\[Rho]]*(3 + 2*\[Rho]) - 
        4*t^5*Sqrt[\[Rho]]*(3 + 2*\[Rho]) + t^2*(6 + 25*\[Rho] + 
          4*\[Rho]^2) + t^4*(6 + 25*\[Rho] + 4*\[Rho]^2))*Log[t] + 
      (-1 + t^2)*((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (2*\[Rho]*(-2*I2[0] + 2*I4[0]) + 2*t^4*\[Rho]*(-2*I2[0] + 2*I4[0]) + 
          t^2*(-6 - 2*\[Rho] + 4*\[Rho]*I4[0] + 4*\[Rho]*(-2*I2[0] + 
              I4[0])) - t*Sqrt[\[Rho]]*(-4 + 2*(1 + \[Rho])*
             (-2*I2[0] + 2*I4[0])) - t^3*Sqrt[\[Rho]]*
           (-4 + 2*(1 + \[Rho])*(-2*I2[0] + 2*I4[0]))) + 
        t*(-6*\[Rho] - 6*t^4*\[Rho] + 14*t*Sqrt[\[Rho]]*(1 + \[Rho]) + 
          14*t^3*Sqrt[\[Rho]]*(1 + \[Rho]) - t^2*(7 + 30*\[Rho] + 
            7*\[Rho]^2))*Log[\[Rho]])))/(2*t*(-1 + t^2)*(t - Sqrt[\[Rho]])^2*
     (-1 + t*Sqrt[\[Rho]])^2) + (4 - (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
    PDist[u^(-1)]) + 
 2*((2*t*u*Sqrt[\[Rho]]*HeavisideTheta[u]*
     (t^2*(5*u^2 + 2*u*(-5 + \[Rho]) - 7*\[Rho])*Sqrt[\[Rho]] + 
      t^4*(5*u^2 + 2*u*(-5 + \[Rho]) - 7*\[Rho])*Sqrt[\[Rho]] + 
      \[Rho]^(3/2) + t^6*\[Rho]^(3/2) + t*\[Rho]*(4*u + \[Rho]) + 
      t^5*\[Rho]*(4*u + \[Rho]) + t^3*(2*u^3 + u^2*(-2 + \[Rho]) + 
        14*u*\[Rho] + 10*\[Rho]^2) - 6*t^2*(t*(-2 + u) + Sqrt[\[Rho]] + 
        t^2*Sqrt[\[Rho]])*(u + \[Rho])^2*I1[u]))/
    ((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
       2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
   (DiracDelta[u]*(-4*t*(-2*t + Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]])*Log[t] + 
      2*t*(-1 + t^2)*Sqrt[\[Rho]]*Log[\[Rho]]))/
    (2*(-1 + t^2)*(t - Sqrt[\[Rho]])*(-1 + t*Sqrt[\[Rho]])))*
  Re[CVL*Conjugate[CVR]]


==> anc/wi_as/w6.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CT]^2*((-2*HeavisideTheta[u]*(-(u*\[Rho]^2) - t^8*u*\[Rho]^2 - 
     t*\[Rho]^(3/2)*(25*u^2 + 38*u*\[Rho] + 16*\[Rho]^2) - 
     t^7*\[Rho]^(3/2)*(25*u^2 + 38*u*\[Rho] + 16*\[Rho]^2) + 
     t^3*Sqrt[\[Rho]]*(-37*u^4 + u^3*(118 - 58*\[Rho]) + 
       u^2*(211 - 22*\[Rho])*\[Rho] + 118*u*\[Rho]^2 + 16*\[Rho]^3) + 
     t^5*Sqrt[\[Rho]]*(-37*u^4 + u^3*(118 - 58*\[Rho]) + 
       u^2*(211 - 22*\[Rho])*\[Rho] + 118*u*\[Rho]^2 + 16*\[Rho]^3) + 
     t^2*\[Rho]*(-51*u^3 + u^2*(44 - 80*\[Rho]) + 32*\[Rho]^2 - 
       8*u*\[Rho]*(-9 + 4*\[Rho])) + t^6*\[Rho]*
      (-51*u^3 + u^2*(44 - 80*\[Rho]) + 32*\[Rho]^2 - 
       8*u*\[Rho]*(-9 + 4*\[Rho])) - 
     2*t^4*(5*u^5 - 4*u^2*(-33 + \[Rho])*\[Rho] + 32*\[Rho]^3 + 
       u^4*(-37 + 8*\[Rho]) + u*\[Rho]^2*(111 + 8*\[Rho]) + 
       u^3*(56 - 46*\[Rho] + 3*\[Rho]^2)) + 2*(u + \[Rho])^2*
      (t*(-8 + 5*u)*\[Rho]^(3/2) + t^7*(-8 + 5*u)*\[Rho]^(3/2) + 2*\[Rho]^2 + 
       2*t^8*\[Rho]^2 + 2*t^2*\[Rho]*(-5*u + 2*u^2 + 4*\[Rho]) + 
       2*t^6*\[Rho]*(-5*u + 2*u^2 + 4*\[Rho]) + t^3*Sqrt[\[Rho]]*
        (-2*u^2 + u^3 + 8*\[Rho] + 5*u*(4 + 3*\[Rho])) + 
       t^5*Sqrt[\[Rho]]*(-2*u^2 + u^3 + 8*\[Rho] + 5*u*(4 + 3*\[Rho])) + 
       2*t^4*(u^3 - 30*u*\[Rho] - 10*\[Rho]^2 + u^2*(-7 + 5*\[Rho])))*I1[u]))/
   ((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 2*t*u*Sqrt[\[Rho]] + 
      2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) + 
  2*DiracDelta[u]*(-4 - (2*Sqrt[\[Rho]]*I4[0])/t - 2*t*Sqrt[\[Rho]]*I4[0] - 
    (2*Sqrt[\[Rho]]*(-2*I2[0] + I4[0]))/t - 2*t*Sqrt[\[Rho]]*
     (-2*I2[0] + I4[0]) + (12*(1 + t^2)*Log[t])/(-1 + t^2) - 
    2*Log[\[Mu]^2/mb^2] + 7*Log[\[Rho]]) + 
  (-16 + (8*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*PDist[u^(-1)])


==> anc/wi_as/w7.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CT]^2*((2*t*HeavisideTheta[u]*(u*\[Rho]^(3/2)*(u + 2*\[Rho]) + 
     t^6*u*\[Rho]^(3/2)*(u + 2*\[Rho]) + t^2*u*Sqrt[\[Rho]]*
      (3*u^3 - 75*u*\[Rho] - 34*\[Rho]^2 + u^2*(-38 + 6*\[Rho])) + 
     t^4*u*Sqrt[\[Rho]]*(3*u^3 - 75*u*\[Rho] - 34*\[Rho]^2 + 
       u^2*(-38 + 6*\[Rho])) + t*\[Rho]*(3*u^3 - 36*u*\[Rho] - 16*\[Rho]^2 + 
       u^2*(-20 + 6*\[Rho])) + t^5*\[Rho]*(3*u^3 - 36*u*\[Rho] - 
       16*\[Rho]^2 + u^2*(-20 + 6*\[Rho])) + 
     t^3*(u^5 + 2*u^4*(-9 + \[Rho]) + 4*u^2*(22 - 3*\[Rho])*\[Rho] + 
       88*u*\[Rho]^2 + 32*\[Rho]^3 - 4*u^3*(-8 + 9*\[Rho])) + 
     4*(u + \[Rho])^2*(5*t*u*\[Rho] + 5*t^5*u*\[Rho] + 2*\[Rho]^(3/2) + 
       2*t^6*\[Rho]^(3/2) - 2*t^2*Sqrt[\[Rho]]*(u - 2*u^2 + \[Rho]) - 
       2*t^4*Sqrt[\[Rho]]*(u - 2*u^2 + \[Rho]) + t^3*u*(-u + u^2 + 6*\[Rho]))*
      I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2) - 
  (4*t*DiracDelta[u]*(2*(1 + t^2 - 2*t*Sqrt[\[Rho]])*Log[t] + 
     (-1 + t^2)*Log[\[Rho]]))/((-1 + t^2)*(t - Sqrt[\[Rho]])*
    (-1 + t*Sqrt[\[Rho]])))


==> anc/wi_as/w8.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
Abs[CT]^2*(-((HeavisideTheta[u]*(u*\[Rho]^2 + t^8*u*\[Rho]^2 + 
      2*t*\[Rho]^(3/2)*(3*u + 2*\[Rho])^2 + 2*t^7*\[Rho]^(3/2)*
       (3*u + 2*\[Rho])^2 - 2*t^2*\[Rho]*(-21*u^3 + u^2*(32 - 31*\[Rho]) + 
        2*u*(27 - 5*\[Rho])*\[Rho] + 24*\[Rho]^2) - 
      2*t^6*\[Rho]*(-21*u^3 + u^2*(32 - 31*\[Rho]) + 2*u*(27 - 5*\[Rho])*
         \[Rho] + 24*\[Rho]^2) - 2*t^3*Sqrt[\[Rho]]*
       (-17*u^4 + u^3*(62 - 26*\[Rho]) + u^2*(107 - 8*\[Rho])*\[Rho] + 
        52*u*\[Rho]^2 + 4*\[Rho]^3) - 2*t^5*Sqrt[\[Rho]]*
       (-17*u^4 + u^3*(62 - 26*\[Rho]) + u^2*(107 - 8*\[Rho])*\[Rho] + 
        52*u*\[Rho]^2 + 4*\[Rho]^3) + t^4*(9*u^5 + 96*\[Rho]^3 + 
        2*u^4*(-30 + 7*\[Rho]) + 4*u^2*\[Rho]*(88 + 7*\[Rho]) + 
        2*u*\[Rho]^2*(155 + 12*\[Rho]) + 4*u^3*(36 - 14*\[Rho] + \[Rho]^2)) + 
      2*t*(u + \[Rho])^2*(t*(12*u + 3*u^2 - 8*\[Rho])*\[Rho] + 
        t^5*(12*u + 3*u^2 - 8*\[Rho])*\[Rho] + (12 + u)*\[Rho]^(3/2) + 
        t^6*(12 + u)*\[Rho]^(3/2) + t^3*(-10*u^3 + u^4 - 
          6*u^2*(-2 + \[Rho]) + 56*u*\[Rho] + 16*\[Rho]^2) - 
        t^2*Sqrt[\[Rho]]*(10*u^2 - 3*u^3 + 12*\[Rho] + u*(24 + 17*\[Rho])) - 
        t^4*Sqrt[\[Rho]]*(10*u^2 - 3*u^3 + 12*\[Rho] + u*(24 + 17*\[Rho])))*
       I1[u]))/((u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
       2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])^2)) + 
  (DiracDelta[u]*(-4*t*(1 + t^2)*(3*Sqrt[\[Rho]] + 3*t^2*Sqrt[\[Rho]] - 
       2*t*(2 + \[Rho]))*Log[t] + (-1 + t^2)*
      ((Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
        (4*t + 2*Sqrt[\[Rho]]*(-2*I2[0] + 2*I4[0]) + 2*t^2*Sqrt[\[Rho]]*
          (-2*I2[0] + 2*I4[0])) + 2*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
         t*(1 + \[Rho]))*Log[\[Mu]^2/mb^2] + 
       t*(-7*Sqrt[\[Rho]] - 7*t^2*Sqrt[\[Rho]] + 9*t*(1 + \[Rho]))*
        Log[\[Rho]])))/(t*(-1 + t^2)*(t - Sqrt[\[Rho]])*
    (-1 + t*Sqrt[\[Rho]])) + (8 - (4*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*
   PDist[u^(-1)])


==> anc/wi_as/w9.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
CP*Conjugate[CVL]*((HeavisideTheta[u]*(-(u*(1 + Sqrt[\[Rho]])*\[Rho]) - 
      t^4*u*(1 + Sqrt[\[Rho]])*\[Rho] + 2*t*u*(\[Rho]^(3/2) + \[Rho]^2) + 
      2*t^3*u*(\[Rho]^(3/2) + \[Rho]^2) + t^2*(u^3*(1 + Sqrt[\[Rho]]) - 
        16*(-1 + Sqrt[\[Rho]])*\[Rho]^2 + u*(34*\[Rho] - 30*\[Rho]^(3/2)) + 
        2*u^2*(10 - 6*Sqrt[\[Rho]] + \[Rho] + \[Rho]^(3/2))) - 
      4*(u + \[Rho])^2*(t^2*(u^2 - u*(1 + Sqrt[\[Rho]]) - 2*\[Rho]) + 
        2*t*(1 + u - Sqrt[\[Rho]])*Sqrt[\[Rho]] + 
        2*t^3*(1 + u - Sqrt[\[Rho]])*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])*
       I1[u]))/(2*(u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(2*t*((-5 + Sqrt[\[Rho]])*\[Rho] + t^6*(-5 + Sqrt[\[Rho]])*
         \[Rho] + 2*t*Sqrt[\[Rho]]*(7 - 3*Sqrt[\[Rho]] + 4*\[Rho]) + 
        2*t^5*Sqrt[\[Rho]]*(7 - 3*Sqrt[\[Rho]] + 4*\[Rho]) + 
        t^2*(-8 + 4*Sqrt[\[Rho]] - 31*\[Rho] + 11*\[Rho]^(3/2) - 
          4*\[Rho]^2) + t^4*(-8 + 4*Sqrt[\[Rho]] - 31*\[Rho] + 
          11*\[Rho]^(3/2) - 4*\[Rho]^2) - 4*t^3*(-7*Sqrt[\[Rho]] + 3*\[Rho] - 
          6*\[Rho]^(3/2) + 2*\[Rho]^2))*Log[t] + 
      (-1 + t^2)*(2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (2*\[Rho]*(-2*I2[0] + 2*I4[0]) + 2*t^4*\[Rho]*(-2*I2[0] + 2*I4[0]) - 
          t*Sqrt[\[Rho]]*(3 + Sqrt[\[Rho]] + 2*I4[0] + 2*\[Rho]*I4[0] + 
            2*(-2*I2[0] + I4[0]) + 2*\[Rho]*(-2*I2[0] + I4[0])) - 
          t^3*Sqrt[\[Rho]]*(3 + Sqrt[\[Rho]] + 2*I4[0] + 2*\[Rho]*I4[0] + 
            2*(-2*I2[0] + I4[0]) + 2*\[Rho]*(-2*I2[0] + I4[0])) + 
          t^2*(2 + 2*Sqrt[\[Rho]] + 4*\[Rho] + 4*\[Rho]*I4[0] + 
            4*\[Rho]*(-2*I2[0] + I4[0]))) - 
        6*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))^2*
         Log[\[Mu]^2/mb^2] - t*((7 + Sqrt[\[Rho]])*\[Rho] + 
          t^4*(7 + Sqrt[\[Rho]])*\[Rho] - 2*t*Sqrt[\[Rho]]*
           (9 - Sqrt[\[Rho]] + 8*\[Rho]) - 2*t^3*Sqrt[\[Rho]]*
           (9 - Sqrt[\[Rho]] + 8*\[Rho]) + 2*t^2*(5 - Sqrt[\[Rho]] + 
            18*\[Rho] - 2*\[Rho]^(3/2) + 4*\[Rho]^2))*Log[\[Rho]])))/
    (4*t*(-1 + t^2)*(t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2) + 
   (4 - (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*PDist[u^(-1)]) + 
 CS*Conjugate[CVL]*((HeavisideTheta[u]*(u*(-1 + Sqrt[\[Rho]])*\[Rho] + 
      t^4*u*(-1 + Sqrt[\[Rho]])*\[Rho] - 2*t*u*(-\[Rho]^(3/2) + \[Rho]^2) - 
      2*t^3*u*(-\[Rho]^(3/2) + \[Rho]^2) + t^2*(-(u^3*(-1 + Sqrt[\[Rho]])) + 
        2*u^2*(10 + 6*Sqrt[\[Rho]] + \[Rho] - \[Rho]^(3/2)) + 
        u*(34*\[Rho] + 30*\[Rho]^(3/2)) + 16*(\[Rho]^2 + \[Rho]^(5/2))) - 
      4*(u + \[Rho])^2*(t^2*(u^2 + u*(-1 + Sqrt[\[Rho]]) - 2*\[Rho]) + 
        2*t*(1 + u + Sqrt[\[Rho]])*Sqrt[\[Rho]] + 
        2*t^3*(1 + u + Sqrt[\[Rho]])*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])*
       I1[u]))/(2*(u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(-2*t*((5 + Sqrt[\[Rho]])*\[Rho] + t^6*(5 + Sqrt[\[Rho]])*
         \[Rho] - 2*t*Sqrt[\[Rho]]*(7 + 3*Sqrt[\[Rho]] + 4*\[Rho]) - 
        2*t^5*Sqrt[\[Rho]]*(7 + 3*Sqrt[\[Rho]] + 4*\[Rho]) - 
        4*t^3*(7*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2) + 
        t^2*(8 + 4*Sqrt[\[Rho]] + 31*\[Rho] + 11*\[Rho]^(3/2) + 4*\[Rho]^2) + 
        t^4*(8 + 4*Sqrt[\[Rho]] + 31*\[Rho] + 11*\[Rho]^(3/2) + 4*\[Rho]^2))*
       Log[t] + (-1 + t^2)*(2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*(2*\[Rho]*(-2*I2[0] + 2*I4[0]) + 
          2*t^4*\[Rho]*(-2*I2[0] + 2*I4[0]) - t*Sqrt[\[Rho]]*
           (3 - Sqrt[\[Rho]] + 2*I4[0] + 2*(-2*I2[0] + I4[0]) + 
            2*\[Rho]*(-2*I2[0] + 2*I4[0])) - t^3*Sqrt[\[Rho]]*
           (3 - Sqrt[\[Rho]] + 2*I4[0] + 2*(-2*I2[0] + I4[0]) + 
            2*\[Rho]*(-2*I2[0] + 2*I4[0])) + t^2*(2 - 2*Sqrt[\[Rho]] + 
            4*\[Rho]*(1 - 2*I2[0] + 2*I4[0]))) - 
        6*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))^2*
         Log[\[Mu]^2/mb^2] + t*((-7 + Sqrt[\[Rho]])*\[Rho] + 
          t^4*(-7 + Sqrt[\[Rho]])*\[Rho] + 2*t*Sqrt[\[Rho]]*
           (9 + Sqrt[\[Rho]] + 8*\[Rho]) + 2*t^3*Sqrt[\[Rho]]*
           (9 + Sqrt[\[Rho]] + 8*\[Rho]) - 2*t^2*(5 + Sqrt[\[Rho]] + 
            18*\[Rho] + 2*\[Rho]^(3/2) + 4*\[Rho]^2))*Log[\[Rho]])))/
    (4*t*(-1 + t^2)*(t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2) + 
   (4 - (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*PDist[u^(-1)]) + 
 CS*Conjugate[CVR]*((HeavisideTheta[u]*(u*(-1 + Sqrt[\[Rho]])*\[Rho] + 
      t^4*u*(-1 + Sqrt[\[Rho]])*\[Rho] - 2*t*u*(-\[Rho]^(3/2) + \[Rho]^2) - 
      2*t^3*u*(-\[Rho]^(3/2) + \[Rho]^2) + t^2*(-(u^3*(-1 + Sqrt[\[Rho]])) + 
        2*u^2*(10 + 6*Sqrt[\[Rho]] + \[Rho] - \[Rho]^(3/2)) + 
        u*(34*\[Rho] + 30*\[Rho]^(3/2)) + 16*(\[Rho]^2 + \[Rho]^(5/2))) - 
      4*(u + \[Rho])^2*(t^2*(u^2 + u*(-1 + Sqrt[\[Rho]]) - 2*\[Rho]) + 
        2*t*(1 + u + Sqrt[\[Rho]])*Sqrt[\[Rho]] + 
        2*t^3*(1 + u + Sqrt[\[Rho]])*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])*
       I1[u]))/(2*(u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) + 
   (DiracDelta[u]*(-2*t*((5 + Sqrt[\[Rho]])*\[Rho] + t^6*(5 + Sqrt[\[Rho]])*
         \[Rho] - 2*t*Sqrt[\[Rho]]*(7 + 3*Sqrt[\[Rho]] + 4*\[Rho]) - 
        2*t^5*Sqrt[\[Rho]]*(7 + 3*Sqrt[\[Rho]] + 4*\[Rho]) - 
        4*t^3*(7*Sqrt[\[Rho]] + 3*\[Rho] + 6*\[Rho]^(3/2) + 2*\[Rho]^2) + 
        t^2*(8 + 4*Sqrt[\[Rho]] + 31*\[Rho] + 11*\[Rho]^(3/2) + 4*\[Rho]^2) + 
        t^4*(8 + 4*Sqrt[\[Rho]] + 31*\[Rho] + 11*\[Rho]^(3/2) + 4*\[Rho]^2))*
       Log[t] + (-1 + t^2)*(2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - 
          t*(1 + \[Rho]))*(2*\[Rho]*(-2*I2[0] + 2*I4[0]) + 
          2*t^4*\[Rho]*(-2*I2[0] + 2*I4[0]) - t*Sqrt[\[Rho]]*
           (3 - Sqrt[\[Rho]] + 2*I4[0] + 2*(-2*I2[0] + I4[0]) + 
            2*\[Rho]*(-2*I2[0] + 2*I4[0])) - t^3*Sqrt[\[Rho]]*
           (3 - Sqrt[\[Rho]] + 2*I4[0] + 2*(-2*I2[0] + I4[0]) + 
            2*\[Rho]*(-2*I2[0] + 2*I4[0])) + t^2*(2 - 2*Sqrt[\[Rho]] + 
            4*\[Rho]*(1 - 2*I2[0] + 2*I4[0]))) - 
        6*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))^2*
         Log[\[Mu]^2/mb^2] + t*((-7 + Sqrt[\[Rho]])*\[Rho] + 
          t^4*(-7 + Sqrt[\[Rho]])*\[Rho] + 2*t*Sqrt[\[Rho]]*
           (9 + Sqrt[\[Rho]] + 8*\[Rho]) + 2*t^3*Sqrt[\[Rho]]*
           (9 + Sqrt[\[Rho]] + 8*\[Rho]) - 2*t^2*(5 + Sqrt[\[Rho]] + 
            18*\[Rho] + 2*\[Rho]^(3/2) + 4*\[Rho]^2))*Log[\[Rho]])))/
    (4*t*(-1 + t^2)*(t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2) + 
   (4 - (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*PDist[u^(-1)]) + 
 CP*Conjugate[CVR]*((HeavisideTheta[u]*(u*(1 + Sqrt[\[Rho]])*\[Rho] + 
      t^4*u*(1 + Sqrt[\[Rho]])*\[Rho] - 2*t*u*(\[Rho]^(3/2) + \[Rho]^2) - 
      2*t^3*u*(\[Rho]^(3/2) + \[Rho]^2) - t^2*(u^3*(1 + Sqrt[\[Rho]]) - 
        16*(-1 + Sqrt[\[Rho]])*\[Rho]^2 + u*(34*\[Rho] - 30*\[Rho]^(3/2)) + 
        2*u^2*(10 - 6*Sqrt[\[Rho]] + \[Rho] + \[Rho]^(3/2))) + 
      4*(u + \[Rho])^2*(t^2*(u^2 - u*(1 + Sqrt[\[Rho]]) - 2*\[Rho]) + 
        2*t*(1 + u - Sqrt[\[Rho]])*Sqrt[\[Rho]] + 
        2*t^3*(1 + u - Sqrt[\[Rho]])*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])*
       I1[u]))/(2*(u + \[Rho])^2*(t^2*(-4*u + u^2 - 2*\[Rho]) + 
      2*t*u*Sqrt[\[Rho]] + 2*t^3*u*Sqrt[\[Rho]] + \[Rho] + t^4*\[Rho])) - 
   (DiracDelta[u]*(2*t*((-5 + Sqrt[\[Rho]])*\[Rho] + t^6*(-5 + Sqrt[\[Rho]])*
         \[Rho] + 2*t*Sqrt[\[Rho]]*(7 - 3*Sqrt[\[Rho]] + 4*\[Rho]) + 
        2*t^5*Sqrt[\[Rho]]*(7 - 3*Sqrt[\[Rho]] + 4*\[Rho]) + 
        t^2*(-8 + 4*Sqrt[\[Rho]] - 31*\[Rho] + 11*\[Rho]^(3/2) - 
          4*\[Rho]^2) + t^4*(-8 + 4*Sqrt[\[Rho]] - 31*\[Rho] + 
          11*\[Rho]^(3/2) - 4*\[Rho]^2) - 4*t^3*(-7*Sqrt[\[Rho]] + 3*\[Rho] - 
          6*\[Rho]^(3/2) + 2*\[Rho]^2))*Log[t] + 
      (-1 + t^2)*(2*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))*
         (2*\[Rho]*(-2*I2[0] + 2*I4[0]) + 2*t^4*\[Rho]*(-2*I2[0] + 2*I4[0]) - 
          t*Sqrt[\[Rho]]*(3 + Sqrt[\[Rho]] + 2*I4[0] + 2*\[Rho]*I4[0] + 
            2*(-2*I2[0] + I4[0]) + 2*\[Rho]*(-2*I2[0] + I4[0])) - 
          t^3*Sqrt[\[Rho]]*(3 + Sqrt[\[Rho]] + 2*I4[0] + 2*\[Rho]*I4[0] + 
            2*(-2*I2[0] + I4[0]) + 2*\[Rho]*(-2*I2[0] + I4[0])) + 
          t^2*(2 + 2*Sqrt[\[Rho]] + 4*\[Rho] + 4*\[Rho]*I4[0] + 
            4*\[Rho]*(-2*I2[0] + I4[0]))) - 
        6*t*(Sqrt[\[Rho]] + t^2*Sqrt[\[Rho]] - t*(1 + \[Rho]))^2*
         Log[\[Mu]^2/mb^2] - t*((7 + Sqrt[\[Rho]])*\[Rho] + 
          t^4*(7 + Sqrt[\[Rho]])*\[Rho] - 2*t*Sqrt[\[Rho]]*
           (9 - Sqrt[\[Rho]] + 8*\[Rho]) - 2*t^3*Sqrt[\[Rho]]*
           (9 - Sqrt[\[Rho]] + 8*\[Rho]) + 2*t^2*(5 - Sqrt[\[Rho]] + 
            18*\[Rho] - 2*\[Rho]^(3/2) + 4*\[Rho]^2))*Log[\[Rho]])))/
    (4*t*(-1 + t^2)*(t - Sqrt[\[Rho]])^2*(-1 + t*Sqrt[\[Rho]])^2) + 
   (-4 + (2*(1 + t^2)*Sqrt[\[Rho]]*I1[u])/t)*PDist[u^(-1)])

